The irrationality exponent of the lemniscate period: A determinant proof with a Lean 4 formalization

Let $\Omega=2\int_0^1(1-t^4)^{-1/2}dt$. We prove that, for every real $\nu>2$, there is $Q\geq2$ such that $q^{-\nu}<|\Omega-p/q|$ for every integer $p$ and every integer $q\geq Q$. Consequently $\Omega$ is irrational and its irrationality exponent is two. The proof combines elliptic separated-weight interpolation, arithmetic denominator estimates, and an analytic determinant bound on a square complex-multiplication grid. The determinant comparison uses the same selected source columns on both sides. We give the integral-to-lattice normalization, the exact local-coordinate and common-multiplier transport, and the parameter order that makes the two bounds incompatible. The accompanying Lean 4 development proves the endpoint without additional hypotheses. Numbered formal references link the mathematical argument to exact declarations in the complete source distribution; an appendix gives the pinned build environment and the dependency audit.

==> anc/REPRODUCTION.txt <==
LEMNISCATE FORMAL PROOF -- START HERE

The lean/ directory contains the frozen proof sources for the accompanying
article, "The irrationality exponent of the lemniscate period".

Extract the complete article source archive and open lean/README.txt.
It gives the pinned toolchain, build commands, audit, and validation scope.
Use paths relative to the extracted lean/ directory when running code;
the enclosing ancillary directory name is not required by the code.

The paper contains 154 numbered links to exact declarations. Its final
Lean theorem states that the irrationality exponent of the integral-defined
Omega is two, with no additional mathematical hypotheses.


==> anc/lean/LICENSE-OAI-APACHE-2.0.txt <==
Apache License
Version 2.0, January 2004
http://www.apache.org/licenses/

TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

1. Definitions.

"License" shall mean the terms and conditions for use, reproduction, and distribution as defined by Sections 1 through 9 of this document.

"Licensor" shall mean the copyright owner or entity authorized by the copyright owner that is granting the License.

"Legal Entity" shall mean the union of the acting entity and all other entities that control, are controlled by, or are under common control with that entity. For the purposes of this definition, "control" means (i) the power, direct or indirect, to cause the direction or management of such entity, whether by contract or otherwise, or (ii) ownership of fifty percent (50%) or more of the outstanding shares, or (iii) beneficial ownership of such entity.

"You" (or "Your") shall mean an individual or Legal Entity exercising permissions granted by this License.

"Source" form shall mean the preferred form for making modifications, including but not limited to software source code, documentation source, and configuration files.

"Object" form shall mean any form resulting from mechanical transformation or translation of a Source form, including but not limited to compiled object code, generated documentation, and conversions to other media types.

"Work" shall mean the work of authorship, whether in Source or Object form, made available under the License, as indicated by a copyright notice that is included in or attached to the work (an example is provided in the Appendix below).

"Derivative Works" shall mean any work, whether in Source or Object form, that is based on (or derived from) the Work and for which the editorial revisions, annotations, elaborations, or other modifications represent, as a whole, an original work of authorship. For the purposes of this License, Derivative Works shall not include works that remain separable from, or merely link (or bind by name) to the interfaces of, the Work and Derivative Works thereof.

"Contribution" shall mean any work of authorship, including the original version of the Work and any modifications or additions to that Work or Derivative Works thereof, that is intentionally submitted to Licensor for inclusion in the Work by the copyright owner or by an individual or Legal Entity authorized to submit on behalf of the copyright owner. For the purposes of this definition, "submitted" means any form of electronic, verbal, or written communication sent to the Licensor or its representatives, including but not limited to communication on electronic mailing lists, source code control systems, and issue tracking systems that are managed by, or on behalf of, the Licensor for the purpose of discussing and improving the Work, but excluding communication that is conspicuously marked or otherwise designated in writing by the copyright owner as "Not a Contribution."

"Contributor" shall mean Licensor and any individual or Legal Entity on behalf of whom a Contribution has been received by Licensor and subsequently incorporated within the Work.

2. Grant of Copyright License.

Subject to the terms and conditions of this License, each Contributor hereby grants to You a perpetual, worldwide, non-exclusive, no-charge, royalty-free, irrevocable copyright license to reproduce, prepare Derivative Works of, publicly display, publicly perform, sublicense, and distribute the Work and such Derivative Works in Source or Object form.

3. Grant of Patent License.

Subject to the terms and conditions of this License, each Contributor hereby grants to You a perpetual, worldwide, non-exclusive, no-charge, royalty-free, irrevocable (except as stated in this section) patent license to make, have made, use, offer to sell, sell, import, and otherwise transfer the Work, where such license applies only to those patent claims licensable by such Contributor that are necessarily infringed by their Contribution(s) alone or by combination of their Contribution(s) with the Work to which such Contribution(s) was submitted. If You institute patent litigation against any entity (including a cross-claim or counterclaim in a lawsuit) alleging that the Work or a Contribution incorporated within the Work constitutes direct or contributory patent infringement, then any patent licenses granted to You under this License for that Work shall terminate as of the date such litigation is filed.

4. Redistribution.

You may reproduce and distribute copies of the Work or Derivative Works thereof in any medium, with or without modifications, and in Source or Object form, provided that You meet the following conditions:

1. You must give any other recipients of the Work or Derivative Works a copy of this License; and

2. You must cause any modified files to carry prominent notices stating that You changed the files; and

3. You must retain, in the Source form of any Derivative Works that You distribute, all copyright, patent, trademark, and attribution notices from the Source form of the Work, excluding those notices that do not pertain to any part of the Derivative Works; and

4. If the Work includes a "NOTICE" text file as part of its distribution, then any Derivative Works that You distribute must include a readable copy of the attribution notices contained within such NOTICE file, excluding those notices that do not pertain to any part of the Derivative Works, in at least one of the following places: within a NOTICE text file distributed as part of the Derivative Works; within the Source form or documentation, if provided along with the Derivative Works; or, within a display generated by the Derivative Works, if and wherever such third-party notices normally appear. The contents of the NOTICE file are for informational purposes only and do not modify the License. You may add Your own attribution notices within Derivative Works that You distribute, alongside or as an addendum to the NOTICE text from the Work, provided that such additional attribution notices cannot be construed as modifying the License.

You may add Your own copyright statement to Your modifications and may provide additional or different license terms and conditions for use, reproduction, or distribution of Your modifications, or for any such Derivative Works as a whole, provided Your use, reproduction, and distribution of the Work otherwise complies with the conditions stated in this License.

5. Submission of Contributions.

Unless You explicitly state otherwise, any Contribution intentionally submitted for inclusion in the Work by You to the Licensor shall be under the terms and conditions of this License, without any additional terms or conditions. Notwithstanding the above, nothing herein shall supersede or modify the terms of any separate license agreement you may have executed with Licensor regarding such Contributions.

6. Trademarks.

This License does not grant permission to use the trade names, trademarks, service marks, or product names of the Licensor, except as required for reasonable and customary use in describing the origin of the Work and reproducing the content of the NOTICE file.

7. Disclaimer of Warranty.

Unless required by applicable law or agreed to in writing, Licensor provides the Work (and each Contributor provides its Contributions) on an "AS IS" BASIS, WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied, including, without limitation, any warranties or conditions of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A PARTICULAR PURPOSE. You are solely responsible for determining the appropriateness of using or redistributing the Work and assume any risks associated with Your exercise of permissions under this License.

8. Limitation of Liability.

In no event and under no legal theory, whether in tort (including negligence), contract, or otherwise, unless required by applicable law (such as deliberate and grossly negligent acts) or agreed to in writing, shall any Contributor be liable to You for damages, including any direct, indirect, special, incidental, or consequential damages of any character arising as a result of this License or out of the use or inability to use the Work (including but not limited to damages for loss of goodwill, work stoppage, computer failure or malfunction, or any and all other commercial damages or losses), even if such Contributor has been advised of the possibility of such damages.

9. Accepting Warranty or Additional Liability.

While redistributing the Work or Derivative Works thereof, You may choose to offer, and charge a fee for, acceptance of support, warranty, indemnity, or other liability obligations and/or rights consistent with this License. However, in accepting such obligations, You may act only on Your own behalf and on Your sole responsibility, not on behalf of any other Contributor, and only if You agree to indemnify, defend, and hold each Contributor harmless for any liability incurred by, or claims asserted against, such Contributor by reason of your accepting any such warranty or additional liability.



==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale
import OAI.NumberTheory.PiExponent.Geometry.AdmissibleCurveInequality
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

namespace OAI

noncomputable section
namespace PiExponent.AdmissibleBlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open WeightedGeometryScale
variable {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)

def scale : Scale d.curveDegreeWeights d.curveJetWeights :=
  chooseScale d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos

abbrev Index := (scale d).Index
abbrev exponents : Index d → Fin (d.m+1) →₀ ℕ := (scale d).exponents
abbrev constantIndex : Index d := (scale d).constantIndex d.curveDegreeWeights_pos
abbrev coordinateIndex : Fin (d.m+1) → Index d :=
  (scale d).coordinateIndex d.curveDegreeWeights_pos
abbrev pureIndex : Fin (d.m+1) → Index d :=
  (scale d).pureIndex d.curveDegreeWeights_pos

instance index_nonempty : Nonempty (Index d) := ⟨constantIndex d⟩

abbrev compactification : Scheme := Proj (WeightedCompactification.imageGrade (R := ℂ) (exponents d))

def compactificationStructureMap : compactification d ⟶ Spec (.of ℂ) :=
  WeightedCompactification.projection (exponents d)

instance compactificationStructureMap_proper : IsProper (compactificationStructureMap d) := by
  dsimp [compactificationStructureMap]
  infer_instance

def affineChart : CompactLogJetIdeal.affineSpace d.m ⟶ compactification d :=
  WeightedCompactification.affineChartMap (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart d) := by
  dsimp [affineChart]
  infer_instance

def origin : CompactLogJetIdeal.affineSpace d.m :=
  ⟨WeightedBezout.pointIdeal (0 : Fin (d.m+1) → ℂ),inferInstance⟩

instance compactification_nonempty : Nonempty (compactification d) := ⟨affineChart d (origin d)⟩
instance compactification_isIntegral : IsIntegral (compactification d) := by infer_instance
instance compactification_isLocallyNoetherian : IsLocallyNoetherian (compactification d) :=
  LocallyOfFiniteType.isLocallyNoetherian (compactificationStructureMap d)
instance compactification_compact : CompactSpace (compactification d) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap d)
instance compactification_isNoetherian : IsNoetherian (compactification d) := {}
instance affineChart_quasiCompact : QuasiCompact (affineChart d) := by infer_instance

theorem affineChart_over : affineChart d ≫ compactificationStructureMap d =
    CompactLogJetIdeal.structureMap d.m :=
  CurveMonomialMap.affineChartMap_projection (exponents d) (constantIndex d)
    ((scale d).exponents_constant d.curveDegreeWeights_pos)
    (coordinateIndex d) ((scale d).exponents_coordinate d.curveDegreeWeights_pos)

def hyperplane : LineBundle (compactification d) := WeightedCompactification.lineBundle (exponents d)
theorem hyperplane_ample : (hyperplane d).IsAmple :=
  WeightedCompactification.lineBundle_ample (exponents d)

def logCutoff : Fin d.m → ℕ :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose

theorem logCutoff_strict (i : Fin d.m) :
    d.curveJetWeights i.succ < (logCutoff d i : ℚ) * d.curveJetWeights 0 :=
  (exists_log_cutoff d.curveJetWeights (d.curveJetWeights_pos 0)).choose_spec i

def centerIdeal : (compactification d).IdealSheafData :=
  CompactLogJetIdeal.compactIdeal d.curveCenters (logCutoff d) (scale d).jetPowers (affineChart d)

theorem centerIdeal_restrict : (centerIdeal d).comap (affineChart d) =
    CompactLogJetIdeal.affineIdeal d.curveCenters (logCutoff d) (scale d).jetPowers :=
  CompactLogJetIdeal.restrict_compactIdeal _ _ _ _

theorem centerIdeal_support : ((centerIdeal d).support : Set (compactification d)) =
    ⋃ j : Fin d.K, Set.range (CompactLogJetIdeal.point (d.curveCenters j) ≫ affineChart d) :=
  CompactLogJetIdeal.support_compactIdeal _ _ _ (scale d).jetPowers_pos _
    (compactificationStructureMap d) (affineChart_over d)

theorem centerIdeal_support_finite :
    ((centerIdeal d).support : Set (compactification d)).Finite := by
  rw [centerIdeal_support]
  exact Set.finite_iUnion (fun _ => Set.finite_range _)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal d).support : Set (compactification d)) ⊆ (affineChart d).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨CompactLogJetIdeal.point (d.curveCenters j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal d)).IsFinitePresentation :=
  CompactLogJetIdeal.compactIdeal_isFinitePresentation _ _ _ _

theorem origin_ne_center (c : Fin d.m → ℂ) : origin d ≠ CompactJetPolynomial.centerPoint c := by
  intro h
  have hx : MvPolynomial.X (0 : Fin (d.m+1)) ∈ (origin d).asIdeal := by
    change MvPolynomial.aeval (0 : Fin (d.m+1) → ℂ) (MvPolynomial.X 0) = 0
    simp
  rw [h] at hx
  change MvPolynomial.aeval (CompactJetPolynomial.center c) (MvPolynomial.X 0) = 0 at hx
  simp [CompactJetPolynomial.center] at hx

theorem origin_avoids_center : affineChart d (origin d) ∉ (centerIdeal d).support := by
  change affineChart d (origin d) ∉ ((centerIdeal d).support : Set (compactification d))
  rw [centerIdeal_support]
  intro h
  obtain ⟨j,hj⟩ := Set.mem_iUnion.mp h
  obtain ⟨z,hz⟩ := hj
  have he : CompactLogJetIdeal.point (d.curveCenters j) z = origin d :=
    (affineChart d).isOpenEmbedding.injective hz
  have hc : CompactLogJetIdeal.point (d.curveCenters j) z =
      CompactJetPolynomial.centerPoint (d.curveCenters j) := by
    apply Set.mem_singleton_iff.mp
    erw [← CompactLogJetIdeal.range_point]
    exact ⟨z,rfl⟩
  exact origin_ne_center d _ (he.symm.trans hc)

theorem centerIdeal_support_ne_top : (centerIdeal d).support ≠ ⊤ := by
  intro h
  exact origin_avoids_center d (by rw [h]; trivial)

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal d)
abbrev projection : blowup d ⟶ compactification d :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal d)
def structureMap : blowup d ⟶ Spec (.of ℂ) := projection d ≫ compactificationStructureMap d

instance projection_proper : IsProper (projection d) := by infer_instance
instance structureMap_proper : IsProper (structureMap d) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup d) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal d) (centerIdeal_support_ne_top d)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup d) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap d)
instance blowup_compact : CompactSpace (blowup d) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap d)
instance blowup_isNoetherian : IsNoetherian (blowup d) := {}

def A : LineBundle (blowup d) := (hyperplane d).pullback (projection d)
abbrev J : LineBundle (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal d)
abbrev exceptionalInclusion : (J d).sheaf ⟶ structureSheaf (blowup d) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal d)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal d) (projection d) (J d) (exceptionalInclusion d) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal d)

theorem isBlowup : IsBlowup (centerIdeal d) (projection d) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal d)

abbrev affinePolynomialIdeal :=
  CompactLogJetIdeal.polynomialIdeal d.curveCenters (logCutoff d) (scale d).jetPowers

theorem formalJet_packet_zero (n : ℕ) (P : CompactLogJetIdeal.coordinateRing d.m)
    (hP : P ∈ affinePolynomialIdeal d ^ n) (j : Fin d.K) :
    JetGeometry.rationalCoefficientPacket d.curveJetWeights (n * (scale d).radius)
      (FormalLogJet.formalJet (d.curveCenters j) P) = (fun _ => (0 : ℂ)) := by
  apply CompactLogJetIdeal.formalJet_packet_zero_of_mem_polynomialIdeal_pow
    d.curveCenters (logCutoff d) (scale d).jetPowers d.curveJetWeights
    (fun i => (d.curveJetWeights_pos i).le) (fun i => (logCutoff_strict d i).le)
    (scale d).radius (fun i => ?_) n P hP j
  rw [mul_comm, (scale d).jetPowers_eq]

end PiExponent.AdmissibleBlowupGeometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesPrincipalLift
import OAI.NumberTheory.PiExponent.Ampleness.ReesUniversalUniqueness
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal

namespace OAI

namespace PiExponentSeshadri.IdealPullback
noncomputable section
open CategoryTheory AlgebraicGeometry
variable {R : Type} [CommRing R] (I : Ideal R)

lemma specIdeal_coordinate {Y : Scheme} [IsAffine Y]
    (f : Y ⟶ Spec (CommRingCat.of R)) :
    ((specIdeal I).comap f).ideal ⟨⊤, isAffineOpen_top Y⟩ =
      I.map (SpecMaps.coordinate f).hom := by
  rw [comap_top, specIdeal_top, Ideal.map_map]
  rfl

end
end PiExponentSeshadri.IdealPullback

namespace PiExponentSeshadri.ReesGrading
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry
open SpecMaps
variable {R : Type} [CommRing R] (I : Ideal R)

lemma invertible_unique {Y : Scheme} (g h : Y ⟶ affineBlowup I)
    (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (hf : InvertiblePullbackIdeal (IdealPullback.specIdeal I) f) : g = h := by
  apply Scheme.hom_ext_of_forall g h
  intro y
  obtain ⟨U, hyU, r, hr, hIr⟩ :=
    InvertibleLocal.affine_local_equation (IdealPullback.specIdeal I) f hf y
  refine ⟨U.1, hyU, ?_⟩
  apply principal_unique I (U.1.ι ≫ g) (U.1.ι ≫ h) (U.1.ι ≫ f)
    (by rw [Category.assoc, hg]) (by rw [Category.assoc, hh]) r _ hr
  rwa [← Scheme.IdealSheafData.comap_comp, IdealPullback.specIdeal_coordinate] at hIr

lemma local_lift {Y : Scheme} (f : Y ⟶ Spec (CommRingCat.of R))
    (hf : InvertiblePullbackIdeal (IdealPullback.specIdeal I) f) (y : Y) :
    ∃ U : Y.Opens, y ∈ U ∧ ∃ h : U.toScheme ⟶ affineBlowup I,
      h ≫ projection I = U.ι ≫ f := by
  obtain ⟨U, hyU, r, hr, hIr⟩ :=
    InvertibleLocal.affine_local_equation (IdealPullback.specIdeal I) f hf y
  rw [← Scheme.IdealSheafData.comap_comp, IdealPullback.specIdeal_coordinate] at hIr
  refine ⟨U.1, hyU, principalScheme I U.1.toScheme (coordinate (U.1.ι ≫ f)).hom r hIr hr, ?_⟩
  rw [principalScheme_projection]
  exact factor (U.1.ι ≫ f)


theorem affineBlowup_universal {Y : Scheme} (f : Y ⟶ Spec (CommRingCat.of R))
    (hf : InvertiblePullbackIdeal (IdealPullback.specIdeal I) f) :
    ∃! h : Y ⟶ affineBlowup I, h ≫ projection I = f := by
  classical
  choose U hyU g hg using local_lift I f hf
  let C : Y.OpenCover := {
    I₀ := Y
    X y := (U y).toScheme
    f y := (U y).ι
    mem₀ := by
      rw [Scheme.presieve₀_mem_precoverage_iff]
      refine ⟨fun y => ⟨y, ?_⟩, inferInstance⟩
      simpa using hyU y }
  have hcompat (x y : C.I₀) : pullback.fst (C.f x) (C.f y) ≫ g x =
      pullback.snd (C.f x) (C.f y) ≫ g y := by
    let j := pullback.fst (C.f x) (C.f y) ≫ C.f x
    apply invertible_unique I _ _ (j ≫ f)
    · rw [Category.assoc, hg x]
      rfl
    · rw [Category.assoc, hg y]
      exact (pullback.condition_assoc f).symm
    · exact InvertibleLocal.invertible_restrict (IdealPullback.specIdeal I) f hf j
  refine ⟨C.glueMorphisms g hcompat, ?_, ?_⟩
  · apply C.hom_ext
    intro y
    rw [← Category.assoc, C.ι_glueMorphisms]
    exact hg y
  · intro h hh
    exact invertible_unique I h _ f hh (by
      apply C.hom_ext
      intro y
      rw [← Category.assoc, C.ι_glueMorphisms]
      exact hg y) hf

end
end PiExponentSeshadri.ReesGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean <==
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.Geometry.CurveFunctionFieldCompatibility

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
universe u
variable (A E : Type u) [CommRing A] [IsDomain A] [Field E]
  [Algebra A E] [IsFractionRing A E]

theorem isFractionRing_of_intermediate_domain
    (B : Type u) [CommRing B] [IsDomain B] [Algebra A B]
    [Algebra B E] [IsScalarTower A B E]
    (hB : Function.Injective (algebraMap B E)) : IsFractionRing B E where
  map_units b := isUnit_iff_ne_zero.mpr (by
    intro h
    exact (mem_nonZeroDivisors_iff_ne_zero.mp b.2) (hB (by simpa using h)))
  surj z := by
    obtain ⟨⟨a, s⟩, hs⟩ := IsLocalization.surj (nonZeroDivisors A) z
    have hn : algebraMap A B s ≠ 0 := by
      intro he
      have he' : algebraMap A E s = 0 := by
        rw [IsScalarTower.algebraMap_apply A B E, he, map_zero]
      exact (mem_nonZeroDivisors_iff_ne_zero.mp s.2)
        ((IsFractionRing.injective A E) (by simp at he'))
    refine ⟨⟨algebraMap A B a, ⟨algebraMap A B s, mem_nonZeroDivisors_iff_ne_zero.mpr hn⟩⟩, ?_⟩
    simpa only [← IsScalarTower.algebraMap_apply A B E] using hs
  exists_of_eq {a b} h := ⟨1, by simpa using hB h⟩

def affineFunctionFieldEquiv : (Spec (.of A)).functionField ≃+* E := by
  letI : Algebra A (Spec (.of A)).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of A)
  letI : IsFractionRing A (Spec (.of A)).functionField :=
    functionField_isFractionRing_of_affine (.of A)
  exact (IsLocalization.algEquiv (nonZeroDivisors A) (Spec (.of A)).functionField E).toRingEquiv

@[simp] theorem affineFunctionFieldEquiv_toStalk (a : A) :
    affineFunctionFieldEquiv A E (StructureSheaf.toStalk A
      (genericPoint (Spec (.of A))) a) = algebraMap A E a := by
  let : Algebra A (Spec (.of A)).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of A)
  let : IsFractionRing A (Spec (.of A)).functionField :=
    functionField_isFractionRing_of_affine (.of A)
  exact (IsLocalization.algEquiv (nonZeroDivisors A)
    (Spec (.of A)).functionField E).commutes a

theorem affineFunctionFieldEquiv_stalk (q : PrimeSpectrum A)
    [Algebra (Localization.AtPrime q.asIdeal) E]
    [IsScalarTower A (Localization.AtPrime q.asIdeal) E]
    (a : (Spec (.of A)).presheaf.stalk q) :
    affineFunctionFieldEquiv A E
      ((Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q) a) =
      algebraMap (Localization.AtPrime q.asIdeal) E ((Spec.stalkIso (.of A) q).hom a) := by
  let : Algebra A ((Spec (.of A)).presheaf.stalk q) := StructureSheaf.stalkAlgebra A q
  let : IsLocalization.AtPrime ((Spec (.of A)).presheaf.stalk q) q.asIdeal :=
    StructureSheaf.IsLocalization.to_stalk A q
  have heq : (affineFunctionFieldEquiv A E).toRingHom.comp
      ((Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)).hom =
      (algebraMap (Localization.AtPrime q.asIdeal) E).comp
        (Spec.stalkIso (.of A) q).hom.hom := by
    apply IsLocalization.ringHom_ext q.asIdeal.primeCompl
    apply RingHom.ext
    intro b
    change affineFunctionFieldEquiv A E
      ((Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)
        (StructureSheaf.toStalk A q b)) =
      algebraMap (Localization.AtPrime q.asIdeal) E
        ((Spec.stalkIso (.of A) q).hom (StructureSheaf.toStalk A q b))
    have hs : (Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)
        (StructureSheaf.toStalk A q b) =
        StructureSheaf.toStalk A (genericPoint (Spec (.of A))) b := by
      exact congrArg (fun h => h b)
        (StructureSheaf.toStalk_stalkSpecializes (R := A) (genericPoint_specializes q))
    have ht : (Spec.stalkIso (.of A) q).hom (StructureSheaf.toStalk A q b) =
        algebraMap A (Localization.AtPrime q.asIdeal) b :=
      (StructureSheaf.stalkIso A q).symm.commutes b
    rw [hs, ht, affineFunctionFieldEquiv_toStalk]
    exact IsScalarTower.algebraMap_apply A (Localization.AtPrime q.asIdeal) E b
  exact RingHom.congr_fun heq a

theorem affineFunctionFieldEquiv_naturality
    (B : Type u) [CommRing B] [IsDomain B] [Algebra A B]
    [Algebra B E] [IsFractionRing B E] [IsScalarTower A B E]
    [IsOpenImmersion (Spec.map (CommRingCat.ofHom (algebraMap A B)))] :
    (affineFunctionFieldEquiv B E).toRingHom.comp
      (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A B)))).hom =
      (affineFunctionFieldEquiv A E).toRingHom := by
  let : Algebra A (Spec (.of A)).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of A)
  let : IsFractionRing A (Spec (.of A)).functionField :=
    functionField_isFractionRing_of_affine (.of A)
  apply IsLocalization.ringHom_ext (nonZeroDivisors A)
  apply RingHom.ext
  intro a
  change affineFunctionFieldEquiv B E
    (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A B)))
      (StructureSheaf.toStalk A (genericPoint (Spec (.of A))) a)) =
    affineFunctionFieldEquiv A E
      (StructureSheaf.toStalk A (genericPoint (Spec (.of A))) a)
  have h := congrArg (fun h => h a)
    (functionFieldRestriction_toStalk (CommRingCat.ofHom (algebraMap A B)))
  change functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A B)))
    (StructureSheaf.toStalk A (genericPoint (Spec (.of A))) a) =
    StructureSheaf.toStalk B (genericPoint (Spec (.of B))) (algebraMap A B a) at h
  rw [h, affineFunctionFieldEquiv_toStalk, affineFunctionFieldEquiv_toStalk]
  exact (IsScalarTower.algebraMap_apply A B E a).symm

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesSheafCanonicalValue
import OAI.NumberTheory.PiExponent.Approximation.CanonicalAffineRecovery
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealFiniteGenerators

namespace OAI

noncomputable section
namespace PiExponent.AffineReesCanonicalRecovery
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.ReesGrading PiExponentSeshadri.IdealPullback
open CanonicalRecoveryProperties
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion
  ReesSheafCechRecovery.ordinaryGlobalSection

theorem eventually_comap_bijective {R : Type} [CommRing R] [IsNoetherianRing R]
    (I : Ideal R) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      ComapBijective (projection I) (specIdeal (I^n)) ⊤ := by
  classical
  obtain ⟨m,a,ha⟩ := IdealFiniteGenerators.exists_generators I
  obtain ⟨N,hN⟩ := ReesSheafCechRecovery.eventually_recovery_and_cohomology I a ha
  refine ⟨N, ?_⟩
  intro n hn
  exact (CanonicalAffineRecovery.power_bijective_iff_comap I (projection I)
    (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I) n
    (ReesSheafCechRecovery.ordinaryGlobalSection I a ha n)
    (ReesSheafCechRecovery.ordinaryGlobalSection_inclusion I a ha n)).mp (hN n hn).1

end PiExponent.AffineReesCanonicalRecovery

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

namespace PiExponent.AmpleGlobalGeneration
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem ample_eventual_global_generators [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor L n).obj M).GeneratingSections, G.IsFiniteType := by
  classical
  obtain ⟨d, hd, l, s, hcover, haffine, _⟩ := L.ample_common_degree_cover hL
  have hresidue (r : Fin d) : ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor (L.pow d) n).obj
        ((moduleTwistFunctor L r.val).obj M)).GeneratingSections, G.IsFiniteType := by
    let := PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation L r.val M
    exact eventual_global_generators_of_section_cover (L.pow d)
      ((moduleTwistFunctor L r.val).obj M) s hcover haffine
  choose N hN using hresidue
  let B := Finset.univ.sup N
  refine ⟨d * B, fun n hn => ?_⟩
  let r : Fin d := ⟨n % d, Nat.mod_lt n hd⟩
  have hB : B ≤ n / d := (Nat.le_div_iff_mul_le hd).mpr (by
    simpa only [Nat.mul_comm] using hn)
  have hr : N r ≤ n / d := (Finset.le_sup (f := N) (Finset.mem_univ r)).trans hB
  obtain ⟨G, hG⟩ := hN r (n / d) hr
  let : G.IsFiniteType := hG
  let e : ((moduleTwistFunctor (L.pow d) (n / d)).obj
      ((moduleTwistFunctor L r.val).obj M)) ≅ (moduleTwistFunctor L n).obj M :=
    moduleTwistPowerMulIso L ((moduleTwistFunctor L r.val).obj M) d (n / d) ≪≫
      eqToIso (by
        change (moduleTwistFunctor L (n % d) ⋙
          moduleTwistFunctor L (d * (n / d))).obj M = _
        rw [← moduleTwistFunctor_add, Nat.mod_add_div])
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e G, ⟨hG.finite⟩⟩

theorem ample_eventual_power_global_generators [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : (modulePow X L.sheaf n).GeneratingSections, G.IsFiniteType := by
  let : (structureSheaf X).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  obtain ⟨N, hN⟩ := ample_eventual_global_generators L hL (structureSheaf X)
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨G, hG⟩ := hN n hn
  let : G.IsFiniteType := hG
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso (moduleTwistUnitIso L n) G,
    ⟨hG.finite⟩⟩

end
end PiExponent.AmpleGlobalGeneration

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
variable {X : Scheme}

theorem LineBundle.common_degree (L : LineBundle X) {ι : Type} [Fintype ι]
    (d : ι → ℕ) (hd : ∀ i, 0 < d i)
    (s : ∀ i, GlobalSections X (modulePow X L.sheaf (d i))) :
    ∃ n : ℕ, 0 < n ∧ ∃ t : ι → GlobalSections X (modulePow X L.sheaf n),
      ∀ i, sectionOpen X (t i) = sectionOpen X (s i) := by
  classical
  let n := ∏ i, d i
  have hn : 0 < n := Finset.prod_pos (fun i _ => hd i)
  have hdiv (i : ι) : d i ∣ n := Finset.dvd_prod_of_mem d (Finset.mem_univ i)
  have heq (i : ι) : d i * (n / d i) = n := Nat.mul_div_cancel' (hdiv i)
  let e (i : ι) : modulePow X (modulePow X L.sheaf (d i)) (n / d i) ≅
      modulePow X L.sheaf n :=
    linePowerMul L (d i) (n / d i) ≪≫ eqToIso (congrArg (modulePow X L.sheaf) (heq i))
  refine ⟨n, hn, fun i => powerSection (s i) (n / d i) ≫ (e i).hom, ?_⟩
  intro i
  change SectionOpens.isoOpen (powerSection (s i) (n / d i) ≫ (e i).hom) = _
  rw [SectionOpens.isoOpen_postcomp]
  exact (L.pow (d i)).sectionOpen_power (s i)
    (Nat.div_pos (Nat.le_of_dvd hn (hdiv i)) (hd i))

theorem LineBundle.ample_common_degree_cover [CompactSpace X] (L : LineBundle X)
    (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ l : ℕ,
      ∃ s : Fin l → GlobalSections X (modulePow X L.sheaf n),
        (⨆ i, sectionOpen X (s i)) = ⊤ ∧
        (∀ i, IsAffineOpen (sectionOpen X (s i))) ∧
        (∀ i, (sectionOpen X (s i) : Set X).Nonempty) := by
  classical
  have hex (x : X) := hL x ⊤ (by trivial)
  choose d hd s hs hst ha using hex
  obtain ⟨I, hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (sectionOpen X (s x) : Set X)) (fun x => (sectionOpen X (s x)).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hs x⟩)
  obtain ⟨n, hn, t, ht⟩ := L.common_degree (fun i : I => d i.val)
    (fun i => hd i.val) (fun i => s i.val)
  let e := (Fintype.equivFin I).symm
  refine ⟨n, hn, Fintype.card I, fun i => t (e i), ?_, ?_, ?_⟩
  · apply top_unique
    intro x _
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi, hx⟩ := Set.mem_iUnion.mp hi
    apply Opens.mem_iSup.mpr
    refine ⟨e.symm ⟨i, hi⟩, ?_⟩
    change x ∈ sectionOpen X (t (e (e.symm ⟨i, hi⟩)))
    rw [Equiv.apply_symm_apply, ht]
    exact hx
  · intro i
    rw [ht]
    exact ha (e i).val
  · intro i
    rw [ht]
    exact ⟨(e i).val, hs (e i).val⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionZeroSupport
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveDegreeAdditivity
import OAI.NumberTheory.PiExponent.Geometry.CurveMorphismFinite

namespace OAI

noncomputable section
namespace PiExponent.CurveDegree
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem exists_ample_section_with_zero [IsIntegral X]
    (hdim : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ s : GlobalSections X (L.pow n).sheaf,
      s ≠ 0 ∧ ∃ y : X, y ∉ sectionOpen X s := by
  classical
  have : Nontrivial X := by
    by_contra h
    have : Subsingleton X := not_nontrivial_iff_subsingleton.mp h
    have hz := topologicalKrullDim_zero_of_discreteTopology X
    rw [hdim] at hz
    norm_num at hz
  obtain ⟨y, hy⟩ := exists_ne (genericPoint X)
  have hclosed := CurveMorphismFinite.isClosed_singleton_of_ne_genericPoint X hdim.le y hy
  let U : X.Opens := ⟨({y} : Set X)ᶜ, hclosed.isOpen_compl⟩
  have hη : genericPoint X ∈ U := by
    change genericPoint X ≠ y
    exact Ne.symm hy
  obtain ⟨n, hn, s, hsη, hsub, -⟩ := hL (genericPoint X) U hη
  refine ⟨n, hn, s, section_ne_zero_of_mem_isoOpen (L.pow n) s (genericPoint X) hsη,
    y, ?_⟩
  intro hys
  exact hsub hys rfl

theorem finite_nonempty_euler_pos [Finite X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (d : ℕ) :
    0 < eulerCharacteristic p d (structureSheaf X) := by
  classical
  let : Algebra ℂ Γ(X, ⊤) := (baseScalars p).toAlgebra
  have : FiniteDimensional ℂ Γ(X, ⊤) := proper_finite_functions p
  obtain ⟨x⟩ : Nonempty X := inferInstance
  have : Nontrivial Γ(X, ⊤) := (X.presheaf.germ ⊤ x trivial).hom.domain_nontrivial
  rw [proper_finite_euler]
  change (0 : ℤ) < (Module.finrank ℂ Γ(X, ⊤) : ℤ)
  exact_mod_cast (Module.finrank_pos (R := ℂ) (M := Γ(X, ⊤)))

theorem section_euler_degree_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hzero : ∃ y : X, y ∉ sectionOpen X s)
    (hfiniteO : ∀ n ≤ 1,
      letI := Module.compHom (cohomology (structureSheaf X) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (structureSheaf X) n))
    (hfiniteL : ∀ n ≤ 1,
      letI := Module.compHom (cohomology L.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology L.sheaf n))
    [Subsingleton (cohomology (structureSheaf X) 2)] :
    0 < eulerCharacteristic p 1 L.sheaf -
      eulerCharacteristic p 1 (structureSheaf X) := by
  classical
  have hsMono : Mono s := L.mono_section s hs
  let I := zeroIdeal L s
  have hI : I ≠ ⊥ := zeroIdeal_ne_bot L s hs
  let : Finite I.subscheme := finite_subscheme_of_curve p hdim I hI
  let : Fintype I.subscheme := Fintype.ofFinite _
  obtain ⟨y, hy⟩ := hzero
  have hyI : y ∈ I.support := by
    change y ∈ ((zeroIdeal L s).support : Set X)
    rw [zeroIdeal_support]
    exact hy
  have hyrange : y ∈ Set.range I.subschemeι := by
    rw [Scheme.IdealSheafData.range_subschemeι]
    exact hyI
  obtain ⟨z, -⟩ := hyrange
  have : Nonempty I.subscheme := ⟨z⟩
  have heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ f : (L.pow 0).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (f.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map s ≫ e.hom))} := by
    intro x
    obtain ⟨U, hx, ⟨e⟩, -⟩ := common_affine_frames L L x
    refine ⟨U, hx, Scheme.Modules.restrictUnitIso U.1.ι, e, ?_⟩
    simpa only [coefficient, restrictSection, Category.assoc] using! zeroIdeal_on_frame L s U e
  have : Subsingleton (cohomology (L.pow 0).sheaf 2) := by
    change Subsingleton (cohomology (structureSheaf X) 2)
    infer_instance
  have hdegree := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hdim (L.pow 0) L s hsMono I hI heq hfiniteO hfiniteL inferInstance
  change eulerCharacteristic p 1 L.sheaf -
    eulerCharacteristic p 1 (structureSheaf X) = _ at hdegree
  have hsum := proper_finite_euler_eq_sum_stalk_lengths (I.subschemeι ≫ p) 1
  have hpos := finite_nonempty_euler_pos (I.subschemeι ≫ p) 1
  rw [hdegree]
  rwa [hsum] at hpos

theorem ample_euler_degree_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X = 1)
    (L : LineBundle X) (hL : L.IsAmple)
    (hfinite : FiniteLineCohomology p) :
    0 < eulerCharacteristic p 1 L.sheaf -
      eulerCharacteristic p 1 (structureSheaf X) := by
  have hH2 : LineCohomologyTwoZero X := by
    intro M
    exact ⟨fun a b =>
      (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p L hL M
        hdim.le 2 (by omega) a).trans
      (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p L hL M
        hdim.le 2 (by omega) b).symm⟩
  obtain ⟨n, hn, s, hs, hzero⟩ := exists_ample_section_with_zero hdim L hL
  have : Subsingleton (cohomology (structureSheaf X) 2) := hH2 (L.pow 0)
  have hpos := section_euler_degree_pos p hdim.le (L.pow n) s hs hzero
    (hfinite (L.pow 0)) (hfinite (L.pow n))
  rw [power_euler p hdim.le L hL hfinite hH2 L n] at hpos
  have hnz : (0 : ℤ) < n := by exact_mod_cast hn
  exact (mul_pos_iff_of_pos_left hnz).mp hpos

theorem finite_line_cohomology_of_ample [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) : FiniteLineCohomology p := by
  intro M q _
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
  exact AmpleCohomologyFinite.cohomology_finite_of_ample p H hH M.sheaf q

theorem euler_degree_pos_of_ample [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    0 < eulerCharacteristic p 1 L.sheaf -
      eulerCharacteristic p 1 (structureSheaf X) :=
  ample_euler_degree_pos p hdim L hL (finite_line_cohomology_of_ample p L hL)

end PiExponent.CurveDegree

namespace PiExponent.NumericalAmpleness
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry

theorem curveDegree_pos_of_ample
    {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (hL : L.IsAmple) (C : IntegralCurve X) :
    0 < curveDegree p L C := by
  exact CurveDegree.euler_degree_pos_of_ample (C.embedding ≫ p) C.dimension
    (L.pullback C.embedding) (LineBundle.IsAmple.pullback_closedImmersion L hL C.embedding)

end PiExponent.NumericalAmpleness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleDivisorDimensionBase
import OAI.NumberTheory.PiExponent.LocalAlgebra.IntegralAffineOpenDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrincipalQuotientDimension

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
open PiExponent.SectionZeroIdeal

variable {X Y : Scheme.{0}}

theorem sectionZero_pullback_dimension_le (H : LineBundle X)
    (s : GlobalSections X H.sheaf) (i : Y ⟶ X) [IsClosedImmersion i] :
    topologicalKrullDim (zeroIdeal (H.pullback i) (pullbackSection i s)).subscheme ≤
      topologicalKrullDim (zeroIdeal H s).subscheme := by
  let I := zeroIdeal H s
  let J := zeroIdeal (H.pullback i) (pullbackSection i s)
  have hmap (z : J.subscheme) : i (J.subschemeι z) ∈ (I.support : Set X) := by
    have hz := z.property
    change J.subschemeι z ∈ (J.support : Set Y) at hz
    erw [zeroIdeal_support] at hz ⊢
    change J.subschemeι z ∉ isoOpen (pullbackSection i s) at hz
    rw [pullback_isoOpen_eq H s i] at hz
    exact hz
  have he := (i.isEmbedding.comp J.subschemeι.isEmbedding).codRestrict
    (I.support : Set X) hmap
  exact he.isInducing.topologicalKrullDim_le

theorem sectionZero_dimension_succ_ge_of_zero [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [LocallyOfFiniteType p]
    (H : LineBundle X) (s : GlobalSections X H.sheaf)
    (y : X) (hy : y ∉ sectionOpen X s) :
    topologicalKrullDim X ≤ topologicalKrullDim (zeroIdeal H s).subscheme + 1 := by
  obtain ⟨V, hyV, ⟨eV⟩⟩ := H.locallyRankOne y
  obtain ⟨W, hW, hyW, hWV⟩ := exists_isAffineOpen_mem_and_subset hyV
  let U : X.affineOpens := ⟨W, hW⟩
  let e := restrictOpenFrame hWV eV
  let : Nonempty U.1 := ⟨⟨y, hyW⟩⟩
  let a : Γ(X,U) := U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))
  have ha : ¬ IsUnit a := by
    intro ha
    have hc : IsUnit (coefficient e (restrictSection U.1.ι s)) := by
      have hh := ha.map U.1.topIso.inv.hom
      simpa only [a, ← CommRingCat.comp_apply, Iso.hom_inv_id,
        CommRingCat.id_apply] using hh
    have hopen := preimage_isoOpen s U.1.ι e
    rw [U.1.toScheme.basicOpen_of_isUnit hc] at hopen
    have hm : (⟨y,hyW⟩ : U.1.toScheme) ∈ U.1.ι ⁻¹ᵁ isoOpen s :=
      hopen.ge trivial
    exact hy hm
  let := IntegralAffineOpenDimension.chartAlgebra p U
  let := IntegralAffineOpenDimension.chart_finiteType p U
  have hdrop := GeometrySupport.PrincipalQuotientDimension.le_quotient_succ
    ℂ Γ(X,U) a ha
  rw [← zeroIdeal_on_frame H s U e] at hdrop
  rw [IntegralAffineOpenDimension.affine_ring_dimension_eq p U] at hdrop
  let I := zeroIdeal H s
  have hquot : ringKrullDim (Γ(X,U) ⧸ I.ideal U) ≤
      topologicalKrullDim I.subscheme := by
    rw [← PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim]
    let : IsOpenImmersion (I.subschemeCover.f U) := I.subschemeCover.map_prop U
    exact (I.subschemeCover.f U).isOpenEmbedding.isEmbedding.isInducing.topologicalKrullDim_le
  exact hdrop.trans (add_le_add hquot le_rfl)

theorem regular_ample_sectionZero_dimension
    [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (s : GlobalSections X H.sheaf) [Mono s] (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1 : ℕ) : WithBot ℕ∞)) :
    Nonempty (zeroIdeal H s).subscheme ∧
      topologicalKrullDim (zeroIdeal H s).subscheme = d := by
  refine ⟨ample_section_zero_nonempty p H hH s (d+1) hdim (Nat.succ_pos d), ?_⟩
  apply le_antisymm
  · apply regular_sectionZero_dimension_le H s d
    simpa only [Nat.cast_add, Nat.cast_one] using hdim.le
  · obtain ⟨Y, i, hi, hY, hdimY⟩ := exists_integral_closed_full_dimension X (d+1) hdim
    let := hi
    let := hY
    have hample := LineBundle.IsAmple.pullback_closedImmersion H hH i
    obtain ⟨y, hy⟩ := ample_section_has_zero (i ≫ p) (H.pullback i) hample
      (pullbackSection i s) (d+1) hdimY (Nat.succ_pos d)
    have hlow := sectionZero_dimension_succ_ge_of_zero (i ≫ p)
      (H.pullback i) (pullbackSection i s) y hy
    rw [hdimY] at hlow
    have hbound := hlow.trans (add_le_add (sectionZero_pullback_dimension_le H s i) le_rfl)
    apply ENat.WithBot.add_le_add_one_right_iff.mp
    simpa only [Nat.cast_add, Nat.cast_one] using hbound

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Geometry.IntegralCurveExistence

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Order
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
open PiExponent.SectionZeroIdeal

theorem exists_irreducibleClosed_full_dimension (T : Type*) [TopologicalSpace T]
    (n : ℕ) (hdim : topologicalKrullDim T = n) :
    ∃ Z : IrreducibleCloseds T, topologicalKrullDim (Z : Set T) = n := by
  have hdim' : Order.krullDim (IrreducibleCloseds T) = n := hdim
  obtain ⟨p, hp⟩ := Order.le_krullDim_iff.mp (le_of_eq hdim'.symm)
  have hlast : (p.length : ℕ∞) = Order.height p.last := by
    apply le_antisymm (Order.length_le_height_last (p := p))
    have hh := Order.height_le_krullDim p.last
    rw [hdim', ← hp] at hh
    exact_mod_cast hh
  refine ⟨p.last, ?_⟩
  rw [topologicalKrullDim_irreducibleClosed, ← hlast, hp]
  rfl

theorem exists_integral_closed_full_dimension (X : Scheme.{0})
    (n : ℕ) (hdim : topologicalKrullDim X = n) :
    ∃ Y : Scheme.{0}, ∃ i : Y ⟶ X,
      IsClosedImmersion i ∧ IsIntegral Y ∧ topologicalKrullDim Y = n := by
  obtain ⟨Z, hZ⟩ := exists_irreducibleClosed_full_dimension X n hdim
  let C : Closeds X := ⟨Z, Z.isClosed⟩
  let I := Scheme.IdealSheafData.vanishingIdeal C
  have hs : (I.support : Set X) = (Z : Set X) := by
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  have : IsReduced I.subscheme := isReduced_vanishingIdeal_subscheme C
  have : IrreducibleSpace I.subscheme := by
    change IrreducibleSpace (I.support : Set X)
    rw [hs]
    exact Subtype.irreducibleSpace Z.isIrreducible
  refine ⟨I.subscheme, I.subschemeι, inferInstance,
    isIntegral_of_irreducibleSpace_of_isReduced _, ?_⟩
  change topologicalKrullDim (I.support : Set X) = n
  rw [hs]
  exact hZ

variable {X : Scheme.{0}}

theorem ample_section_has_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (s : GlobalSections X H.sheaf) (n : ℕ)
    (hdim : topologicalKrullDim X = n) (hn : 0 < n) :
    ∃ y : X, y ∉ sectionOpen X s := by
  by_contra h
  push Not at h
  have : IsIso s := isIso_of_locally_isIso s (by
    intro x
    exact ⟨isoOpen s, h x, isIso_restrict_isoOpen s⟩)
  obtain ⟨C⟩ := nonempty_integralCurve_of_dimension_pos X n hdim hn
  have hpos := curveDegree_pos_of_ample p H hH C
  let e : H.sheaf ≅ structureSheaf X := (asIso s).symm
  have he := eulerCharacteristic_iso (C.embedding ≫ p)
    ((Scheme.Modules.pullback C.embedding).mapIso e ≪≫ pullbackUnitIso C.embedding) 1
  have hz : curveDegree p H C = 0 := by
    unfold curveDegree
    change eulerCharacteristic (C.embedding ≫ p) 1
      ((Scheme.Modules.pullback C.embedding).obj H.sheaf) =
      eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) at he
    rw [he]
    exact sub_self _
  omega

theorem ample_section_zero_nonempty
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (s : GlobalSections X H.sheaf) (n : ℕ)
    (hdim : topologicalKrullDim X = n) (hn : 0 < n) :
    Nonempty (zeroIdeal H s).subscheme := by
  obtain ⟨y, hy⟩ := ample_section_has_zero p H hH s n hdim hn
  have hm : y ∈ Set.range (zeroIdeal H s).subschemeι := by
    rw [Scheme.IdealSheafData.range_subschemeι, zeroIdeal_support]
    exact hy
  obtain ⟨z, -⟩ := hm
  exact ⟨z⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionReindex

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem ample_finite_projective_embedding [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) :
    ∃ r : ℕ, ∃ i : X ⟶ projectiveSpace ℂ (Fin (r+1)),
      IsClosedImmersion i ∧ i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  obtain ⟨n, _, σ, hσ, s, hs, hc⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype σ := hσ
  have hne : Nonempty σ := by
    obtain ⟨x⟩ : Nonempty X := inferInstance
    have hx : x ∈ ⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i) := by
      rw [hs]
      trivial
    obtain ⟨i, _⟩ := Opens.mem_iSup.mp hx
    exact ⟨i⟩
  have hpos : 0 < Fintype.card σ := Fintype.card_pos_iff.mpr hne
  obtain ⟨r, hr⟩ := Nat.exists_eq_succ_of_ne_zero (ne_of_gt hpos)
  let e : Fin (r+1) ≃ σ := ((Fintype.equivFin σ).trans (finCongr hr)).symm
  let t : Fin (r+1) → GlobalSections X (modulePow X H.sheaf n) := s ∘ e
  have ht : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (t i)) = ⊤ :=
    (e.iSup_comp (g := fun j => PiExponentSeshadri.SectionOpens.isoOpen (s j))).trans hs
  let k := baseScalars p
  let : IsClosedImmersion (sectionsMorphism k s hs) := hc
  let i : X ⟶ projectiveSpace ℂ (Fin (r+1)) := sectionsMorphism k t ht
  have hclosed : IsClosedImmersion i := sectionsMorphism_reindex_closed k s hs e ht
  refine ⟨r, i, hclosed, ?_⟩
  rw [← AmpleCohomologyFinite.projectiveBase_eq_polynomialProjectiveProjection]
  exact (sectionsMorphism_over k t ht).trans (toSpec_scalarMap p)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

theorem LineBundle.section_basicOpen [IsIntegral X] [CompactSpace X]
    (L : LineBundle X) (s : O X ⟶ L.sheaf)
    (hne : (sectionOpen X s : Set X).Nonempty) (f : Γ(X,sectionOpen X s)) :
    ∃ n : ℕ, 0 < n ∧ ∃ t : O X ⟶ (L.pow n).sheaf,
      sectionOpen X t = X.basicOpen f := by
  let U := sectionOpen X s
  obtain ⟨N,hN⟩ := L.power_extension_ratio s hne (U.topIso.inv f)
  let n := max N 1
  have hn : 0 < n := lt_of_lt_of_le (by decide : 0<1) (le_max_right N 1)
  obtain ⟨t,ht⟩ := hN n (le_max_left N 1)
  let q := tensorSection s t
  have hsub : SectionOpens.isoOpen q ≤ U := by
    exact (section_open L (L.pow n) s t).le.trans inf_le_left
  have hi : IsIso (restrictSection U.ι (powerSection s n)) :=
    isIso_restricted_section _ _ (L.sectionOpen_power s hn)
  let e : (L.pow n).sheaf.restrict U.ι ≅ O U.toScheme :=
    (asIso (restrictSection U.ι (powerSection s n))).symm
  have hcoef : coefficient e (restrictSection U.ι t) = U.topIso.inv f := by
    apply coefficient_ratio e (powerSection s n) t
    · exact coefficient_frame e
    · exact ht
  have hnorm : coefficient (sectionFrame s) (restrictSection U.ι s) = 1 :=
    sectionFrame_normalized s
  have hpre : U.ι ⁻¹ᵁ SectionOpens.isoOpen q = U.toScheme.basicOpen (U.topIso.inv f) := by
    refine (preimage_isoOpen q U.ι (tensorFrame L (L.pow n) U (sectionFrame s) e)).trans ?_
    apply congrArg U.toScheme.basicOpen
    exact (local_section_coefficient L (L.pow n) U (sectionFrame s) e s t).trans
      ((congrArg₂ (fun (a b : Γ(U.toScheme, ⊤)) => a * b) hnorm hcoef).trans
        (one_mul _))
  refine ⟨n+1,by omega,q,?_⟩
  change SectionOpens.isoOpen q = _
  calc
    _ = U.ι ''ᵁ (U.ι ⁻¹ᵁ SectionOpens.isoOpen q) := by
      rw [Scheme.Hom.image_preimage_eq_opensRange_inf,Scheme.Opens.opensRange_ι,inf_eq_right.mpr hsub]
    _ = _ := by rw [hpre,U.ι_image_basicOpen_topIso_inv]

theorem LineBundle.ample_of_affine_section_cover [IsIntegral X] [CompactSpace X]
    (L : LineBundle X) {ι : Type*} (s : ι → (O X ⟶ L.sheaf))
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤)
    (ha : ∀ i, IsAffineOpen (sectionOpen X (s i))) : L.IsAmple := by
  intro x V hx
  have hc' : x ∈ ⨆ i, sectionOpen X (s i) := by rw [hc]; trivial
  obtain ⟨i,hi⟩ := Opens.mem_iSup.mp hc'
  obtain ⟨f,hf,hxf⟩ := (ha i).exists_basicOpen_le ⟨x,hx⟩ hi
  obtain ⟨n,hn,t,ht⟩ := L.section_basicOpen (s i) ⟨x,hi⟩ f
  exact ⟨n,hn,t,ht.symm ▸ hxf,ht.le.trans hf,ht.symm ▸ (ha i).basicOpen f⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure


variable {X : Scheme.{0}}

theorem LineBundle.IsAmple.tensor_of_section_cover {H M : LineBundle X}
    (hH : H.IsAmple) {ι : Type} (s : ι → GlobalSections X M.sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤) : (H.tensor M).IsAmple := by
  intro x V hx
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp
    (show x ∈ ⨆ i, sectionOpen X (s i) by rw [hc]; trivial)
  obtain ⟨n, hn, a, hxa, haV, haa⟩ :=
    hH x (V ⊓ sectionOpen X (s i)) ⟨hx, hi⟩
  let b : GlobalSections X (M.pow n).sheaf := powerSection (s i) n
  have hb : sectionOpen X b = sectionOpen X (s i) := M.sectionOpen_power (s i) hn
  let q : GlobalSections X ((H.tensor M).pow n).sheaf :=
    tensorSection a b ≫ (lineTensorPow H M n).inv
  have hq : sectionOpen X q = sectionOpen X a := by
    change SectionOpens.isoOpen
      (tensorSection a b ≫ (lineTensorPow H M n).symm.hom) = _
    erw [SectionOpens.isoOpen_postcomp]
    calc
      SectionOpens.isoOpen (tensorSection a b) =
          sectionOpen X a ⊓ sectionOpen X b := section_open (H.pow n) (M.pow n) a b
      _ = sectionOpen X a := by
        rw [hb, inf_eq_left.mpr (haV.trans inf_le_right)]
  exact ⟨n, hn, q, hq.symm ▸ hxa, hq.le.trans (haV.trans inf_le_left), hq.symm ▸ haa⟩

theorem LineBundle.IsAmple.tensor_of_generatingSections {H M : LineBundle X}
    (hH : H.IsAmple) (G : M.sheaf.GeneratingSections) [G.IsFiniteType] :
    (H.tensor M).IsAmple :=
  hH.tensor_of_section_cover (PiExponent.GeneratorsSectionCover.generatorSection M G)
    (PiExponent.GeneratorsSectionCover.generators_sectionOpen_cover M G)

theorem LineBundle.isAmple_of_generated_factor (L H M : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n)
    (e : (H.tensor M).sheaf ≅ (L.pow n).sheaf)
    (G : M.sheaf.GeneratingSections) [G.IsFiniteType] : L.IsAmple :=
  LineBundle.IsAmple.of_pow L hn
    (PiExponent.AmpleIso.isAmple_of_sheaf_iso (H.tensor M) (L.pow n) e
      (hH.tensor_of_generatingSections G))

def ampleInverseTwistCancel (H L : LineBundle X) (n : ℕ) :
    (H.tensor (H.inverse.tensor (L.pow n))).sheaf ≅ (L.pow n).sheaf :=
  (lineTensorAssoc H H.inverse (L.pow n)).symm ≪≫
    moduleTensorIso (lineTensorInverseIso H) (Iso.refl (L.pow n).sheaf) ≪≫
    moduleTensorUnit (L.pow n).sheaf

theorem LineBundle.isAmple_of_inverse_twist_section_cover (L H : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n) {ι : Type}
    (s : ι → GlobalSections X (H.inverse.tensor (L.pow n)).sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤) : L.IsAmple :=
  LineBundle.IsAmple.of_pow L hn
    (PiExponent.AmpleIso.isAmple_of_sheaf_iso
      (H.tensor (H.inverse.tensor (L.pow n))) (L.pow n)
      (ampleInverseTwistCancel H L n) (hH.tensor_of_section_cover s hc))

theorem LineBundle.isAmple_of_inverse_twist_generatingSections (L H : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n)
    (G : (H.inverse.tensor (L.pow n)).sheaf.GeneratingSections) [G.IsFiniteType] :
    L.IsAmple :=
  L.isAmple_of_generated_factor H (H.inverse.tensor (L.pow n)) hH hn
    (ampleInverseTwistCancel H L n) G

theorem LineBundle.isAmple_of_inverse_moduleTwist_generatingSections (L H : LineBundle X)
    (hH : H.IsAmple) {n : ℕ} (hn : 0 < n)
    (G : ((moduleTwistFunctor L n).obj H.inverse.sheaf).GeneratingSections)
    [G.IsFiniteType] : L.IsAmple := by
  let e := moduleTwistPowerIso L H.inverse.sheaf n
  let G' := SheafOfModules.GeneratingSections.equivOfIso e G
  exact @LineBundle.isAmple_of_inverse_twist_generatingSections X L H hH n hn G'
    ⟨(inferInstance : G.IsFiniteType).finite⟩

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Approximation.GlueGlobalGenerators
import OAI.NumberTheory.PiExponent.Approximation.TwistGlobalExtension
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.AmpleGlobalGeneration
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CoherentAffineFinite
variable {X : Scheme.{0}}

theorem sectionMultiply_isIso_restrict (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (U : X.Opens)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (moduleSectionMultiplyRight M s)) := by
  let R := Scheme.Modules.restrictFunctor U.ι
  have h : IsIso (R.map (moduleTensorMap (𝟙 M) s)) := by
    apply (isIso_comp_right_iff _ (moduleTensorRestrict U M L).hom).mp
    rw [moduleTensorRestrict_natural]
    infer_instance
  change IsIso (R.map ((moduleTensorRightUnit M).inv ≫ moduleTensorMap (𝟙 M) s))
  rw [Functor.map_comp]
  infer_instance

theorem twistSection_isIso_restrict (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) (n : ℕ) :
    IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map
      ((moduleTwistSection L s n).app M)) := by
  have : IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map s) :=
    PiExponentSeshadri.SectionOpens.isIso_restrict_isoOpen s
  induction n with
  | zero => change IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map (𝟙 M)); infer_instance
  | succ n ih =>
    change IsIso ((Scheme.Modules.restrictFunctor (sectionOpen X s).ι).map
      (((moduleTwistSection L s n).app M) ≫
        moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj M) s))
    rw [Functor.map_comp]
    have := sectionMultiply_isIso_restrict ((moduleTwistFunctor L n).obj M) s (sectionOpen X s)
    infer_instance

lemma openSectionEquiv_restrict_from_top (M : X.Modules) (U : X.Opens)
    (z : Γ(M,⊤)) :
    openSectionEquiv M U (restrictSection U.ι ((moduleSectionEquiv M).symm z)) =
      M.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op z := by
  rw [openSectionEquiv_restrict]
  have h := section_value_natural ((moduleSectionEquiv M).symm z)
    (homOfLE (show U ≤ ⊤ from le_top))
  rw [← moduleSectionEquiv_apply, Equiv.apply_symm_apply] at h
  exact h.symm

lemma openSectionEquiv_postcomp {M N : X.Modules} (f : M ⟶ N) (U : X.Opens)
    (a : structureSheaf U.toScheme ⟶ M.restrict U.ι) :
    openSectionEquiv N U (a ≫ (Scheme.Modules.restrictFunctor U.ι).map f) =
      f.app U (openSectionEquiv M U a) := by
  change N.presheaf.map (eqToHom U.ι_image_top.symm).op
    (f.app (U.ι ''ᵁ ⊤) (a.app ⊤ (1 : Γ(U.toScheme,⊤)))) =
    f.app U (M.presheaf.map (eqToHom U.ι_image_top.symm).op
      (a.app ⊤ (1 : Γ(U.toScheme,⊤))))
  exact (congr($(f.mapPresheaf.naturality (eqToHom U.ι_image_top.symm).op)
    (a.app ⊤ (1 : Γ(U.toScheme,⊤))))).symm

theorem affine_local_generators (M : X.Modules) [M.IsFinitePresentation]
    (U : X.Opens) (hU : IsAffineOpen U) :
    ∃ σ : (M.restrict U.ι).GeneratingSections, σ.IsFiniteType := by
  have : IsAffine U.toScheme := hU
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  have := affine_sections_finite_of_localGenerators (M.restrict U.ι)
    ((locallyFinitelyGenerated_of_finitePresentation M).restrict U.ι)
  exact affine_exists_finite_generators (M.restrict U.ι)

theorem eventual_global_generators_of_section_cover [NoetherianSpace X]
    (L : LineBundle X) (M : X.Modules) [M.IsFinitePresentation]
    {ι : Type} [Finite ι] (s : ι → (structureSheaf X ⟶ L.sheaf))
    (hcover : (⨆ i, sectionOpen X (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (sectionOpen X (s i))) :
    ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor L n).obj M).GeneratingSections, G.IsFiniteType := by
  classical
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  let U (i : ι) := sectionOpen X (s i)
  choose σ hσ using fun i => affine_local_generators M (U i) (haffine i)
  let (i : ι) : (σ i).IsFiniteType := hσ i
  let (i : ι) : Finite (σ i).I := (hσ i).finite
  let a (i : ι) (j : (σ i).I) :=
    (M.restrict (U i).ι).unitHomEquiv.symm ((σ i).s j)
  let x (i : ι) (j : (σ i).I) : Γ(M,U i) := openSectionEquiv M (U i) (a i j)
  choose d hd using fun ij : Σ i, (σ i).I =>
    PiExponent.TwistGlobalExtension.global_twist_extension_native L (s ij.1) M (x ij.1 ij.2)
  let : Fintype (Σ i, (σ i).I) := Fintype.ofFinite _
  let N := Finset.univ.sup d
  refine ⟨N, fun n hn => ?_⟩
  let Q := (moduleTwistFunctor L n).obj M
  have hn' (ij : Σ i, (σ i).I) : d ij ≤ n :=
    (Finset.le_sup (f := d) (Finset.mem_univ ij)).trans hn
  choose z hz using fun ij : Σ i, (σ i).I => hd ij n (hn' ij)
  let f (i : ι) : M.restrict (U i).ι ⟶ Q.restrict (U i).ι :=
    (Scheme.Modules.restrictFunctor (U i).ι).map ((moduleTwistSection L (s i) n).app M)
  have hf (i : ι) : IsIso (f i) := twistSection_isIso_restrict L (s i) M n
  let τ (i : ι) : (Q.restrict (U i).ι).GeneratingSections :=
    SheafOfModules.GeneratingSections.equivOfIso
      (@asIso _ _ _ _ (f i) (hf i)) (σ i)
  let (i : ι) : (τ i).IsFiniteType := ⟨(hσ i).finite⟩
  let t (i : ι) (j : (τ i).I) : GlobalSections X Q :=
    (moduleSectionEquiv Q).symm (z ⟨i,j⟩)
  have ht (i : ι) (j : (τ i).I) : restrictSection (U i).ι (t i j) =
      (Q.restrict (U i).ι).unitHomEquiv.symm ((τ i).s j) := by
    apply (openSectionEquiv Q (U i)).injective
    change openSectionEquiv Q (U i)
      (restrictSection (U i).ι ((moduleSectionEquiv Q).symm (z ⟨i,j⟩))) =
      openSectionEquiv Q (U i) ((Q.restrict (U i).ι).unitHomEquiv.symm
        (SheafOfModules.sectionsMap (f i) ((σ i).s j)))
    erw [openSectionEquiv_restrict_from_top, ← SheafOfModules.unitHomEquiv_symm_comp]
    erw [openSectionEquiv_postcomp]
    exact hz ⟨i,j⟩
  exact PiExponent.GlueGlobalGenerators.exists_finite_global_generators Q U hcover τ t ht

theorem ample_power_eventual_global_generators [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) (M : X.Modules) [M.IsFinitePresentation] :
    ∃ d : ℕ, 0 < d ∧ ∃ N : ℕ, ∀ n ≥ N,
      ∃ G : ((moduleTwistFunctor (L.pow d) n).obj M).GeneratingSections, G.IsFiniteType := by
  obtain ⟨d, hd, l, s, hcover, haffine, _⟩ := L.ample_common_degree_cover hL
  exact ⟨d, hd, eventual_global_generators_of_section_cover (L.pow d) M s hcover haffine⟩

end
end PiExponent.AmpleGlobalGeneration

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

namespace PiExponent.AmpleIso

noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry

variable {X : Scheme}

theorem sectionOpen_postcomp_iso {M N : X.Modules}
    (s : GlobalSections X M) (e : M ≅ N) :
    sectionOpen X (s ≫ e.hom) = sectionOpen X s := by
  simp only [sectionOpen, Functor.map_comp, isIso_comp_right_iff]

theorem isAmple_of_sheaf_iso (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf)
    (hL : L.IsAmple) : M.IsAmple := by
  intro x V hx
  obtain ⟨n, hn, s, hsx, hsV, hsa⟩ := hL x V hx
  let ePow : modulePow X L.sheaf n ≅ modulePow X M.sheaf n :=
    (modulePowFunctor n).mapIso e
  refine ⟨n, hn, s ≫ ePow.hom, ?_, ?_, ?_⟩
  · rwa [sectionOpen_postcomp_iso]
  · rwa [sectionOpen_postcomp_iso]
  · rwa [sectionOpen_postcomp_iso]

theorem isAmple_iff_sheaf_iso (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf) :
    L.IsAmple ↔ M.IsAmple :=
  ⟨isAmple_of_sheaf_iso L M e, isAmple_of_sheaf_iso M L e.symm⟩

end
end PiExponent.AmpleIso

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.MixedFrameExtension

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure PiExponentSeshadri.Projective
variable {X : Scheme.{0}}

theorem LineBundle.ample_framed_cover [CompactSpace X] (L M : LineBundle X)
    (hL : L.IsAmple) (a : ℕ) (ha : 0 < a) :
    ∃ d : ℕ, 0 < d ∧ a ∣ d ∧ ∃ ι : Type, ∃ _ : Fintype ι,
      ∃ s : ι → GlobalSections X (L.pow d).sheaf,
        (⨆ i, sectionOpen X (s i)) = ⊤ ∧
        (∀ i, IsAffineOpen (sectionOpen X (s i))) ∧
        (∀ i, (sectionOpen X (s i) : Set X).Nonempty) ∧
        (∀ i, Nonempty (M.sheaf.restrict (sectionOpen X (s i)).ι ≅ O (sectionOpen X (s i)).toScheme)) := by
  classical
  choose V hV e using M.locallyRankOne
  have hh (x : X) := hL x (V x) (hV x)
  choose d hd s hs hsub haff using hh
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (sectionOpen X (s x) : Set X)) (fun x => (sectionOpen X (s x)).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hs x⟩)
  obtain ⟨n,hn,t,ht⟩ := L.common_degree (fun i : I => d i.val)
    (fun i => hd i.val) (fun i => s i.val)
  let f := linePowerMul L n a
  let q (i : I) : GlobalSections X (L.pow (n*a)).sheaf :=
    powerSection (t i) a ≫ f.hom
  have hq (i : I) : sectionOpen X (q i) = sectionOpen X (s i.val) := by
    change SectionOpens.isoOpen (powerSection (t i) a ≫ f.hom) = _
    erw [SectionOpens.isoOpen_postcomp]
    exact ((L.pow n).sectionOpen_power (t i) ha).trans (ht i)
  refine ⟨n*a,Nat.mul_pos hn ha,dvd_mul_left a n,I,inferInstance,q,?_,?_,?_,?_⟩
  · apply top_unique
    intro x _
    obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
    refine Opens.mem_iSup.mpr ⟨⟨i,hi⟩,?_⟩
    rw [hq]
    exact hx
  · intro i
    rw [hq]
    exact haff i.val
  · intro i
    rw [hq]
    exact ⟨i.val,hs i.val⟩
  · intro i
    exact ⟨Frames.restrictOpenFrame ((hq i).le.trans (hsub i.val)) (Classical.choice (e i.val))⟩

theorem LineBundle.exists_ample_twist [IsIntegral X] [CompactSpace X]
    (L M : LineBundle X) (hL : L.IsAmple) :
    ∃ d : ℕ, 0 < d ∧ ((L.pow d).tensor M).IsAmple := by
  classical
  obtain ⟨a,ha,-,ι,hi,s,hs,hsa,hsn,he⟩ := L.ample_framed_cover M hL 1 (by decide)
  choose N hN using fun i => (L.pow a).mixed_frame_extension M (s i) (hsn i)
    (Classical.choice (he i))
  let n := Finset.univ.sup N
  choose t ht hval using fun i => hN i n (Finset.le_sup (Finset.mem_univ i))
  let e := moduleTensorIso (linePowerMul L a (n+1)) (Iso.refl M.sheaf)
  let q (i : ι) : GlobalSections X ((L.pow (a*(n+1))).tensor M).sheaf :=
    t i ≫ e.hom
  have hq (i : ι) : sectionOpen X (q i) = sectionOpen X (s i) := by
    change SectionOpens.isoOpen (t i ≫ e.hom) = _
    erw [SectionOpens.isoOpen_postcomp]
    exact ht i
  refine ⟨a*(n+1),Nat.mul_pos ha (by omega),
    ((L.pow (a*(n+1))).tensor M).ample_of_affine_section_cover q ?_ ?_⟩
  · simpa only [hq] using hs
  · intro i
    rw [hq]
    exact hsa i

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Approximation.PowerSectionExtension
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFramedSections

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme}

lemma isIso_restricted_section {M : X.Modules} (s : O X ⟶ M) (U : X.Opens)
    (hU : SectionOpens.isoOpen s = U) : IsIso (restrictSection U.ι s) := by
  subst U
  change IsIso (sectionFrame s).inv
  exact (sectionFrame s).isIso_inv

theorem LineBundle.power_extension_ratio [IsIntegral X] [CompactSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (f : Γ((sectionOpen X s).toScheme, ⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      restrictSection (sectionOpen X s).ι t = scalarEnd f ≫
        restrictSection (sectionOpen X s).ι (powerSection s n) := by
  obtain ⟨N, hN⟩ := L.power_extension s hD ((sectionOpen X s).topIso.hom f)
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨t, ht⟩ := hN n hn
  refine ⟨t, ?_⟩
  apply (openSectionEquiv (modulePow X L.sheaf n) (sectionOpen X s)).injective
  erw [openSectionEquiv_restrict, openSectionEquiv_scalar, openSectionEquiv_restrict]
  exact ht

lemma coefficient_ratio {M : X.Modules} {U : X.Opens}
    (e : M.restrict U.ι ≅ O U.toScheme) (s t : O X ⟶ M)
    (f : Γ(U.toScheme, ⊤)) (hs : coefficient e (restrictSection U.ι s) = 1)
    (ht : restrictSection U.ι t = scalarEnd f ≫ restrictSection U.ι s) :
    coefficient e (restrictSection U.ι t) = f := by
  rw [ht]
  change endValue (scalarEnd f ≫ restrictSection U.ι s ≫ e.hom) = f
  rw [endValue_comp, endValue_scalarEnd]
  change f * coefficient e (restrictSection U.ι s) = f
  rw [hs, mul_one]

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K ι : Type} [CommRing K] [Fintype ι]

theorem LineBundle.power_section_embedding [IsIntegral X] [CompactSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p] (L : LineBundle X)
    (s : ι → GlobalSections X L.sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤)
    (haff : ∀ i, IsAffineOpen (sectionOpen X (s i)))
    (hne : ∀ i, (sectionOpen X (s i) : Set X).Nonempty) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  classical
  let k := p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom
  let U (i : ι) := sectionOpen X (s i)
  have hfinite (i : ι) : ∃ m : ℕ, ∃ b : Fin m → Γ((U i).toScheme, ⊤),
      Function.Surjective (eval₂Hom ((U i).ι.appTop.hom.comp k) b) := by
    let : IsAffine (U i).toScheme := haff i
    obtain ⟨m, b, hb⟩ := affine_coordinate_generators ((U i).ι ≫ p)
    refine ⟨m, b, ?_⟩
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp, RingHom.comp_assoc, k] using hb
  choose m b hb using hfinite
  choose N hN using fun i j => L.power_extension_ratio (s i) (hne i) (b i j)
  let n := max 1 (Finset.univ.sup (fun v : (i : ι) × Fin (m i) => N v.1 v.2))
  have hn : 0 < n := lt_of_lt_of_le Nat.zero_lt_one (le_max_left _ _)
  have hn' (i : ι) (j : Fin (m i)) : N i j ≤ n :=
    (Finset.le_sup (f := fun v : (i : ι) × Fin (m i) => N v.1 v.2)
      (Finset.mem_univ ⟨i, j⟩)).trans (le_max_right _ _)
  choose t ht using fun i j => hN i j n (hn' i j)
  let σ := ι ⊕ ((i : ι) × Fin (m i))
  let S : σ → GlobalSections X (modulePow X L.sheaf n) :=
    Sum.elim (fun i => powerSection (s i) n) (fun v => t v.1 v.2)
  have hU (i : ι) : SectionOpens.isoOpen (S (Sum.inl i)) = U i :=
    L.sectionOpen_power (s i) hn
  have hSn (i : ι) : IsIso (restrictSection (U i).ι (S (Sum.inl i))) :=
    isIso_restricted_section _ _ (hU i)
  let e (i : ι) : (modulePow X L.sheaf n).restrict (U i).ι ≅ O (U i).toScheme :=
    (asIso (restrictSection (U i).ι (S (Sum.inl i)))).symm
  have hnorm (i : ι) : coefficient (e i) (restrictSection (U i).ι (S (Sum.inl i))) = 1 :=
    coefficient_frame (e i)
  have hS : (⨆ v, SectionOpens.isoOpen (S v)) = ⊤ := by
    apply top_unique
    rw [← hc]
    apply iSup_le
    intro i
    exact (le_of_eq (hU i).symm).trans (le_iSup (fun v : σ => SectionOpens.isoOpen (S v)) (Sum.inl i))
  have hproper : IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k)) := by
    rw [toSpec_scalarMap]
    infer_instance
  have hgen (i : ι) : Function.Surjective
      (eval₂Hom ((U i).ι.appTop.hom.comp k)
        (fun v => coefficient (e i) (restrictSection (U i).ι (S v)))) := by
    have heq : (fun v => coefficient (e i) (restrictSection (U i).ι (S v))) ∘
        (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) = b i := by
      funext j
      exact coefficient_ratio (e i) (S (Sum.inl i)) (S (Sum.inr ⟨i, j⟩)) (b i j)
        (hnorm i) (ht i j)
    intro r
    obtain ⟨q, hq⟩ := hb i r
    refine ⟨rename (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) q, ?_⟩
    rw [eval₂Hom_rename, heq]
    exact hq
  have hclosed := framedSectionsMorphism_closed k S U hc e Sum.inl hnorm hU
    (fun i => haff i) hgen
  rw [framedSectionsMorphism_eq_sectionsMorphism k S hS U hc e Sum.inl hnorm] at hclosed
  exact ⟨n, hn, σ, inferInstance, S, hS, hclosed⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K : Type} [CommRing K]

theorem LineBundle.ample_projective_sections [IsIntegral X] [CompactSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  obtain ⟨d, hd, l, s, hc, ha, hn⟩ := L.ample_common_degree_cover hL
  obtain ⟨n, hn', σ, hσ, t, ht, he⟩ := (L.pow d).power_section_embedding p s hc ha hn
  let e : modulePow X (L.pow d).sheaf n ≅ modulePow X L.sheaf (d * n) :=
    linePowerMul L d n
  let T : σ → GlobalSections X (modulePow X L.sheaf (d*n)) := fun i => t i ≫ e.hom
  have hT : (⨆ i, SectionOpens.isoOpen (T i)) = ⊤ := by
    exact (iSup_congr (fun i => SectionOpens.isoOpen_postcomp (t i) e)).trans ht
  refine ⟨d*n, Nat.mul_pos hd hn', σ, hσ, T, hT, ?_⟩
  have htransport := sectionsMorphism_transport
    (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht e hT
  exact htransport.symm ▸ he

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmplePositiveTwist
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def slopeBundle (L H : LineBundle X) (a b : ℕ) : LineBundle X :=
  (L.pow b).tensor (H.pow a)

def slopeBundlePowIso (L H : LineBundle X) (a b n : ℕ) :
    ((slopeBundle L H a b).pow n).sheaf ≅ (slopeBundle L H (a*n) (b*n)).sheaf :=
  lineTensorPow (L.pow b) (H.pow a) n ≪≫
    moduleTensorIso (linePowerMul L b n) (linePowerMul H a n)

def slopeBundleAddIso (L H : LineBundle X) (a b e : ℕ) :
    ((slopeBundle L H a b).tensor (H.pow e)).sheaf ≅ (slopeBundle L H (a+e) b).sheaf :=
  lineTensorAssoc (L.pow b) (H.pow a) (H.pow e) ≪≫
    moduleTensorIso (Iso.refl _) (linePowerAdd H a e).symm

def slopeBundleCongrIso (L H : LineBundle X) (a b c d : ℕ)
    (ha : a = c) (hb : b = d) :
    (slopeBundle L H a b).sheaf ≅ (slopeBundle L H c d).sheaf := by
  subst c
  subst d
  exact Iso.refl _

def slopeBundleCrossIso (L H : LineBundle X) (a b c d : ℕ) (h : a*d ≤ c*b) :
    (((slopeBundle L H a b).pow d).tensor (H.pow (c*b-a*d))).sheaf ≅
      ((slopeBundle L H c d).pow b).sheaf :=
  moduleTensorIso (slopeBundlePowIso L H a b d) (Iso.refl _) ≪≫
    slopeBundleAddIso L H (a*d) (b*d) (c*b-a*d) ≪≫
      slopeBundleCongrIso L H (a*d+(c*b-a*d)) (b*d) (c*b) (d*b)
        (Nat.add_sub_of_le h) (Nat.mul_comm b d) ≪≫
      (slopeBundlePowIso L H c d b).symm

theorem ample_tensor_nonnegative_power (A H : LineBundle X)
    (hA : A.IsAmple) (hH : H.IsAmple) (n : ℕ) : (A.tensor (H.pow n)).IsAmple := by
  cases n with
  | zero =>
    exact PiExponent.AmpleIso.isAmple_of_sheaf_iso A (A.tensor (H.pow 0))
      (moduleTensorRightUnit A.sheaf).symm hA
  | succ n => exact hA.tensor (hH.pow (n+1) (by omega))

theorem ample_slope_of_cross_le (L H : LineBundle X) (hH : H.IsAmple)
    (a b c d : ℕ) (hb : 0 < b) (hd : 0 < d) (hcross : a*d ≤ c*b)
    (hA : (slopeBundle L H a b).IsAmple) : (slopeBundle L H c d).IsAmple := by
  have hp := ample_tensor_nonnegative_power ((slopeBundle L H a b).pow d) H
    (hA.pow d hd) hH (c*b-a*d)
  apply LineBundle.IsAmple.of_pow (slopeBundle L H c d) hb
  exact PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ (slopeBundleCrossIso L H a b c d hcross) hp

def linePowerTensorInverseIso (H : LineBundle X) (a : ℕ) (ha : 0 < a) :
    ((H.pow a).tensor H.inverse).sheaf ≅ (H.pow (a-1)).sheaf :=
  moduleTensorIso
    (eqToIso (congrArg (fun n => (H.pow n).sheaf) (by omega : a = a-1+1)) ≪≫
      linePowerAdd H (a-1) 1 ≪≫
        moduleTensorIso (Iso.refl _) (moduleTensorRightUnit H.sheaf))
    (Iso.refl _) ≪≫ moduleTensorInverseCancelIso (H.pow (a-1)).sheaf H

def slopeBundleSubtractIso (L H : LineBundle X) (a b : ℕ) (ha : 0 < a) :
    ((slopeBundle L H a b).tensor H.inverse).sheaf ≅ (slopeBundle L H (a-1) b).sheaf :=
  lineTensorAssoc (L.pow b) (H.pow a) H.inverse ≪≫
    moduleTensorIso (Iso.refl _) (linePowerTensorInverseIso H a ha)

theorem exists_smaller_ample_slope [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (a b : ℕ) (ha : 0 < a) (hb : 0 < b)
    (hA : (slopeBundle L H a b).IsAmple) :
    ∃ n : ℕ, 0 < n ∧ (slopeBundle L H (a*n-1) (b*n)).IsAmple ∧
      ((a*n-1 : ℕ) : ℚ) / (b*n : ℕ) < (a:ℚ)/b := by
  obtain ⟨n,hn,hamp⟩ := (slopeBundle L H a b).exists_ample_twist H.inverse hA
  have han := Nat.mul_pos ha hn
  have ham : (slopeBundle L H (a*n-1) (b*n)).IsAmple :=
    PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _
      (moduleTensorIso (slopeBundlePowIso L H a b n) (Iso.refl _) ≪≫
        slopeBundleSubtractIso L H (a*n) (b*n) han) hamp
  refine ⟨n,hn,ham,?_⟩
  have hbq : (0:ℚ) < b := by exact_mod_cast hb
  have hnq : (0:ℚ) < n := by exact_mod_cast hn
  have hsub : ((a*n-1:ℕ):ℚ) = (a:ℚ)*n-1 := by
    rw [Nat.cast_sub (by omega : 1 ≤ a*n), Nat.cast_mul, Nat.cast_one]
  rw [hsub, Nat.cast_mul]
  apply (div_lt_div_iff₀ (mul_pos hbq hnq) hbq).mpr
  nlinarith

theorem exists_ample_slope [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) :
    ∃ a : ℕ, 0 < a ∧ (slopeBundle L H a 1).IsAmple := by
  obtain ⟨a,ha,hA⟩ := H.exists_ample_twist L hH
  refine ⟨a,ha,PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ ?_ hA⟩
  exact moduleTensorComm (H.pow a).sheaf L.sheaf ≪≫
    moduleTensorIso (moduleTensorRightUnit L.sheaf).symm (Iso.refl _)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeAlgebra

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory Set
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def ampleSlopes (L H : LineBundle X) : Set ℝ :=
  {t | ∃ a b : ℕ, 0 < b ∧ t = (a : ℝ)/b ∧ (slopeBundle L H a b).IsAmple}

def ampleThreshold (L H : LineBundle X) : ℝ := sInf (ampleSlopes L H)

lemma ampleSlopes_bddBelow (L H : LineBundle X) : BddBelow (ampleSlopes L H) := by
  refine ⟨0, ?_⟩
  rintro t ⟨a,b,hb,rfl,ha⟩
  exact div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

lemma ampleSlopes_nonempty [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) : (ampleSlopes L H).Nonempty := by
  obtain ⟨a,ha,hA⟩ := exists_ample_slope L H hH
  exact ⟨(a:ℝ)/1,a,1,by decide,by norm_num,hA⟩

lemma ampleThreshold_nonneg [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) : 0 ≤ ampleThreshold L H := by
  apply le_csInf (ampleSlopes_nonempty L H hH)
  rintro t ⟨a,b,hb,rfl,ha⟩
  exact div_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _)

theorem ample_of_threshold_lt [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) (a b : ℕ) (hb : 0 < b)
    (ht : ampleThreshold L H < (a:ℝ)/b) : (slopeBundle L H a b).IsAmple := by
  obtain ⟨t,htmem,htt⟩ := exists_lt_of_csInf_lt (ampleSlopes_nonempty L H hH) ht
  obtain ⟨c,e,he,rfl,hA⟩ := htmem
  apply ample_slope_of_cross_le L H hH c e a b he hb _ hA
  have hcross := (div_lt_div_iff₀ (by exact_mod_cast he : (0:ℝ)<e)
    (by exact_mod_cast hb : (0:ℝ)<b)).mp htt
  exact_mod_cast hcross.le

theorem threshold_lt_of_ample [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (a b : ℕ) (ha : 0 < a) (hb : 0 < b)
    (hA : (slopeBundle L H a b).IsAmple) : ampleThreshold L H < (a:ℝ)/b := by
  obtain ⟨n,hn,hsmall,hlt⟩ := exists_smaller_ample_slope L H a b ha hb hA
  have hmem : (((a*n-1:ℕ):ℝ)/(b*n:ℕ)) ∈ ampleSlopes L H :=
    ⟨a*n-1,b*n,Nat.mul_pos hb hn,rfl,hsmall⟩
  have hlt' : (((a*n-1:ℕ):ℝ)/(b*n:ℕ)) < (a:ℝ)/b := by
    have h := (Rat.cast_strictMono (K := ℝ)) hlt
    simpa only [Rat.cast_div, Rat.cast_natCast] using h
  exact (csInf_le (ampleSlopes_bddBelow L H) hmem).trans_lt hlt'

lemma slope_zero_isAmple_iff (L H : LineBundle X) (b : ℕ) (hb : 0 < b) :
    (slopeBundle L H 0 b).IsAmple ↔ L.IsAmple := by
  constructor
  · intro h
    apply LineBundle.IsAmple.of_pow L hb
    exact PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _
      (moduleTensorRightUnit (L.pow b).sheaf) h
  · intro h
    exact PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _
      (moduleTensorRightUnit (L.pow b).sheaf).symm (h.pow b hb)

lemma ampleThreshold_eq_zero_of_ample [IsIntegral X] [CompactSpace X]
    (L H : LineBundle X) (hH : H.IsAmple) (hL : L.IsAmple) : ampleThreshold L H = 0 := by
  apply le_antisymm _ (ampleThreshold_nonneg L H hH)
  apply csInf_le (ampleSlopes_bddBelow L H)
  exact ⟨0,1,by decide,by norm_num,(slope_zero_isAmple_iff L H 1 (by decide)).mpr hL⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean <==
import Mathlib.Analysis.Calculus.Deriv.Polynomial
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Analysis.Calculus.Deriv.Inv
import Mathlib.Tactic

namespace OAI

namespace PiExponent.NumericalAmpleness
open Set
open scoped Topology

theorem polynomial_pos_at_left_of_margin
    (P : Polynomial ℝ) (d : ℕ) (r ε b : ℝ) (hr : 0 ≤ r) (hε : 0 < ε)
    (hrb : r < b) (hpositive : 0 < P.eval b)
    (hderivative : ∀ t : ℝ, r < t →
      (t + ε) * P.derivative.eval t ≤ (d : ℝ) * P.eval t) :
    0 < P.eval r := by
  let Q : ℝ → ℝ := fun t => P.eval t / (t+ε)^d
  have hbase (x : ℝ) (hx : x ∈ Icc r b) : 0 < x+ε := by
    have := hx.1
    linarith
  have hderiv (x : ℝ) (hx : x ∈ Icc r b) :
      HasDerivAt Q
        ((P.derivative.eval x * (x+ε)^d -
          P.eval x * ((d:ℝ) * (x+ε)^(d-1))) / ((x+ε)^d)^2) x := by
    convert! (P.hasDerivAt x).div (((hasDerivAt_id x).add_const ε).pow d)
      (pow_ne_zero d (ne_of_gt (hbase x hx))) using 1
    simp
  have hanti : AntitoneOn Q (Icc r b) := by
    apply antitoneOn_of_deriv_nonpos (convex_Icc r b)
    · exact P.continuousOn.div ((continuous_id.add continuous_const).pow d).continuousOn
        (fun x hx => pow_ne_zero d (ne_of_gt (hbase x hx)))
    · intro x hx
      exact (hderiv x (interior_subset hx)).differentiableAt.differentiableWithinAt
    · intro x hx
      have hx' : r < x := (show x ∈ Ioo r b by simpa only [interior_Icc] using hx).1
      have h := hderivative x hx'
      rw [(hderiv x (interior_subset hx)).deriv]
      apply div_nonpos_of_nonpos_of_nonneg _ (sq_nonneg _)
      cases d with
      | zero =>
        simp only [Nat.cast_zero, zero_mul, pow_zero, mul_one, mul_zero, sub_zero] at h ⊢
        exact nonpos_of_mul_nonpos_left (by simpa only [mul_comm] using h)
          (hbase x (interior_subset hx))
      | succ n =>
        have he : P.derivative.eval x * (x+ε)^(n+1) -
            P.eval x * ((n+1:ℕ):ℝ) * (x+ε)^n =
            (x+ε)^n * ((x+ε)*P.derivative.eval x - ((n+1:ℕ):ℝ)*P.eval x) := by
          rw [pow_succ]
          ring
        have hn : (x+ε)^n * ((x+ε)*P.derivative.eval x -
            ((n+1:ℕ):ℝ)*P.eval x) ≤ 0 :=
          mul_nonpos_of_nonneg_of_nonpos (le_of_lt (pow_pos (hbase x (interior_subset hx)) n))
            (sub_nonpos.mpr h)
        simpa only [Nat.succ_eq_add_one, Nat.add_sub_cancel, ← mul_assoc, he] using hn
  have hle : Q b ≤ Q r := hanti ⟨le_rfl,hrb.le⟩ ⟨hrb.le,le_rfl⟩ hrb.le
  have hq : 0 < Q b := div_pos hpositive
    (pow_pos (by linarith) d)
  exact (div_pos_iff_of_pos_right (pow_pos (by linarith : 0 < r+ε) d)).mp (hq.trans_le hle)

theorem polynomial_pos_at_boundary_of_margin
    (P : Polynomial ℝ) (d : ℕ) (r ε : ℝ) (hr : 0 ≤ r) (hε : 0 < ε)
    (hpositive : ∀ t : ℝ, r < t → 0 < P.eval t)
    (hderivative : ∀ t : ℝ, r < t →
      (t+ε) * P.derivative.eval t ≤ (d:ℝ) * P.eval t) : 0 < P.eval r :=
  polynomial_pos_at_left_of_margin P d r ε (r+1) hr hε (by linarith)
    (hpositive (r+1) (by linarith)) hderivative

theorem polynomial_pos_at_boundary_of_rational_margin
    (P : Polynomial ℝ) (d : ℕ) (r ε : ℝ) (hr : 0 ≤ r) (hε : 0 < ε)
    (hpositive : ∀ t : ℚ, r < (t:ℝ) → 0 < P.eval (t:ℝ))
    (hderivative : ∀ t : ℚ, r < (t:ℝ) →
      ((t:ℝ)+ε) * P.derivative.eval (t:ℝ) ≤ (d:ℝ) * P.eval (t:ℝ)) :
    0 < P.eval r := by
  have hreal (x : ℝ) : x ≤ r ∨ (x+ε)*P.derivative.eval x ≤ (d:ℝ)*P.eval x := by
    refine DenseRange.induction_on
      (Rat.denseRange_cast : DenseRange (fun q : ℚ => (q:ℝ))) x ?_ ?_
    · exact isClosed_le continuous_id continuous_const |>.union
        (isClosed_le ((continuous_id.add continuous_const).mul P.derivative.continuous)
          (continuous_const.mul P.continuous))
    · intro q
      by_cases hq : (q:ℝ) ≤ r
      · exact Or.inl hq
      · exact Or.inr (hderivative q (lt_of_not_ge hq))
  obtain ⟨b,hrb,hb⟩ := exists_rat_btwn (show r < r+1 by linarith)
  exact polynomial_pos_at_left_of_margin P d r ε (b:ℝ) hr hε hrb (hpositive b hrb)
    (fun x hx => (hreal x).resolve_left (not_le_of_gt hx))

theorem nonnegative_rat_nat_ratio (q : ℚ) (hq : 0 ≤ q) :
    ∃ a b : ℕ, 0 < b ∧ (q:ℝ) = (a:ℝ)/b := by
  refine ⟨q.num.natAbs,q.den,q.pos,?_⟩
  have hn : 0 ≤ q.num := Rat.num_nonneg.mpr hq
  rw [Rat.cast_def, Nat.cast_natAbs, abs_of_nonneg hn]

theorem exists_positive_rational_below_of_polynomial_pos
    (P : Polynomial ℝ) (r : ℝ) (hr : 0 < r) (hP : 0 < P.eval r) :
    ∃ q : ℚ, 0 < (q:ℝ) ∧ (q:ℝ) < r ∧ 0 < P.eval (q:ℝ) := by
  have hn : {t : ℝ | 0 < P.eval t} ∈ 𝓝 r :=
    P.continuousAt.preimage_mem_nhds (Ioi_mem_nhds hP)
  obtain ⟨a,ha,hsub⟩ := exists_Ioc_subset_of_mem_nhds' hn hr
  obtain ⟨q,haq,hqr⟩ := exists_rat_btwn ha.2
  exact ⟨q,ha.1.trans_lt haq,hqr,hsub ⟨haq,hqr.le⟩⟩

end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupPresentationRestriction
import OAI.NumberTheory.PiExponent.Ampleness.BlowupUniversalBaseChange
import OAI.NumberTheory.PiExponent.Ampleness.ReesRelativeSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

theorem IsBlowup.affine_section_cover [IsAffine X] (hπ : IsBlowup I π)
    (J : LineBundle B) (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    ∃ (α : Type) (s : α → (O B ⟶ J.sheaf)),
      (⨆ a, SectionOpens.isoOpen (s a)) = ⊤ ∧
      ∀ a, IsAffineOpen (SectionOpens.isoOpen (s a)) := by
  let A := I.ideal ⟨⊤,isAffineOpen_top X⟩
  have hp := hπ.postIso X.isoSpec (IdealPullback.specIdeal A)
    (IdealPullback.specIdeal_comap_toSpec I)
  obtain ⟨s,hs,ha⟩ := ReesGrading.relative_affine_section_cover A
    (π ≫ X.isoSpec.hom) J ι (presents_post_toSpec J ι hJ) hp
  exact ⟨A,s,hs,ha⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAffineSections
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.RelativeAffineSectionAmple
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens PiExponentSeshadri.Projective
variable {X : Scheme.{0}}

variable {B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

theorem IsBlowup.eventual_ample_exceptional_twist [IsIntegral B] [CompactSpace B]
    [CompactSpace X] (hπ : IsBlowup I π) (L : LineBundle X) (hL : L.IsAmple)
    (J : LineBundle B) (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    ∃ a N : ℕ, 0 < a ∧ ∀ n : ℕ, N ≤ n →
      ((((L.pow a).pullback π).pow (n+1)).tensor J).IsAmple := by
  classical
  obtain ⟨a,ha,l,s,hs,hsa,-⟩ := L.ample_common_degree_cover hL
  let P := (L.pow a).pullback π
  let t (i : Fin l) : O B ⟶ P.sheaf := pullbackSection π (s i)
  have ht i : isoOpen (t i) = π ⁻¹ᵁ isoOpen (s i) := pullback_isoOpen_eq (L.pow a) (s i) π
  have hc : (⨆ i,isoOpen (t i)) = ⊤ := pullback_sections_cover s hs π
  have hloc (i : Fin l) : ∃ (α : Type)
      (w : α → (O (isoOpen (t i)).toScheme ⟶ J.sheaf.restrict (isoOpen (t i)).ι)),
        (⨆ a,isoOpen (w a)) = ⊤ ∧ ∀ a, IsAffineOpen (isoOpen (w a)) := by
    rw [ht]
    let U : X.affineOpens := ⟨isoOpen (s i),hsa i⟩
    let : IsAffine U.1.toScheme := U.2
    exact (hπ.morphismRestrict U.1).affine_section_cover (J.restrict (π ⁻¹ᵁ U.1).ι)
      (InvertibleLocal.restrictedInclusion J ι (π ⁻¹ᵁ U.1).ι)
      (presents_morphismRestrict J ι hJ U)
  obtain ⟨N,hN⟩ := P.eventual_twist_affine_cover J t hc hloc
  refine ⟨a,N,ha,fun n hn => ?_⟩
  obtain ⟨σ,hσ,q,hq,hqa,-⟩ := hN n hn
  exact ((P.pow (n+1)).tensor J).ample_of_affine_section_cover q hq hqa

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

theorem IsBlowup.exists_ample_exceptional_power_gt_one
    [IsIntegral B] [CompactSpace B] [CompactSpace X]
    (hπ : IsBlowup I π) (L : LineBundle X) (hL : L.IsAmple)
    (J : LineBundle B) (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    ∃ a : ℕ, 1 < a ∧ (((L.pullback π).pow a).tensor J).IsAmple := by
  obtain ⟨a,N,ha,h⟩ := hπ.eventual_ample_exceptional_twist L hL J ι hJ
  refine ⟨a*(N+2), ?_, ?_⟩
  · have hmul := Nat.mul_le_mul_right (N+2) (Nat.succ_le_of_lt ha)
    omega
  · apply PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ _ (h (N+1) (by omega))
    exact moduleTensorIso
      ((modulePowFunctor (N+2)).mapIso (PullbackTensor.powIso π L a) ≪≫
        linePowerMul (L.pullback π) a (N+2)) (Iso.refl _)

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.BlowupGluing
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsIntegral X] [IsLocallyNoetherian X] [CompactSpace X]

theorem exists_ample_exceptional_power_gt_one (I : X.IdealSheafData)
    (hI : I.support ≠ ⊤) (L : LineBundle X) (hL : L.IsAmple) :
    ∃ a : ℕ, 1 < a ∧
      (((L.pullback (projection I)).pow a).tensor (exceptionalLineBundle I)).IsAmple := by
  let := scheme_isIntegral I hI
  let : CompactSpace (scheme I) := QuasiCompact.compactSpace_of_compactSpace (projection I)
  exact (isBlowup I).exists_ample_exceptional_power_gt_one L hL
    (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I)

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
variable {X Y B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

lemma invertible_top (f : Y ⟶ X) : InvertiblePullbackIdeal ⊤ f := by
  apply InvertibleLocal.invertible_of_local_equations
  intro y
  obtain ⟨U, hU, hyU, _⟩ := exists_isAffineOpen_mem_and_subset
    (show y ∈ (⊤ : Y.Opens) from trivial)
  refine ⟨⟨U, hU⟩, hyU, 1, isRegular_one, ?_⟩
  simp

lemma isBlowup_id (hI : InvertiblePullbackIdeal I (𝟙 X)) :
    IsBlowup I (𝟙 X) := by
  refine ⟨hI, fun Y f _ => ⟨f, by simp, ?_⟩⟩
  intro g hg
  simpa using hg

lemma IsBlowup.isIso_of_invertible (hπ : IsBlowup I π)
    (hI : InvertiblePullbackIdeal I (𝟙 X)) : IsIso π := by
  have hπe : (hπ.iso (isBlowup_id hI)).hom = π := by
    simpa using hπ.iso_hom_comp (isBlowup_id hI)
  rw [← hπe]
  infer_instance

lemma IsBlowup.isIso_over_complement (hπ : IsBlowup I π) :
    IsIso (pullback.fst (Scheme.Opens.ι (X := X) I.support.compl) π) := by
  apply (hπ.open_baseChange (Scheme.Opens.ι (X := X) I.support.compl)).isIso_of_invertible
  have he : I.comap (Scheme.Opens.ι (X := X) I.support.compl) = ⊤ := by
    apply (Scheme.IdealSheafData.support_eq_bot_iff _).mp
    rw [Scheme.IdealSheafData.support_comap]
    ext x
    change (x.val ∈ I.support ↔ False)
    exact iff_false_intro x.property
  rw [he]
  exact invertible_top _

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.NefAmple
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import OAI.NumberTheory.PiExponent.Geometry.AdmissibleCurveInequality
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealAway

namespace OAI

noncomputable section
namespace PiExponent.BlowupCurveMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness
variable {B X : Scheme.{0}}

theorem curve_degree_laws (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B) :
    (∀ L M : LineBundle B, curveDegree p (L.tensor M) C =
      curveDegree p L C + curveDegree p M C) ∧
    (∀ (L : LineBundle B) (n : ℕ), curveDegree p (L.pow n) C =
      (n : ℤ) * curveDegree p L C) := by
  let HC := H.pullback C.embedding
  have hHC : HC.IsAmple := LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding
  have hfinite := CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) HC hHC
  have hH2 : CurveDegree.LineCohomologyTwoZero C.scheme := by
    intro M
    exact ⟨fun a b =>
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) a).trans
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) b).symm⟩
  exact ⟨fun L M => curveDegree_tensor p H hH L M C hfinite hH2,
    fun L n => curveDegree_pow p H hH L C hfinite hH2 n⟩

def marginCoefficient (a : ℕ) (σ : ℝ) : ℝ := σ / ((a : ℝ) * (1 + σ) - 1)

theorem marginCoefficient_pos {a : ℕ} (ha : 1 < a) {σ : ℝ} (hσ : 0 < σ) :
    0 < marginCoefficient a σ := by
  apply div_pos hσ
  exact NefAmple.combination_denominator_pos (by exact_mod_cast ha) hσ

theorem margin_of_nonnegative_degree
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (hn : 0 ≤ (curveDegree p A C : ℝ) + (1 + σ) * (curveDegree p J C : ℝ)) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, ht]
  push_cast
  unfold marginCoefficient
  have ha' : 1 < (a : ℝ) := by exact_mod_cast ha
  have hd := NefAmple.combination_denominator_pos ha' hσ
  rw [div_mul_eq_mul_div]
  apply (div_le_iff₀ hd).mpr
  have hn' := mul_nonneg (sub_pos.mpr ha').le hn
  nlinarith

theorem curveDegree_zero_of_frame (p : B ⟶ Spec (.of ℂ))
    (J : LineBundle B) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    curveDegree p J C = 0 := by
  unfold curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1 (J.pullback C.embedding).sheaf - _ = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem margin_of_exceptional_frame
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  have hj := curveDegree_zero_of_frame p J C e
  have hpos := curveDegree_pos_of_ample p ((A.pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, hj, add_zero] at hpos
  have ha' : (0 : ℤ) < a := by exact_mod_cast (Nat.zero_lt_of_lt ha)
  have hA := (mul_pos_iff_of_pos_left ha').mp hpos
  apply margin_of_nonnegative_degree p A J a ha hample σ hσ C
  rw [hj]
  simpa using (show (0 : ℝ) ≤ (curveDegree p A C : ℝ) by exact_mod_cast hA.le)

theorem margin_of_avoids_center
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (havoid : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ I.support) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_exceptional_frame p A J a ha hample σ hσ C
    (InvertibleIdealAway.pullbackIsoOfAvoids I π J ι hJ C.embedding havoid)

theorem margin_of_image_outside_chart
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (U : X.Opens) (hsupport : (I.support : Set X) ⊆ U)
    (hmiss : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ U) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_avoids_center p I π A J ι hJ a ha hample σ hσ C
    (fun c hc => hmiss c (hsupport hc))

theorem margin_of_contracted
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (π : B ⟶ X)
    (L : LineBundle X) (J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : (((L.pullback π).pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (x : X) (hc : Set.range (C.embedding ≫ π) ⊆ ({x} : Set X)) :
    marginCoefficient a σ * (curveDegree p (((L.pullback π).pow a).tensor J) C : ℝ) ≤
      (curveDegree p ((L.pullback π).tensor J) C : ℝ) := by
  have hA := ConstantPullbackDegree.curveDegree_eq_zero_of_contracted p L π C x hc
  have hpos := curveDegree_pos_of_ample p (((L.pullback π).pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p (((L.pullback π).pow a).tensor J) hample C
  rw [ht, hp, hA, mul_zero, zero_add] at hpos
  apply margin_of_nonnegative_degree p (L.pullback π) J a ha hample σ hσ C
  rw [hA]
  exact add_nonneg (by norm_num) (mul_nonneg (by linarith)
    (by exact_mod_cast hpos.le))

variable {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  ∑ q ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
    (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights q : ℝ)

def poleDegree (y : E) (x : Fin d.m → E) (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y x : Fin (d.m+1) → E) d.curveDegreeWeights

theorem actual_contact_bound (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y x hgen htrdeg ≤ poleDegree d y x htrdeg :=
  d.exact_weighted_curve_inequality y x hgen htrdeg

theorem margin_of_actual_contact_degrees
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y x hgen htrdeg) :
    marginCoefficient a d.sigma * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample d.sigma d.sigma_pos C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y x hgen htrdeg) hR'
  nlinarith


end PiExponent.BlowupCurveMargin

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open CategoryTheory AlgebraicGeometry

def sectionImageIdeal {X : Scheme} (J : LineBundle X)
    (ι : J.sheaf ⟶ structureSheaf X) (U : X.Opens) : Ideal Γ(X, U) := by
  letI : Module Γ(X, U) (J.sheaf.val.obj (Opposite.op U)) :=
    (J.sheaf.val.obj (Opposite.op U)).isModule
  let φ : J.sheaf.val.obj (Opposite.op U) →ₗ[Γ(X, U)] Γ(X, U) :=
    (ι.val.app (Opposite.op U)).hom
  exact φ.range

def PresentsPullbackIdeal {X Y : Scheme} (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y) : Prop :=
  Mono ι ∧ ∀ (U : Y.affineOpens) (V : X.affineOpens)
    (e : U.1 ≤ f ⁻¹ᵁ V.1),
    sectionImageIdeal J ι U.1 = (I.ideal V).map (f.appLE V.1 U.1 e).hom

def InvertiblePullbackIdeal {X Y : Scheme} (I : X.IdealSheafData) (f : Y ⟶ X) : Prop :=
  ∃ (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y), PresentsPullbackIdeal I f J ι

def IsBlowup {X B : Scheme} (I : X.IdealSheafData) (π : B ⟶ X) : Prop :=
  InvertiblePullbackIdeal I π ∧ ∀ (Y : Scheme) (f : Y ⟶ X),
    InvertiblePullbackIdeal I f → ∃! h : Y ⟶ B, h ≫ π = f

end Geometry

namespace IdealModule

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X : Scheme.{u}}

def sectionFamily {M : X.Modules} (s : Γ(M, ⊤)) : M.sections where
  val U := M.presheaf.map (homOfLE (show U.unop ≤ ⊤ from le_top)).op s
  property {U V} i := by
    change (M.presheaf.map (homOfLE le_top).op ≫ M.presheaf.map i) s = _
    rw [← Functor.map_comp]
    rfl

def fromSection {M : X.Modules} (s : Γ(M, ⊤)) : unit X ⟶ M :=
  M.unitHomEquiv.symm (sectionFamily s)

@[simp] lemma fromSection_app {M : X.Modules} (s : Γ(M, ⊤))
    (U : X.Opens) (a : Γ(X, U)) :
    (fromSection s).val.app (op U) a = a • M.presheaf.map (homOfLE le_top).op s := rfl

lemma fromSection_inclusion_app {M : X.Modules} (g : M ⟶ unit X)
    (s : Γ(M, ⊤)) (r : Γ(X, ⊤)) (hs : g.val.app (op ⊤) s = r)
    (U : X.Opens) (a : Γ(X, U)) :
    g.val.app (op U) ((fromSection s).val.app (op U) a) =
      X.presheaf.map (homOfLE le_top).op r * a := by
  rw [fromSection_app]
  have hn := PresheafOfModules.naturality_apply g.val (homOfLE (show U ≤ ⊤ from le_top)).op s
  change g.val.app (op U) (M.presheaf.map (homOfLE le_top).op s) =
    X.presheaf.map (homOfLE le_top).op (g.val.app (op ⊤) s) at hn
  have he := ((g.val.app (op U)).hom).map_smul a (M.presheaf.map (homOfLE le_top).op s)
  change _ = a * (show Γ(X, U) from g.val.app (op U) (M.presheaf.map (homOfLE le_top).op s)) at he
  exact he.trans ((congrArg (fun b : Γ(X, U) => a * b)
    (hn.trans (congrArg (fun b : Γ(X, ⊤) => X.presheaf.map (homOfLE le_top).op b) hs))).trans
      (mul_comm _ _))

lemma isIso_fromSection {M : X.Modules} (g : M ⟶ unit X) [Mono g]
    (s : Γ(M, ⊤)) (r : Γ(X, ⊤)) (hs : g.val.app (op ⊤) s = r)
    (hprincipal : ∀ U : X.affineOpens,
      (g.val.app (op U.1)).hom.range = Ideal.span {X.presheaf.map (homOfLE le_top).op r})
    (hregular : ∀ U : X.affineOpens,
      IsLeftRegular (X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r)) :
    IsIso (fromSection s) := by
  apply isIso_of_affine_app
  intro U
  have hinj : Function.Injective (g.val.app (op U.1)) := by
    let : Mono g.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map g))
    exact PresheafOfModules.injective_of_mono g.val (op U.1)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro a b hab
    apply hregular U
    have he := congrArg (g.val.app (op U.1)) hab
    change g.val.app (op U.1) ((fromSection s).val.app (op U.1) a) =
      g.val.app (op U.1) ((fromSection s).val.app (op U.1) b) at he
    exact (fromSection_inclusion_app g s r hs U.1 a).symm.trans
      (he.trans (fromSection_inclusion_app g s r hs U.1 b))
  · intro y
    have hy : (show Γ(X, U.1) from g.val.app (op U.1) y) ∈
        Ideal.span {X.presheaf.map (homOfLE le_top).op r} := by
      rw [← hprincipal U]
      exact ⟨y, rfl⟩
    obtain ⟨a, ha⟩ := Ideal.mem_span_singleton.mp hy
    refine ⟨a, hinj ?_⟩
    exact (fromSection_inclusion_app g s r hs U.1 a).trans ha.symm

end

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}}

def restrictedInclusion (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    (closedModule I).restrict f ⟶ unit X :=
  (Scheme.Modules.restrictFunctor f).map (closedInclusion I) ≫
    (Scheme.Modules.restrictUnitIso f).hom

instance restrictedInclusion_mono (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] : Mono (restrictedInclusion I f) := by
  let : Mono (closedInclusion I) := inferInstanceAs (Mono (inclusion I.subschemeι))
  let : Mono ((Scheme.Modules.restrictFunctor f).map (closedInclusion I)) :=
    PiExponentSeshadri.RestrictionExact.restriction_mono f (closedInclusion I)
  exact mono_comp' (C := X.Modules) inferInstance
    ⟨fun a b h => (Iso.cancel_iso_hom_right a b (Scheme.Modules.restrictUnitIso f)).mp h⟩

lemma restrictedInclusion_app (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] (U : X.Opens) (s : Γ((closedModule I).restrict f, U)) :
    (restrictedInclusion I f).val.app (op U) s =
      (f.appIso U).hom ((closedInclusion I).val.app (op (f ''ᵁ U)) s) := rfl

lemma restricted_image (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] (U : X.affineOpens) :
    ((restrictedInclusion I f).val.app (op U.1)).hom.range = (I.comap f).ideal U := by
  rw [I.ideal_comap_of_isOpenImmersion f U]
  ext r
  change Γ(X, U.1) at r
  change (∃ s, (restrictedInclusion I f).val.app (op U.1) s = r) ↔
    (f.appIso U.1).inv r ∈ I.ideal ⟨f ''ᵁ U.1, U.2.image_of_isOpenImmersion f⟩
  rw [← closed_image I ⟨f ''ᵁ U.1, U.2.image_of_isOpenImmersion f⟩]
  change (∃ s, _) ↔ ∃ s, (closedInclusion I).val.app (op (f ''ᵁ U.1)) s = (f.appIso U.1).inv r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    exact (congrArg (fun k : Γ(Y, f ''ᵁ U.1) ⟶ Γ(Y, f ''ᵁ U.1) => k ((closedInclusion I).val.app (op (f ''ᵁ U.1)) s))
      (f.appIso U.1).hom_inv_id).symm.trans
        (congrArg (fun z : Γ(X, U.1) => (f.appIso U.1).inv z)
          ((restrictedInclusion_app I f U.1 s).symm.trans hs))
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    exact (restrictedInclusion_app I f U.1 s).trans
      ((congrArg (fun z : Γ(Y, f ''ᵁ U.1) => (f.appIso U.1).hom z) hs).trans
        (congrArg (fun k : Γ(X, U.1) ⟶ Γ(X, U.1) => k r) (f.appIso U.1).inv_hom_id))

lemma frame_restriction (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] [IsAffine X] (r : Γ(X, ⊤))
    (hprincipal : (I.comap f).ideal ⟨⊤, isAffineOpen_top X⟩ = Ideal.span {r})
    (hregular : IsLeftRegular r) :
    Nonempty ((closedModule I).restrict f ≅ unit X) := by
  have hr' : r ∈ (I.comap f).ideal ⟨⊤, isAffineOpen_top X⟩ := by
    rw [hprincipal]
    exact Ideal.subset_span (Set.mem_singleton r)
  have hr : r ∈ ((restrictedInclusion I f).val.app (op ⊤)).hom.range := by
    rw [restricted_image I f ⟨⊤, isAffineOpen_top X⟩]
    exact hr'
  obtain ⟨s, hs⟩ := hr
  have hi : IsIso (fromSection (M := (closedModule I).restrict f) s) := isIso_fromSection (restrictedInclusion I f) s r hs
    (fun U => ?_) (restriction_regular r hregular)
  · exact ⟨(asIso (fromSection (M := (closedModule I).restrict f) s)).symm⟩
  · rw [restricted_image I f U, ← (I.comap f).map_ideal (U := U)
      (V := ⟨⊤, isAffineOpen_top X⟩) (by change U.1 ≤ ⊤; exact le_top), hprincipal]
    simp only [Ideal.map_span, Set.image_singleton]
    rfl

end
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}}

def frameOnRange (M : Y.Modules) (f : X ⟶ Y) [IsOpenImmersion f]
    (e : M.restrict f ≅ unit X) : M.restrict f.opensRange.ι ≅ unit f.opensRange.toScheme :=
  ((Scheme.Modules.restrictFunctorCongr f.isoOpensRange_inv_comp).app M).symm ≪≫
    (Scheme.Modules.restrictFunctorComp f.isoOpensRange.inv f).app M ≪≫
    (Scheme.Modules.restrictFunctor f.isoOpensRange.inv).mapIso e ≪≫
    Scheme.Modules.restrictUnitIso f.isoOpensRange.inv

end IdealModule
namespace IdealPullback

section
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}} [IsAffine X] [IsAffine Y]

lemma map_top (J : X.IdealSheafData) (f : X ⟶ Y) :
    (J.map f).ideal ⟨⊤, isAffineOpen_top Y⟩ =
      (J.ideal ⟨⊤, isAffineOpen_top X⟩).comap f.appTop.hom :=
  J.ideal_map f ⟨⊤, isAffineOpen_top Y⟩ (isAffineOpen_top X)

lemma comap_top (I : Y.IdealSheafData) (f : X ⟶ Y) :
    (I.comap f).ideal ⟨⊤, isAffineOpen_top X⟩ =
      (I.ideal ⟨⊤, isAffineOpen_top Y⟩).map f.appTop.hom := by
  apply le_antisymm
  · let J : X.IdealSheafData := Scheme.IdealSheafData.ofIdealTop
      ((I.ideal ⟨⊤, isAffineOpen_top Y⟩).map f.appTop.hom)
    have h : I ≤ J.map f := by
      apply Scheme.IdealSheafData.le_of_isAffine
      rw [map_top]
      simpa [J] using Ideal.le_comap_map
    have hh := (Scheme.IdealSheafData.le_map_iff_comap_le.mp h) ⟨⊤, isAffineOpen_top X⟩
    simpa [J] using hh
  · rw [Ideal.map_le_iff_le_comap]
    have h := (I.le_map_comap f) ⟨⊤, isAffineOpen_top Y⟩
    rwa [map_top] at h

end
section
open CategoryTheory AlgebraicGeometry Opposite
universe u
variable {R S : Type u} [CommRing R] [CommRing S]

def specIdeal (I : Ideal R) : (Spec (CommRingCat.of R)).IdealSheafData :=
  Scheme.IdealSheafData.ofIdealTop (I.map (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom)

@[simp] lemma specIdeal_top (I : Ideal R) :
    (specIdeal I).ideal ⟨⊤, isAffineOpen_top _⟩ =
      I.map (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom := by
  simp [specIdeal]

lemma specIdeal_comap (I : Ideal R) (f : R →+* S) :
    (specIdeal I).comap (Spec.map (CommRingCat.ofHom f)) = specIdeal (I.map f) := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  rw [comap_top, specIdeal_top, specIdeal_top, Ideal.map_map, Ideal.map_map]
  congr 1
  exact congrArg CommRingCat.Hom.hom (Scheme.ΓSpecIso_inv_naturality (CommRingCat.ofHom f)).symm

end
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}}

lemma comap_ι_top (I : X.IdealSheafData) (U : X.affineOpens) :
    (I.comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ =
      (I.ideal U).map U.1.topIso.inv.hom := by
  rw [I.ideal_comap_of_isOpenImmersion]
  simp only [Scheme.Opens.ι_appIso, Iso.refl_inv]
  exact (I.map_ideal (U := ⟨U.1.ι ''ᵁ ⊤, (isAffineOpen_top U.1.toScheme).image_of_isOpenImmersion U.1.ι⟩)
    (V := U) (show U.1.ι ''ᵁ ⊤ ≤ U.1 from U.1.ι_image_top.le)).symm

lemma comap_ideal (I : Y.IdealSheafData) (f : X ⟶ Y)
    (U : X.affineOpens) (V : Y.affineOpens) (e : U.1 ≤ f ⁻¹ᵁ V.1) :
    (I.comap f).ideal U = (I.ideal V).map (f.appLE V.1 U.1 e).hom := by
  suffices hh : ((I.comap f).ideal U).map U.1.topIso.inv.hom =
      ((I.ideal V).map (f.appLE V.1 U.1 e).hom).map U.1.topIso.inv.hom by
    have hh' := congrArg (Ideal.map U.1.topIso.hom.hom) hh
    simpa only [Ideal.map_map, ← CommRingCat.hom_comp, Iso.inv_hom_id, Iso.inv_hom_id_assoc, Category.assoc, Category.comp_id, CommRingCat.hom_id,
      Ideal.map_id] using hh'
  rw [← comap_ι_top, ← Scheme.IdealSheafData.comap_comp,
    ← Scheme.Hom.resLE_comp_ι f e, Scheme.IdealSheafData.comap_comp,
    comap_top, comap_ι_top, Ideal.map_map, Ideal.map_map]
  simp only [Scheme.Hom.appTop, Scheme.Hom.resLE_app_top, ← CommRingCat.hom_comp,
    Iso.inv_hom_id_assoc]

end IdealPullback
namespace InvertibleLocal

section
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry
variable {X Y : Scheme} {I : X.IdealSheafData} {f : Y ⟶ X}
lemma invertible_of_local_equations
    (hf : ∀ y : Y, ∃ U : Y.affineOpens, y ∈ U.1 ∧
      ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r}) :
    InvertiblePullbackIdeal I f := by
  let J : LineBundle Y := {
    sheaf := IdealModule.closedModule (I.comap f)
    locallyRankOne y := by
      obtain ⟨U, hyU, r, hr, hIr⟩ := hf y
      exact ⟨U.1, hyU, IdealModule.frame_restriction (I.comap f) U.1.ι r hIr hr.1⟩ }
  have : Mono (IdealModule.closedInclusion (I.comap f)) :=
    inferInstanceAs (Mono (IdealModule.inclusion (I.comap f).subschemeι))
  refine ⟨J, IdealModule.closedInclusion (I.comap f), this, ?_⟩
  intro U V e
  change ((IdealModule.closedInclusion (I.comap f)).val.app (op U.1)).hom.range = _
  rw [IdealModule.closed_image]
  exact IdealPullback.comap_ideal I f U V e

end
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry

theorem invertible_of_affine_equations {X : Scheme} (I : X.IdealSheafData)
    (hI : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧ ∃ r : Γ(X, U.1),
      IsRegular r ∧ I.ideal U = Ideal.span {r}) :
    InvertiblePullbackIdeal I (𝟙 X) := by
  apply invertible_of_local_equations
  intro x
  obtain ⟨U, hx, r, hr, he⟩ := hI x
  let e := U.1.topIso.commRingCatIsoToRingEquiv
  have hreg : IsLeftRegular (e.symm r) := by
    intro a b hab
    apply e.injective
    apply hr.1
    simpa only [map_mul, e.apply_symm_apply] using congrArg e hab
  refine ⟨U, hx, e.symm r, ⟨hreg, hreg.right_of_commute (fun a => mul_comm _ a)⟩, ?_⟩
  rw [Scheme.IdealSheafData.comap_id, IdealPullback.comap_ι_top, he,
    Ideal.map_span, Set.image_singleton]
  rfl

end InvertibleLocal

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.FiniteReesComparison
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupJetSurjectivity

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem eventual_blowup_jetRestriction_surjective_of_affine_recovery
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p] [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (A : LineBundle X)
    (hample : LineBundle.IsAmple _ (blowupBundle I A))
    (hrecover : ∀ U : X.affineOpens, ∃ N, ∀ n, N ≤ n → Function.Bijective
      ((ExceptionalRecoveryMap.ordinaryMap (PiExponentSeshadri.BlowupGluing.projection I)
        I (PiExponentSeshadri.BlowupGluing.exceptionalLineBundle I)
        (PiExponentSeshadri.BlowupGluing.exceptionalInclusion I)
        (PiExponentSeshadri.BlowupGluing.exceptional_presents I) n).app U.1)) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : X.IsSeparated := ⟨by
    have h : IsSeparated (p ≫ terminal.from (Spec (CommRingCat.of R))) := inferInstance
    simpa only [terminal.comp_from] using h⟩
  obtain ⟨k,U,hcover,N,hN⟩ :=
    ExceptionalRecoveryMap.eventual_comparison_of_affine_recovery
      (PiExponentSeshadri.BlowupGluing.projection I) I
      (PiExponentSeshadri.BlowupGluing.exceptionalLineBundle I)
      (PiExponentSeshadri.BlowupGluing.exceptionalInclusion I)
      (PiExponentSeshadri.BlowupGluing.exceptional_presents I) A hrecover
  exact eventual_blowup_jetRestriction_surjective_of_section_comparison
    p I A hample (fun i => (U i).1) (fun i => (U i).2) hcover ⟨N,hN⟩

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SerreSectionLifting
import OAI.NumberTheory.PiExponent.Cohomology.CechH1Transfer
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdealCoherent

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport

variable {X B : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

def jetQuotient (I : X.IdealSheafData) : X.Modules :=
  (Scheme.Modules.pushforward I.subschemeι).obj (PiExponentSeshadri.IdealModule.unit I.subscheme)

def twistedIdeal (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ) : X.Modules :=
  (moduleTwistFunctor A n).obj (PiExponentSeshadri.IdealModule.closedModule (I ^ n))

def jetRestriction (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    GlobalSections X ((moduleTwistFunctor A n).obj (jetQuotient (I ^ n))) :=
  s ≫ (moduleTwistUnitIso A n).inv ≫
    (moduleTwistFunctor A n).map (PiExponentSeshadri.IdealModule.structureMap (I ^ n).subschemeι)

theorem jetRestriction_surjective_of_h1_zero
    (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (hzero : ∀ x : cohomology (twistedIdeal I A n) 1, x = 0) :
    Function.Surjective (jetRestriction I A n) := by
  let S := ShortComplex.mk (PiExponentSeshadri.IdealModule.inclusion (I ^ n).subschemeι)
    (PiExponentSeshadri.IdealModule.structureMap (I ^ n).subschemeι) (kernel.condition _)
  have hS : S.ShortExact := PiExponentSeshadri.IdealModule.closedSequence_exact (I ^ n).subschemeι
  have hsurj := SerreSectionLifting.globalSections_surjective_of_h1_zero
    (S.map (moduleTwistFunctor A n)) (moduleTwistFunctor_shortExact A n S hS) hzero
  intro s
  obtain ⟨t, ht⟩ := hsurj s
  refine ⟨t ≫ (moduleTwistUnitIso A n).hom, ?_⟩
  change t ≫ (moduleTwistFunctor A n).map
    (PiExponentSeshadri.IdealModule.structureMap (I ^ n).subschemeι) = s at ht
  change (t ≫ (moduleTwistUnitIso A n).hom) ≫ (moduleTwistUnitIso A n).inv ≫ _ = s
  erw [Category.assoc, Iso.hom_inv_id_assoc]
  exact ht

theorem eventual_jetRestriction_surjective_of_ample_comparison
    [IsNoetherian X]
    (f : B ⟶ X) (p : B ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (A : LineBundle X)
    (F : LineBundle B) (hF : LineBundle.IsAmple B F)
    {J : Type} (U : J → X.Opens) (hU : ∀ i, IsAffineOpen (U i))
    (hcover : (⨆ i, U i) = ⊤)
    (hcomparison : ∃ N, ∀ n, N ≤ n → Nonempty
      (CechH1Transfer.SectionComparison U (fun i => f ⁻¹ᵁ U i)
        (twistedIdeal I A n) (modulePow B F.sheaf n))) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  obtain ⟨N₁, hN₁⟩ := NoetherianAmpleSerreVanishing.ample_power_cohomology_zero p F hF
  obtain ⟨N₂, hN₂⟩ := hcomparison
  refine ⟨max N₁ N₂, fun n hn => ?_⟩
  apply jetRestriction_surjective_of_h1_zero I A n
  let : (PiExponentSeshadri.IdealModule.closedModule (I ^ n)).IsFinitePresentation :=
    CompactJetIdeal.closedModule_isFinitePresentation (I ^ n)
  let : (twistedIdeal I A n).IsFinitePresentation :=
    FiniteGlobalPresentation.moduleTwist_isFinitePresentation A n _
  let : (twistedIdeal I A n).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (twistedIdeal I A n)).choose.isQuasicoherent
  obtain ⟨P⟩ := hN₂ n ((le_max_right _ _).trans hn)
  apply P.cohomology_one_zero hU hcover _ (hN₁ n ((le_max_left _ _).trans hn) 1 (by decide))
  exact f.iSup_preimage_eq_top hcover

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetReesReduction
import OAI.NumberTheory.PiExponent.Ampleness.GlobalReesCanonicalRecovery

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem eventual_blowup_jetRestriction_surjective
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (A : LineBundle X)
    (hample : LineBundle.IsAmple _ (blowupBundle I A)) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  exact eventual_blowup_jetRestriction_surjective_of_affine_recovery p I A hample
    (fun U => GlobalReesRecoveryComparison.eventually_ordinaryMap_app_bijective I U)

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupRestriction
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologySections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

lemma presents_post_toSpec [IsAffine X] (J : LineBundle B)
    (ι : J.sheaf ⟶ O B) (hJ : PresentsPullbackIdeal I π J ι) :
    PresentsPullbackIdeal (IdealPullback.specIdeal (I.ideal ⟨⊤,isAffineOpen_top X⟩))
      (π ≫ X.isoSpec.hom) J ι := by
  refine ⟨hJ.1,?_⟩
  intro U V e
  rw [InvertibleLocal.image_eq_comap I π J ι hJ U,
    ← IdealPullback.comap_ideal _ (π ≫ X.isoSpec.hom) U V e,
      Scheme.IdealSheafData.comap_comp]
  rw [show (IdealPullback.specIdeal (I.ideal ⟨⊤,isAffineOpen_top X⟩)).comap
    X.isoSpec.hom = I from IdealPullback.specIdeal_comap_toSpec I]

lemma presents_morphismRestrict (J : LineBundle B) (ι : J.sheaf ⟶ O B)
    (hJ : PresentsPullbackIdeal I π J ι) (U : X.affineOpens) :
    PresentsPullbackIdeal (I.comap U.1.ι) (π ∣_ U.1)
      (J.restrict (π ⁻¹ᵁ U.1).ι) (InvertibleLocal.restrictedInclusion J ι (π ⁻¹ᵁ U.1).ι) := by
  refine ⟨@InvertibleLocal.restrictedInclusion_mono _ _ J ι
    (π ⁻¹ᵁ U.1).ι inferInstance hJ.1, ?_⟩
  intro V W hVW
  change ((InvertibleLocal.restrictedInclusion J ι (π ⁻¹ᵁ U.1).ι).val.app
    (Opposite.op V.1)).hom.range = _
  rw [InvertibleLocal.restricted_image_on_chart J ι hJ (π ⁻¹ᵁ U.1).ι V U (by
    rintro _ ⟨x,hx,rfl⟩; exact x.property),
    ← Scheme.IdealSheafData.comap_comp,← morphismRestrict_ι π U.1,
      Scheme.IdealSheafData.comap_comp]
  exact IdealPullback.comap_ideal _ (π ∣_ U.1) V W hVW

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupComplement
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupRestriction

namespace OAI


noncomputable section

namespace PiExponentSeshadri
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry

instance AffineBlowup.projection_proper {X : Scheme.{0}} [IsAffine X]
    [IsLocallyNoetherian X] (I : X.IdealSheafData) : IsProper (AffineBlowup.projection I) := by
  let : IsNoetherianRing Γ(X,⊤) := IsLocallyNoetherian.component_noetherian ⟨⊤,isAffineOpen_top X⟩
  unfold AffineBlowup.projection
  infer_instance

instance BlowupGluing.projection_proper {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) : IsProper (BlowupGluing.projection I) := by
  apply IsZariskiLocalAtTarget.of_openCover (P := @IsProper) (BlowupGluing.baseCover I)
  intro U
  let he := (BlowupGluing.local_pullback I U).flip.isoPullback
  have hh : he.hom ≫ pullback.snd (BlowupGluing.projection I) U.toOpens.ι =
      BlowupGluing.localProjection I U := by
    exact (BlowupGluing.local_pullback I U).flip.isoPullback_hom_snd
  have h : IsProper (BlowupGluing.localProjection I U) := by infer_instance
  rw [← hh] at h
  exact (MorphismProperty.cancel_left_of_respectsIso (@IsProper) he.hom _).mp h

end PiExponentSeshadri



namespace PiExponentSeshadri.ProjectiveGeometry
open AlgebraicGeometry
universe u v
variable {A : Type u} {σ : Type v} [CommRing A]
  [SetLike σ A] [AddSubgroupClass σ A] (𝒜 : ℕ → σ) [GradedRing 𝒜]

instance homogeneous_isReduced (S : Submonoid A) [_root_.IsReduced A] :
    _root_.IsReduced (HomogeneousLocalization 𝒜 S) :=
  isReduced_of_injective (algebraMap (HomogeneousLocalization 𝒜 S) (Localization S))
    (HomogeneousLocalization.val_injective S)

instance proj_isReduced [_root_.IsReduced A] : IsReduced (Proj 𝒜) := by
  have (x : Proj 𝒜) : _root_.IsReduced ((Proj 𝒜).presheaf.stalk x) :=
    isReduced_of_injective (Proj.stalkIso' 𝒜 x) (Proj.stalkIso' 𝒜 x).injective
  exact isReduced_of_isReduced_stalk _

def genericPoint [IsDomain A] [Nonempty (Proj 𝒜)] : ProjectiveSpectrum 𝒜 where
  asHomogeneousIdeal := ⊥
  isPrime := Ideal.isPrime_bot
  not_irrelevant_le h := by
    obtain ⟨x⟩ := ‹Nonempty (Proj 𝒜)›
    exact x.not_irrelevant_le (h.trans bot_le)

lemma genericPoint_dense [IsDomain A] [Nonempty (Proj 𝒜)] :
    closure ({genericPoint 𝒜} : Set (ProjectiveSpectrum 𝒜)) = Set.univ := by
  apply Set.eq_univ_of_forall
  intro x
  exact (ProjectiveSpectrum.le_iff_mem_closure 𝒜 _ _).mp
    (show (genericPoint 𝒜).asHomogeneousIdeal ≤ x.asHomogeneousIdeal from bot_le)

instance proj_irreducible [IsDomain A] [Nonempty (Proj 𝒜)] :
    IrreducibleSpace (Proj 𝒜) := by
  apply (irreducibleSpace_def _).mpr
  change IsIrreducible (Set.univ : Set (ProjectiveSpectrum 𝒜))
  rw [← genericPoint_dense 𝒜]
  exact (isIrreducible_singleton).closure

instance proj_isIntegral [IsDomain A] [Nonempty (Proj 𝒜)] : IsIntegral (Proj 𝒜) :=
  (isIntegral_iff_irreducibleSpace_and_isReduced _).mpr ⟨inferInstance, inferInstance⟩

end PiExponentSeshadri.ProjectiveGeometry

namespace PiExponentSeshadri.Geometry
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
variable {X B : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

abbrev centreComplement (I : X.IdealSheafData) : X.Opens := I.support.compl

lemma ideal_comap_complement (I : X.IdealSheafData) :
    I.comap (centreComplement I).ι = ⊤ := by
  apply (Scheme.IdealSheafData.support_eq_bot_iff _).mp
  rw [Scheme.IdealSheafData.support_comap]
  ext x
  change (x.val ∈ I.support ↔ False)
  exact iff_false_intro x.property

lemma complement_nonempty (hI : I.support ≠ ⊤) : Nonempty (centreComplement I).toScheme := by
  by_contra h
  apply hI
  ext x
  change x ∈ I.support ↔ True
  rw [iff_true]
  by_contra hx
  exact h ⟨⟨x, hx⟩⟩

def IsBlowup.complementLift (hπ : IsBlowup I π) : (centreComplement I).toScheme ⟶ B := by
  let := hπ.isIso_over_complement
  exact inv (pullback.fst (centreComplement I).ι π) ≫
    pullback.snd (centreComplement I).ι π

@[reassoc (attr := simp)]
lemma IsBlowup.complementLift_comp (hπ : IsBlowup I π) :
    hπ.complementLift ≫ π = (centreComplement I).ι := by
  let := hπ.isIso_over_complement
  dsimp only [IsBlowup.complementLift]
  rw [Category.assoc, ← pullback.condition, ← Category.assoc, IsIso.inv_hom_id,
    Category.id_comp]

instance (hπ : IsBlowup I π) : IsOpenImmersion hπ.complementLift := by
  let := hπ.isIso_over_complement
  dsimp only [IsBlowup.complementLift]
  infer_instance

lemma IsBlowup.complementLift_range (hπ : IsBlowup I π) :
    Set.range hπ.complementLift = π ⁻¹' (centreComplement I : Set X) := by
  let := hπ.isIso_over_complement
  change Set.range ((pullback.snd (centreComplement I).ι π) ∘
    (inv (pullback.fst (centreComplement I).ι π))) = _
  rw [Set.range_comp]
  rw [(inv (pullback.fst (centreComplement I).ι π)).surjective.range_eq,
    Set.image_univ, Scheme.Pullback.range_snd]
  simp

lemma IsBlowup.nonempty_of_support_ne_top (hπ : IsBlowup I π) (hI : I.support ≠ ⊤) :
    Nonempty B :=
  (complement_nonempty hI).map hπ.complementLift

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.ReesGrading
open AlgebraicGeometry Polynomial
variable {R : Type} [CommRing R] (I : Ideal R)

instance polynomial_isReduced [_root_.IsReduced R] : _root_.IsReduced R[X] where
  eq_zero p hp := by
    ext n
    exact (Polynomial.isNilpotent_iff.mp hp n).eq_zero

instance affineBlowup_isReduced [_root_.IsReduced R] : IsReduced (affineBlowup I) := by
  let : _root_.IsReduced (reesAlgebra I) :=
    isReduced_of_injective (reesAlgebra I).val Subtype.val_injective
  exact ProjectiveGeometry.proj_isReduced (piece I)

instance affineBlowup_isIntegral [IsDomain R] [Nonempty (affineBlowup I)] :
    IsIntegral (affineBlowup I) := by
  let : IsDomain (reesAlgebra I) :=
    Function.Injective.isDomain (reesAlgebra I).val Subtype.val_injective
  let : Nonempty (Proj (piece I)) := ‹Nonempty (affineBlowup I)›
  exact ProjectiveGeometry.proj_isIntegral (piece I)

end PiExponentSeshadri.ReesGrading

namespace PiExponentSeshadri.AffineBlowup
open AlgebraicGeometry
variable {X : Scheme.{0}} [IsAffine X] (I : X.IdealSheafData)

instance scheme_isReduced [IsReduced X] : IsReduced (scheme I) := by
  dsimp only [scheme]
  infer_instance

instance scheme_isIntegral [IsIntegral X] [Nonempty (scheme I)] : IsIntegral (scheme I) := by
  dsimp only [scheme]
  infer_instance

end PiExponentSeshadri.AffineBlowup

namespace PiExponentSeshadri.BlowupGluing
open AlgebraicGeometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

instance scheme_isReduced [IsReduced X] : IsReduced (scheme I) := by
  let : ∀ U : (cover I).I₀, IsReduced ((cover I).X U) := fun U => by
    change IsReduced (localScheme I U)
    infer_instance
  exact IsReduced.of_openCover _ (cover I)

end PiExponentSeshadri.BlowupGluing

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry TopologicalSpace
variable {X Y : Scheme.{0}} [IrreducibleSpace X] (I : X.IdealSheafData)

lemma support_comap_ne_top_of_open (hI : I.support ≠ ⊤) (j : Y ⟶ X)
    [IsOpenImmersion j] [Nonempty Y] : (I.comap j).support ≠ ⊤ := by
  have hc : (centreComplement I : Set X).Nonempty := by
    obtain ⟨x⟩ := complement_nonempty hI
    exact ⟨x.val, x.property⟩
  obtain ⟨_, ⟨y, rfl⟩, hy⟩ := nonempty_preirreducible_inter
    j.isOpenEmbedding.isOpen_range (centreComplement I).isOpen (Set.range_nonempty j) hc
  intro he
  have hyn : y ∈ (I.comap j).support := by rw [he]; trivial
  rw [Scheme.IdealSheafData.support_comap] at hyn
  exact hy hyn

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.BlowupGluing
open AlgebraicGeometry CategoryTheory TopologicalSpace PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsIntegral X] (I : X.IdealSheafData)

lemma localScheme_isIntegral (hI : I.support ≠ ⊤) (U : X.AffineZariskiSite)
    [Nonempty U.toOpens.toScheme] : IsIntegral (localScheme I U) := by
  let : IsIntegral U.toOpens.toScheme := isIntegral_of_isOpenImmersion U.toOpens.ι
  let : Nonempty (localScheme I U) := (local_isBlowup I U).nonempty_of_support_ne_top
    (support_comap_ne_top_of_open I hI U.toOpens.ι)
  infer_instance

omit [IsIntegral X] in
lemma cover_range (U : X.AffineZariskiSite) :
    Set.range ((cover I).f U) = projection I ⁻¹' (U.toOpens : Set X) := by
  have h := ((gluing I).preimage_toBase_eq_range_ι U).symm
  change Set.range ((cover I).f U) = projection I ⁻¹' Set.range U.toOpens.ι at h
  simpa only [Scheme.Opens.range_ι] using h

lemma complement_dense (hI : I.support ≠ ⊤) :
    Dense (projection I ⁻¹' (centreComplement I : Set X)) := by
  rw [dense_iff_inter_open]
  intro V hV ⟨y, hyV⟩
  obtain ⟨U, z, rfl⟩ := (cover I).exists_eq y
  let : Nonempty U.toOpens.toScheme := ⟨localProjection I U z⟩
  let : IsIntegral ((cover I).X U) := localScheme_isIntegral I hI U
  have hc : (centreComplement I : Set X).Nonempty := by
    obtain ⟨x⟩ := complement_nonempty hI
    exact ⟨x.val, x.property⟩
  have hU : (U.toOpens : Set X).Nonempty := by
    obtain ⟨x⟩ := ‹Nonempty U.toOpens.toScheme›
    exact ⟨x.val, x.property⟩
  obtain ⟨x, hxU, hxc⟩ := nonempty_preirreducible_inter
    U.toOpens.isOpen (centreComplement I).isOpen hU hc
  let b : scheme I := (isBlowup I).complementLift ⟨x, hxc⟩
  have hpb : projection I b = x :=
    congrArg (fun f : (centreComplement I).toScheme ⟶ X => f ⟨x, hxc⟩)
      (isBlowup I).complementLift_comp
  have hbr : b ∈ Set.range ((cover I).f U) := by
    erw [cover_range I U]
    change projection I b ∈ U.toOpens
    rwa [hpb]
  obtain ⟨w, hw⟩ := hbr
  have hwc : (cover I).f U w ∈ projection I ⁻¹' (centreComplement I : Set X) := by
    change projection I ((cover I).f U w) ∈ centreComplement I
    rwa [hw, hpb]
  obtain ⟨q, hqV, hqc⟩ := nonempty_preirreducible_inter
    (hV.preimage ((cover I).f U).continuous)
    (((centreComplement I).isOpen.preimage (projection I).continuous).preimage
      ((cover I).f U).continuous) ⟨z, hyV⟩ ⟨w, hwc⟩
  exact ⟨(cover I).f U q, hqV, hqc⟩

lemma scheme_isIntegral (hI : I.support ≠ ⊤) : IsIntegral (scheme I) := by
  let : Nonempty (centreComplement I).toScheme := complement_nonempty hI
  let : IsIntegral (centreComplement I).toScheme :=
    isIntegral_of_isOpenImmersion (centreComplement I).ι
  have hi : IsIrreducible (Set.range (isBlowup I).complementLift) := by
    simpa only [Set.image_univ] using
      (IrreducibleSpace.isIrreducible_univ (X := (centreComplement I).toScheme)).image
        (isBlowup I).complementLift (isBlowup I).complementLift.continuous.continuousOn
  have hd : Dense (Set.range (isBlowup I).complementLift) := by
    rw [Geometry.IsBlowup.complementLift_range]
    exact complement_dense I hI
  let : IrreducibleSpace (scheme I) := (irreducibleSpace_def _).mpr (by
    change IsIrreducible (Set.univ : Set (scheme I))
    rw [← hd.closure_eq]
    exact hi.closure)
  exact isIntegral_of_irreducibleSpace_of_isReduced _

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Separated
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace SpecMaps
open CategoryTheory AlgebraicGeometry
universe u
variable {X Y : Scheme.{u}} {R S : CommRingCat.{u}}

def coordinate (f : X ⟶ Spec R) : R ⟶ Γ(X, ⊤) :=
  (Scheme.ΓSpecIso R).inv ≫ f.appTop

lemma coordinate_ext {f g : X ⟶ Spec R} (h : coordinate f = coordinate g) : f = g :=
  (ΓSpec.adjunction.homEquiv X (Opposite.op R)).symm.injective
    (Opposite.unop_injective h)

@[simp] lemma coordinate_comp (f : X ⟶ Y) (g : Y ⟶ Spec R) :
    coordinate (f ≫ g) = coordinate g ≫ f.appTop := by
  simp [coordinate]

@[simp] lemma coordinate_spec (f : R ⟶ S) : coordinate (Spec.map f) = f ≫ (Scheme.ΓSpecIso S).inv := by
  simp [coordinate]

@[simp] lemma coordinate_comp_spec (f : X ⟶ Spec S) (g : R ⟶ S) :
    coordinate (f ≫ Spec.map g) = g ≫ coordinate f := by
  simp [coordinate]

lemma factor (f : X ⟶ Spec R) :
    X.toSpecΓ ≫ Spec.map (coordinate f) = f := by
  unfold coordinate
  rw [Spec.map_comp, ← Scheme.toSpecΓ_naturality_assoc, toSpecΓ_SpecMap_ΓSpecIso_inv,
    Category.comp_id]

lemma preimage_basicOpen (f : X ⟶ Spec R) (a : R) :
    f ⁻¹ᵁ PrimeSpectrum.basicOpen a = X.basicOpen (coordinate f a) := by
  conv_lhs => rw [← factor f]
  erw [Scheme.Hom.comp_preimage, SpecMap_preimage_basicOpen]
  exact Scheme.toSpecΓ_preimage_basicOpen _ _

lemma isUnit_of_basicOpen_eq_top (a : Γ(X, ⊤)) (h : X.basicOpen a = ⊤) : IsUnit a := by
  apply RingedSpace.isUnit_of_isUnit_germ X.toLocallyRingedSpace.toRingedSpace ⊤ a
  intro x hx
  apply (Scheme.mem_basicOpen X a x hx).mp
  rw [h]
  trivial

lemma isUnit_coordinate_of_preimage_top (f : X ⟶ Spec R) (a : R)
    (h : f ⁻¹ᵁ PrimeSpectrum.basicOpen a = ⊤) : IsUnit (coordinate f a) := by
  apply isUnit_of_basicOpen_eq_top
  rwa [preimage_basicOpen] at h

lemma ideal_unit_generator (I : Ideal R) (f : X ⟶ Spec R)
    (hI : I.map (coordinate f).hom = ⊤) (x : X) :
    ∃ a : I, x ∈ f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val := by
  by_contra! hn
  have hle : I ≤ (f x).asIdeal := by
    intro a ha
    exact not_not.mp (hn ⟨a, ha⟩)
  have hmap : I.map (coordinate f).hom ≤ (X.toSpecΓ x).asIdeal := by
    rw [Ideal.map_le_iff_le_comap]
    intro a ha
    have hm := hle ha
    rw [← factor f, Scheme.Hom.comp_apply, Spec.map_apply] at hm
    exact hm
  rw [hI] at hmap
  exact (X.toSpecΓ x).isPrime.ne_top (top_unique hmap)

end SpecMaps

namespace SchematicExt
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
universe u
variable {W X Y Z : Scheme.{u}}

lemma ext_of_ker_eq_bot_of_isSeparated {f g : X ⟶ Y}
    (s : Y ⟶ Z) [IsSeparated s] (h : f ≫ s = g ≫ s)
    (ι : W ⟶ X) (hι : ι.ker = ⊥) (hU : ι ≫ f = ι ≫ g) : f = g := by
  let X' : Over Z := Over.mk (f ≫ s)
  let Y' : Over Z := Over.mk s
  let U' : Over Z := Over.mk (ι ≫ f ≫ s)
  let f' : X' ⟶ Y' := Over.homMk f
  let g' : X' ⟶ Y' := Over.homMk g h.symm
  let ι' : U' ⟶ X' := Over.homMk ι
  have : IsSeparated Y'.hom := ‹_›
  let l : U' ⟶ equalizer f' g' := equalizer.lift ι' (by ext1; exact hU)
  have hl : l.left ≫ (equalizer.ι f' g').left = ι := by
    change (l ≫ equalizer.ι f' g').left = ι
    exact congrArg (fun k : U' ⟶ X' => k.left) (equalizer.lift_ι ι' _)
  have hk : (equalizer.ι f' g').left.ker = ⊥ := by
    apply bot_unique
    calc _ ≤ (l.left ≫ (equalizer.ι f' g').left).ker := l.left.le_ker_comp _
         _ = ⊥ := by rw [hl, hι]
  have : IsIso (equalizer.ι f' g').left := IsClosedImmersion.isIso_iff_ker_eq_bot.mpr hk
  rw [← cancel_epi (equalizer.ι f' g').left]
  exact congr($(equalizer.condition f' g').left)

lemma basicOpen_ker_eq_bot [IsAffine X] (r : Γ(X, ⊤)) (hr : IsRegular r) :
    (X.basicOpen r).ι.ker = ⊥ := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  apply bot_unique
  apply ((X.basicOpen r).ι.ideal_ker_le ⟨⊤, isAffineOpen_top X⟩).trans
  apply le_of_eq
  rw [RingHom.ker_eq_bot_iff_eq_zero]
  intro x hx
  have hinj : Function.Injective (algebraMap Γ(X, ⊤) Γ(X.basicOpen r, ⊤)) :=
    IsLocalization.injective (Γ(X.basicOpen r, ⊤))
      (Submonoid.powers_le.mpr (isRegular_iff_mem_nonZeroDivisors.mp hr))
  apply hinj
  change (algebraMap Γ(X, ⊤) Γ(X.basicOpen r, ⊤)) x = 0 at hx
  simpa only [map_zero] using hx

end SchematicExt

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry

section
variable {X B Y Z : Scheme} {I : X.IdealSheafData} {π : B ⟶ X}

lemma IsBlowup.hom_ext (hπ : IsBlowup I π) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) {g h : Y ⟶ B}
    (hg : g ≫ π = f) (hh : h ≫ π = f) : g = h := by
  obtain ⟨l, _, hl⟩ := hπ.2 Y f hf
  exact (hl g hg).trans (hl h hh).symm

lemma IsBlowup.postIso (hπ : IsBlowup I π) (e : X ≅ Z)
    (J : Z.IdealSheafData) (he : J.comap e.hom = I) :
    IsBlowup J (π ≫ e.hom) := by
  have hcongr (W : Scheme) (f : W ⟶ X) :
      InvertiblePullbackIdeal J (f ≫ e.hom) ↔ InvertiblePullbackIdeal I f :=
    InvertibleLocal.invertible_congr (by rw [Scheme.IdealSheafData.comap_comp, he])
  refine ⟨(hcongr B π).mpr hπ.1, ?_⟩
  intro W f hf
  have hf' : InvertiblePullbackIdeal I (f ≫ e.inv) := by
    apply (hcongr W (f ≫ e.inv)).mp
    simpa only [Category.assoc, Iso.inv_hom_id, Category.comp_id] using hf
  obtain ⟨l, hl, huniq⟩ := hπ.2 W (f ≫ e.inv) hf'
  refine ⟨l, ?_, ?_⟩
  · change l ≫ π ≫ e.hom = f
    rw [← Category.assoc, hl, Category.assoc, Iso.inv_hom_id, Category.comp_id]
  · intro m hm
    apply huniq m
    rw [← cancel_mono e.hom, Category.assoc, hm, Category.assoc,
      Iso.inv_hom_id, Category.comp_id]

lemma IsBlowup.open_baseChange (hπ : IsBlowup I π) (j : Z ⟶ X)
    [IsOpenImmersion j] :
    IsBlowup (I.comap j) (pullback.fst j π) := by
  have hcongr {W : Scheme} (g : W ⟶ Z) :
      InvertiblePullbackIdeal (I.comap j) g ↔ InvertiblePullbackIdeal I (g ≫ j) :=
    InvertibleLocal.invertible_congr (Scheme.IdealSheafData.comap_comp I g j).symm
  have hpic : InvertiblePullbackIdeal (I.comap j) (pullback.fst j π) := by
    apply (hcongr _).mpr
    rw [pullback.condition]
    exact InvertibleLocal.invertible_restrict_general I π hπ.1 (pullback.snd j π)
  refine ⟨hpic, ?_⟩
  intro W f hf
  obtain ⟨l, hl, huniq⟩ := hπ.2 W (f ≫ j) ((hcongr f).mp hf)
  refine ⟨pullback.lift f l hl.symm, pullback.lift_fst _ _ _, ?_⟩
  intro m hm
  apply pullback.hom_ext
  · simpa only [pullback.lift_fst] using hm
  · rw [pullback.lift_snd]
    apply huniq
    rw [Category.assoc, ← pullback.condition, ← Category.assoc, hm]

def IsBlowup.iso {B' : Scheme} {π' : B' ⟶ X} (hπ : IsBlowup I π)
    (hπ' : IsBlowup I π') : B ≅ B' where
  hom := (hπ'.2 B π hπ.1).choose
  inv := (hπ.2 B' π' hπ'.1).choose
  hom_inv_id := by
    apply hπ.hom_ext π hπ.1
    · rw [Category.assoc, (hπ.2 B' π' hπ'.1).choose_spec.1]
      exact (hπ'.2 B π hπ.1).choose_spec.1
    · simp
  inv_hom_id := by
    apply hπ'.hom_ext π' hπ'.1
    · rw [Category.assoc, (hπ'.2 B π hπ.1).choose_spec.1]
      exact (hπ.2 B' π' hπ'.1).choose_spec.1
    · simp

@[reassoc (attr := simp)]
lemma IsBlowup.iso_hom_comp {B' : Scheme} {π' : B' ⟶ X} (hπ : IsBlowup I π)
    (hπ' : IsBlowup I π') : (hπ.iso hπ').hom ≫ π' = π :=
  (hπ'.2 B π hπ.1).choose_spec.1

end

section
variable {X B B' Z : Scheme} {I : X.IdealSheafData} {π : B ⟶ X}

lemma IsBlowup.baseChangeSquare (hπ : IsBlowup I π) (j : Z ⟶ X)
    [IsOpenImmersion j] (ρ : B' ⟶ Z) (hρ : IsBlowup (I.comap j) ρ)
    (β : B' ⟶ B) (hβ : β ≫ π = ρ ≫ j) : IsPullback ρ β j π := by
  let e := hρ.iso (hπ.open_baseChange j)
  refine IsPullback.of_iso_pullback ⟨hβ.symm⟩ e
    (hρ.iso_hom_comp (hπ.open_baseChange j)) ?_
  apply hπ.hom_ext (ρ ≫ j)
  · exact (InvertibleLocal.invertible_congr
      (Scheme.IdealSheafData.comap_comp I ρ j)).mpr hρ.1
  · rw [Category.assoc, ← pullback.condition, ← Category.assoc,
      hρ.iso_hom_comp (hπ.open_baseChange j)]
  · exact hβ

end

open TopologicalSpace
open PiExponentSeshadri.Frames
variable {X B B' : Scheme.{0}} {I : X.IdealSheafData} {π : B ⟶ X}

lemma IsBlowup.preIso (hπ : IsBlowup I π) (e : B' ≅ B) :
    IsBlowup I (e.hom ≫ π) := by
  refine ⟨InvertibleLocal.invertible_restrict_general I π hπ.1 e.hom,?_⟩
  intro Y f hf
  obtain ⟨g,hg,huniq⟩ := hπ.2 Y f hf
  refine ⟨g ≫ e.inv,by simp only [Category.assoc,Iso.inv_hom_id_assoc,hg],?_⟩
  intro g' hg'
  rw [← cancel_mono e.hom]
  simpa only [Category.assoc,Iso.inv_hom_id,Category.comp_id] using huniq (g' ≫ e.hom) hg'

lemma IsBlowup.morphismRestrict (hπ : IsBlowup I π) (U : X.Opens) :
    IsBlowup (I.comap U.ι) (π ∣_ U) := by
  have H := (hπ.open_baseChange U.ι).preIso (isPullback_morphismRestrict π U).isoPullback
  rwa [(isPullback_morphismRestrict π U).isoPullback_hom_fst] at H

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction

namespace OAI

noncomputable section
namespace PiExponent.ReducedComponentAmple
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry

variable {X Y : Scheme.{0}}

def closedBaseChange (I : X.IdealSheafData) (f : Y ⟶ X) :
    (I.comap f).subscheme ⟶ I.subscheme :=
  (I.comapIso f).hom ≫ pullback.snd f I.subschemeι

instance closedBaseChange_isClosedImmersion (I : X.IdealSheafData)
    (f : Y ⟶ X) [IsClosedImmersion f] : IsClosedImmersion (closedBaseChange I f) := by
  unfold closedBaseChange
  infer_instance

@[reassoc]
theorem closedBaseChange_condition (I : X.IdealSheafData) (f : Y ⟶ X) :
    closedBaseChange I f ≫ I.subschemeι = (I.comap f).subschemeι ≫ f := by
  simp only [closedBaseChange, Category.assoc, ← pullback.condition,
    Scheme.IdealSheafData.comapIso_hom_fst_assoc]

def closedBaseChangeLineIso (I : X.IdealSheafData) (f : Y ⟶ X) (L : LineBundle X) :
    ((L.pullback I.subschemeι).pullback (closedBaseChange I f)).sheaf ≅
      ((L.pullback f).pullback (I.comap f).subschemeι).sheaf :=
  (Scheme.Modules.pullbackComp (closedBaseChange I f) I.subschemeι).app L.sheaf ≪≫
    (Scheme.Modules.pullbackCongr (closedBaseChange_condition I f)).app L.sheaf ≪≫
    ((Scheme.Modules.pullbackComp (I.comap f).subschemeι f).app L.sheaf).symm

theorem isAmple_comap_restriction (I : X.IdealSheafData) (f : Y ⟶ X)
    [IsClosedImmersion f] (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) :
    ((L.pullback f).pullback (I.comap f).subschemeι).IsAmple :=
  PiExponent.AmpleIso.isAmple_of_sheaf_iso _ _ (closedBaseChangeLineIso I f L)
    (LineBundle.IsAmple.pullback_closedImmersion _ hL (closedBaseChange I f))

end PiExponent.ReducedComponentAmple

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.Approximation.LinePullbackPowers

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X Y : Scheme.{0}}

theorem pullback_isoOpen_eq (L : LineBundle X) (s : O X ⟶ L.sheaf) (f : Y ⟶ X) :
    isoOpen (pullbackSection f s) = f ⁻¹ᵁ isoOpen s := by
  ext y
  obtain ⟨U,hy,⟨e⟩⟩ := L.locallyRankOne (f y)
  obtain ⟨eF,he⟩ := exists_restricted_pullback_frame f U e s
  calc
    y ∈ isoOpen (pullbackSection f s) ↔
        (⟨y,hy⟩ : (f ⁻¹ᵁ U).toScheme) ∈ (f ⁻¹ᵁ U).toScheme.basicOpen
          (coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s))) :=
      (congrArg (fun V => (⟨y,hy⟩ : (f ⁻¹ᵁ U).toScheme) ∈ V)
        (preimage_isoOpen (pullbackSection f s) (f ⁻¹ᵁ U).ι eF)).to_iff
    _ ↔ (⟨f y,hy⟩ : U.toScheme) ∈ U.toScheme.basicOpen
          (coefficient e (restrictSection U.ι s)) := by
      rw [he,← Scheme.preimage_basicOpen_top]
      change (f ∣_ U) ⟨y,hy⟩ ∈ U.toScheme.basicOpen
        (coefficient e (restrictSection U.ι s)) ↔ _
      rw [morphismRestrict_base]
      rfl
    _ ↔ f y ∈ isoOpen s :=
      (congrArg (fun V => (⟨f y,hy⟩ : U.toScheme) ∈ V)
        (preimage_isoOpen s U.ι e)).to_iff.symm

def pullbackPowerSection (L : LineBundle X) (f : Y ⟶ X) (n : ℕ)
    (s : GlobalSections X (modulePow X L.sheaf n)) :
    GlobalSections Y (modulePow Y (L.pullback f).sheaf n) :=
  pullbackSection f s ≫ (PiExponentSeshadri.PullbackTensor.powIso f L n).hom

theorem sectionOpen_pullbackPowerSection (L : LineBundle X) (f : Y ⟶ X) (n : ℕ)
    (s : GlobalSections X (modulePow X L.sheaf n)) :
    sectionOpen Y (pullbackPowerSection L f n s) = f ⁻¹ᵁ sectionOpen X s := by
  unfold pullbackPowerSection
  erw [PiExponent.AmpleIso.sectionOpen_postcomp_iso]
  exact pullback_isoOpen_eq (L.pow n) s f

theorem LineBundle.IsAmple.pullback_closedImmersion (L : LineBundle X) (hL : L.IsAmple)
    (f : Y ⟶ X) [IsClosedImmersion f] : (L.pullback f).IsAmple := by
  intro y V hy
  obtain ⟨W,hW,hWV⟩ := f.isClosedEmbedding.isInducing.isOpen_iff.mp V.isOpen
  let U : X.Opens := ⟨W,hW⟩
  have hfV : f ⁻¹ᵁ U = V := TopologicalSpace.Opens.ext hWV
  have hfy : f y ∈ U := by
    change y ∈ f ⁻¹ᵁ U
    rwa [hfV]
  obtain ⟨n,hn,s,hys,hsU,hsa⟩ := hL (f y) U hfy
  refine ⟨n,hn,pullbackPowerSection L f n s,?_,?_,?_⟩
  · rw [sectionOpen_pullbackPowerSection]
    exact hys
  · rw [sectionOpen_pullbackPowerSection, ← hfV]
    exact (Opens.map f.base).monotone hsU
  · rw [sectionOpen_pullbackPowerSection]
    exact hsa.preimage f

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean <==
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.Algebra.Category.ModuleCat.Sheaf.Quasicoherent
import Mathlib.RingTheory.Localization.Finiteness
import Mathlib.Tactic

namespace OAI

namespace PiExponent.CoherentAffineFinite
noncomputable section
universe u
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite

private theorem epi_iso_comp_iso {C : Type*} [Category C] {A B D E : C}
    (i : A ≅ B) (p : B ⟶ D) (hp : Epi p) (j : D ≅ E) :
    Epi (i.hom ≫ p ≫ j.hom) := by
  let : Epi p := hp
  infer_instance

private theorem finitePresentation_quasicoherent {X : Scheme.{u}}
    (M : X.Modules) [M.IsFinitePresentation] : M.IsQuasicoherent :=
  (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent

theorem spec_sections_finite_of_generators {R : CommRingCat.{u}}
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    (s : M.GeneratingSections) [hs : s.IsFiniteType] :
    Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤)) := by
  let : Finite s.I := hs.finite
  let : Fintype s.I := Fintype.ofFinite s.I
  let N : ModuleCat R := (modulesSpecToSheaf.obj M).obj.obj (op ⊤)
  let a : tilde (ModuleCat.of R (s.I →₀ R)) ⟶ tilde N :=
    (tildeFinsupp s.I).hom ≫ s.π ≫ (asIso M.fromTildeΓ).inv
  let f : ModuleCat.of R (s.I →₀ R) ⟶ N := (tilde.functor R).preimage a
  have : Epi s.π := s.epi
  have : Epi (asIso M.fromTildeΓ).inv := inferInstance
  have ha : Epi a := by
    change Epi ((tildeFinsupp s.I).hom ≫ s.π ≫ (asIso M.fromTildeΓ).inv)
    exact epi_iso_comp_iso (tildeFinsupp s.I) s.π s.epi (asIso M.fromTildeΓ).symm
  have hf : Epi f := (tilde.functor R).epi_of_epi_map (by
    change Epi ((tilde.functor R).map ((tilde.functor R).preimage a))
    exact (Functor.map_preimage (tilde.functor R) a).symm ▸ ha)
  exact Module.Finite.of_surjective f.hom ((ModuleCat.epi_iff_surjective f).mp hf)

theorem affine_sections_finite_of_generators {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsQuasicoherent]
    (s : M.GeneratingSections) [hs : s.IsFiniteType] : Module.Finite Γ(X,⊤) Γ(M,⊤) := by
  let f := X.isoSpec.inv
  let F : SheafOfModules X.ringCatSheaf ⥤ SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf :=
    Scheme.Modules.restrictFunctor f
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction f).leftAdjoint_preservesColimits
  let J := M.restrict f
  let t := s.map F (Scheme.Modules.restrictUnitIso f).symm
  let : t.IsFiniteType := ⟨hs.finite⟩
  let R := Γ(X,⊤)
  let N := (modulesSpecToSheaf.obj J).obj.obj (op ⊤)
  let : Module.Finite R N := spec_sections_finite_of_generators J t
  let σ : R →+* Γ(X,f ''ᵁ ⊤) := (f.appIso ⊤).inv.hom.comp (Scheme.ΓSpecIso R).inv.hom
  let φ : N →ₛₗ[σ] Γ(M,f ''ᵁ ⊤) := {
    toFun := (M.restrictAppIso f ⊤).hom
    map_add' := map_add _
    map_smul' := by intro r m; rfl }
  have hφ : Function.Surjective φ :=
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso f ⊤).hom).surjective
  have hf : f ''ᵁ (⊤ : (Spec R).Opens) = ⊤ := by
    ext x
    change (∃ y : Spec R, y ∈ (⊤ : (Spec R).Opens) ∧ f y = x) ↔ True
    simp only [Opens.mem_top, true_and, iff_true]
    exact (ConcreteCategory.bijective_of_isIso f.base).surjective x
  have h := Module.Finite.of_surjective φ hφ
  rw [hf] at h
  exact h

def LocallyFinitelyGenerated {X : Scheme.{u}} (M : X.Modules) : Prop :=
  ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
    ∃ s : (M.restrict U.ι).GeneratingSections, s.IsFiniteType

theorem locallyFinitelyGenerated_of_finitePresentation {X : Scheme.{u}}
    (M : X.Modules) [M.IsFinitePresentation] : LocallyFinitelyGenerated M := by
  obtain ⟨q, hq⟩ := SheafOfModules.IsFinitePresentation.exists_quasicoherentData M
  intro x
  have hcov := q.coversTop
  rw [Opens.coversTop_iff] at hcov
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ i, q.X i by rw [hcov]; trivial)
  refine ⟨q.X i, hi, ?_⟩
  let F : SheafOfModules (Sheaf.over X.ringCatSheaf (q.X i)) ⥤
      SheafOfModules (Scheme.Opens.toScheme (X := X) (q.X i)).ringCatSheaf :=
    (Scheme.Modules.overEquiv (q.X i)).functor
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.overEquiv (q.X i)).toAdjunction.leftAdjoint_preservesColimits
  let t := (q.presentation i).generators.map F (Iso.refl _)
  let e := (Scheme.Modules.overFunctorEquiv (q.X i)).app M
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e t,
    ⟨(hq.isFinite_presentation i).isFiniteType_generators.finite⟩⟩

theorem finite_generators_of_le {X : Scheme.{u}} (M : X.Modules) {U V : X.Opens}
    (h : V ≤ U) (s : (M.restrict U.ι).GeneratingSections) [s.IsFiniteType] :
    ∃ t : (M.restrict V.ι).GeneratingSections, t.IsFiniteType := by
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤ SheafOfModules V.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor (X.homOfLE h)
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction (X.homOfLE h)).leftAdjoint_preservesColimits
  let t := s.map F
    (Scheme.Modules.restrictUnitIso (X.homOfLE h)).symm
  let e := (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M
  simp only [X.homOfLE_ι h] at e
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e.symm t,
    ⟨SheafOfModules.GeneratingSections.IsFiniteType.finite (σ := s)⟩⟩

theorem affine_open_sections_finite_of_generators {X : Scheme.{u}}
    (M : X.Modules) [M.IsQuasicoherent] (U : X.Opens) (hU : IsAffineOpen U)
    (s : (M.restrict U.ι).GeneratingSections) [s.IsFiniteType] :
    Module.Finite Γ(X,U) Γ(M,U) := by
  let : IsAffine U.toScheme := hU
  let : Module.Finite Γ(U.toScheme,⊤) Γ(M.restrict U.ι,⊤) :=
    affine_sections_finite_of_generators (M.restrict U.ι) s
  let σ := (U.ι.appIso ⊤).inv.hom
  let φ : Γ(M.restrict U.ι,⊤) →ₛₗ[σ] Γ(M,U.ι ''ᵁ ⊤) := {
    toFun := (M.restrictAppIso U.ι ⊤).hom
    map_add' := map_add _
    map_smul' := by intro r m; rfl }
  have hφ : Function.Surjective φ :=
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso U.ι ⊤).hom).surjective
  have h := Module.Finite.of_surjective φ hφ
  rwa [U.ι_image_top] at h

theorem spec_sections_finite_of_localGenerators {R : CommRingCat.{u}}
    (M : (Spec R).Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤)) := by
  classical
  let D (r : R) : (Spec R).Opens := PrimeSpectrum.basicOpen r
  let t : Set R := {r | ∃ s : (M.restrict (D r).ι).GeneratingSections, s.IsFiniteType}
  have ht : Ideal.span t = ⊤ := by
    rw [← PrimeSpectrum.iSup_basicOpen_eq_top_iff']
    apply top_unique
    intro x hx
    obtain ⟨U,hxU,s,hs⟩ := hM x
    obtain ⟨_,⟨_,⟨r,rfl⟩,rfl⟩,hxr,hrU⟩ :=
      PrimeSpectrum.isBasis_basic_opens.exists_subset_of_mem_open hxU U.isOpen
    exact Opens.mem_iSup.mpr ⟨r, Opens.mem_iSup.mpr
      ⟨finite_generators_of_le M hrU s,hxr⟩⟩
  let N := (modulesSpecToSheaf.obj M).obj.obj (op ⊤)
  let A (r : t) := Γ(Spec R, PrimeSpectrum.basicOpen r.val)
  let P (r : t) := Γ(M, PrimeSpectrum.basicOpen r.val)
  let (r : t) : Algebra R (A r) := StructureSheaf.openAlgebra (R := R) (op (PrimeSpectrum.basicOpen r.val))
  let (r : t) : IsLocalization.Away r.val (A r) := inferInstanceAs
    (IsLocalization.Away r.val ((Spec.structureSheaf R).obj.obj (op (PrimeSpectrum.basicOpen r.val))))
  let (r : t) : Module (A r) (P r) :=
    (M.val.obj (op (PrimeSpectrum.basicOpen r.val))).isModule
  let (r : t) : Module R (P r) :=
    ((modulesSpecToSheaf.obj M).obj.obj (op (PrimeSpectrum.basicOpen r.val))).isModule
  let (r : t) : IsScalarTower R (A r) (P r) :=
    IsScalarTower.of_compHom R (A r) (P r)
  let f (r : t) : N →ₗ[R] P r :=
    ((modulesSpecToSheaf.obj M).obj.map (homOfLE le_top).op).hom
  have hloc := (isIso_fromTildeΓ_iff_isLocalizing M).mp inferInstance
  let (r : t) : IsLocalizedModule.Away r.val (f r) := hloc r.val
  have hfin (r : t) : Module.Finite (A r) (P r) := by
    obtain ⟨s, hs⟩ := r.property
    exact affine_open_sections_finite_of_generators M (D r.val)
      (IsAffineOpen.Spec_basicOpen r.val) s
  exact Module.Finite.of_localizationSpan' t ht f hfin

theorem LocallyFinitelyGenerated.restrict {X Y : Scheme.{u}} {M : Y.Modules}
    (hM : LocallyFinitelyGenerated M) (f : X ⟶ Y) [IsOpenImmersion f] :
    LocallyFinitelyGenerated (M.restrict f) := by
  intro x
  obtain ⟨U, hxU, s, hs⟩ := hM (f x)
  let V := f ⁻¹ᵁ U
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤ SheafOfModules V.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor (f ∣_ U)
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction (f ∣_ U)).leftAdjoint_preservesColimits
  let t := s.map F
    (Scheme.Modules.restrictUnitIso (f ∣_ U)).symm
  let e := (Scheme.Modules.restrictFunctorComp (f ∣_ U) U.ι).app M
  have e' : M.restrict (V.ι ≫ f) ≅ (M.restrict U.ι).restrict (f ∣_ U) := by
    change M.restrict ((f ∣_ U) ≫ U.ι) ≅ (M.restrict U.ι).restrict (f ∣_ U) at e
    simpa only [V, morphismRestrict_ι] using e
  let e'' := ((Scheme.Modules.restrictFunctorComp V.ι f).app M).symm ≪≫ e'
  exact ⟨V, hxU, SheafOfModules.GeneratingSections.equivOfIso e''.symm t,
    ⟨SheafOfModules.GeneratingSections.IsFiniteType.finite (σ := s)⟩⟩

theorem affine_sections_finite_of_localGenerators {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    Module.Finite Γ(X,⊤) Γ(M,⊤) := by
  let f := X.isoSpec.inv
  let J := M.restrict f
  let R := Γ(X,⊤)
  let N := (modulesSpecToSheaf.obj J).obj.obj (op ⊤)
  let : Module.Finite R N := spec_sections_finite_of_localGenerators J
    (hM.restrict f)
  let σ : R →+* Γ(X,f ''ᵁ ⊤) := (f.appIso ⊤).inv.hom.comp (Scheme.ΓSpecIso R).inv.hom
  let φ : N →ₛₗ[σ] Γ(M,f ''ᵁ ⊤) := {
    toFun := (M.restrictAppIso f ⊤).hom
    map_add' := map_add _
    map_smul' := by intro r m; rfl }
  have hφ : Function.Surjective φ :=
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso f ⊤).hom).surjective
  have hf : f ''ᵁ (⊤ : (Spec R).Opens) = ⊤ := by
    ext x
    change (∃ y : Spec R, y ∈ (⊤ : (Spec R).Opens) ∧ f y = x) ↔ True
    simp only [Opens.mem_top, true_and, iff_true]
    exact (ConcreteCategory.bijective_of_isIso f.base).surjective x
  have h := Module.Finite.of_surjective φ hφ
  rw [hf] at h
  exact h

theorem affine_sections_finite {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsFinitePresentation] : Module.Finite Γ(X,⊤) Γ(M,⊤) := by
  let := finitePresentation_quasicoherent M
  exact affine_sections_finite_of_localGenerators M (locallyFinitelyGenerated_of_finitePresentation M)

theorem finite_isoSpec_sections {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [Module.Finite Γ(X,⊤) Γ(M,⊤)] :
    Module.Finite Γ(X,⊤)
      ((modulesSpecToSheaf.obj (M.restrict X.isoSpec.inv)).obj.obj (op ⊤)) := by
  let f := X.isoSpec.inv
  let R := Γ(X,⊤)
  let N : ModuleCat R := (modulesSpecToSheaf.obj (M.restrict f)).obj.obj (op ⊤)
  have hf : f ''ᵁ (⊤ : (Spec R).Opens) = ⊤ := by
    ext x
    change (∃ y : Spec R, y ∈ (⊤ : (Spec R).Opens) ∧ f y = x) ↔ True
    simp only [Opens.mem_top, true_and, iff_true]
    exact (ConcreteCategory.bijective_of_isIso f.base).surjective x
  have : Module.Finite Γ(X,f ''ᵁ ⊤) Γ(M,f ''ᵁ ⊤) := by
    rw [hf]
    infer_instance
  let σ : Γ(X,f ''ᵁ ⊤) →+* R := (Scheme.ΓSpecIso R).hom.hom.comp (f.appIso ⊤).hom.hom
  let φ : Γ(M,f ''ᵁ ⊤) →ₛₗ[σ] N := {
    toFun := (M.restrictAppIso f ⊤).inv
    map_add' := map_add _
    map_smul' := by
      intro r m
      change (M.restrictAppIso f ⊤).inv (r • m) =
        ((Scheme.ΓSpecIso R).inv ((Scheme.ΓSpecIso R).hom ((f.appIso ⊤).hom r))) •
          (M.restrictAppIso f ⊤).inv m
      rw [Iso.hom_inv_id_apply]
      exact congr($(M.smul_restrictAppIso_inv f ⊤ r) m) }
  exact Module.Finite.of_surjective φ
    (ConcreteCategory.bijective_of_isIso (M.restrictAppIso f ⊤).inv).surjective

theorem spec_exists_finite_generators {R : CommRingCat.{u}}
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))] :
    ∃ s : M.GeneratingSections, s.IsFiniteType := by
  let N : ModuleCat R := (modulesSpecToSheaf.obj M).obj.obj (op ⊤)
  obtain ⟨I,hI,v,hv⟩ : ∃ (I : Type u) (_ : Finite I) (v : I → N),
      Submodule.span R (Set.range v) = ⊤ :=
    Submodule.fg_iff_exists_finite_generating_family.mp (Module.Finite.fg_top (R := R) (M := N))
  let f : ModuleCat.of R (I →₀ R) ⟶ N := ModuleCat.ofHom (X := I →₀ R) (Y := N) (Finsupp.linearCombination (M := N) R v)
  have : Epi f := (ModuleCat.epi_iff_surjective f).mpr <| by
    change Function.Surjective (Finsupp.linearCombination (M := N) R v)
    rw [← LinearMap.range_eq_top, Finsupp.range_linearCombination, hv]
  let p : SheafOfModules.free I ⟶ M :=
    (tildeFinsupp I).inv ≫ (tilde.functor R).map f ≫ M.fromTildeΓ
  have hmap : Epi ((tilde.functor R).map f) := inferInstance
  have : Epi M.fromTildeΓ := inferInstance
  have hp : Epi p := by
    change Epi ((tildeFinsupp I).inv ≫ (tilde.functor R).map f ≫ M.fromTildeΓ)
    let hΓ := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
    exact epi_iso_comp_iso (tildeFinsupp I).symm ((tilde.functor R).map f) hmap
      (@asIso _ _ _ _ M.fromTildeΓ hΓ)
  let s : M.GeneratingSections := {
    I := I
    s := M.freeHomEquiv p
    epi := by simpa only [Equiv.symm_apply_apply] using hp }
  exact ⟨s, ⟨hI⟩⟩

theorem affine_exists_finite_generators {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsQuasicoherent] [Module.Finite Γ(X,⊤) Γ(M,⊤)] :
    ∃ s : M.GeneratingSections, s.IsFiniteType := by
  let f := X.isoSpec.inv
  let J := M.restrict f
  let : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj J).obj.obj (op ⊤)) :=
    finite_isoSpec_sections M
  obtain ⟨s,hs⟩ := spec_exists_finite_generators J
  let g := X.isoSpec.hom
  let F : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor g
  let : Limits.PreservesColimitsOfSize.{u, u} F :=
    (Scheme.Modules.restrictAdjunction g).leftAdjoint_preservesColimits
  let t := s.map F (Scheme.Modules.restrictUnitIso g).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp g f).app M
  have e₂ : M.restrict (𝟙 X) ≅ J.restrict g := by
    change M.restrict (g ≫ f) ≅ J.restrict g at e₁
    simpa only [g, f, Iso.hom_inv_id] using e₁
  let e := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app M
  exact ⟨SheafOfModules.GeneratingSections.equivOfIso e t,
    ⟨hs.finite⟩⟩

theorem affine_exists_finite_generators_of_finitePresentation {X : Scheme.{u}} [IsAffine X]
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ s : M.GeneratingSections, s.IsFiniteType := by
  let := finitePresentation_quasicoherent M
  have := affine_sections_finite M
  exact affine_exists_finite_generators M

theorem affine_open_sections_finite {X : Scheme.{u}} (M : X.Modules)
    [M.IsFinitePresentation] (U : X.Opens) (hU : IsAffineOpen U) :
    Module.Finite Γ(X,U) Γ(M,U) := by
  let : IsAffine U.toScheme := hU
  let := finitePresentation_quasicoherent M
  have := affine_sections_finite_of_localGenerators (M.restrict U.ι)
    ((locallyFinitelyGenerated_of_finitePresentation M).restrict U.ι)
  obtain ⟨s,hs⟩ := affine_exists_finite_generators (M.restrict U.ι)
  exact affine_open_sections_finite_of_generators M U hU s

end
end PiExponent.CoherentAffineFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentCover
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentLocal
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentSupported
import OAI.NumberTheory.PiExponent.Approximation.ClosedUnitKernel
import OAI.NumberTheory.PiExponent.Approximation.GlobalClosedAnnihilatedDescent

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X : Scheme.{0}} [IsNoetherian X] [IsReduced X]
variable {R : Type} [CommRing R] [IsNoetherianRing R]

theorem exists_complementary_ideal_descent
    (I J : X.IdealSheafData) (hcover : I.support ⊔ J.support = ⊤) :
    ∃ N : J.subscheme.Modules, N.IsFinitePresentation ∧
      Nonempty ((Scheme.Modules.pushforward J.subschemeι).obj N ≅ closedModule I) := by
  have : (closedModule I).IsFinitePresentation := closedModule_isFinitePresentation I
  apply ClosedAnnihilatedDescent.exists_closed_coherent_descent J.subschemeι (closedModule I)
  intro U
  exact closedModule_restrict_annihilated hcover U

theorem eventual_restriction_surjective_of_complement_ample
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (K L : LineBundle X) (I J : X.IdealSheafData)
    (hcover : I.support ⊔ J.support = ⊤) (hJ : (L.pullback J.subschemeι).IsAmple) :
    ∃ B : ℕ, ∀ n ≥ B, Function.Surjective
      (fun s : GlobalSections X (K.tensor (L.pow n)).sheaf => pullbackSection I.subschemeι s) := by
  obtain ⟨N,hN,⟨e⟩⟩ := exists_complementary_ideal_descent I J hcover
  let : N.IsFinitePresentation := hN
  obtain ⟨B,hB⟩ := eventual_tensor_cohomology_zero_of_closed_pushforward p J.subschemeι
    (closedModule I) N e K L hJ
  refine ⟨B,fun n hn => ?_⟩
  exact pullbackSection_surjective_of_idealTensor_cohomology_zero I.subschemeι
    (K.tensor (L.pow n)) (hB n hn 1 (by decide))

theorem isAmple_of_reduced_closed_cover
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L H : LineBundle X) (hH : H.IsAmple)
    (I J : X.IdealSheafData) (hcover : I.support ⊔ J.support = ⊤)
    (hI : (L.pullback I.subschemeι).IsAmple) (hJ : (L.pullback J.subschemeι).IsAmple) :
    L.IsAmple := by
  let : NoetherianSpace I.subscheme :=
    I.subschemeι.isClosedEmbedding.isEmbedding.isInducing.noetherianSpace
  let : NoetherianSpace J.subscheme :=
    J.subschemeι.isClosedEmbedding.isEmbedding.isInducing.noetherianSpace
  have hc : Set.range I.subschemeι ∪ Set.range J.subschemeι = Set.univ := by
    rw [I.range_subschemeι,J.range_subschemeι]
    exact congrArg (fun Z : Closeds X => (Z : Set X)) hcover
  exact isAmple_of_eventual_restriction_surjective I.subschemeι J.subschemeι L H hH hc hI hJ
    (eventual_restriction_surjective_of_complement_ample p H.inverse L I J hcover hJ)
    (eventual_restriction_surjective_of_complement_ample p H.inverse L J I
      (by simpa only [sup_comm] using hcover) hI)

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGeneratedTensor
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open _root_.OAI.PiExponentSeshadri.Geometry
variable {X Y Z : Scheme.{0}}

def pullbackTwistIso (f : Y ⟶ X) (K L : LineBundle X) (n : ℕ) :
    ((K.tensor (L.pow n)).pullback f).sheaf ≅
      (moduleTwistFunctor (L.pullback f) n).obj (K.pullback f).sheaf :=
  PullbackTensor.iso f K (L.pow n) ≪≫
    moduleTensorIso (Iso.refl _) (PullbackTensor.powIso f L n) ≪≫
    (moduleTwistPowerIso (L.pullback f) (K.pullback f).sheaf n).symm

theorem eventual_pullback_twist_sections [NoetherianSpace Y]
    (f : Y ⟶ X) (K L : LineBundle X) (hL : (L.pullback f).IsAmple) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ y : Y,
      ∃ s : GlobalSections Y ((K.tensor (L.pow n)).pullback f).sheaf,
        y ∈ sectionOpen Y s := by
  have : (K.pullback f).sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation _
  obtain ⟨N,hN⟩ := PiExponent.AmpleGlobalGeneration.ample_eventual_global_generators
    (L.pullback f) hL (K.pullback f).sheaf
  refine ⟨N, fun n hn y => ?_⟩
  obtain ⟨G,hG⟩ := hN n hn
  let : G.IsFiniteType := hG
  let D := SheafOfModules.GeneratingSections.equivOfIso (pullbackTwistIso f K L n).symm G
  have hc := @PiExponent.GeneratorsSectionCover.generators_sectionOpen_cover Y
    ((K.tensor (L.pow n)).pullback f) D ⟨hG.finite⟩
  obtain ⟨i,hi⟩ := Opens.mem_iSup.mp
    (show y ∈ ⨆ i, sectionOpen Y
      (PiExponent.GeneratorsSectionCover.generatorSection _ D i) by rw [hc]; trivial)
  exact ⟨_,hi⟩

theorem section_cover_of_jointly_surjective
    (f : Y ⟶ X) (g : Z ⟶ X) (M : LineBundle X)
    (hcover : Set.range f ∪ Set.range g = Set.univ)
    (hf : Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection f s))
    (hg : Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection g s))
    (hY : ∀ y : Y, ∃ s : GlobalSections Y (M.pullback f).sheaf, y ∈ sectionOpen Y s)
    (hZ : ∀ z : Z, ∃ s : GlobalSections Z (M.pullback g).sheaf, z ∈ sectionOpen Z s) :
    (⨆ s : GlobalSections X M.sheaf, sectionOpen X s) = ⊤ := by
  apply top_unique
  intro x _
  have hx : x ∈ Set.range f ∪ Set.range g := by rw [hcover]; trivial
  rcases hx with ⟨y,rfl⟩ | ⟨z,rfl⟩
  · obtain ⟨s,hs⟩ := hY y
    obtain ⟨t,rfl⟩ := hf s
    apply Opens.mem_iSup.mpr
    refine ⟨t,?_⟩
    change y ∈ f ⁻¹ᵁ SectionOpens.isoOpen t
    exact (pullback_isoOpen_eq M t f).le hs
  · obtain ⟨s,hs⟩ := hZ z
    obtain ⟨t,rfl⟩ := hg s
    apply Opens.mem_iSup.mpr
    refine ⟨t,?_⟩
    change z ∈ g ⁻¹ᵁ SectionOpens.isoOpen t
    exact (pullback_isoOpen_eq M t g).le hs

theorem isAmple_of_eventual_restriction_surjective
    [NoetherianSpace Y] [NoetherianSpace Z]
    (f : Y ⟶ X) (g : Z ⟶ X) (L H : LineBundle X) (hH : H.IsAmple)
    (hcover : Set.range f ∪ Set.range g = Set.univ)
    (hY : (L.pullback f).IsAmple) (hZ : (L.pullback g).IsAmple)
    (hf : ∃ N : ℕ, ∀ n ≥ N, Function.Surjective
      (fun s : GlobalSections X (H.inverse.tensor (L.pow n)).sheaf => pullbackSection f s))
    (hg : ∃ N : ℕ, ∀ n ≥ N, Function.Surjective
      (fun s : GlobalSections X (H.inverse.tensor (L.pow n)).sheaf => pullbackSection g s)) :
    L.IsAmple := by
  obtain ⟨A,hA⟩ := eventual_pullback_twist_sections f H.inverse L hY
  obtain ⟨B,hB⟩ := eventual_pullback_twist_sections g H.inverse L hZ
  obtain ⟨C,hC⟩ := hf
  obtain ⟨D,hD⟩ := hg
  let n := A+B+C+D+1
  have hn : 0 < n := by omega
  have hAn : A ≤ n := by omega
  have hBn : B ≤ n := by omega
  have hCn : C ≤ n := by omega
  have hDn : D ≤ n := by omega
  exact L.isAmple_of_inverse_twist_section_cover H hH hn (fun s => s)
    (section_cover_of_jointly_surjective f g (H.inverse.tensor (L.pow n)) hcover
      (hC n hCn) (hD n hDn) (hA n hAn) (hB n hBn))

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerFiltration

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite
open IdealModule
variable {X : Scheme.{0}}

theorem ideal_le_annihilator_closedModule {I J : X.IdealSheafData}
    (h : I * J = ⊥) (U : X.affineOpens) :
    J.ideal U ≤ Module.annihilator Γ(X,U.1) Γ(closedModule I,U.1) := by
  intro a ha
  apply Module.mem_annihilator.mpr
  intro m
  have hinj : Function.Injective ((closedInclusion I).val.app (op U.1)) := by
    let : Mono (closedInclusion I).val :=
      inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map (closedInclusion I)))
    exact PresheafOfModules.injective_of_mono (closedInclusion I).val (op U.1)
  apply hinj
  have hm : (closedInclusion I).app U.1 m ∈ I.ideal U := by
    rw [← closed_image I U]
    exact ⟨m,rfl⟩
  have hp := Ideal.mul_mem_mul_rev (R := Γ(X,U.1)) hm ha
  let b : Γ(X,U.1) := (closedInclusion I).app U.1 m
  have hz : a * b = 0 := by
    have hh : I.ideal U * J.ideal U = ⊥ := congrArg (fun K : X.IdealSheafData => K.ideal U) h
    simpa only [hh,Ideal.mem_bot] using hp
  exact (((closedInclusion I).app_smul (r := a) (x := m)).trans hz).trans
    ((closedInclusion I).app U.1).hom.map_zero.symm

theorem ideal_mul_eq_bot_of_reduced_cover [IsReduced X]
    {I J : X.IdealSheafData} (h : I.support ⊔ J.support = ⊤) : I * J = ⊥ := by
  apply Scheme.IdealSheafData.support_eq_top_iff.mp
  simpa only [Scheme.IdealSheafData.support_mul] using h

theorem ideal_le_annihilator_closedModule_of_reduced_cover [IsReduced X]
    {I J : X.IdealSheafData} (h : I.support ⊔ J.support = ⊤) (U : X.affineOpens) :
    J.ideal U ≤ Module.annihilator Γ(X,U.1) Γ(closedModule I,U.1) :=
  ideal_le_annihilator_closedModule (ideal_mul_eq_bot_of_reduced_cover h) U

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescentIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerRestriction

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.IdealModule
variable {X : Scheme.{0}}

theorem closedModule_restrict_annihilated [IsReduced X]
    {I J : X.IdealSheafData} (h : I.support ⊔ J.support = ⊤) (U : X.affineOpens) :
    RingHom.ker (J.subschemeι ∣_ U.1).appTop.hom ≤
      Module.annihilator Γ(U.1.toScheme,⊤) Γ((closedModule I).restrict U.1.ι,⊤) := by
  let : IsAffine U.1.toScheme := U.2
  have hcover : (I.comap U.1.ι).support ⊔ (J.comap U.1.ι).support = ⊤ := by
    rw [Scheme.IdealSheafData.support_comap, Scheme.IdealSheafData.support_comap]
    ext x
    change U.1.ι x ∈ (I.support : Set X) ∪ (J.support : Set X) ↔ True
    have hx : U.1.ι x ∈ (I.support ⊔ J.support : Closeds X) := by rw [h]; trivial
    exact iff_true_intro hx
  intro a ha
  apply Module.mem_annihilator.mpr
  intro m
  let e := closedModuleRestrictIso I U.1.ι
  have hj : a ∈ (J.comap U.1.ι).ideal ⟨⊤,isAffineOpen_top _⟩ := by
    erw [← (J.comap U.1.ι).ker_subschemeι_app ⟨⊤,isAffineOpen_top _⟩,
      ← ker_appTop_subscheme_morphismRestrict J U]
    exact ha
  have hz := Module.mem_annihilator.mp
    (ideal_le_annihilator_closedModule_of_reduced_cover hcover
      ⟨⊤,isAffineOpen_top _⟩ hj) (e.hom.app ⊤ m)
  apply (ConcreteCategory.bijective_of_isIso (e.hom.app ⊤)).injective
  exact (e.hom.app_smul a m).trans (hz.trans (map_zero _).symm)

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponentSeshadri.ComponentAmpleDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem eventual_tensor_cohomology_zero_of_closed_pushforward
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (f : Y ⟶ X) [IsClosedImmersion f]
    (M : X.Modules) (N : Y.Modules) [N.IsFinitePresentation]
    (e : (Scheme.Modules.pushforward f).obj N ≅ M)
    (K L : LineBundle X) (hL : (L.pullback f).IsAmple) :
    ∃ B : ℕ, ∀ n ≥ B, ∀ q, 0 < q →
      ∀ x : cohomology (moduleTensor X M (K.tensor (L.pow n)).sheaf) q, x = 0 := by
  let D : Y.Modules := moduleTensor Y N (K.pullback f).sheaf
  have : D.IsFinitePresentation :=
    PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation (K.pullback f) 1 N
  obtain ⟨B,hB⟩ :=
    PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_vanishing
      (f ≫ p) (L.pullback f) hL D
  let e₀ : (Scheme.Modules.pushforward f).obj D ≅ moduleTensor X M K.sheaf :=
    (PiExponent.ProjectionFormula.iso f N K).symm ≪≫
      moduleTensorIso e (Iso.refl K.sheaf)
  refine ⟨B,fun n hn q hq => ?_⟩
  have hz := (PiExponent.ClosedImmersionSerreTransfer.twist_ext_zero_iff f D L n q).mp
    (hB n hn q hq)
  let eₙ : (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj D) ≅
      moduleTensor X M (K.tensor (L.pow n)).sheaf :=
    (moduleTwistFunctor L n).mapIso e₀ ≪≫
      moduleTwistPowerIso L (moduleTensor X M K.sheaf) n ≪≫
      moduleLineTensorAssoc M K (L.pow n)
  exact PiExponent.GeometrySupport.SerrePowerDescent.ext_zero_of_iso eₙ q hz

end
end PiExponentSeshadri.ComponentAmpleDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupComplement
import OAI.NumberTheory.PiExponent.Geometry.CurveImageOpenLocus
import OAI.NumberTheory.PiExponent.Geometry.CurveProperImageDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.OpenIsoFunctionField

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveBlowupImage
open PiExponentSeshadri.Geometry
variable {X B : Scheme.{0}}

def imageCurve (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    NumericalAmpleness.IntegralCurve X :=
  let f := C.embedding ≫ π
  letI := integral_scheme_image f
  { scheme := f.image
    embedding := f.imageι
    closedImmersion := inferInstance
    integral := inferInstance
    dimension := CurveProperImageDimension.image_dimension_eq_one_of_nonconstant
      f C.dimension hn }

def imageMap (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    C.scheme ⟶ (imageCurve π C hn).scheme := (C.embedding ≫ π).toImage

@[simp] theorem imageMap_comp (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    imageMap π C hn ≫ (imageCurve π C hn).embedding = C.embedding ≫ π :=
  (C.embedding ≫ π).toImage_imageι

instance imageMap_isProper (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    IsProper (imageMap π C hn) := toImage_isProper _

instance imageMap_isDominant (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    IsDominant (imageMap π C hn) := by
  change IsDominant (C.embedding ≫ π).toImage
  infer_instance

theorem imageMap_isFinite (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B) [NoetherianSpace C.scheme]
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x}) :
    IsFinite (imageMap π C hn) := by
  let : Nontrivial (imageCurve π C hn).scheme :=
    CurveProperImageDimension.image_nontrivial_of_nonconstant (C.embedding ≫ π) hn
  exact CurveMorphismFinite.isFinite_of_proper_dominant (imageMap π C hn) C.dimension.le

theorem imageMap_restrict_isIso (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) [IsIso (π ∣_ U)] :
    IsIso (imageMap π C hn ∣_ ((imageCurve π C hn).embedding ⁻¹ᵁ U)) := by
  let := restricted_curve_isClosedImmersion π C U
  exact toImage_restrict_isIso (C.embedding ≫ π) U

theorem imageMap_preimage_nonempty (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) (hU : ∃ c : C.scheme, (C.embedding ≫ π) c ∈ U) :
    Nonempty (imageMap π C hn ⁻¹ᵁ ((imageCurve π C hn).embedding ⁻¹ᵁ U)) := by
  obtain ⟨c, hc⟩ := hU
  refine ⟨⟨c, ?_⟩⟩
  change (imageCurve π C hn).embedding (imageMap π C hn c) ∈ U
  simpa only [← Scheme.Hom.comp_apply, imageMap_comp] using hc

def imageFunctionFieldIso (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) [IsIso (π ∣_ U)]
    (hU : ∃ c : C.scheme, (C.embedding ≫ π) c ∈ U) :
    (imageCurve π C hn).scheme.functionField ≅ C.scheme.functionField :=
  letI := imageMap_restrict_isIso π C hn U
  functionFieldIso (imageMap π C hn) ((imageCurve π C hn).embedding ⁻¹ᵁ U)
    (imageMap_preimage_nonempty π C hn U hU)

theorem imageFunctionFieldIso_generic (π : B ⟶ X) [IsProper π]
    (C : NumericalAmpleness.IntegralCurve B)
    (hn : ¬ ∃ x : X, Set.range (C.embedding ≫ π) ⊆ {x})
    (U : X.Opens) [IsIso (π ∣_ U)]
    (hU : ∃ c : C.scheme, (C.embedding ≫ π) c ∈ U) :
    Spec.map (imageFunctionFieldIso π C hn U hU).hom ≫
      (imageCurve π C hn).scheme.fromSpecStalk
        (genericPoint (imageCurve π C hn).scheme) ≫
      (imageCurve π C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ π := by
  have h := functionFieldMap_fromSpecStalk (imageMap π C hn)
  change Spec.map (functionFieldMap (imageMap π C hn)) ≫ _ ≫ _ = _
  rw [← Category.assoc, h, Category.assoc, imageMap_comp]

theorem blowup_restrict_isIso {I : X.IdealSheafData} {π : B ⟶ X}
    (hπ : IsBlowup I π) : IsIso (π ∣_ I.support.compl) := by
  apply (hπ.morphismRestrict I.support.compl).isIso_of_invertible
  have he : I.comap (Scheme.Opens.ι (X := X) I.support.compl) = ⊤ := by
    apply (Scheme.IdealSheafData.support_eq_bot_iff _).mp
    rw [Scheme.IdealSheafData.support_comap]
    ext x
    change (x.val ∈ I.support ↔ False)
    exact iff_false_intro x.property
  rw [he]
  exact invertible_top _

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Proper
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmpleness
import OAI.NumberTheory.PiExponent.Geometry.CurveFunctionFieldCompatibility

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem integral_scheme_image (f : X ⟶ Y) [QuasiCompact f] [IsIntegral X] : IsIntegral f.image := by
  let hred (U : Y.affineOpens) : _root_.IsReduced (Γ(Y,U.1) ⧸ f.ker.ideal U) := by
    rw [Scheme.Hom.ker_apply]
    exact isReduced_of_injective (RingHom.kerLift (f.app U.1).hom)
      (RingHom.kerLift_injective (f.app U.1).hom)
  let : ∀ U, AlgebraicGeometry.IsReduced (f.ker.subschemeCover.openCover.X U) := by
    intro U
    change IsReduced (Spec (.of (Γ(Y,U.1) ⧸ f.ker.ideal U)))
    exact (affine_isReduced_iff _).mpr (hred U)
  let : IsReduced f.image := IsReduced.of_openCover f.image f.ker.subschemeCover.openCover
  have hi : IsIrreducible (Set.range f.toImage) := by
    simpa only [Set.image_univ] using
      (IrreducibleSpace.isIrreducible_univ (X := X)).image f.toImage
        f.toImage.continuous.continuousOn
  let : IrreducibleSpace f.image := (irreducibleSpace_def _).mpr (by
    change IsIrreducible (Set.univ : Set f.image)
    rw [← f.toImage.denseRange.closure_range]
    exact hi.closure)
  exact isIntegral_of_irreducibleSpace_of_isReduced _

end PiExponentSeshadri.Geometry

namespace PiExponent.CurveBlowupImage
open PiExponentSeshadri.Geometry
variable {C X B : Scheme.{0}}

theorem toImage_isProper (f : C ⟶ X) [IsProper f] : IsProper f.toImage := by
  let : IsProper (f.toImage ≫ f.imageι) := by rw [f.toImage_imageι]; infer_instance
  exact IsProper.of_comp f.toImage f.imageι

theorem toImage_restrict_isIso (f : C ⟶ X) [IsProper f] [IsIntegral C]
    (U : X.Opens) [IsClosedImmersion (f ∣_ U)] :
    IsIso (f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) := by
  let := integral_scheme_image f
  let : IsClosedImmersion
      ((f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) ≫ (f.imageι ∣_ U)) := by
    rw [← morphismRestrict_comp]
    exact Eq.mpr (congrArg (fun k : C ⟶ X => IsClosedImmersion (k ∣_ U))
      f.toImage_imageι) (inferInstance : IsClosedImmersion (f ∣_ U))
  let := IsClosedImmersion.of_comp_isClosedImmersion
    (f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) (f.imageι ∣_ U)
  let : IsDominant (f.toImage ∣_ (f.imageι ⁻¹ᵁ U)) :=
    IsZariskiLocalAtTarget.restrict (inferInstance : IsDominant f.toImage) _
  exact isIso_of_isClosedImmersion_of_surjective _

theorem restricted_curve_isClosedImmersion (π : B ⟶ X)
    (C : NumericalAmpleness.IntegralCurve B) (U : X.Opens) [IsIso (π ∣_ U)] :
    IsClosedImmersion ((C.embedding ≫ π) ∣_ U) := by
  rw [morphismRestrict_comp]
  exact IsClosedImmersion.comp (C.embedding ∣_ π ⁻¹ᵁ U) (π ∣_ U)

theorem genericPoint_eq_of_isDominant (f : C ⟶ X)
    [IsIntegral C] [IsIntegral X] [IsDominant f] :
    f (genericPoint C) = genericPoint X := by
  apply IsGenericPoint.eq _ (genericPoint_spec X)
  simpa only [Set.image_univ, f.denseRange.closure_range] using
    (genericPoint_spec C).image f.continuous

theorem stalkMap_isIso_of_restrict (f : C ⟶ X) (U : X.Opens)
    [IsIso (f ∣_ U)] (x : C) (hx : f x ∈ U) : IsIso (f.stalkMap x) := by
  let q : (f ⁻¹ᵁ U).toScheme := ⟨x, hx⟩
  have hi : IsIso (((f ⁻¹ᵁ U).ι ≫ f).stalkMap q) := by
    rw [← morphismRestrict_ι]
    infer_instance
  rw [Scheme.Hom.stalkMap_comp] at hi
  change IsIso (f.stalkMap x ≫ (f ⁻¹ᵁ U).ι.stalkMap q) at hi
  have hq : IsIso ((f ⁻¹ᵁ U).ι.stalkMap q) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp
      (inferInstance : IsOpenImmersion (f ⁻¹ᵁ U).ι)).2 q
  exact @IsIso.of_isIso_comp_right CommRingCat _ _ _ _
    (f.stalkMap x) ((f ⁻¹ᵁ U).ι.stalkMap q) hq hi

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.ProjectiveO1Ample
import OAI.NumberTheory.PiExponent.Cohomology.CurveNormalizationCohomology
import OAI.NumberTheory.PiExponent.Geometry.CurveDegreeAdditivity
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationNonaffine
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFinitePencil

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

def parameterCurvePolarization : LineBundle (parameterCurve f hf) :=
  (ProjectiveO1.lineBundle (R := ℂ) (σ := Bool)).pullback (parameterCurveProjection f hf)

theorem parameterCurvePolarization_ample : (parameterCurvePolarization f hf).IsAmple := by
  let : CompactSpace (ProjectiveO1.projectiveSpace ℂ Bool) :=
    QuasiCompact.compactSpace_of_compactSpace (polynomialProjectiveProjection ℂ Bool)
  exact LineBundle.IsAmple.pullback_finite _ ProjectiveO1.lineBundle_ample
    (parameterCurveProjection f hf)

theorem parameterCurve_finiteLineCohomology :
    CurveDegree.FiniteLineCohomology (parameterCurveStructureMap f hf) := by
  intro L n hn
  have h0 := ProjectivePencil.H0_finite_complex (parameterCurveProjection f hf)
    (parameterCurve_not_isAffine f hf) L
  have h1 := ProjectivePencil.H1_finite_complex (parameterCurveProjection f hf) L
  rcases Nat.le_one_iff_eq_zero_or_eq_one.mp hn with rfl | rfl
  · exact h0
  · exact h1

theorem parameterCurve_lineCohomologyTwoZero :
    CurveDegree.LineCohomologyTwoZero (parameterCurve f hf) := by
  intro L
  apply subsingleton_of_forall_eq 0
  intro x
  exact parameterCurve_lineBundle_ext_zero f hf L 2 (by omega) x

theorem parameterCurve_tensor_euler_add (L M : LineBundle (parameterCurve f hf)) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.tensor M).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1 M.sheaf =
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) :=
  CurveDegree.tensor_euler_add _ (parameterCurve_dimension_le_one f hf)
    (parameterCurvePolarization f hf) (parameterCurvePolarization_ample f hf)
    (parameterCurve_finiteLineCohomology f hf) (parameterCurve_lineCohomologyTwoZero f hf) L M

theorem parameterCurve_power_euler (L : LineBundle (parameterCurve f hf)) (n : ℕ) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pow n).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) =
    (n : ℤ) * (eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf))) :=
  CurveDegree.power_euler _ (parameterCurve_dimension_le_one f hf)
    (parameterCurvePolarization f hf) (parameterCurvePolarization_ample f hf)
    (parameterCurve_finiteLineCohomology f hf) (parameterCurve_lineCohomologyTwoZero f hf) L n

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerSections
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
namespace PiExponent.ExceptionalAffineChart
open PiExponentSeshadri.IdealPullback
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}
variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))

def chartOpen : Y.affineOpens :=
  ⟨j.opensRange, isAffineOpen_opensRange _⟩

def affineGammaEquiv {Y : Scheme} {A : CommRingCat} (g : Y ≅ Spec A) :
    Γ(Y,⊤) ≃+* A :=
  (Scheme.Γ.mapIso g.symm.op ≪≫ Scheme.ΓSpecIso A).commRingCatIsoToRingEquiv

def chartFunctionsEquiv : Γ((chartOpen j).1.toScheme, ⊤) ≃+* A :=
  affineGammaEquiv (j.isoOpensRange.symm)

def chartPowerIdeal (n : ℕ) : Ideal Γ((chartOpen j).1.toScheme, ⊤) :=
  powerChartIdeal (f) (specIdeal I) n (chartOpen j)
    ⟨⊤, isAffineOpen_top _⟩ (by simp)

theorem chartPowerIdeal_eq (n : ℕ) :
    chartPowerIdeal I f j n =
      ((((specIdeal I).comap f)^n).comap (chartOpen j).1.ι).ideal
        ⟨⊤, isAffineOpen_top _⟩ := by
  change powerChartIdeal f (specIdeal I) n (chartOpen j)
    ⟨⊤, isAffineOpen_top _⟩ _ = _
  simp only [powerChartIdeal]
  have hlocal := PiExponentSeshadri.IdealPullback.comap_ideal ((specIdeal I)^n)
    f (chartOpen j) ⟨⊤, isAffineOpen_top _⟩ (by simp)
  have hpow := congrArg (fun K : Y.IdealSheafData => K.ideal (chartOpen j))
    (PiExponentSeshadri.IdealPullback.comap_pow (specIdeal I) f n)
  exact (congrArg (Ideal.map (chartOpen j).1.topIso.inv.hom)
    (hlocal.symm.trans hpow)).trans
      (PiExponentSeshadri.IdealPullback.comap_ι_top
        (((specIdeal I).comap f)^n) (chartOpen j)).symm

include hf in

theorem map_chartPowerIdeal (n : ℕ) :
    (chartPowerIdeal I f j n).map (chartFunctionsEquiv j).toRingHom =
      (I^n).map (φ) := by
  let : IsAffine j.opensRange.toScheme := isAffineOpen_opensRange j
  have hlocal : ((((specIdeal I).comap f)^n).comap j).ideal
      ⟨⊤, isAffineOpen_top _⟩ =
      ((I^n).map (φ)).map
        (Scheme.ΓSpecIso (CommRingCat.of (A))).inv.hom := by
    rw [← PiExponentSeshadri.IdealPullback.comap_pow,
      ← PiExponentSeshadri.IdealPullback.specIdeal_pow,
      ← Scheme.IdealSheafData.comap_comp, hf,
      specIdeal_comap, specIdeal_top]
  have hmap : (chartPowerIdeal I f j n).map
      (j.isoOpensRange.hom.appTop.hom) =
      ((((specIdeal I).comap f)^n).comap j).ideal
        ⟨⊤, isAffineOpen_top _⟩ := by
    erw [chartPowerIdeal_eq, ← PiExponentSeshadri.IdealPullback.comap_top,
      ← Scheme.IdealSheafData.comap_comp]
    change (((specIdeal I).comap f ^ n).comap (j.isoOpensRange.hom ≫ j.opensRange.ι)).ideal _ = _
    rw [j.isoOpensRange_hom_ι]
  change (chartPowerIdeal I f j n).map
    ((Scheme.ΓSpecIso (CommRingCat.of (A))).hom.hom.comp
      (j.isoOpensRange.hom.appTop.hom)) = _
  erw [← Ideal.map_map, hmap, hlocal, Ideal.map_map]
  have hi : (Scheme.ΓSpecIso (CommRingCat.of (A))).hom.hom.comp
      (Scheme.ΓSpecIso (CommRingCat.of (A))).inv.hom = RingHom.id _ := by
    apply RingHom.ext
    intro r
    exact (Scheme.ΓSpecIso (CommRingCat.of A)).inv_hom_id_apply r
  rw [hi, Ideal.map_id]

def idealMapAddEquiv {A B : Type*} [CommRing A] [CommRing B]
    (e : A ≃+* B) (J : Ideal A) : J ≃+ J.map e.toRingHom :=
  AddEquiv.ofBijective
    (show J →+ J.map e.toRingHom from
      { toFun := fun x => ⟨e x, Ideal.mem_map_of_mem _ x.property⟩
        map_zero' := by ext; exact e.map_zero
        map_add' := by intro x y; ext; exact e.map_add x y })
    ⟨by intro x y h; exact Subtype.ext (e.injective (congrArg Subtype.val h)), by
      intro y
      obtain ⟨x, hx, he⟩ := (Ideal.mem_map_iff_of_surjective e.toRingHom e.surjective).mp y.property
      exact ⟨⟨x, hx⟩, Subtype.ext he⟩⟩

def sectionsEquiv (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
    (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme) (n : ℕ) :
    ((L.pow n).sheaf.restrict (chartOpen j).1.ι).val.obj (.op ⊤) ≃+ ↥((I^n).map φ) :=
  (idealPowerSectionsEquiv f (specIdeal I) L ι hL n (chartOpen j)
    ⟨⊤, isAffineOpen_top _⟩ (by simp) e).toAddEquiv |>.trans
      ((idealMapAddEquiv (chartFunctionsEquiv j) (chartPowerIdeal I f j n)).trans
        ((LinearEquiv.ofEq _ _ (map_chartPowerIdeal I f j φ hf n)).toAddEquiv))

theorem sectionsEquiv_apply (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
    (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme) (n : ℕ)
    (s : ((L.pow n).sheaf.restrict (chartOpen j).1.ι).val.obj (.op ⊤)) :
    (sectionsEquiv I f j φ hf L ι hL e n s).val =
      chartFunctionsEquiv j
        ((PiExponentSeshadri.InvertibleLocal.restrictedInclusion (L.pow n)
          (idealPowerInclusion L ι n) (chartOpen j).1.ι).val.app (.op ⊤) s) := rfl

def idealChartFrame (L : Y.IdealSheafData)
    (r : Γ(Spec (CommRingCat.of A), ⊤))
    (hprincipal : (L.comap j).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r})
    (hregular : IsLeftRegular r) :
    (PiExponentSeshadri.IdealModule.closedModule L).restrict (chartOpen j).1.ι ≅
      O (chartOpen j).1.toScheme :=
  PiExponentSeshadri.IdealModule.frameOnRange _ j
    (PiExponentSeshadri.IdealModule.frame_restriction L j r hprincipal hregular).some

end PiExponent.ExceptionalAffineChart
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChart
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.RestrictionCohomology
open PiExponentSeshadri.IdealPullback


private abbrev schemeFreeOpen (Y : Scheme) (U : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf U

section Functions
variable {A B : Type} [CommRing A] [CommRing B] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (h : Spec.map (CommRingCat.ofHom θ) ≫ j = j')

include h in
lemma opensRange_le : j'.opensRange ≤ j.opensRange := by
  change Set.range j' ⊆ Set.range j
  rintro y ⟨b,rfl⟩
  refine ⟨Spec.map (CommRingCat.ofHom θ) b, ?_⟩
  exact congr($(h) b)

lemma chart_square :
    j'.isoOpensRange.hom ≫ Y.homOfLE (opensRange_le j j' θ h) =
      Spec.map (CommRingCat.ofHom θ) ≫ j.isoOpensRange.hom := by
  apply (cancel_mono j.opensRange.ι).mp
  simp only [Category.assoc, Scheme.homOfLE_ι, Scheme.Hom.isoOpensRange_hom_ι, h]

def functionsOnOpenEquiv : Γ(Y,j.opensRange) ≃+* A :=
  j.opensRange.topIso.symm.commRingCatIsoToRingEquiv.trans (chartFunctionsEquiv j)

lemma chartFunctions_naturality (s : Γ(j.opensRange.toScheme,⊤)) :
    chartFunctionsEquiv j' ((Y.homOfLE (opensRange_le j j' θ h)).appTop s) =
      θ (chartFunctionsEquiv j s) := by
  change (Scheme.ΓSpecIso (CommRingCat.of B)).hom
      (j'.isoOpensRange.hom.appTop ((Y.homOfLE (opensRange_le j j' θ h)).appTop s)) =
    θ ((Scheme.ΓSpecIso (CommRingCat.of A)).hom (j.isoOpensRange.hom.appTop s))
  have hc := congrArg (fun g => g.appTop) (chart_square j j' θ h)
  simp only [Scheme.Hom.comp_appTop] at hc
  have he : (Y.homOfLE (opensRange_le j j' θ h)).appTop ≫
        j'.isoOpensRange.hom.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of B)).hom =
      j.isoOpensRange.hom.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom ≫
        CommRingCat.ofHom θ := by
    rw [← Category.assoc, hc, Category.assoc, Scheme.ΓSpecIso_naturality]
  exact CategoryTheory.congr_fun he s

lemma topIso_restriction {U V : Y.Opens} (hUV : U ≤ V) (s : Γ(Y,V)) :
    U.topIso.inv (Y.presheaf.map (homOfLE hUV).op s) =
      (Y.homOfLE hUV).appTop (V.topIso.inv s) := by
  change (Y.presheaf.map (homOfLE hUV).op ≫ U.topIso.inv) s =
    (V.topIso.inv ≫ (Y.homOfLE hUV).appTop) s
  congr 1
  simp only [Scheme.Opens.topIso_inv, Scheme.homOfLE_appTop]
  congr 1
  exact (Y.presheaf.map_comp _ _).symm.trans
    ((congrArg (fun g => Y.presheaf.map g) (Subsingleton.elim _ _)).trans
      (Y.presheaf.map_comp _ _))

lemma functionsOnOpenEquiv_naturality (s : Γ(Y,j.opensRange)) :
    functionsOnOpenEquiv j' (Y.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s) =
      θ (functionsOnOpenEquiv j s) := by
  change chartFunctionsEquiv j' (j'.opensRange.topIso.inv
    (Y.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s)) =
      θ (chartFunctionsEquiv j (j.opensRange.topIso.inv s))
  rw [topIso_restriction]
  exact chartFunctions_naturality j j' θ h _

end Functions

variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}

theorem restrictedInclusion_value (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
    (U : Y.Opens) (s : Γ(L.sheaf, U)) :
    (PiExponentSeshadri.InvertibleLocal.restrictedInclusion L ι U.ι).app ⊤
      ((restrictionSectionsIso U L.sheaf).inv s) = U.topIso.inv (ι.app U s) := by
  change (U.ι.appIso ⊤).hom
    (ι.app (U.ι ''ᵁ ⊤) (L.sheaf.presheaf.map (eqToHom U.ι_image_top).op s)) = _
  rw [Scheme.Opens.ι_appIso]
  change ι.app (U.ι ''ᵁ ⊤) (L.sheaf.presheaf.map (eqToHom U.ι_image_top).op s) =
    Y.presheaf.map (eqToHom U.ι_image_top).op (ι.app U s)
  exact CategoryTheory.congr_fun (ι.mapPresheaf.naturality (eqToHom U.ι_image_top).op) s

variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme)

def sectionsOnOpenEquiv (n : ℕ) :
    Γ((L.pow n).sheaf, j.opensRange) ≃+ ↥((I^n).map φ) :=
  (restrictionSectionsIso (chartOpen j).1 (L.pow n).sheaf).addCommGroupIsoToAddEquiv.symm.trans
    (sectionsEquiv I f j φ hf L ι hL e n)

theorem sectionsOnOpenEquiv_apply (n : ℕ) (s : Γ((L.pow n).sheaf, j.opensRange)) :
    (sectionsOnOpenEquiv I f j φ hf L ι hL e n s).val =
      chartFunctionsEquiv j ((chartOpen j).1.topIso.inv
        ((idealPowerInclusion L ι n).app j.opensRange s)) := by
  change (sectionsEquiv I f j φ hf L ι hL e n
    ((restrictionSectionsIso (chartOpen j).1 (L.pow n).sheaf).inv s)).val = _
  erw [sectionsEquiv_apply]
  exact congrArg (chartFunctionsEquiv j)
    (restrictedInclusion_value (L.pow n) (idealPowerInclusion L ι n) (chartOpen j).1 s)

def representedSectionsEquiv (n : ℕ) :
    (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+ ↥((I^n).map φ) :=
  ({ freeOpenEquiv Y.ringCatSheaf (L.pow n).sheaf j.opensRange with
      map_add' := fun _ _ => rfl } :
      (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+
        Γ((L.pow n).sheaf, j.opensRange)).trans
    (sectionsOnOpenEquiv I f j φ hf L ι hL e n)

variable {B : Type} [CommRing B]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (h : Spec.map (CommRingCat.ofHom θ) ≫ j = j')
  (φ' : R →+* B) (hf' : j' ≫ f = Spec.map (CommRingCat.ofHom φ'))
  (e' : L.sheaf.restrict (chartOpen j').1.ι ≅ O (chartOpen j').1.toScheme)

theorem sectionsOnOpenEquiv_restrict (n : ℕ) (s : Γ((L.pow n).sheaf, j.opensRange)) :
    (sectionsOnOpenEquiv I f j' φ' hf' L ι hL e' n
      ((L.pow n).sheaf.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s)).val =
      θ (sectionsOnOpenEquiv I f j φ hf L ι hL e n s).val := by
  rw [sectionsOnOpenEquiv_apply, sectionsOnOpenEquiv_apply]
  have hn := CategoryTheory.congr_fun
    ((idealPowerInclusion L ι n).mapPresheaf.naturality
      (homOfLE (opensRange_le j j' θ h)).op) s
  change (idealPowerInclusion L ι n).app j'.opensRange
      ((L.pow n).sheaf.presheaf.map (homOfLE (opensRange_le j j' θ h)).op s) =
    Y.presheaf.map (homOfLE (opensRange_le j j' θ h)).op
      ((idealPowerInclusion L ι n).app j.opensRange s) at hn
  rw [hn]
  exact functionsOnOpenEquiv_naturality j j' θ h _

theorem representedSectionsEquiv_restrict (n : ℕ)
    (s : schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) :
    (representedSectionsEquiv I f j' φ' hf' L ι hL e' n
      (freeOpenMap Y.ringCatSheaf (homOfLE (opensRange_le j j' θ h)) ≫ s)).val =
      θ (representedSectionsEquiv I f j φ hf L ι hL e n s).val := by
  change (sectionsOnOpenEquiv I f j' φ' hf' L ι hL e' n
    (freeOpenEquiv Y.ringCatSheaf (L.pow n).sheaf j'.opensRange
      (freeOpenMap Y.ringCatSheaf (homOfLE (opensRange_le j j' θ h)) ≫ s))).val = _
  erw [freeOpenEquiv_naturality]
  exact sectionsOnOpenEquiv_restrict I f j φ hf L ι hL e j' θ h φ' hf' e' n _

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedValue

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}

theorem functionsOnOpenEquiv_global
    (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j] (s : Γ(Y, ⊤)) :
    functionsOnOpenEquiv j (Y.presheaf.map (homOfLE le_top).op s) =
      (Scheme.ΓSpecIso (CommRingCat.of A)).hom (j.appTop s) := by
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (j.isoOpensRange.hom.appTop
      (j.opensRange.topIso.inv (Y.presheaf.map (homOfLE le_top).op s))) = _
  have ht : j.opensRange.topIso.inv (Y.presheaf.map (homOfLE le_top).op s) =
      j.opensRange.ι.appTop s := by
    change (Y.presheaf.map (homOfLE le_top).op ≫
      j.opensRange.topIso.inv) s = _
    simp only [Scheme.Opens.topIso_inv]
    erw [← Functor.map_comp, ← op_comp]
    rfl
  rw [ht]
  have hj := congrArg (fun f => f.appTop) j.isoOpensRange_hom_ι
  rw [Scheme.Hom.comp_appTop] at hj
  exact congrArg (fun f => (Scheme.ΓSpecIso (CommRingCat.of A)).hom (f s)) hj

theorem functionsOnOpenEquiv_pullback
    (f : Y ⟶ Spec (CommRingCat.of R))
    (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ)) (r : R) :
    functionsOnOpenEquiv j (Y.presheaf.map (homOfLE le_top).op
      (f.appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r))) = φ r := by
  rw [functionsOnOpenEquiv_global]
  have h := congrArg (fun g => g.appTop) hf
  rw [Scheme.Hom.comp_appTop] at h
  have hv := congrArg (fun g => (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (g ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r))) h
  refine hv.trans ?_
  have hn := CategoryTheory.congr_fun
    (Scheme.ΓSpecIso_naturality (CommRingCat.ofHom φ))
      ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r)
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      ((Spec.map (CommRingCat.ofHom φ)).appTop
        ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r)) =
    φ ((Scheme.ΓSpecIso (CommRingCat.of R)).hom
      ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r)) at hn
  exact hn.trans (congrArg φ
    (CategoryTheory.congr_fun (Scheme.ΓSpecIso (CommRingCat.of R)).inv_hom_id r))

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AdmissibleBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.BlowupCurveMargin
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionDivisor
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionOrder
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePullbackFrames
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal
import OAI.NumberTheory.PiExponent.Jets.JetCenterIdentification
import OAI.NumberTheory.PiExponent.Jets.JetProductLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealTensorPowers
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.ExceptionalCurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionImageIdeal
variable {X Y : Scheme.{0}}

def inverseSection (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) :
    GlobalSections Y J.inverse.sheaf :=
  (lineTensorInverseIso J).inv ≫ tensorInclusion J J.inverse ι

theorem inverseSection_zeroIdeal (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    [J.sheaf.IsQuasicoherent] :
    zeroIdeal J.inverse (inverseSection J ι) = imageIdealSheaf ι := by
  classical
  have hc (y : Y) := common_affine_frames J J.inverse y
  choose U hy e f using hc
  let e' y := (e y).some
  let f' y := (f y).some
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    let V := U y
    let a := Scheme.Modules.restrictUnitIso V.1.ι
    let b := tensorFrame J J.inverse V.1 (e' y) (f' y)
    rw [zeroIdeal_on_frame J.inverse (inverseSection J ι) V (f' y),
      imageIdealSheaf_on_frame ι V (e' y)]
    change Ideal.span {affineMapCoefficient V a (f' y)
      ((lineTensorInverseIso J).inv ≫ tensorInclusion J J.inverse ι)} = _
    erw [affineMapCoefficient_comp V a b (f' y),
      ← Ideal.span_singleton_mul_span_singleton]
    have hu : IsUnit (affineMapCoefficient V a b (lineTensorInverseIso J).inv) := by
      apply IsUnit.map V.1.topIso.hom.hom
      exact (end_isIso_iff _).mp
        (a.symm ≪≫ ((Scheme.Modules.restrictFunctor V.1.ι).mapIso
          (lineTensorInverseIso J)).symm ≪≫ b).isIso_hom
    rw [Ideal.span_singleton_eq_top.mpr hu, Ideal.top_mul]
    exact tensor_inclusion_ideal J J.inverse ι V (e' y) (f' y)

theorem inverseSection_zeroIdeal_eq_comap
    (I : X.IdealSheafData) (π : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal I π J ι) :
    zeroIdeal J.inverse (inverseSection J ι) = I.comap π := by
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation J
  rw [inverseSection_zeroIdeal, PresentedIdealIso.imageIdealSheaf_eq_comap I π J ι hJ]

theorem zeroIdeal_pullback (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (f : Y ⟶ X) :
    zeroIdeal (L.pullback f) (pullbackSection f s) = (zeroIdeal L s).comap f := by
  classical
  have hlocal (y : Y) : ∃ V : Y.affineOpens, y ∈ V.1 ∧
      (zeroIdeal (L.pullback f) (pullbackSection f s)).ideal V =
        ((zeroIdeal L s).comap f).ideal V := by
    obtain ⟨U, hU, ⟨e⟩⟩ := PiExponentSeshadri.InvertibleLocal.affine_frame L (f y)
    obtain ⟨V, hV, hyV, hVU⟩ := exists_isAffineOpen_mem_and_subset
      (show y ∈ f ⁻¹ᵁ U.1 from hU)
    let g := f.resLE U.1 V hVU
    obtain ⟨eF, he⟩ := exists_restricted_pullback_frame_all_of_factor f U.1 V g
      (Scheme.Hom.resLE_comp_ι f hVU).symm e
    refine ⟨⟨V, hV⟩, hyV, ?_⟩
    rw [zeroIdeal_on_frame (L.pullback f) (pullbackSection f s) ⟨V, hV⟩ eF,
      PiExponentSeshadri.IdealPullback.comap_ideal (zeroIdeal L s) f ⟨V, hV⟩ U hVU,
      zeroIdeal_on_frame L s U e, Ideal.map_span, Set.image_singleton]
    erw [he s]
    congr 2
    change V.topIso.hom ((f.resLE U.1 V hVU).appTop _) = _
    have ht : (f.resLE U.1 V hVU).appTop = U.1.topIso.hom ≫
        f.appLE U.1 V hVU ≫ V.topIso.inv := by
      simpa only [Scheme.Hom.appTop, Scheme.Hom.appLE_eq_app] using!
        (Scheme.Hom.resLE_app_top f hVU)
    rw [ht]
    simp only [CommRingCat.comp_apply, Iso.inv_hom_id_apply]
  choose V hy hV using hlocal
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top V
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · exact hV

theorem zeroIdeal_zero (L : LineBundle X) : zeroIdeal L 0 = ⊥ := by
  classical
  choose U hx e using fun x : X => PiExponentSeshadri.InvertibleLocal.affine_frame L x
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro x _
    exact Opens.mem_iSup.mpr ⟨x, hx x⟩
  · intro x
    rw [zeroIdeal_on_frame L 0 (U x) (e x).some]
    erw [restrictSection_zero, coefficient_zero, map_zero, Ideal.span_singleton_zero]
    rfl

theorem pullback_inverseSection_zeroIdeal
    (I : X.IdealSheafData) (π : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal I π J ι)
    {Z : Scheme.{0}} (g : Z ⟶ Y) :
    zeroIdeal (J.inverse.pullback g) (pullbackSection g (inverseSection J ι)) =
      I.comap (g ≫ π) := by
  rw [zeroIdeal_pullback, inverseSection_zeroIdeal_eq_comap I π J ι hJ,
    Scheme.IdealSheafData.comap_comp]

theorem pullback_inverseSection_ne_zero
    (I : X.IdealSheafData) (π : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal I π J ι)
    {Z : Scheme.{0}} (g : Z ⟶ Y) (hg : I.comap (g ≫ π) ≠ ⊥) :
    pullbackSection g (inverseSection J ι) ≠ 0 := by
  intro hs
  have h := pullback_inverseSection_zeroIdeal I π J ι hJ g
  rw [hs] at h
  exact hg (h.symm.trans (zeroIdeal_zero _))

theorem zeroIdeal_spec_top {A : Type} [CommRing A]
    (L : LineBundle (Spec (CommRingCat.of A)))
    (s : GlobalSections _ L.sheaf) (e : L.sheaf ≅ O (Spec (CommRingCat.of A))) :
    ((zeroIdeal L s).ideal ⟨⊤, isAffineOpen_top _⟩).map
      (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom =
        Ideal.span {LocalSectionOrder.localCoefficient e s} := by
  change (imageIdeal (L.dualSection s) ⊤).map _ = _
  rw [imageIdeal_top_of_frame (L.dualSection s)
    (InverseFrames.pairingFrame (lineTensorInverseIso L) e)]
  change (Ideal.span {endValue ((InverseFrames.pairingFrame (lineTensorInverseIso L) e).inv ≫
    InverseFrames.dualMap (lineTensorInverseIso L) s)}).map _ = _
  erw [InverseFrames.dualMap_coefficient]
  rw [Ideal.map_span, Set.image_singleton]
  rfl

def localIdeal {A : Type} [CommRing A] (I : X.IdealSheafData)
    (q : Spec (CommRingCat.of A) ⟶ X) : Ideal A :=
  ((I.comap q).ideal ⟨⊤, isAffineOpen_top _⟩).map
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom

theorem localIdeal_specIdeal {A B : Type} [CommRing A] [CommRing B]
    (I : Ideal B) (φ : B →+* A) :
    localIdeal (PiExponentSeshadri.IdealPullback.specIdeal I)
      (Spec.map (CommRingCat.ofHom φ)) = I.map φ := by
  unfold localIdeal
  rw [PiExponentSeshadri.IdealPullback.specIdeal_comap,
    PiExponentSeshadri.IdealPullback.specIdeal_top, Ideal.map_map]
  have he : (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom.comp
      (Scheme.ΓSpecIso (CommRingCat.of A)).inv.hom = RingHom.id A := by
    ext a
    exact (Scheme.ΓSpecIso (CommRingCat.of A)).inv_hom_id_apply a
  rw [he, Ideal.map_id]

theorem localIdeal_compactIdeal {A : Type} [CommRing A]
    {m : ℕ} {K : Type} [Fintype K] (c : K → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (φ : CompactLogJetIdeal.coordinateRing m →+* A) :
    localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
      (Spec.map (CommRingCat.ofHom φ) ≫ j) =
        (CompactLogJetIdeal.polynomialIdeal c T e).map φ := by
  unfold localIdeal
  rw [Scheme.IdealSheafData.comap_comp, CompactLogJetIdeal.restrict_compactIdeal]
  exact localIdeal_specIdeal _ φ

theorem localIdeal_eq_top_of_not_mem {A : Type} [CommRing A] [IsLocalRing A]
    (I : X.IdealSheafData) (q : Spec (CommRingCat.of A) ⟶ X)
    (hq : q (IsLocalRing.closedPoint A) ∉ I.support) : localIdeal I q = ⊤ := by
  have havoid (a : Spec (CommRingCat.of A)) : q a ∉ I.support :=
    ((IsLocalRing.specializes_closedPoint a).map q.continuous).mem_open
      I.support.isClosed.isOpen_compl hq
  have ht := CompactJetIdeal.restrict_eq_top_of_disjoint I q havoid
  unfold localIdeal
  rw [ht]
  exact Ideal.map_top _

section Curve
open CurveNormalizationModel CurveValuationCenter CurvePlaceCenter
open LocalSectionOrder
variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem map_powerIdeal_eq_top_of_transcendental {m : ℕ}
    (z : Fin (m+1) → E) (hz : ∃ i, Transcendental ℂ (z i))
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) :
    (CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e).map
      (MvPolynomial.aeval z).toRingHom = ⊤ := by
  classical
  have hn : ∃ i, MvPolynomial.aeval z
      (CompactJetPolynomial.coordinates c (CompactJetPolynomial.logPolynomials T) i) ≠ 0 := by
    by_contra h
    push Not at h
    have hle : Ideal.span (Set.range
        (CompactJetPolynomial.coordinates c (CompactJetPolynomial.logPolynomials T))) ≤
        RingHom.ker (MvPolynomial.aeval z).toRingHom := by
      apply Ideal.span_le.mpr
      rintro _ ⟨i, rfl⟩
      exact h i
    rw [CompactJetPolynomial.span_coordinates c _
      (CompactJetPolynomial.logPolynomials_eval_zero T)] at hle
    obtain ⟨i, hi⟩ := hz
    have hc : MvPolynomial.X i - MvPolynomial.C (CompactJetPolynomial.center c i) ∈
        WeightedBezout.pointIdeal (CompactJetPolynomial.center c) := by
      change MvPolynomial.aeval (CompactJetPolynomial.center c) _ = 0
      simp
    have he := hle hc
    change MvPolynomial.aeval z _ = 0 at he
    simp only [map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C, sub_eq_zero] at he
    exact hi (he ▸ isAlgebraic_algebraMap (CompactJetPolynomial.center c i))
  obtain ⟨i, hi⟩ := hn
  apply Ideal.eq_top_of_isUnit_mem _
    (Ideal.mem_map_of_mem _ (show
      CompactJetPolynomial.coordinates c (CompactJetPolynomial.logPolynomials T) i ^ e i ∈
        CompactJetPolynomial.powerIdeal c (CompactJetPolynomial.logPolynomials T) e from
          Ideal.subset_span (Set.mem_range_self i)))
  simp only [AlgHom.toRingHom_eq_coe, RingHom.coe_coe, map_pow]
  exact (isUnit_iff_ne_zero.mpr hi).pow (e i)

theorem compactIdeal_comap_ne_bot_of_generic {m : ℕ} {K : Type} [Fintype K]
    (c : K → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j) :
    (CompactLogJetIdeal.compactIdeal c T e j).comap g ≠ ⊥ := by
  have htop : localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊤ := by
    rw [hgeneric, localIdeal_compactIdeal]
    unfold CompactLogJetIdeal.polynomialIdeal
    change Ideal.mapHom (MvPolynomial.aeval z).toRingHom _ = _
    rw [map_prod]
    have ht : ∀ k : K, (CompactJetPolynomial.powerIdeal (c k)
        (CompactJetPolynomial.logPolynomials T) e).map (MvPolynomial.aeval z).toRingHom = ⊤ :=
      fun k => map_powerIdeal_eq_top_of_transcendental z hz (c k) T e
    simp only [Ideal.mapHom_apply, ht]
    rw [← Ideal.one_eq_top]
    exact Finset.prod_const_one
  intro hzero
  have hb : localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
      (parameterCurveGenericPoint f hf ≫ g) = ⊥ := by
    simp only [localIdeal, Scheme.IdealSheafData.comap_comp, hzero,
      Scheme.IdealSheafData.comap_bot]
    exact Ideal.map_bot
  exact bot_ne_top (hb.symm.trans htop)

theorem centerMorphism_eq_centeredLift [X.IsSeparated]
    {m : ℕ} (j : CompactLogJetIdeal.affineSpace m ⟶ X)
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E) (c : Fin m → ℂ)
    (hc : CurveCenters.Centered z (Fin.cases 1 c) p) :
    centerMorphism f hf p ≫ g =
      Spec.map (CommRingCat.ofHom
        (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (Fin.cases 1 c) hc)).toRingHom) ≫ j := by
  apply centerMorphism_comp_eq_of_generic f hf p g
  rw [hgeneric, ← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro P
  exact PlaceCenteredBranch.lift_aeval p z (Fin.cases 1 c) hc P

theorem localIdeal_length_eq_logContact [X.IsSeparated]
    {m K : ℕ} (c : Fin K → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (g : parameterCurve f hf ⟶ X) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p))]
    (k : Fin K) (hcenter : CurveCenters.Centered z (Fin.cases 1 (c k)) p) :
    ((Module.length (PlaceValuationRing.ring p)
      ((PlaceValuationRing.ring p) ⧸
        localIdeal (CompactLogJetIdeal.compactIdeal c T e j)
          (centerMorphism f hf p ≫ g))).toNat : ℚ) =
      R * PlaceCenteredBranch.logContact p z (c k) hcenter
        (CurveContactFamily.nonconstant z (c k) hz) v := by
  let a := PlaceCenteredBranch.lift p z (Fin.cases 1 (c k)) hcenter
  have ha : (Fin.cases (a 0) (fun i => a i.succ) : Fin (m+1) → PlaceValuationRing.ring p) = a := by
    funext i
    cases i using Fin.cases <;> rfl
  have hy := PlaceCenteredBranch.lift_residue p z (Fin.cases 1 (c k)) hcenter 0
  have hx := fun i : Fin m =>
    PlaceCenteredBranch.lift_residue p z (Fin.cases 1 (c k)) hcenter i.succ
  rw [centerMorphism_eq_centeredLift f hf j g z hgeneric p (c k) hcenter,
    localIdeal_compactIdeal]
  have hm := JetProductLocalization.map_polynomialIdeal_eq_selected
    c hc T e (a 0) (fun i => a i.succ) k hy hx
  rw [ha] at hm
  rw [hm]
  exact LogarithmicContactIdeal.logarithmicIdeal_colength_eq_contact v hv (c k)
    (a 0) (fun i => a i.succ) hy hx
    (PlaceCenteredBranch.logLift_nonconstant p z (c k) hcenter
      (CurveContactFamily.nonconstant z (c k) hz)) T hT R e he

theorem divisor_eq_localIdeal_length
    (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections _ L.sheaf) (hs : s ≠ 0) (p : NormalizedPlace ℂ E) :
    CurvePlaceSectionDivisor.divisor f hf L s hs p =
      (Module.length (PlaceValuationRing.ring p)
        ((PlaceValuationRing.ring p) ⧸ localIdeal (zeroIdeal L s) (centerMorphism f hf p))).toNat := by
  let q := centerMorphism f hf p
  obtain ⟨e, he⟩ := LocalPullbackSectionOrder.exists_frame_coefficient_germ q L
  have hn : localCoefficient e (pullbackSection q s) ≠ 0 := by
    rw [he s]
    apply (map_ne_zero_iff _
      (ConcreteCategory.bijective_of_isIso (Scheme.stalkClosedPointTo q)).injective).mpr
    exact SectionZeroStalk.sectionGerm_ne_zero L s hs
      (CurveSectionDegree.affineFrameAt L (q (IsLocalRing.closedPoint _))).openSet
      (CurveSectionDegree.affineFrameAt L (q (IsLocalRing.closedPoint _))).frame _
      (CurveSectionDegree.affineFrameAt L (q (IsLocalRing.closedPoint _))).mem
  have hi : localIdeal (zeroIdeal L s) q =
      Ideal.span {localCoefficient e (pullbackSection q s)} := by
    unfold localIdeal
    rw [← zeroIdeal_pullback L s q]
    exact zeroIdeal_spec_top (L.pullback q) (pullbackSection q s) e
  rw [CurvePlaceSectionOrder.divisor_eq_local_order f hf L s hs p e, hi,
    CurveLocalOrder.length_quotient_span_eq_addVal hn]
  rfl

variable (I : X.IdealSheafData) (π : Y ⟶ X)
variable (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
variable (hJ : PresentsPullbackIdeal I π J ι)
variable (g : parameterCurve f hf ⟶ Y) (hg : I.comap (g ≫ π) ≠ ⊥)

def idealDivisor : NormalizedPlace ℂ E →₀ ℕ :=
  CurvePlaceSectionDivisor.divisor f hf (J.inverse.pullback g)
    (pullbackSection g (inverseSection J ι))
    (pullback_inverseSection_ne_zero I π J ι hJ g hg)

theorem idealDivisor_apply (p : NormalizedPlace ℂ E) :
    idealDivisor f hf I π J ι hJ g hg p =
      (Module.length (PlaceValuationRing.ring p)
        ((PlaceValuationRing.ring p) ⧸
          localIdeal I (centerMorphism f hf p ≫ g ≫ π))).toNat := by
  erw [idealDivisor, divisor_eq_localIdeal_length]
  have hi : localIdeal
      (zeroIdeal (J.inverse.pullback g) (pullbackSection g (inverseSection J ι)))
        (centerMorphism f hf p) = localIdeal I (centerMorphism f hf p ≫ g ≫ π) := by
    simp only [localIdeal, pullback_inverseSection_zeroIdeal I π J ι hJ g,
      Scheme.IdealSheafData.comap_comp]
  rw [hi]

theorem degree_eq_neg_idealDivisor_sum :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) =
      -(idealDivisor f hf I π J ι hJ g hg).sum (fun _ n => (n : ℤ)) := by
  have hd := CurvePlaceSectionDivisor.degree_eq_euler_difference_full f hf
    (J.inverse.pullback g) (pullbackSection g (inverseSection J ι))
    (pullback_inverseSection_ne_zero I π J ι hJ g hg)
  have ht := parameterCurve_tensor_euler_add f hf (J.pullback g) (J.inverse.pullback g)
  let e : ((J.pullback g).tensor (J.inverse.pullback g)).sheaf ≅
      structureSheaf (parameterCurve f hf) :=
    (PiExponentSeshadri.PullbackTensor.iso g J J.inverse).symm ≪≫
      (Scheme.Modules.pullback g).mapIso (lineTensorInverseIso J) ≪≫ pullbackUnitIso g
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf) e 1
  change _ = -(CurvePlaceSectionDivisor.divisor f hf (J.inverse.pullback g)
    (pullbackSection g (inverseSection J ι)) _).sum (fun _ n => (n : ℤ))
  omega

theorem compactIdeal_degree_eq_neg_contact_sum [X.IsSeparated]
    {m K : ℕ} (c : Fin K → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (hepos : ∀ i, 0 < e i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (R : ℚ) (he : ∀ i, v i * (e i : ℚ) = R)
    (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (j : CompactLogJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j]
    (pX : X ⟶ Spec (CommRingCat.of ℂ)) [IsSeparated pX]
    (hj : j ≫ pX = CompactLogJetIdeal.structureMap m)
    (π : Y ⟶ X) (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal (CompactLogJetIdeal.compactIdeal c T e j) π J ι)
    (g : parameterCurve f hf ⟶ Y) (z : Fin (m+1) → E)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g ≫ π =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (hfinite : ∀ t : E, Transcendental ℂ t →
      FiniteDimensional (IntermediateField.adjoin ℂ {t}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -R * ∑ p ∈ CurveContactFamily.places hfinite z c hz,
        CurveContactFamily.contact hres hfinite z c hz v p := by
  classical
  let I := CompactLogJetIdeal.compactIdeal c T e j
  have hg : I.comap (g ≫ π) ≠ ⊥ :=
    compactIdeal_comap_ne_bot_of_generic f hf c T e j (g ≫ π) z hz hgeneric
  let D := idealDivisor f hf I π J ι hJ g hg
  let P := CurveContactFamily.places hfinite z c hz
  have hzero (p : NormalizedPlace ℂ E) (hp : p ∉ P) : D p = 0 := by
    have havoid : (centerMorphism f hf p ≫ g ≫ π)
        (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ∉ I.support := by
      intro hmem
      change _ ∈ ((CompactLogJetIdeal.compactIdeal c T e j).support : Set X) at hmem
      rw [CompactLogJetIdeal.support_compactIdeal c T e hepos j pX hj] at hmem
      obtain ⟨k, hk⟩ := Set.mem_iUnion.mp hmem
      obtain ⟨a, ha⟩ := hk
      have hap : CompactLogJetIdeal.point (c k) a = CompactJetPolynomial.centerPoint (c k) := by
        have h := Set.mem_range_self (f := CompactLogJetIdeal.point (c k)) a
        rw [CompactLogJetIdeal.range_point] at h
        exact h
      have hclosed : (centerMorphism f hf p ≫ g ≫ π)
          (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
          j (CompactJetPolynomial.centerPoint (c k)) := by
        exact ha.symm.trans (congrArg j hap)
      have hfield : Spec.map (CommRingCat.ofHom
          (algebraMap (PlaceValuationRing.ring p) E)) ≫
          (centerMorphism f hf p ≫ g ≫ π) =
          Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j := by
        rw [← Category.assoc, centerMorphism_generic]
        exact hgeneric
      apply hp
      exact (CurveContactFamily.mem_places hfinite z c hz p).mpr
        ⟨k, JetCenterIdentification.centered_of_closedPoint_eq p z (c k) j _ hfield hclosed⟩
    change idealDivisor f hf I π J ι hJ g hg p = 0
    rw [idealDivisor_apply, localIdeal_eq_top_of_not_mem I _ havoid]
    simp
  have hsupport : D.support ⊆ P := by
    intro p hp
    by_contra h
    exact (Finsupp.mem_support_iff.mp hp) (hzero p h)
  have hvalue (p : NormalizedPlace ℂ E) (hp : p ∈ P) :
      (D p : ℚ) = R * CurveContactFamily.contact hres hfinite z c hz v p := by
    let := hres p
    have hp' : p ∈ CurveContactFamily.places hfinite z c hz := hp
    let k := CurveContactFamily.center hfinite z c hz p hp
    have hcenter := CurveContactFamily.centered hfinite z c hz p hp
    have h := localIdeal_length_eq_logContact f hf c hc T e v hv R he hT j (g ≫ π)
      z hz hgeneric p k hcenter
    change (idealDivisor f hf I π J ι hJ g hg p : ℚ) = _
    rw [idealDivisor_apply]
    simpa only [CurveContactFamily.contact, dite_eq_left hp', I, k] using h
  have hsum : D.sum (fun _ n => (n : ℚ)) =
      R * ∑ p ∈ P, CurveContactFamily.contact hres hfinite z c hz v p := by
    rw [D.sum_of_support_subset hsupport (fun _ n => (n : ℚ)) (by simp)]
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun p hp => hvalue p hp)
  have hd := degree_eq_neg_idealDivisor_sum f hf I π J ι hJ g hg
  have hdq : ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -D.sum (fun _ n => (n : ℚ)) := by
    simpa only [Int.cast_neg, Finsupp.sum, Int.cast_sum, Int.cast_natCast] using
      congrArg (fun a : ℤ => (a : ℚ)) hd
  rw [hsum] at hdq
  simpa only [neg_mul, P] using hdq

end Curve

theorem admissible_degree_eq_neg_contactSum
    {ν Λ D : ℝ} (d : AdmissibleParameters ν Λ D)
    {E : Type} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (f : E) (hf : Transcendental ℂ f) :
    letI := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg f hf
    ∀ (g : CurveNormalizationModel.parameterCurve f hf ⟶ AdmissibleBlowupGeometry.blowup d),
    CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g ≫
      AdmissibleBlowupGeometry.projection d =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom) ≫
        AdmissibleBlowupGeometry.affineChart d →
    ((eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        ((AdmissibleBlowupGeometry.J d).pullback g).sheaf -
      eulerCharacteristic (CurveNormalizationModel.parameterCurveStructureMap f hf) 1
        (structureSheaf (CurveNormalizationModel.parameterCurve f hf)) : ℤ) : ℝ) =
      -((AdmissibleBlowupGeometry.scale d).radius : ℝ) *
        BlowupCurveMargin.contactSum d y x hgen htrdeg := by
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let := hfinite f hf
  intro g hgeneric
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  have hc : Function.Injective d.curveCenters := by
    let i : Fin d.m := ⟨0, by have := d.m_pos; omega⟩
    intro j k h
    exact d.curveCenters_injective i (congrFun h i)
  have h := compactIdeal_degree_eq_neg_contact_sum f hf d.curveCenters hc
    (AdmissibleBlowupGeometry.logCutoff d) (AdmissibleBlowupGeometry.scale d).jetPowers
    (AdmissibleBlowupGeometry.scale d).jetPowers_pos d.curveJetWeights d.curveJetWeights_pos
    (AdmissibleBlowupGeometry.scale d).radius (AdmissibleBlowupGeometry.scale d).jetPowers_eq
    (AdmissibleBlowupGeometry.logCutoff_strict d) (AdmissibleBlowupGeometry.affineChart d)
    (AdmissibleBlowupGeometry.compactificationStructureMap d)
    (AdmissibleBlowupGeometry.affineChart_over d)
    (AdmissibleBlowupGeometry.projection d) (AdmissibleBlowupGeometry.J d)
    (AdmissibleBlowupGeometry.exceptionalInclusion d)
    (AdmissibleBlowupGeometry.exceptional_presents d) g z hz hgeneric hres hfinite
  change _ = -((AdmissibleBlowupGeometry.scale d).radius : ℝ) *
    ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ)
  exact_mod_cast h

end
end PiExponent.ExceptionalCurveDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerSections
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso

namespace OAI

noncomputable section
namespace PiExponent.PresentedIdealIso
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.Frames
open PiExponent.SectionImageIdeal
variable {X Y : Scheme.{0}}

theorem imageIdealSheaf_idealPowerInclusion
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y) (n : ℕ)
    [J.sheaf.IsQuasicoherent] [(J.pow n).sheaf.IsQuasicoherent] :
    imageIdealSheaf (idealPowerInclusion J ι n) = (imageIdealSheaf ι)^n := by
  classical
  have hlocal (y : Y) : ∃ U : Y.affineOpens, y ∈ U.1 ∧
      Nonempty (J.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) := by
    obtain ⟨V, hyV, ⟨e⟩⟩ := J.locallyRankOne y
    obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset hyV
    exact ⟨⟨U,hU⟩,hyU,⟨restrictOpenFrame hUV e⟩⟩
  choose U hy he using hlocal
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    let e := Classical.choice (he y)
    rw [Scheme.IdealSheafData.ideal_pow]
    change (imageIdealSheaf (idealPowerInclusion J ι n)).ideal (U y) =
      ((imageIdealSheaf ι).ideal (U y))^n
    erw [imageIdealSheaf_on_frame (idealPowerInclusion J ι n) (U y)
        (idealPowerFrame J (U y).1 e n),
      imageIdealSheaf_on_frame ι (U y) e]
    exact idealPowerInclusion_ideal J ι (U y) e n

theorem idealPower_presents
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (n : ℕ) :
    PresentsPullbackIdeal (I^n) f (J.pow n) (idealPowerInclusion J ι n) := by
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation J
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (J.pow n)
  let : J.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData J.sheaf).choose.isQuasicoherent
  let : (J.pow n).sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (J.pow n).sheaf).choose.isQuasicoherent
  let : Mono ι := hJ.1
  refine ⟨@idealPowerInclusion_mono Y J ι hJ.1 n, ?_⟩
  intro U V hUV
  have h := imageIdealSheaf_idealPowerInclusion J ι n
  rw [imageIdealSheaf_eq_comap I f J ι hJ,
    ← PiExponentSeshadri.IdealPullback.comap_pow] at h
  have hu := congrArg (fun K : Y.IdealSheafData => K.ideal U) h
  exact hu.trans (PiExponentSeshadri.IdealPullback.comap_ideal (I^n) f U V hUV)

def powerIso
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (n : ℕ) :
    (J.pow n).sheaf ≅ closedModule ((I^n).comap f) :=
  @asIso Y.Modules _ _ _
    (toIdealModule (I^n) f (J.pow n) (idealPowerInclusion J ι n)
      (idealPower_presents I f J ι hJ n))
    (toIdealModule_isIso (I^n) f (J.pow n) (idealPowerInclusion J ι n)
      (idealPower_presents I f J ι hJ n))

@[reassoc (attr := simp)] theorem powerIso_hom_inclusion
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (n : ℕ) :
    (powerIso I f J ι hJ n).hom ≫ closedInclusion ((I^n).comap f) =
      idealPowerInclusion J ι n :=
  toIdealModule_inclusion (I^n) f (J.pow n) (idealPowerInclusion J ι n)
    (idealPower_presents I f J ι hJ n)

end PiExponent.PresentedIdealIso

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealTensorPowers

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
namespace PiExponentSeshadri.Geometry
variable {X Y : Scheme}

lemma InvertibleLocal.pullback_frame_equation {I : X.IdealSheafData} {f : Y ⟶ X}
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (U : Y.affineOpens) (V : X.affineOpens) (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    (I.ideal V).map (f.appLE V.1 U.1 hUV).hom =
      Ideal.span {affineMapCoefficient U e (Scheme.Modules.restrictUnitIso U.1.ι) ι} := by
  let g : O U.1.toScheme ⟶ O U.1.toScheme :=
    e.inv ≫ PiExponentSeshadri.InvertibleLocal.restrictedInclusion J ι U.1.ι
  have H : ((I.comap f).comap U.1.ι).ideal ⟨⊤,isAffineOpen_top _⟩ =
      Ideal.span {endValue g} := by
    change _ = Ideal.span {UnitEndomorphism.equation g ⊤}
    rw [← UnitEndomorphism.image_principal g ⊤,
      ← PiExponentSeshadri.InvertibleLocal.restricted_image_on_chart J ι hJ U.1.ι
        ⟨⊤,isAffineOpen_top _⟩ V (by simpa only [Scheme.Opens.ι_image_top] using hUV)]
    ext r
    change (∃ s, (PiExponentSeshadri.InvertibleLocal.restrictedInclusion J ι U.1.ι).val.app (.op ⊤) s = r) ↔
      ∃ s, (PiExponentSeshadri.InvertibleLocal.restrictedInclusion J ι U.1.ι).val.app (.op ⊤)
        (e.inv.val.app (.op ⊤) s) = r
    constructor
    · rintro ⟨s,hs⟩
      refine ⟨e.hom.val.app (.op ⊤) s,?_⟩
      have ht : e.inv.val.app (.op ⊤) (e.hom.val.app (.op ⊤) s) = s :=
        congrArg (fun k : J.sheaf.restrict U.1.ι ⟶ J.sheaf.restrict U.1.ι =>
          k.val.app (.op ⊤) s) e.hom_inv_id
      rw [ht]; exact hs
    · rintro ⟨s,hs⟩; exact ⟨e.inv.val.app (.op ⊤) s,hs⟩
  rw [IdealPullback.comap_ι_top,IdealPullback.comap_ideal I f U V hUV] at H
  have H' := congrArg (Ideal.map U.1.topIso.hom.hom) H
  rw [Ideal.map_map,Ideal.map_span,Set.image_singleton] at H'
  have hi : U.1.topIso.hom.hom.comp U.1.topIso.inv.hom = RingHom.id _ := by
    ext x; exact U.1.topIso.inv_hom_id_apply x
  rw [hi,Ideal.map_id] at H'
  exact H'

theorem framed_section_range {Z : Scheme} {M : Z.Modules}
    (e : M ≅ O Z) (a : M ⟶ O Z) :
    (a.val.app (.op ⊤)).hom.range =
      Ideal.span {endValue (e.inv ≫ a)} := by
  rw [show endValue (e.inv ≫ a) =
    UnitEndomorphism.equation (e.inv ≫ a) ⊤ from rfl,
    ← UnitEndomorphism.image_principal]
  ext r
  change (∃ s, a.val.app (.op ⊤) s = r) ↔
    ∃ s, a.val.app (.op ⊤) (e.inv.val.app (.op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (.op ⊤) s, ?_⟩
    have h : e.inv.val.app (.op ⊤) (e.hom.val.app (.op ⊤) s) = s := by
      exact congrArg (fun k : M ⟶ M => k.val.app (.op ⊤) s) e.hom_inv_id
    rw [h]
    exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (.op ⊤) s, hs⟩

theorem idealPower_restricted_range (f : Y ⟶ X) (I : X.IdealSheafData)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (n : ℕ) (U : Y.affineOpens) (V : X.affineOpens)
    (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    ((PiExponentSeshadri.InvertibleLocal.restrictedInclusion (J.pow n)
      (idealPowerInclusion J ι n) U.1.ι).val.app (.op ⊤)).hom.range =
      (((I.ideal V)^n).map (f.appLE V.1 U.1 hUV).hom).map U.1.topIso.inv.hom := by
  erw [framed_section_range (idealPowerFrame J U.1 e n)]
  have h := idealPowerInclusion_ideal J ι U e n
  rw [← InvertibleLocal.pullback_frame_equation J ι hJ U V hUV, ← Ideal.map_pow] at h
  have h' := congrArg (Ideal.map U.1.topIso.inv.hom) h
  rw [Ideal.map_span, Set.image_singleton] at h'
  simpa only [affineMapCoefficient, U.1.topIso.hom_inv_id_apply,
    PiExponentSeshadri.InvertibleLocal.restrictedInclusion, Category.assoc] using! h'

def powerChartIdeal (f : Y ⟶ X) (I : X.IdealSheafData) (n : ℕ)
    (U : Y.affineOpens) (V : X.affineOpens) (hUV : U.1 ≤ f ⁻¹ᵁ V.1) :
    Ideal Γ(U.1.toScheme, ⊤) :=
  (((I.ideal V)^n).map (f.appLE V.1 U.1 hUV).hom).map U.1.topIso.inv.hom

private abbrev powerSections (J : LineBundle Y) (n : ℕ) (U : Y.Opens) :
    ModuleCat Γ(U.toScheme, ⊤) := ((J.pow n).sheaf.restrict U.ι).val.obj (.op ⊤)

def idealPowerSectionsEquiv (f : Y ⟶ X) (I : X.IdealSheafData)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (n : ℕ) (U : Y.affineOpens) (V : X.affineOpens)
    (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    powerSections J n U.1 ≃ₗ[Γ(U.1.toScheme, ⊤)]
      ↥(powerChartIdeal f I n U V hUV) := by
  letI : Mono ι := hJ.1
  letI := idealPowerInclusion_mono J ι n
  let a := PiExponentSeshadri.InvertibleLocal.restrictedInclusion (J.pow n)
    (idealPowerInclusion J ι n) U.1.ι
  have ha : Mono (C := U.1.toScheme.Modules) a :=
    @PiExponentSeshadri.InvertibleLocal.restrictedInclusion_mono Y U.1.toScheme
      (J.pow n) (idealPowerInclusion J ι n) U.1.ι inferInstance
      (@idealPowerInclusion_mono Y J ι hJ.1 n)
  have hinj : Function.Injective (a.val.app (.op ⊤)) := by
    let : Mono a.val :=
      @Functor.map_mono _ _ _ _ (Scheme.Modules.toPresheafOfModules U.1.toScheme)
        inferInstance _ _ a ha
    exact PresheafOfModules.injective_of_mono a.val (.op ⊤)
  let φ : powerSections J n U.1 →ₗ[Γ(U.1.toScheme, ⊤)]
      Γ(U.1.toScheme, ⊤) := (a.val.app (.op ⊤)).hom
  have hr : φ.range = (powerChartIdeal f I n U V hUV : Submodule Γ(U.1.toScheme, ⊤) _) :=
    idealPower_restricted_range f I J ι hJ n U V hUV e
  exact (LinearEquiv.ofInjective φ hinj).trans (LinearEquiv.ofEq _ _ hr)

theorem idealPowerSectionsEquiv_apply (f : Y ⟶ X) (I : X.IdealSheafData)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (hJ : PresentsPullbackIdeal I f J ι)
    (n : ℕ) (U : Y.affineOpens) (V : X.affineOpens)
    (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (s : powerSections J n U.1) :
    (idealPowerSectionsEquiv f I J ι hJ n U V hUV e s).val =
      (PiExponentSeshadri.InvertibleLocal.restrictedInclusion (J.pow n)
        (idealPowerInclusion J ι n) U.1.ι).val.app (.op ⊤) s := rfl

end PiExponentSeshadri.Geometry
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerPresentation
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackMap

namespace OAI

namespace PiExponent.GeometrySupport.ExceptionalRecoveryMap
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)

def ordinaryMap (n : ℕ) : closedModule (I^n) ⟶
    (Scheme.Modules.pushforward f).obj (modulePow Y E.sheaf n) :=
  IdealPullbackMap.comap f (I^n) ≫
    (Scheme.Modules.pushforward f).map (PresentedIdealIso.powerIso I f E ι hE n).inv

@[reassoc (attr := simp)] theorem ordinaryMap_inclusion (n : ℕ) :
    ordinaryMap f I E ι hE n ≫
      (Scheme.Modules.pushforward f).map (idealPowerInclusion E ι n) =
    closedInclusion (I^n) ≫ structureMap f := by
  have he : (PresentedIdealIso.powerIso I f E ι hE n).inv ≫
      idealPowerInclusion E ι n = closedInclusion ((I^n).comap f) := by
    rw [← PresentedIdealIso.powerIso_hom_inclusion I f E ι hE n]
    exact Iso.inv_hom_id_assoc _ _
  rw [ordinaryMap, Category.assoc]
  erw [← Functor.map_comp, he]
  exact IdealPullbackMap.comap_inclusion f (I^n)

theorem ordinaryMap_app_inclusion (n : ℕ) (U : X.Opens) (s : Γ(closedModule (I^n), U)) :
    (idealPowerInclusion E ι n).app (f ⁻¹ᵁ U)
      ((ordinaryMap f I E ι hE n).app U s) =
    f.app U ((closedInclusion (I^n)).app U s) :=
  congrArg (fun g => g.app U s) (ordinaryMap_inclusion f I E ι hE n)

def twistedMap (A : LineBundle X) (n : ℕ) :
    (moduleTwistFunctor A n).obj (closedModule (I^n)) ⟶
      (Scheme.Modules.pushforward f).obj ((E.tensor (A.pullback f)).pow n).sheaf :=
  (moduleTwistFunctor A n).map (ordinaryMap f I E ι hE n) ≫
    (ProjectionFormula.twistIso f (modulePow Y E.sheaf n) A n).inv ≫
      (Scheme.Modules.pushforward f).map
        ((moduleTwistPowerIso (A.pullback f) (modulePow Y E.sheaf n) n).hom ≫
          (lineTensorPow E (A.pullback f) n).inv)

end
end PiExponent.GeometrySupport.ExceptionalRecoveryMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryMap
import OAI.NumberTheory.PiExponent.LocalAlgebra.TwistLocalSections

namespace OAI

namespace PiExponent.GeometrySupport.ExceptionalRecoveryMap
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)

theorem twistedMap_app_bijective (A : LineBundle X) (n : ℕ) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (h : Function.Bijective ((ordinaryMap f I E ι hE n).app U)) :
    Function.Bijective ((twistedMap f I E ι hE A n).app U) := by
  let a := (ProjectionFormula.twistIso f (modulePow Y E.sheaf n) A n).symm ≪≫
    (Scheme.Modules.pushforward f).mapIso
      (moduleTwistPowerIso (A.pullback f) (modulePow Y E.sheaf n) n ≪≫
        (lineTensorPow E (A.pullback f) n).symm)
  let : IsIso ((SheafOfModules.evaluation X.ringCatSheaf (op U)).map a.hom) :=
    ((SheafOfModules.evaluation X.ringCatSheaf (op U)).mapIso a).isIso_hom
  have ha := ConcreteCategory.bijective_of_isIso
    ((SheafOfModules.evaluation X.ringCatSheaf (op U)).map a.hom)
  exact ha.comp (moduleTwist_app_bijective A U e (ordinaryMap f I E ι hE n) n h)

end
end PiExponent.GeometrySupport.ExceptionalRecoveryMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedValue

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
private abbrev schemeFreeOpen (Y : Scheme) (U : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf U

variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}
variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme)

theorem exists_representedSectionsOpaque (n : ℕ) :
    ∃ E : (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+
      ↥((I^n).map φ), E = representedSectionsEquiv I f j φ hf L ι hL e n :=
  ⟨_, rfl⟩

def representedSectionsOpaque (n : ℕ) :
    (schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) ≃+ ↥((I^n).map φ) :=
  (exists_representedSectionsOpaque I f j φ hf L ι hL e n).choose

theorem representedSectionsOpaque_eq (n : ℕ) :
    representedSectionsOpaque I f j φ hf L ι hL e n =
      representedSectionsEquiv I f j φ hf L ι hL e n :=
  (exists_representedSectionsOpaque I f j φ hf L ι hL e n).choose_spec

theorem representedSectionsOpaque_apply (n : ℕ)
    (b : schemeFreeOpen Y j.opensRange ⟶ (L.pow n).sheaf) :
    representedSectionsOpaque I f j φ hf L ι hL e n b =
      representedSectionsEquiv I f j φ hf L ι hL e n b :=
  congrArg (fun E => E b) (representedSectionsOpaque_eq I f j φ hf L ι hL e n)

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedOpaque

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}

def Frame (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (L : LineBundle Y) : Type :=
  L.sheaf.restrict (ExceptionalAffineChart.chartOpen j).1.ι ≅
    O (ExceptionalAffineChart.chartOpen j).1.toScheme

def Sections (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (L : LineBundle Y) (n : ℕ) : Type :=
  freeOpen Y.ringCatSheaf j.opensRange ⟶ (L.pow n).sheaf

instance (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
    (L : LineBundle Y) (n : ℕ) : AddCommGroup (Sections j L n) :=
  Preadditive.homGroup (C := Y.Modules)
    (freeOpen Y.ringCatSheaf j.opensRange) (L.pow n).sheaf

variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : Frame j L)

def representedSectionsTyped (n : ℕ) : Sections j L n ≃+ ↥((I^n).map φ) :=
  ExceptionalAffineChart.representedSectionsOpaque I f j φ hf L ι hL e n

theorem representedSectionsTyped_apply (n : ℕ) (b : Sections j L n) :
    representedSectionsTyped I f j φ hf L ι hL e n b =
      ExceptionalAffineChart.representedSectionsEquiv I f j φ hf L ι hL e n b :=
  ExceptionalAffineChart.representedSectionsOpaque_apply I f j φ hf L ι hL e n b

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChartRestriction

namespace OAI

namespace PiExponent.ExceptionalAffineChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
variable {R A : Type} [CommRing R] [CommRing A] {Y : Scheme}
variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : L.sheaf.restrict (chartOpen j).1.ι ≅ O (chartOpen j).1.toScheme)

theorem representedSectionsEquiv_apply (n : ℕ)
    (b : freeOpen Y.ringCatSheaf j.opensRange ⟶ (L.pow n).sheaf) :
    (representedSectionsEquiv I f j φ hf L ι hL e n b).val =
      functionsOnOpenEquiv j
        ((idealPowerInclusion L ι n).app j.opensRange
          (freeOpenEquiv Y.ringCatSheaf (L.pow n).sheaf j.opensRange b)) := by
  exact sectionsOnOpenEquiv_apply I f j φ hf L ι hL e n _

end
end PiExponent.ExceptionalAffineChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedTypes

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.IdealPullback
variable {R A B : Type} [CommRing R] [CommRing A] [CommRing B] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (h : Spec.map (CommRingCat.ofHom θ) ≫ j = j')

def restrictSections (L : LineBundle Y) (n : ℕ) :
    Sections j L n →+ Sections j' L n where
  toFun b := freeOpenMap Y.ringCatSheaf
    (homOfLE (ExceptionalAffineChart.opensRange_le j j' θ h)) ≫ b
  map_zero' := Limits.HasZeroMorphisms.comp_zero (C := Y.Modules) _ _
  map_add' b c := Preadditive.comp_add _ _ _ _ b c

theorem restrictSections_apply (L : LineBundle Y) (n : ℕ) (b : Sections j L n) :
    restrictSections j j' θ h L n b =
      freeOpenMap Y.ringCatSheaf
        (homOfLE (ExceptionalAffineChart.opensRange_le j j' θ h)) ≫ b := rfl

variable (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R))
  (φ : R →+* A) (hf : j ≫ f = Spec.map (CommRingCat.ofHom φ))
  (L : LineBundle Y) (ι : L.sheaf ⟶ O Y)
  (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
  (e : Frame j L)
  (φ' : R →+* B) (hf' : j' ≫ f = Spec.map (CommRingCat.ofHom φ'))
  (e' : Frame j' L)

theorem representedSectionsTyped_restrict (n : ℕ) (b : Sections j L n) :
    (representedSectionsTyped I f j' φ' hf' L ι hL e' n
      (restrictSections j j' θ h L n b)).val =
      θ (representedSectionsTyped I f j φ hf L ι hL e n b).val := by
  rw [representedSectionsTyped_apply, representedSectionsTyped_apply]
  exact ExceptionalAffineChart.representedSectionsEquiv_restrict
    I f j φ hf L ι hL e j' θ h φ' hf' e' n b

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRepresentedTypes

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque
private abbrev schemeFreeOpen (Y : Scheme) (U : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf U

variable {A : Type} [CommRing A] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (L : LineBundle Y)

theorem frame_nonempty_of_open {U : Y.Opens} (h : U = j.opensRange)
    (he : Nonempty (L.sheaf.restrict U.ι ≅ O U.toScheme)) :
    Nonempty (Frame j L) := by
  subst U
  exact he

def transportSections (n : ℕ) {V : Y.Opens} (h : j.opensRange = V) :
    (schemeFreeOpen Y V ⟶ (L.pow n).sheaf) ≃+ Sections j L n where
  toFun b := freeOpenMap Y.ringCatSheaf (eqToHom h) ≫ b
  invFun b := freeOpenMap Y.ringCatSheaf (eqToHom h.symm) ≫ b
  left_inv b := by
    subst V
    simp [freeOpenMap]
    exact (Category.id_comp _).trans (Category.id_comp b)
  right_inv b := by
    subst V
    simp [freeOpenMap]
    exact (Category.id_comp _).trans (Category.id_comp b)
  map_add' b c := Preadditive.comp_add _ _ _ _ b c

theorem transportSections_apply (n : ℕ) {V : Y.Opens} (h : j.opensRange = V)
    (b : schemeFreeOpen Y V ⟶ (L.pow n).sheaf) :
    transportSections j L n h b = freeOpenMap Y.ringCatSheaf (eqToHom h) ≫ b := rfl

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedTransport

namespace OAI

namespace PiExponent.ExceptionalRepresentedTypes
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
variable {A B : Type} [CommRing A] [CommRing B] {Y : Scheme}
variable (j : Spec (CommRingCat.of A) ⟶ Y) [IsOpenImmersion j]
  (j' : Spec (CommRingCat.of B) ⟶ Y) [IsOpenImmersion j']
  (θ : A →+* B) (hchart : Spec.map (CommRingCat.ofHom θ) ≫ j = j')

theorem transportSections_restrict (L : LineBundle Y) (n : ℕ)
    {U V : Y.Opens} (hU : j.opensRange = U) (hV : j'.opensRange = V)
    (hVU : V ≤ U) (b : freeOpen Y.ringCatSheaf U ⟶ (L.pow n).sheaf) :
    transportSections j' L n hV (freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ b) =
      restrictSections j j' θ hchart L n (transportSections j L n hU b) := by
  subst U V
  simp [transportSections, restrictSections, freeOpenMap]
  change (𝟙 _ ≫ (freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ b)) =
    freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ (𝟙 _ ≫ b)
  exact (Category.id_comp _).trans
    (congrArg (fun c => freeOpenMap Y.ringCatSheaf (homOfLE hVU) ≫ c)
      (Category.id_comp b).symm)

end
end PiExponent.ExceptionalRepresentedTypes

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme.{0}}

theorem LineBundle.finite_affine_frame_cover [CompactSpace X] (L : LineBundle X) :
    ∃ k : ℕ, ∃ U : Fin k → X.affineOpens,
      (⨆ i, (U i).1) = ⊤ ∧
      ∀ i, Nonempty (L.sheaf.restrict (U i).1.ι ≅ structureSheaf (U i).1.toScheme) := by
  classical
  have hex (x : X) := common_affine_frames L L x
  choose V hx he _ using hex
  obtain ⟨s, hs⟩ := isCompact_univ.elim_finite_subcover
    (fun x => ((V x).1 : Set X)) (fun x => (V x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hx x⟩)
  let e := (Fintype.equivFin s).symm
  refine ⟨Fintype.card s, fun i => V (e i).val, ?_, fun i => he (e i).val⟩
  apply top_unique
  intro x _
  obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hs (show x ∈ Set.univ from trivial))
  obtain ⟨hi, hx⟩ := Set.mem_iUnion.mp hi
  exact Opens.mem_iSup.mpr ⟨e.symm ⟨i, hi⟩, by simpa using hx⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X Y : Scheme.{0}}

theorem LineBundle.IsAmple.of_pow (L : LineBundle X) {d : ℕ} (hd : 0 < d)
    (hL : (L.pow d).IsAmple) : L.IsAmple := by
  intro x V hx
  obtain ⟨n, hn, s, hxs, hsV, hsa⟩ := hL x V hx
  have he := PiExponent.AmpleIso.sectionOpen_postcomp_iso s (linePowerMul L d n)
  exact ⟨d*n, Nat.mul_pos hd hn, s ≫ (linePowerMul L d n).hom,
    he.symm ▸ hxs, he.le.trans hsV, he.symm ▸ hsa⟩

theorem LineBundle.IsAmple.pullback_finite [CompactSpace X] [IsIntegral Y] [CompactSpace Y]
    (L : LineBundle X) (hL : L.IsAmple) (f : Y ⟶ X) [IsFinite f] :
    (L.pullback f).IsAmple := by
  obtain ⟨d, hd, l, s, hc, ha, _⟩ := L.ample_common_degree_cover hL
  let t (i : Fin l) := pullbackPowerSection L f d (s i)
  have ht (i : Fin l) : sectionOpen Y (t i) = f ⁻¹ᵁ sectionOpen X (s i) :=
    sectionOpen_pullbackPowerSection L f d (s i)
  have htc : (⨆ i, sectionOpen Y (t i)) = ⊤ := by
    apply top_le_iff.mp
    intro y _
    have hy : f y ∈ ⨆ i, sectionOpen X (s i) := by rw [hc]; trivial
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hy
    exact Opens.mem_iSup.mpr ⟨i, by rw [ht]; exact hi⟩
  have hta (i : Fin l) : IsAffineOpen (sectionOpen Y (t i)) := by
    rw [ht]
    exact (ha i).preimage f
  exact LineBundle.IsAmple.of_pow (L.pullback f) hd
    (((L.pullback f).pow d).ample_of_affine_section_cover t htc hta)

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryTwist
import OAI.NumberTheory.PiExponent.Ampleness.FiniteAffineFrames
import OAI.NumberTheory.PiExponent.Approximation.PushforwardSectionComparison

namespace OAI

namespace PiExponent.GeometrySupport.ExceptionalRecoveryMap
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.Frames
open PiExponentSeshadri.ModuleFlasque
open CechHigher
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)

private theorem intersection_one {J : Type} (U : J → X.Opens) (t : Fin 1 → J) :
    intersection U t = U (t 0) := by
  apply le_antisymm (iInf_le _ 0)
  apply le_iInf
  intro i
  exact le_of_eq (congrArg (fun j => U (t j)) (Subsingleton.elim 0 i))

private theorem intersection_two {J : Type} (U : J → X.Opens) (t : Fin 2 → J) :
    intersection U t = U (t 0) ⊓ U (t 1) := by
  apply le_antisymm (le_inf (iInf_le _ 0) (iInf_le _ 1))
  apply le_iInf
  intro i
  fin_cases i
  · exact inf_le_left
  · exact inf_le_right

theorem eventual_comparison_of_affine_recovery [CompactSpace X] [X.IsSeparated]
    (A : LineBundle X)
    (hrecover : ∀ U : X.affineOpens, ∃ N, ∀ n, N ≤ n →
      Function.Bijective ((ordinaryMap f I E ι hE n).app U.1)) :
    ∃ k : ℕ, ∃ U : Fin k → X.affineOpens, (⨆ i, (U i).1) = ⊤ ∧
      ∃ N, ∀ n, N ≤ n → Nonempty
        (CechH1Transfer.SectionComparison (fun i => (U i).1)
          (fun i => f ⁻¹ᵁ (U i).1)
          ((moduleTwistFunctor A n).obj (closedModule (I^n)))
          ((E.tensor (A.pullback f)).pow n).sheaf) := by
  classical
  obtain ⟨k,U,hcover,hframe⟩ := A.finite_affine_frame_cover
  let V : Fin k → X.Opens := fun i => (U i).1
  have ha1 (t : Fin 1 → Fin k) : IsAffineOpen (intersection V t) :=
    (intersection_one V t).symm ▸ (U (t 0)).2
  have ha2 (t : Fin 2 → Fin k) : IsAffineOpen (intersection V t) :=
    (intersection_two V t).symm ▸ (U (t 0)).2.inf (U (t 1)).2
  choose Nv hv using fun t : Fin 1 → Fin k => hrecover ⟨intersection V t, ha1 t⟩
  choose Np hp using fun t : Fin 2 → Fin k => hrecover ⟨intersection V t, ha2 t⟩
  let Bv := Finset.univ.sup Nv
  let Bp := Finset.univ.sup Np
  refine ⟨k,U,hcover,Bv ⊔ Bp,?_⟩
  intro n hn
  let β := twistedMap f I E ι hE A n
  have hvn (t : Fin 1 → Fin k) : Function.Bijective (β.app (intersection V t)) := by
    exact twistedMap_app_bijective f I E ι hE A n (intersection V t)
      (restrictOpenFrame (iInf_le _ 0) (Classical.choice (hframe (t 0))))
      (hv t n ((Finset.le_sup (Finset.mem_univ t)).trans (le_sup_left.trans hn)))
  have hpn (t : Fin 2 → Fin k) : Function.Injective (β.app (intersection V t)) := by
    exact (twistedMap_app_bijective f I E ι hE A n (intersection V t)
      (restrictOpenFrame (iInf_le _ 0) (Classical.choice (hframe (t 0))))
      (hp t n ((Finset.le_sup (Finset.mem_univ t)).trans (le_sup_right.trans hn)))).injective
  exact ⟨PushforwardOpenSections.comparison f β V hvn hpn⟩

end
end PiExponent.GeometrySupport.ExceptionalRecoveryMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalExceptionalComparison

namespace OAI

namespace PiExponentSeshadri.BlowupGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme.{0}} (I : X.IdealSheafData) (U : X.affineOpens)

def baseChart : Spec (CommRingCat.of Γ(U.1.toScheme, ⊤)) ⟶ X :=
  U.1.toScheme.isoSpec.inv ≫ U.1.ι

def totalChart : ReesGrading.affineBlowup (affineCenterIdeal I U) ⟶ scheme I :=
  (affineRestrictionIso I U).inv ≫ ((projection I) ⁻¹ᵁ U.1).ι

instance baseChart_isOpenImmersion : IsOpenImmersion (baseChart (X := X) U) := by
  dsimp [baseChart]
  infer_instance

instance totalChart_isOpenImmersion : IsOpenImmersion (totalChart I U) := by
  dsimp [totalChart]
  infer_instance

@[reassoc (attr := simp)] theorem totalChart_projection :
    totalChart I U ≫ projection I =
      ReesGrading.projection (affineCenterIdeal I U) ≫ baseChart U := by
  have he : (affineRestrictionIso I U).inv ≫ ((projection I) ∣_ U.1) =
      ReesGrading.projection (affineCenterIdeal I U) ≫ U.1.toScheme.isoSpec.inv := by
    apply (cancel_mono U.1.toScheme.isoSpec.hom).mp
    rw [Category.assoc, Category.assoc, Iso.inv_hom_id, Category.comp_id,
      ← affineRestrictionIso_hom_reesProjection I U, Iso.inv_hom_id_assoc]
  rw [totalChart, Category.assoc, ← morphismRestrict_ι, ← Category.assoc, he,
    Category.assoc]
  rfl

@[simp] theorem baseChart_opensRange : (baseChart (X := X) U).opensRange = U.1 := by
  change (U.1.toScheme.isoSpec.inv ≫ U.1.ι).opensRange = U.1
  rw [Scheme.Hom.opensRange_comp_of_isIso, Scheme.Opens.opensRange_ι]

@[simp] theorem totalChart_opensRange :
    (totalChart I U).opensRange = projection I ⁻¹ᵁ U.1 := by
  change ((affineRestrictionIso I U).inv ≫ ((projection I) ⁻¹ᵁ U.1).ι).opensRange = _
  rw [Scheme.Hom.opensRange_comp_of_isIso, Scheme.Opens.opensRange_ι]

@[simp] theorem center_comap_baseChart :
    I.comap (baseChart U) = IdealPullback.specIdeal (affineCenterIdeal I U) := by
  rw [baseChart, Scheme.IdealSheafData.comap_comp, IdealPullback.comap_isoSpec_inv]

end
end PiExponentSeshadri.BlowupGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean <==
import Mathlib.AlgebraicGeometry.RelativeGluing
import Mathlib.AlgebraicGeometry.Sites.SmallAffineZariski
import OAI.NumberTheory.PiExponent.Ampleness.AffineBlowupUniversal
import OAI.NumberTheory.PiExponent.Ampleness.BlowupUniversalBaseChange

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
open CategoryTheory AlgebraicGeometry

theorem rees_isBlowup {R : Type} [CommRing R] (I : Ideal R) :
    IsBlowup (IdealPullback.specIdeal I) (ReesGrading.projection I) :=
  ⟨ReesGrading.exceptional_invertible I, fun _ f hf =>
    ReesGrading.affineBlowup_universal I f hf⟩

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.IdealPullback
open CategoryTheory AlgebraicGeometry
variable {X : Scheme.{0}} [IsAffine X]

lemma specIdeal_comap_toSpec (I : X.IdealSheafData) :
    (specIdeal (I.ideal ⟨⊤, isAffineOpen_top X⟩)).comap X.toSpecΓ = I := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  rw [comap_top, specIdeal_top, Scheme.toSpecΓ_appTop, Ideal.map_map]
  change Ideal.map ((Scheme.ΓSpecIso Γ(X, ⊤)).hom.hom.comp
    (Scheme.ΓSpecIso Γ(X, ⊤)).inv.hom) _ = _
  simp only [← CommRingCat.hom_comp, Iso.inv_hom_id, CommRingCat.hom_id, Ideal.map_id]

lemma comap_isoSpec_inv (I : X.IdealSheafData) :
    I.comap X.isoSpec.inv = specIdeal (I.ideal ⟨⊤, isAffineOpen_top X⟩) := by
  conv_lhs => rw [← specIdeal_comap_toSpec I]
  rw [← Scheme.IdealSheafData.comap_comp]
  change (specIdeal _).comap (X.isoSpec.inv ≫ X.isoSpec.hom) = _
  rw [Iso.inv_hom_id, Scheme.IdealSheafData.comap_id]

end PiExponentSeshadri.IdealPullback

namespace PiExponentSeshadri.AffineBlowup
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsAffine X] (I : X.IdealSheafData)

abbrev scheme : Scheme := ReesGrading.affineBlowup (I.ideal ⟨⊤, isAffineOpen_top X⟩)

def projection : scheme I ⟶ X :=
  ReesGrading.projection (I.ideal ⟨⊤, isAffineOpen_top X⟩) ≫ X.isoSpec.inv

theorem isBlowup : IsBlowup I (projection I) :=
  (rees_isBlowup (I.ideal ⟨⊤, isAffineOpen_top X⟩)).postIso X.isoSpec.symm I
    (IdealPullback.comap_isoSpec_inv I)

end PiExponentSeshadri.AffineBlowup

namespace PiExponentSeshadri.BlowupGluing

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

abbrev baseCover (_I : X.IdealSheafData) : X.OpenCover := Scheme.AffineZariskiSite.directedCover X

local instance localAffine (U : X.AffineZariskiSite) : IsAffine U.toOpens.toScheme := U.2

abbrev localCentre (U : X.AffineZariskiSite) : U.toOpens.toScheme.IdealSheafData := I.comap U.toOpens.ι

abbrev localScheme (U : X.AffineZariskiSite) : Scheme :=
  AffineBlowup.scheme (localCentre I U)

abbrev localProjection (U : X.AffineZariskiSite) : localScheme I U ⟶ U.toOpens.toScheme :=
  AffineBlowup.projection (localCentre I U)

lemma local_isBlowup (U : X.AffineZariskiSite) :
    IsBlowup (localCentre I U) (localProjection I U) :=
  AffineBlowup.isBlowup (localCentre I U)

lemma centre_transition {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    (localCentre I V).comap ((baseCover I).trans h) = localCentre I U := by
  rw [localCentre, ← Scheme.IdealSheafData.comap_comp]
  change I.comap ((baseCover I).trans h ≫ (baseCover I).f V) = _
  rw [Scheme.Cover.trans_map]

lemma local_invertible {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    InvertiblePullbackIdeal (localCentre I V)
      (localProjection I U ≫ (baseCover I).trans h) := by
  apply (InvertibleLocal.invertible_congr (I' := localCentre I U)
    (f' := localProjection I U) ?_).mpr (local_isBlowup I U).1
  rw [Scheme.IdealSheafData.comap_comp, centre_transition]

def transition {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    localScheme I U ⟶ localScheme I V :=
  ((local_isBlowup I V).2 _ _ (local_invertible I h)).choose

@[reassoc (attr := simp)]
lemma transition_projection {U V : X.AffineZariskiSite} (h : U ⟶ V) :
    transition I h ≫ localProjection I V = localProjection I U ≫ (baseCover I).trans h :=
  ((local_isBlowup I V).2 _ _ (local_invertible I h)).choose_spec.1

lemma transition_id (U : X.AffineZariskiSite) : transition I (𝟙 U) = 𝟙 (localScheme I U) := by
  apply (local_isBlowup I U).hom_ext (localProjection I U) (local_isBlowup I U).1
  · rw [transition_projection, Scheme.Cover.trans_id (baseCover I) U, Category.comp_id]
  · simp

lemma transition_comp {U V W : X.AffineZariskiSite} (h : U ⟶ V) (k : V ⟶ W) :
    transition I (h ≫ k) = transition I h ≫ transition I k := by
  apply (local_isBlowup I W).hom_ext _ (local_invertible I (h ≫ k))
  · exact transition_projection I (h ≫ k)
  · rw [Category.assoc, transition_projection, ← Category.assoc, transition_projection,
      Category.assoc, Scheme.Cover.trans_comp (baseCover I) h k]

def diagram : X.AffineZariskiSite ⥤ Scheme where
  obj := localScheme I
  map := transition I
  map_id := transition_id I
  map_comp := transition_comp I

def diagramMap : diagram I ⟶ (baseCover I).functorOfLocallyDirected where
  app := localProjection I
  naturality _ _ h := transition_projection I h

lemma diagramMap_equifibered : (diagramMap I).Equifibered := by
  intro U V h
  apply IsPullback.flip
  change IsPullback (localProjection I U) (transition I h)
    ((baseCover I).trans h) (localProjection I V)
  apply (local_isBlowup I V).baseChangeSquare ((baseCover I).trans h)
    (localProjection I U)
  · rw [centre_transition]
    exact local_isBlowup I U
  · exact transition_projection I h

def gluing : (baseCover I).RelativeGluingData where
  functor := diagram I
  natTrans := diagramMap I
  equifibered := diagramMap_equifibered I

abbrev scheme : Scheme := (gluing I).glued
abbrev projection : scheme I ⟶ X := (gluing I).toBase
abbrev cover : (scheme I).OpenCover := (gluing I).cover

@[reassoc (attr := simp)]
lemma cover_projection (U : X.AffineZariskiSite) :
    (cover I).f U ≫ projection I = localProjection I U ≫ U.toOpens.ι :=
  (gluing I).ι_toBase U

lemma local_pullback (U : X.AffineZariskiSite) :
    IsPullback (localProjection I U) ((cover I).f U) U.toOpens.ι (projection I) :=
  (gluing I).isPullback_natTrans_ι_toBase U

end

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

lemma projection_invertible : InvertiblePullbackIdeal I (projection I) := by
  apply InvertibleLocal.invertible_of_cover I (projection I) (cover I)
  intro U
  erw [cover_projection]
  apply (InvertibleLocal.invertible_congr
    (Scheme.IdealSheafData.comap_comp I (localProjection I U) U.toOpens.ι)).mpr
  exact (local_isBlowup I U).1

lemma test_invertible {Y : Scheme.{0}} (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (U : X.AffineZariskiSite) :
    InvertiblePullbackIdeal (localCentre I U) (pullback.snd f U.toOpens.ι) := by
  apply (InvertibleLocal.invertible_congr (I' := I)
    (f' := pullback.fst f U.toOpens.ι ≫ f) ?_).mpr
  · exact InvertibleLocal.invertible_restrict_general I f hf (pullback.fst f U.toOpens.ι)
  · change ((I.comap U.toOpens.ι).comap (pullback.snd f U.toOpens.ι)) = _
    rw [← Scheme.IdealSheafData.comap_comp, pullback.condition]

lemma hom_ext {Y : Scheme.{0}} (f : Y ⟶ X) (hf : InvertiblePullbackIdeal I f)
    (g h : Y ⟶ scheme I) (hg : g ≫ projection I = f) (hh : h ≫ projection I = f) : g = h := by
  let C : Y.OpenCover := (baseCover I).pullback₁ f
  apply C.hom_ext
  intro U
  let s := pullback.snd f U.toOpens.ι
  let t := pullback.fst f U.toOpens.ι
  have eg : s ≫ U.toOpens.ι = (t ≫ g) ≫ projection I := by
    rw [Category.assoc, hg]
    exact (pullback.condition (f := f) (g := U.toOpens.ι)).symm
  have eh : s ≫ U.toOpens.ι = (t ≫ h) ≫ projection I := by
    rw [Category.assoc, hh]
    exact (pullback.condition (f := f) (g := U.toOpens.ι)).symm
  let g' := (local_pullback I U).lift s (t ≫ g) eg
  let h' := (local_pullback I U).lift s (t ≫ h) eh
  have he : g' = h' := (local_isBlowup I U).hom_ext s (test_invertible I f hf U)
    ((local_pullback I U).lift_fst _ _ _) ((local_pullback I U).lift_fst _ _ _)
  have he' := congrArg (fun k : C.X U ⟶ localScheme I U => k ≫ (cover I).f U) he
  change t ≫ g = t ≫ h
  exact ((local_pullback I U).lift_snd s (t ≫ g) eg).symm.trans
    (he'.trans ((local_pullback I U).lift_snd s (t ≫ h) eh))

theorem universal {Y : Scheme.{0}} (f : Y ⟶ X) (hf : InvertiblePullbackIdeal I f) :
    ∃! h : Y ⟶ scheme I, h ≫ projection I = f := by
  classical
  let C : Y.OpenCover := (baseCover I).pullback₁ f
  let l (U : X.AffineZariskiSite) : C.X U ⟶ localScheme I U :=
    ((local_isBlowup I U).2 _ _ (test_invertible I f hf U)).choose
  have hl (U : X.AffineZariskiSite) : l U ≫ localProjection I U = pullback.snd f U.toOpens.ι :=
    ((local_isBlowup I U).2 _ _ (test_invertible I f hf U)).choose_spec.1
  let g (U : C.I₀) : C.X U ⟶ scheme I := l U ≫ (cover I).f U
  have hg (U : C.I₀) : g U ≫ projection I = C.f U ≫ f := by
    dsimp only [g]
    exact (Category.assoc (l U) ((cover I).f U) (projection I)).trans
      ((congrArg (fun q : localScheme I U ⟶ X => l U ≫ q)
        (cover_projection I U)).trans
        ((Category.assoc (l U) (localProjection I U) U.toOpens.ι).symm.trans
          ((congrArg (fun q : C.X U ⟶ U.toOpens.toScheme => q ≫ U.toOpens.ι)
            (hl U)).trans (pullback.condition (f := f) (g := U.toOpens.ι)).symm)))
  have hcompat (U V : C.I₀) : pullback.fst (C.f U) (C.f V) ≫ g U =
      pullback.snd (C.f U) (C.f V) ≫ g V := by
    let j := pullback.fst (C.f U) (C.f V) ≫ C.f U
    apply hom_ext I (j ≫ f)
    · exact InvertibleLocal.invertible_restrict_general I f hf j
    · rw [Category.assoc, hg]
      rfl
    · rw [Category.assoc, hg]
      exact (pullback.condition_assoc f).symm
  refine ⟨C.glueMorphisms g hcompat, ?_, ?_⟩
  · apply C.hom_ext
    intro U
    rw [← Category.assoc, Scheme.Cover.ι_glueMorphisms C]
    exact hg U
  · intro h hh
    apply hom_ext I f hf h _ hh
    apply C.hom_ext
    intro U
    rw [← Category.assoc, Scheme.Cover.ι_glueMorphisms C]
    exact hg U

theorem isBlowup : IsBlowup I (projection I) :=
  ⟨projection_invertible I, fun _ f hf => universal I f hf⟩

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivity
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.BlowupJetSurjectivity
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

def blowupBundle (I : X.IdealSheafData) (A : LineBundle X) :
    LineBundle (PiExponentSeshadri.BlowupGluing.scheme I) :=
  (PiExponentSeshadri.BlowupGluing.exceptionalLineBundle I).tensor
    (A.pullback (PiExponentSeshadri.BlowupGluing.projection I))

theorem eventual_blowup_jetRestriction_surjective_of_section_comparison
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (A : LineBundle X)
    (hample : LineBundle.IsAmple _ (blowupBundle I A))
    {J : Type} (U : J → X.Opens) (hU : ∀ i, IsAffineOpen (U i))
    (hcover : (⨆ i, U i) = ⊤)
    (hcomparison : ∃ N, ∀ n, N ≤ n → Nonempty
      (CechH1Transfer.SectionComparison U
        (fun i => PiExponentSeshadri.BlowupGluing.projection I ⁻¹ᵁ U i)
        (twistedIdeal I A n)
        (modulePow (PiExponentSeshadri.BlowupGluing.scheme I) (blowupBundle I A).sheaf n))) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective (jetRestriction I A n) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  exact eventual_jetRestriction_surjective_of_ample_comparison
    (PiExponentSeshadri.BlowupGluing.projection I)
    (PiExponentSeshadri.BlowupGluing.projection I ≫ p) I A (blowupBundle I A)
    hample U hU hcover hcomparison

end
end PiExponent.BlowupJetSurjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing

namespace OAI

noncomputable section
namespace PiExponentSeshadri.BlowupGluing
open CategoryTheory AlgebraicGeometry PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData)

def exceptionalLineBundle : LineBundle (scheme I) := (projection_invertible I).choose

def exceptionalInclusion : (exceptionalLineBundle I).sheaf ⟶ structureSheaf (scheme I) :=
  (projection_invertible I).choose_spec.choose

theorem exceptional_presents :
    PresentsPullbackIdeal I (projection I) (exceptionalLineBundle I) (exceptionalInclusion I) :=
  (projection_invertible I).choose_spec.choose_spec

def restrictionIso (U : X.Opens) :
    ((projection I) ⁻¹ᵁ U).toScheme ≅ scheme (I.comap U.ι) :=
  ((isBlowup I).morphismRestrict U).iso (isBlowup (I.comap U.ι))

@[reassoc (attr := simp)]
theorem restrictionIso_hom_projection (U : X.Opens) :
    (restrictionIso I U).hom ≫ projection (I.comap U.ι) = (projection I) ∣_ U :=
  ((isBlowup I).morphismRestrict U).iso_hom_comp (isBlowup (I.comap U.ι))

def affineRestrictionIso (U : X.affineOpens) :
    ((projection I) ⁻¹ᵁ U.1).toScheme ≅ AffineBlowup.scheme (I.comap U.1.ι) :=
  ((isBlowup I).morphismRestrict U.1).iso (AffineBlowup.isBlowup (I.comap U.1.ι))

@[reassoc (attr := simp)]
theorem affineRestrictionIso_hom_projection (U : X.affineOpens) :
    (affineRestrictionIso I U).hom ≫ AffineBlowup.projection (I.comap U.1.ι) =
      (projection I) ∣_ U.1 :=
  ((isBlowup I).morphismRestrict U.1).iso_hom_comp
    (AffineBlowup.isBlowup (I.comap U.1.ι))

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupPresentationRestriction
import OAI.NumberTheory.PiExponent.Approximation.TensorPowerRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso

namespace OAI

noncomputable section
namespace PiExponentSeshadri.BlowupGluing
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} (I : X.IdealSheafData) (U : X.affineOpens)

abbrev affineCenterIdeal :=
  (I.comap U.1.ι).ideal ⟨⊤, isAffineOpen_top U.1.toScheme⟩

@[reassoc (attr := simp)] theorem affineRestrictionIso_hom_reesProjection :
    (affineRestrictionIso I U).hom ≫ ReesGrading.projection (affineCenterIdeal I U) =
      ((projection I) ∣_ U.1) ≫ U.1.toScheme.isoSpec.hom := by
  have h := congrArg (fun f => f ≫ U.1.toScheme.isoSpec.hom)
    (affineRestrictionIso_hom_projection I U)
  simpa only [AffineBlowup.projection, Category.assoc, Iso.inv_hom_id,
    Category.comp_id] using h

def restrictedExceptionalLineBundle :=
  (exceptionalLineBundle I).restrict ((projection I) ⁻¹ᵁ U.1).ι

def restrictedExceptionalInclusion :
    (restrictedExceptionalLineBundle I U).sheaf ⟶
      structureSheaf (((projection I) ⁻¹ᵁ U.1).toScheme) :=
  InvertibleLocal.restrictedInclusion (exceptionalLineBundle I)
    (exceptionalInclusion I) ((projection I) ⁻¹ᵁ U.1).ι

def affineExceptionalOnRestriction :=
  InvertibleLocal.restrictLineBundle
    (ReesGrading.exceptionalLineBundle (affineCenterIdeal I U))
    (affineRestrictionIso I U).hom

def affineExceptionalInclusionOnRestriction :
    (affineExceptionalOnRestriction I U).sheaf ⟶
      structureSheaf (((projection I) ⁻¹ᵁ U.1).toScheme) :=
  InvertibleLocal.restrictedInclusion
    (ReesGrading.exceptionalLineBundle (affineCenterIdeal I U))
    (ReesGrading.exceptionalInclusion (affineCenterIdeal I U))
    (affineRestrictionIso I U).hom

theorem restrictedExceptional_presents :
    PresentsPullbackIdeal (IdealPullback.specIdeal (affineCenterIdeal I U))
      (((projection I) ∣_ U.1) ≫ U.1.toScheme.isoSpec.hom)
      (restrictedExceptionalLineBundle I U) (restrictedExceptionalInclusion I U) :=
  presents_post_toSpec _ _
    (presents_morphismRestrict _ _ (exceptional_presents I) U)

theorem affineExceptionalOnRestriction_presents :
    PresentsPullbackIdeal (IdealPullback.specIdeal (affineCenterIdeal I U))
      (((projection I) ∣_ U.1) ≫ U.1.toScheme.isoSpec.hom)
      (affineExceptionalOnRestriction I U) (affineExceptionalInclusionOnRestriction I U) := by
  have h := InvertibleLocal.presents_restrict_general _ _ _ _
    (ReesGrading.exceptional_presents (affineCenterIdeal I U))
    (affineRestrictionIso I U).hom
  rw [affineRestrictionIso_hom_reesProjection] at h
  exact h

def exceptionalAffineIso :
    (restrictedExceptionalLineBundle I U).sheaf ≅
      (affineExceptionalOnRestriction I U).sheaf :=
  PiExponent.PresentedIdealIso.iso _ _ _ _ _ _
    (restrictedExceptional_presents I U) (affineExceptionalOnRestriction_presents I U)

@[reassoc (attr := simp)] theorem exceptionalAffineIso_hom_inclusion :
    (exceptionalAffineIso I U).hom ≫ affineExceptionalInclusionOnRestriction I U =
      restrictedExceptionalInclusion I U :=
  PiExponent.PresentedIdealIso.iso_hom_inclusion _ _ _ _ _ _ _ _

def exceptionalAffinePowerIso (n : ℕ) :
    ((restrictedExceptionalLineBundle I U).pow n).sheaf ≅
      ((affineExceptionalOnRestriction I U).pow n).sheaf :=
  (modulePowFunctor n).mapIso (exceptionalAffineIso I U)

@[reassoc (attr := simp)] theorem exceptionalAffinePowerIso_hom_inclusion (n : ℕ) :
    (exceptionalAffinePowerIso I U n).hom ≫
      modulePowMap (affineExceptionalInclusionOnRestriction I U) n =
        modulePowMap (restrictedExceptionalInclusion I U) n := by
  change modulePowMap (exceptionalAffineIso I U).hom n ≫
    modulePowMap (affineExceptionalInclusionOnRestriction I U) n = _
  rw [← modulePowMap_comp, exceptionalAffineIso_hom_inclusion]

def restrictedExceptionalPowerAffineIso (n : ℕ) :
    ((exceptionalLineBundle I).pow n).sheaf.restrict ((projection I) ⁻¹ᵁ U.1).ι ≅
      ((affineExceptionalOnRestriction I U).pow n).sheaf :=
  modulePowRestrict ((projection I) ⁻¹ᵁ U.1) (exceptionalLineBundle I).sheaf n ≪≫
    exceptionalAffinePowerIso I U n

end PiExponentSeshadri.BlowupGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AffineReesCanonicalRecovery
import OAI.NumberTheory.PiExponent.Ampleness.GlobalReesRecoveryComparison

namespace OAI

noncomputable section
namespace PiExponent.GlobalReesRecoveryComparison
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.BlowupGluing
open CanonicalRecoveryProperties

theorem eventually_ordinaryMap_app_bijective {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (U : X.affineOpens) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      OrdinaryBijective (projection I) I (exceptionalLineBundle I)
        (exceptionalInclusion I) (exceptional_presents I) n U.1 := by
  let : IsAffine U.1.toScheme := U.2
  let : IsNoetherianRing Γ(U.1.toScheme,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top U.1.toScheme⟩
  obtain ⟨N,hN⟩ := AffineReesCanonicalRecovery.eventually_comap_bijective (affineCenterIdeal I U)
  exact ⟨N, fun n hn => (ordinary_iff_comap (projection I) I
    (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I) n U.1).mpr
      ((comap_app_bijective_iff_affine I U n).mpr (hN n hn))⟩

end PiExponent.GlobalReesRecoveryComparison

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryMap
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupAffineSquare
import OAI.NumberTheory.PiExponent.Ampleness.GlobalExceptionalComparison
import OAI.NumberTheory.PiExponent.Geometry.CanonicalRecoveryProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModuleRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackOpenSquare

namespace OAI

noncomputable section
namespace PiExponent.GlobalReesRecoveryComparison
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
open GeometrySupport CanonicalRecoveryProperties

theorem ordinaryMap_bijective_iff_comap {X Y : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f] (I : X.IdealSheafData)
    (E : LineBundle Y) (ι : E.sheaf ⟶ structureSheaf Y)
    (hE : PresentsPullbackIdeal I f E ι) (n : ℕ) (U : X.Opens) :
    Function.Bijective ((ExceptionalRecoveryMap.ordinaryMap f I E ι hE n).app U) ↔
      Function.Bijective ((IdealPullbackMap.comap f (I^n)).app U) := by
  have hb := ConcreteCategory.bijective_of_isIso
    ((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U))
  change Function.Bijective
    (((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U)) ∘
      ((IdealPullbackMap.comap f (I^n)).app U)) ↔ _
  exact hb.of_comp_iff' _

attribute [local irreducible] PiExponentSeshadri.BlowupGluing.affineRestrictionIso
  PiExponentSeshadri.ReesGrading.affineBlowup PiExponentSeshadri.ReesGrading.projection
  IdealPullbackMap.map IdealPullbackMap.comap

local instance affineChartNoetherian {X : Scheme.{0}} [IsLocallyNoetherian X]
    (U : X.affineOpens) : IsNoetherianRing Γ(U.1.toScheme, ⊤) := by
  let : IsAffine U.1.toScheme := U.2
  exact IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top U.1.toScheme⟩

instance affineProjection_quasiCompact {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (U : X.affineOpens) :
    QuasiCompact (PiExponentSeshadri.ReesGrading.projection
      (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)) := by infer_instance

theorem comap_app_bijective_iff_affine_raw {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I J : X.IdealSheafData) (U : X.affineOpens) :
    ComapBijective (PiExponentSeshadri.BlowupGluing.projection I) J U.1 ↔
      ComapBijective (PiExponentSeshadri.ReesGrading.projection
        (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U))
        (J.comap (PiExponentSeshadri.BlowupGluing.baseChart U)) ⊤ :=
  CanonicalRecoveryProperties.comap_open_square
    (PiExponentSeshadri.BlowupGluing.projection I)
    (PiExponentSeshadri.BlowupGluing.baseChart U)
    (PiExponentSeshadri.BlowupGluing.totalChart I U)
    (PiExponentSeshadri.ReesGrading.projection
      (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U))
    (PiExponentSeshadri.BlowupGluing.totalChart_projection I U) J U.1 ⊤ ⊤
    (by simp only [Scheme.Hom.image_top_eq_opensRange,
      PiExponentSeshadri.BlowupGluing.baseChart_opensRange])
    (by simp only [Scheme.Hom.image_top_eq_opensRange,
      PiExponentSeshadri.BlowupGluing.totalChart_opensRange])
    (by simp)

theorem comap_app_bijective_iff_affine {X : Scheme.{0}} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (U : X.affineOpens) (n : ℕ) :
    ComapBijective (PiExponentSeshadri.BlowupGluing.projection I) (I^n) U.1 ↔
      ComapBijective (PiExponentSeshadri.ReesGrading.projection
        (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U))
        (PiExponentSeshadri.IdealPullback.specIdeal
          ((PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)^n)) ⊤ := by
  have hh := comap_app_bijective_iff_affine_raw I (I^n) U
  have he : (I^n).comap (PiExponentSeshadri.BlowupGluing.baseChart U) =
      PiExponentSeshadri.IdealPullback.specIdeal
        ((PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)^n) := by
    rw [PiExponentSeshadri.IdealPullback.comap_pow,
      PiExponentSeshadri.BlowupGluing.center_comap_baseChart,
      PiExponentSeshadri.IdealPullback.specIdeal_pow]
  exact hh.trans (iff_of_eq (congrArg (fun J => ComapBijective
    (PiExponentSeshadri.ReesGrading.projection
      (PiExponentSeshadri.BlowupGluing.affineCenterIdeal I U)) J ⊤) he))

end PiExponent.GlobalReesRecoveryComparison

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NilpotentAmpleDescent
import OAI.NumberTheory.PiExponent.Ampleness.ReducedComponentAmple

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem isAmple_of_integral_closed_restrictions [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L H : LineBundle X) (hH : H.IsAmple)
    (hints : ∀ {Y : Scheme.{0}} [IsIntegral Y] (j : Y ⟶ X) [IsClosedImmersion j],
      (L.pullback j).IsAmple) : L.IsAmple := by
  let I : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal (⊤ : Closeds X)
  have hI : I.support = ⊤ := by
    ext x
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
  let : IsLocallyNoetherian I.subscheme :=
    LocallyOfFiniteType.isLocallyNoetherian I.subschemeι
  let : CompactSpace I.subscheme := QuasiCompact.compactSpace_of_compactSpace I.subschemeι
  let : IsNoetherian I.subscheme := {}
  let : IsReduced I.subscheme := isReduced_vanishingIdeal_subscheme ⊤
  apply LineBundle.isAmple_of_fullSupport p I hI L
  apply ReducedComponentAmple.isAmple_of_reduced_components (I.subschemeι ≫ p)
    (L.pullback I.subschemeι) (H.pullback I.subschemeι)
    (hH.pullback_closedImmersion H I.subschemeι)
  intro C
  let j := CurveCycle.reducedComponentι I.subscheme C
  have hc : (L.pullback (j ≫ I.subschemeι)).IsAmple := hints (j ≫ I.subschemeι)
  exact AmpleIso.isAmple_of_sheaf_iso _ _
    ((Scheme.Modules.pullbackComp j I.subschemeι).app L.sheaf).symm hc

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

def lineTensorPow (L M : LineBundle X) : ∀ n : ℕ,
    ((L.tensor M).pow n).sheaf ≅ ((L.pow n).tensor (M.pow n)).sheaf
  | 0 => (moduleTensorUnit (structureSheaf X)).symm
  | n+1 =>
    moduleTensorIso (Iso.refl _) (lineTensorPow L M n) ≪≫
    lineTensorAssoc L M ((L.pow n).tensor (M.pow n)) ≪≫
    moduleTensorIso (Iso.refl L.sheaf)
      ((lineTensorAssoc M (L.pow n) (M.pow n)).symm ≪≫
        moduleTensorIso (moduleTensorComm M.sheaf (L.pow n).sheaf) (Iso.refl _) ≪≫
        lineTensorAssoc (L.pow n) M (M.pow n)) ≪≫
    (lineTensorAssoc L (L.pow n) (M.pow (n+1))).symm

theorem LineBundle.IsAmple.pow {L : LineBundle X} (hL : L.IsAmple) (d : ℕ) (hd : 0 < d) :
    (L.pow d).IsAmple := by
  intro x V hx
  obtain ⟨n,hn,s,hs,hsub,ha⟩ := hL x V hx
  let e : ((L.pow n).pow d).sheaf ≅ ((L.pow d).pow n).sheaf :=
    linePowerMul L n d ≪≫ eqToIso (congrArg (fun j => (L.pow j).sheaf) (Nat.mul_comm n d)) ≪≫
      (linePowerMul L d n).symm
  let t := powerSection s d ≫ e.hom
  have ht : sectionOpen X t = sectionOpen X s := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso (powerSection s d) e).trans
      ((L.pow n).sectionOpen_power s hd)
  exact ⟨n, hn, t, ht.symm ▸ hs, ht.le.trans hsub, ht.symm ▸ ha⟩

theorem LineBundle.IsAmple.tensor {L M : LineBundle X}
    (hL : L.IsAmple) (hM : M.IsAmple) : (L.tensor M).IsAmple := by
  intro x V hx
  obtain ⟨n, hn, s, hxs, hsV, _⟩ := hL x V hx
  obtain ⟨m, hm, t, hxt, hts, hta⟩ := hM x (sectionOpen X s) hxs
  let e : ((M.pow m).pow n).sheaf ≅ (M.pow (n*m)).sheaf :=
    linePowerMul M m n ≪≫ eqToIso (congrArg (fun j => (M.pow j).sheaf) (Nat.mul_comm m n))
  let a : structureSheaf X ⟶ (L.pow (n*m)).sheaf :=
    powerSection s m ≫ (linePowerMul L n m).hom
  let b : structureSheaf X ⟶ (M.pow (n*m)).sheaf := powerSection t n ≫ e.hom
  have ha : sectionOpen X a = sectionOpen X s := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso
      (powerSection s m) (linePowerMul L n m)).trans ((L.pow n).sectionOpen_power s hm)
  have hb : sectionOpen X b = sectionOpen X t := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso (powerSection t n) e).trans
      ((M.pow m).sectionOpen_power t hn)
  let q := tensorSection a b ≫ (lineTensorPow L M (n*m)).inv
  have hq : sectionOpen X q = sectionOpen X t := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso
      (tensorSection a b) (lineTensorPow L M (n*m)).symm).trans
        ((section_open (L.pow (n*m)) (M.pow (n*m)) a b).trans
          ((congrArg₂ (fun U V : X.Opens => U ⊓ V) ha hb).trans (inf_eq_right.mpr hts)))
  exact ⟨n*m, Nat.mul_pos hn hm, q, hq.symm ▸ hxt,
    hq.le.trans (hts.trans hsV), hq.symm ▸ hta⟩

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularDegreePositivity

namespace OAI

namespace PiExponentJets.W22

variable {k σ : Type*} [Field k]

theorem homogeneous_degrees_pos_of_local_regular
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime]
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T)))) :
    ∀ i, 0 < degrees i := by
  intro i
  let μ := algebraMap (MvPolynomial σ k) (Localization.AtPrime T)
  let imap : Fin (gs.map μ).length := ⟨i.val, by simpa only [List.length_map] using i.isLt⟩
  have hn : μ gs[i] ≠ 0 := by
    simpa only [List.getElem_map, Fin.getElem_fin] using
      PiExponentSiegel.W20.regular_sequence_term_ne_zero (gs.map μ) hreg imap
  have hu : ¬ IsUnit (μ gs[i]) := by
    simpa only [List.getElem_map, Fin.getElem_fin] using
      PiExponentSiegel.W20.regular_sequence_term_not_isUnit (gs.map μ) hreg imap
  by_contra hpos
  have hd : degrees i = 0 := Nat.eq_zero_of_not_pos hpos
  have hh : gs[i].IsHomogeneous 0 := by simpa only [hd] using hhom i
  have hg : gs[i] = MvPolynomial.C ((gs[i]).coeff 0) :=
    MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp
      ((MvPolynomial.totalDegree_zero_iff_isHomogeneous (σ := σ)).mpr hh)
  have hc : (gs[i]).coeff 0 ≠ 0 := by
    intro hc
    apply hn
    rw [hg, hc, map_zero, map_zero]
  apply hu
  rw [hg]
  exact ((isUnit_iff_ne_zero.mpr hc).map MvPolynomial.C).map μ

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.FinitePullbackAmple
import OAI.NumberTheory.PiExponent.Ampleness.NakaiEffectivity
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import OAI.NumberTheory.PiExponent.Geometry.FiniteOfNoContractedCurves
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveEmbeddingCharts

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme.{0}}

theorem curveDegree_eq_zero_of_sectionsMorphism_contracted
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (k : ℕ) (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ z, sectionOpen X (s z)) = ⊤)
    (C : IntegralCurve X)
    (y : ProjectiveO1.projectiveSpace ℂ (Fin k))
    (hconstant : ∀ c : C.scheme, sectionsMorphism (baseScalars p) s hs (C.embedding c) = y) :
    curveDegree p L C = 0 := by
  classical
  obtain ⟨c⟩ : Nonempty C.scheme := inferInstance
  have hc : C.embedding c ∈ ⨆ z, sectionOpen X (s z) := by rw [hs]; trivial
  obtain ⟨z,hz⟩ := Opens.mem_iSup.mp hc
  have hpre : sectionsMorphism (baseScalars p) s hs ⁻¹ᵁ
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ) (MvPolynomial.X z) =
      sectionOpen X (s z) := sectionsMorphism_preimage (baseScalars p) s hs z
  have hy : y ∈ Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ)
      (MvPolynomial.X z) := by
    rw [← hpre] at hz
    change sectionsMorphism (baseScalars p) s hs (C.embedding c) ∈
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ) (MvPolynomial.X z) at hz
    rwa [hconstant c] at hz
  have hrange : Set.range C.embedding ⊆ (sectionOpen X (s z) : Set X) := by
    rintro x ⟨c',rfl⟩
    rw [← hpre]
    change sectionsMorphism (baseScalars p) s hs (C.embedding c') ∈
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule (Fin k) ℂ) (MvPolynomial.X z)
    rwa [hconstant c']
  let e := ConstantPullbackDegree.pullbackFrame_of_range_subset L C.embedding
    (sectionOpen X (s z)) hrange (sectionFrame (s z))
  change eulerCharacteristic (C.embedding ≫ p) 1 (L.pullback C.embedding).sheaf -
    eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem isAmple_of_section_cover_of_curveDegree_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d)
    (k : ℕ) (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ z, sectionOpen X (s z)) = ⊤)
    (hpositive : ∀ C : IntegralCurve X, 0 < curveDegree p L C) : L.IsAmple := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom (baseScalars p))) := by
    change IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
      (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv.hom)))
    rw [toSpec_scalarMap p]
    infer_instance
  let f : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin k) :=
    sectionsMorphism (baseScalars p) s hs
  let : IsProper f := sectionsMorphism_proper (baseScalars p) s hs
  let : JacobsonSpace (ProjectiveO1.projectiveSpace ℂ (Fin k)) :=
    LocallyOfFiniteType.jacobsonSpace (polynomialProjectiveProjection ℂ (Fin k))
  let : IsFinite f := isFinite_of_no_contracted_integralCurves f d hdim (by
    intro C y hy j hj
    have hconstant (c : C.scheme) : f (C.embedding c) = y := by
      have hc : f.fiberι y (j c) ∈ Set.range (f.fiberι y) := ⟨j c,rfl⟩
      rw [f.range_fiberι] at hc
      change f (f.fiberι y (j c)) = y at hc
      have he := congrArg (fun g : C.scheme ⟶ X => g c) hj
      simpa only [Scheme.Hom.comp_apply] using he ▸ hc
    have hz := curveDegree_eq_zero_of_sectionsMorphism_contracted p L k s hs C y hconstant
    have hp := hpositive C
    omega)
  apply L.ample_of_affine_section_cover s hs
  intro z
  change IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s z))
  exact (sectionsMorphism_preimage (baseScalars p) s hs z) ▸
    (standardChart_isAffineOpen (R := ℂ) z).preimage f

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.NakaiSectionLifting
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens
import OAI.NumberTheory.PiExponent.Approximation.SectionZeroSupport

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem power_nonvanishing_sections_of_divisor_lifts
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ)
    (hlift : Function.Surjective
      (fun t : GlobalSections X (L.pow n).sheaf =>
        pullbackSection (zeroIdeal L s).subschemeι t))
    (hgenerate : ∀ y : (zeroIdeal L s).subscheme, ∃ σ :
      GlobalSections (zeroIdeal L s).subscheme
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow n).sheaf),
      y ∈ sectionOpen (zeroIdeal L s).subscheme σ) :
    ∀ x : X, ∃ t : GlobalSections X (L.pow n).sheaf, x ∈ sectionOpen X t := by
  intro x
  by_cases hx : x ∈ sectionOpen X s
  · exact ⟨powerSection s n, sectionOpen_le_powerSection s n hx⟩
  · have hxI : x ∈ (zeroIdeal L s).support := by
      change x ∈ ((zeroIdeal L s).support : Set X)
      rw [zeroIdeal_support]
      exact hx
    have hr : x ∈ Set.range (zeroIdeal L s).subschemeι := by
      rwa [Scheme.IdealSheafData.range_subschemeι]
    obtain ⟨y,rfl⟩ := hr
    obtain ⟨σ,hσ⟩ := hgenerate y
    obtain ⟨t,ht⟩ := hlift σ
    change pullbackSection (zeroIdeal L s).subschemeι t = σ at ht
    refine ⟨t,?_⟩
    have he := pullback_isoOpen_eq (L.pow n) t (zeroIdeal L s).subschemeι
    rw [ht] at he
    change y ∈ (zeroIdeal L s).subschemeι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen t
    exact he.le hσ

theorem finite_section_cover_of_pointwise [CompactSpace X] (L : LineBundle X)
    (h : ∀ x : X, ∃ t : GlobalSections X L.sheaf, x ∈ sectionOpen X t) :
    ∃ l : ℕ, ∃ t : Fin l → GlobalSections X L.sheaf,
      (⨆ j, sectionOpen X (t j)) = ⊤ := by
  classical
  choose t ht using h
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (sectionOpen X (t x) : Set X)) (fun x => (sectionOpen X (t x)).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,ht x⟩)
  let e := (Fintype.equivFin I).symm
  refine ⟨Fintype.card I,fun j => t (e j).val,?_⟩
  apply top_unique
  intro x _
  obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
  obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
  apply Opens.mem_iSup.mpr
  refine ⟨e.symm ⟨i,hi⟩,?_⟩
  change x ∈ sectionOpen X (t (e (e.symm ⟨i,hi⟩)).val)
  rw [Equiv.apply_symm_apply]
  exact hx

theorem eventual_power_section_cover_of_divisor [CompactSpace X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s]
    (hfinite : ∀ n, letI := Module.compHom (cohomology (L.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) 1,
      z = 0)
    (hgenerate : ∃ N, ∀ n, N ≤ n → ∀ y : (zeroIdeal L s).subscheme, ∃ σ :
      GlobalSections (zeroIdeal L s).subscheme
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf),
      y ∈ sectionOpen (zeroIdeal L s).subscheme σ) :
    ∃ N, ∀ n, N ≤ n → ∃ l : ℕ, ∃ t : Fin l → GlobalSections X (L.pow (n+1)).sheaf,
      (⨆ j, sectionOpen X (t j)) = ⊤ := by
  obtain ⟨N,hN⟩ := eventual_cartier_restriction_section_lifting p L s hfinite hzero
  obtain ⟨K,hK⟩ := hgenerate
  refine ⟨max N K,fun n hn => ?_⟩
  apply finite_section_cover_of_pointwise (L.pow (n+1))
  exact power_nonvanishing_sections_of_divisor_lifts L s (n+1)
    (hN n ((le_max_left N K).trans hn)) (hK n ((le_max_right N K).trans hn))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Cohomology.NakaiCohomology
import OAI.NumberTheory.PiExponent.Cohomology.NakaiEulerGrowth

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

private lemma mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (f : A ⟶ D) [Mono f] : Mono (e.inv ≫ f) := inferInstance

def cartierPowerMultiply (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ) :
    modulePow X L.sheaf n ⟶ modulePow X L.sheaf (n+1) :=
  (moduleTensorUnit (modulePow X L.sheaf n)).inv ≫
    moduleTensorMap s (𝟙 (modulePow X L.sheaf n))

theorem cartierPowerMultiply_mono [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    Mono (cartierPowerMultiply L s n) := by
  let := L.mono_section s hs
  have hm : Mono (moduleTensorMap s (𝟙 (modulePow X L.sheaf n))) :=
    moduleTensorMap_mono s (L.pow n)
  exact @mono_iso_inv_comp X.Modules _ _ _ _
    (moduleTensorUnit (modulePow X L.sheaf n)) _ hm

def cartierPowerQuotient (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ) :
    X.Modules := cokernel (cartierPowerMultiply L s n)

def cartierPowerSequence (L : LineBundle X) (s : GlobalSections X L.sheaf) (n : ℕ) :
    ShortComplex X.Modules :=
  ShortComplex.mk (cartierPowerMultiply L s n) (cokernel.π _) (cokernel.condition _)

theorem cartierPowerSequence_shortExact [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    (cartierPowerSequence L s n).ShortExact := by
  have := cartierPowerMultiply_mono L s hs n
  change (ShortComplex.mk (cartierPowerMultiply L s n) (cokernel.π _)
    (cokernel.condition _)).ShortExact
  exact { exact := ShortComplex.exact_cokernel _ }

theorem cartierPowerMultiply_restrict_isIso (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) (U : X.Opens)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (cartierPowerMultiply L s n)) := by
  let R := Scheme.Modules.restrictFunctor U.ι
  have h : IsIso (R.map (moduleTensorMap s (𝟙 (modulePow X L.sheaf n)))) := by
    apply (isIso_comp_right_iff _ (moduleTensorRestrict U L.sheaf _).hom).mp
    rw [moduleTensorRestrict_natural]
    infer_instance
  change IsIso (R.map ((moduleTensorUnit _).inv ≫ moduleTensorMap s (𝟙 _)))
  rw [Functor.map_comp]
  infer_instance

theorem cartierPowerQuotient_restrict_isZero (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) :
    IsZero ((cartierPowerQuotient L s n).restrict (sectionOpen X s).ι) := by
  let R := Scheme.Modules.restrictFunctor (sectionOpen X s).ι
  have : IsIso (R.map s) := PiExponentSeshadri.SectionOpens.isIso_restrict_isoOpen s
  have : IsIso (R.map (cartierPowerMultiply L s n)) :=
    cartierPowerMultiply_restrict_isIso L s n (sectionOpen X s)
  have hz : R.map (cokernel.π (cartierPowerMultiply L s n)) = 0 := by
    apply (cancel_epi (R.map (cartierPowerMultiply L s n))).mp
    rw [← R.map_comp, cokernel.condition, Functor.map_zero, comp_zero]
  have hπ : Epi (R.map (cokernel.π (cartierPowerMultiply L s n))) :=
    R.map_epi (cokernel.π (cartierPowerMultiply L s n))
  exact @IsZero.of_epi_eq_zero (sectionOpen X s).toScheme.Modules _ _ _ _
    (R.map (cokernel.π (cartierPowerMultiply L s n))) hπ hz

theorem eventual_cartierPower_sections_lift [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hfinite : ∀ n,
      let _ := Module.compHom (cohomology (modulePow X L.sheaf n) 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (modulePow X L.sheaf n) 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z : cohomology (cartierPowerQuotient L s n) 1,
      z = 0) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (fun t : GlobalSections X (modulePow X L.sheaf (n+1)) =>
        t ≫ cokernel.π (cartierPowerMultiply L s n)) := by
  exact eventual_globalSections_surjective p (fun n => modulePow X L.sheaf n)
    (cartierPowerQuotient L s) (cartierPowerMultiply L s) (fun n => cokernel.π _)
    (fun n => cokernel.condition _) (fun n => cartierPowerSequence_shortExact L s hs n)
    hfinite hzero

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiBasepointFree
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem eventual_zeroDivisor_power_generation
    (L : LineBundle X) (s : GlobalSections X L.sheaf)
    [NoetherianSpace (zeroIdeal L s).subscheme]
    (hD : (L.pullback (zeroIdeal L s).subschemeι).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∀ y : (zeroIdeal L s).subscheme, ∃ σ :
      GlobalSections (zeroIdeal L s).subscheme
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf),
      y ∈ sectionOpen (zeroIdeal L s).subscheme σ := by
  let i := (zeroIdeal L s).subschemeι
  obtain ⟨N,hN⟩ := GeneratorsSectionCover.ample_eventual_fin_section_cover (L.pullback i) hD
  refine ⟨N,fun n hn y => ?_⟩
  obtain ⟨k,t,ht⟩ := hN (n+1) (by omega)
  have hy : y ∈ ⨆ j, sectionOpen (zeroIdeal L s).subscheme (t j) := by rw [ht]; trivial
  obtain ⟨j,hj⟩ := Opens.mem_iSup.mp hy
  let e := PiExponentSeshadri.PullbackTensor.powIso i L (n+1)
  refine ⟨t j ≫ e.inv,?_⟩
  change y ∈ PiExponentSeshadri.SectionOpens.isoOpen (t j ≫ e.symm.hom)
  exact (PiExponentSeshadri.SectionOpens.isoOpen_postcomp (t j) e.symm).ge hj

theorem eventual_zeroDivisor_power_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (hD : (L.pullback (zeroIdeal L s).subschemeι).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q → ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q,
      z = 0 := by
  let i := (zeroIdeal L s).subschemeι
  obtain ⟨N,hN⟩ := GeometrySupport.NoetherianAmpleSerreVanishing.ample_power_cohomology_zero
    (i ≫ p) (L.pullback i) hD
  refine ⟨N,fun n hn q hq => ?_⟩
  exact GeometrySupport.SerrePowerDescent.ext_zero_of_iso
    (PiExponentSeshadri.PullbackTensor.powIso i L (n+1)).symm q (hN (n+1) (by omega) q hq)

theorem eventual_power_section_cover_of_ample_zeroDivisor
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (hfinite : ∀ n, letI := Module.compHom (cohomology (L.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf 1))
    (hD : (L.pullback (zeroIdeal L s).subschemeι).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∃ l : ℕ, ∃ t : Fin l → GlobalSections X (L.pow (n+1)).sheaf,
      (⨆ j, sectionOpen X (t j)) = ⊤ := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let i := (zeroIdeal L s).subschemeι
  let : IsLocallyNoetherian (zeroIdeal L s).subscheme :=
    LocallyOfFiniteType.isLocallyNoetherian (i ≫ p)
  let : CompactSpace (zeroIdeal L s).subscheme :=
    QuasiCompact.compactSpace_of_compactSpace (i ≫ p)
  let : IsNoetherian (zeroIdeal L s).subscheme := {}
  obtain ⟨N,hN⟩ := eventual_zeroDivisor_power_cohomology_zero p L s hD
  exact eventual_power_section_cover_of_divisor p L s hfinite
    ⟨N,fun n hn => hN n hn 1 (by decide)⟩
    (eventual_zeroDivisor_power_generation L s hD)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Ampleness.NakaiDivisorAmple
import OAI.NumberTheory.PiExponent.Ampleness.NakaiStationarity
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionChoice
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularTwists
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceFinite

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Filter
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem exists_nonzero_power_section_of_euler_growth
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) atTop atTop) :
    ∃ a : ℕ, 0 < a ∧ ∃ s : GlobalSections X (L.pow a).sheaf, s ≠ 0 := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  obtain ⟨b,G,hG,G',hG'⟩ := exists_common_tensor_generators H L hH
  let := hG
  let := hG'
  let B := H.pow b
  obtain ⟨k,u,hu⟩ := GeneratorsSectionCover.exists_fin_section_cover B G
  obtain ⟨k',v,hv⟩ := GeneratorsSectionCover.exists_fin_section_cover (L.tensor B) G'
  obtain ⟨s,hs⟩ := exists_mono_section_of_finite_cover p (L.tensor B) v hv
  obtain ⟨t,ht⟩ := exists_mono_section_of_finite_cover p B u hu
  let := hs
  let := ht
  have hD := hlower (zeroIdeal (L.tensor B) s)
    (regular_sectionZero_dimension_le (L.tensor B) s d hdim)
  have hE := hlower (zeroIdeal B t) (regular_sectionZero_dimension_le B t d hdim)
  have heuler (n : ℕ) : eulerCharacteristic p (d+1) ((L.pow n).tensor (H.pow 0)).sheaf =
      eulerCharacteristic p (d+1) (L.pow n).sheaf :=
    eulerCharacteristic_iso p (moduleTensorRightUnit (L.pow n).sheaf) (d+1)
  have hgrowth' : Tendsto
      (fun n => eulerCharacteristic p (d+1) ((L.pow n).tensor (H.pow 0)).sheaf) atTop atTop := by
    simpa only [heuler] using hgrowth
  have hsections := eventually_nonzero_mixedPower_sections_of_growth p L B (H.pow 0)
    s t hD hE (d+1) (by omega) hgrowth'
  obtain ⟨N,hN⟩ := eventually_atTop.mp hsections
  obtain ⟨σ,hσ⟩ := hN (N+1) (by omega)
  let e := moduleTensorRightUnit (L.pow (N+1)).sheaf
  refine ⟨N+1,by omega,σ ≫ e.hom,?_⟩
  intro hz
  apply hσ
  apply (cancel_mono e.hom).mp
  exact hz.trans (zero_comp (C := X.Modules) (f := e.hom)).symm

theorem exists_power_section_cover_of_euler_growth [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ PiExponent.polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) atTop atTop) :
    ∃ a : ℕ, 0 < a ∧ ∃ k : ℕ, ∃ s : Fin k → GlobalSections X (L.pow a).sheaf,
      (⨆ j, sectionOpen X (s j)) = ⊤ := by
  obtain ⟨a,ha,s,hs⟩ := exists_nonzero_power_section_of_euler_growth p H L hH d hdim hlower hgrowth
  let A := L.pow a
  let := A.mono_section s hs
  let j := (zeroIdeal A s).subschemeι
  have hL := hlower (zeroIdeal A s) (regular_sectionZero_dimension_le A s d hdim)
  have hA : (A.pullback j).IsAmple :=
    PiExponent.AmpleIso.isAmple_of_sheaf_iso ((L.pullback j).pow a) (A.pullback j)
      (PiExponentSeshadri.PullbackTensor.powIso j L a).symm (hL.pow a ha)
  have hfinite (n : ℕ) : letI := Module.compHom (cohomology (A.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (A.pow n).sheaf 1) := by
    let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (A.pow n)
    exact ProjectiveSpaceFinite.projectiveOver_cohomology_finite p r i hi (A.pow n).sheaf 1
  obtain ⟨N,hN⟩ := eventual_power_section_cover_of_ample_zeroDivisor p A s hfinite hA
  obtain ⟨k,t,ht⟩ := hN N le_rfl
  let e := linePowerMul L a (N+1)
  refine ⟨a*(N+1),Nat.mul_pos ha (by omega),k,fun z => t z ≫ e.hom,?_⟩
  exact (iSup_congr fun j =>
    PiExponent.AmpleIso.sectionOpen_postcomp_iso (t j) e).trans ht

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiAmpleFromSections
import OAI.NumberTheory.PiExponent.Cohomology.EulerDifferencePolynomial
import OAI.NumberTheory.PiExponent.Cohomology.EulerPolynomialDegree
import OAI.NumberTheory.PiExponent.Geometry.CurveDegreeLaws

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Filter
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem isAmple_of_lower_ampleness_of_euler_growth [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) atTop atTop)
    (hpositive : ∀ C : IntegralCurve X, 0 < curveDegree p L C) : L.IsAmple := by
  obtain ⟨a,ha,k,s,hs⟩ := exists_power_section_cover_of_euler_growth
    p r i hi H L hH d hdim hlower hgrowth
  apply LineBundle.IsAmple.of_pow L ha
  apply isAmple_of_section_cover_of_curveDegree_pos p (L.pow a) (d+1) (by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim) k s hs
  intro C
  rw [curveDegree_pow_of_ample p H hH L C a]
  exact mul_pos (by exact_mod_cast ha) (hpositive C)

theorem isAmple_of_lower_ampleness_of_topEuler_pos [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (htop : 0 < (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) 0)
    (hpositive : ∀ C : IntegralCurve X, 0 < curveDegree p L C) : L.IsAmple := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  have hzero := euler_power_dimension_difference_eq_zero p r i hi L (d+1) (by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim)
  have hgrowth := tendsto_atTop_of_forwardDifference_eq_zero
    (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) (d+1) (by omega) hzero htop
  exact isAmple_of_lower_ampleness_of_euler_growth p r i hi H L hH d hdim hlower hgrowth hpositive

theorem isAmple_of_lower_ampleness_of_topEuler_pos_of_margin [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      (L.pullback I.subschemeι).IsAmple)
    (htop : 0 < (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p (d+1) (L.pow n).sheaf) 0)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) : L.IsAmple :=
  isAmple_of_lower_ampleness_of_topEuler_pos p r i hi H L hH d hdim hlower htop
    (curveDegree_pos_of_uniform_margin p H L hH ε hε hmargin)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Geometry.SectionCartierRegular

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X Y : Scheme.{0}}

theorem pullbackSection_surjective_of_unit_surjective (f : Y ⟶ X) (L : LineBundle X)
    (h : Function.Surjective (fun s : GlobalSections X L.sheaf =>
      s ≫ PiExponentSeshadri.LineClosedUnit.map f L)) :
    Function.Surjective (fun s : GlobalSections X L.sheaf => pullbackSection f s) := by
  intro σ
  let A := Scheme.Modules.pullbackPushforwardAdjunction f
  let e := A.homEquiv (structureSheaf X) ((Scheme.Modules.pullback f).obj L.sheaf)
  obtain ⟨s,hs⟩ := h (e ((pullbackUnitIso f).hom ≫ σ))
  have he : (Scheme.Modules.pullback f).map s = (pullbackUnitIso f).hom ≫ σ := by
    apply e.injective
    have hn := A.homEquiv_naturality_left s (𝟙 ((Scheme.Modules.pullback f).obj L.sheaf))
    simpa only [e, Category.comp_id, Adjunction.homEquiv_unit, Functor.map_id,
      Category.comp_id] using! hn.trans hs
  refine ⟨s,?_⟩
  change (pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map s = σ
  exact (congrArg (fun t : (Scheme.Modules.pullback f).obj (structureSheaf X) ⟶
      (Scheme.Modules.pullback f).obj L.sheaf => (pullbackUnitIso f).inv ≫ t) he).trans
    ((pullbackUnitIso f).inv_hom_id_assoc σ)

theorem eventual_cartier_restriction_section_lifting
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s]
    (hfinite : ∀ n, letI := Module.compHom (cohomology (L.pow n).sheaf 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) 1,
      z = 0) :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (fun t : GlobalSections X (L.pow (n+1)).sheaf =>
        pullbackSection (zeroIdeal L s).subschemeι t) := by
  let i := (zeroIdeal L s).subschemeι
  let F : ℕ → X.Modules := fun n => (L.pow n).sheaf
  let Q : ℕ → X.Modules := fun n => (Scheme.Modules.pushforward i).obj
    ((Scheme.Modules.pullback i).obj (L.pow (n+1)).sheaf)
  let f : ∀ n, F n ⟶ F (n+1) := fun n => cartierPowerMultiply L s n
  let g : ∀ n, F (n+1) ⟶ Q n := fun n => PiExponentSeshadri.LineClosedUnit.map i (L.pow (n+1))
  have hex := fun n => regular_cartierPower_restriction_shortExact p L s n
  let hz : ∀ n, f n ≫ g n = 0 := fun n => (hex n).choose
  have hshort : ∀ n, (ShortComplex.mk (f n) (g n) (hz n)).ShortExact :=
    fun n => (hex n).choose_spec
  have hzero' : ∃ N, ∀ n, N ≤ n → ∀ z : cohomology (Q n) 1, z = 0 := by
    obtain ⟨N,hN⟩ := hzero
    refine ⟨N,fun n hn z => ?_⟩
    let e := ClosedImmersionSerreTransfer.cohomologyLinearEquiv i p
      ((Scheme.Modules.pullback i).obj (L.pow (n+1)).sheaf) 1
    obtain ⟨w,rfl⟩ := e.surjective z
    rw [hN n hn w,map_zero]
  obtain ⟨N,hN⟩ := eventual_globalSections_surjective p F Q f g hz hshort hfinite hzero'
  refine ⟨N,fun n hn => ?_⟩
  exact pullbackSection_surjective_of_unit_surjective i (L.pow (n+1)) (hN n hn)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerPair
import OAI.NumberTheory.PiExponent.Cohomology.EulerTwistTransport
import OAI.NumberTheory.PiExponent.Cohomology.NakaiEulerGrowth
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Filter
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X Y : Scheme.{0}}
attribute [local irreducible] CartierEulerPair.middleIso lineTensorAssoc moduleTensorComm
  pullbackCartierMiddleIso

theorem eventual_closed_cartierMiddle_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (f : Y ⟶ X) [IsClosedImmersion f] (A L M : LineBundle X)
    (hL : (L.pullback f).IsAmple) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q → ∀ z : cohomology
      ((Scheme.Modules.pushforward f).obj
        ((Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf)) q, z = 0 := by
  let T := (A.pullback f).tensor (M.pullback f)
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation T
  obtain ⟨N,hN⟩ := GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_tensor_vanishing
    (f ≫ p) (L.pullback f) hL T.sheaf
  refine ⟨N,fun n hn q hq => ?_⟩
  apply (ClosedImmersionSerreTransfer.ext_zero_iff f
    ((Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf) q).mp
  let e := pullbackCartierMiddleIso f A L M n ≪≫
    moduleTensorComm ((L.pullback f).pow n).sheaf T.sheaf
  exact GeometrySupport.SerrePowerDescent.ext_zero_of_iso e.symm q (hN n hn q hq)

theorem eventual_mixedPower_cohomology_stationary
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t]
    (hD : (L.pullback (zeroIdeal (L.tensor B) s).subschemeι).IsAmple)
    (hE : (L.pullback (zeroIdeal B t).subschemeι).IsAmple)
    (q : ℕ) (hq : 0 < q) :
    ∃ N, ∀ n, N ≤ n →
      cohomologyDimension p ((L.pow n).tensor M).sheaf (q+1) =
        cohomologyDimension p ((L.pow N).tensor M).sheaf (q+1) := by
  obtain ⟨D,hDN⟩ := eventual_closed_cartierMiddle_cohomology_zero p
    (zeroIdeal (L.tensor B) s).subschemeι (L.tensor B) L M hD
  obtain ⟨E,hEN⟩ := eventual_closed_cartierMiddle_cohomology_zero p
    (zeroIdeal B t).subschemeι B L M hE
  let N := max D E
  have hstep (n : ℕ) (hn : N ≤ n) :
      cohomologyDimension p ((L.pow n).tensor M).sheaf (q+1) =
        cohomologyDimension p ((L.pow (n+1)).tensor M).sheaf (q+1) := by
    have hnD : D ≤ n := (le_max_left D E).trans hn
    have hnE : E ≤ n+1 := (le_max_right D E).trans (hn.trans (Nat.le_succ n))
    have hleft := cohomologyDimension_eq_of_quotient_vanishing p
      (CartierEulerPair.leftComplex p L B M s n)
      (CartierEulerPair.left_shortExact p L B M s n) q
      (hDN n hnD q hq) (hDN n hnD (q+1) (by omega))
    have hright := cohomologyDimension_eq_of_quotient_vanishing p
      (CartierEulerPair.rightComplex p L B M t n)
      (CartierEulerPair.right_shortExact p L B M t n) q
      (hEN (n+1) hnE q hq) (hEN (n+1) hnE (q+1) (by omega))
    exact hleft.trans hright.symm
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨j,rfl⟩ := Nat.exists_eq_add_of_le hn
  induction j with
  | zero => simp
  | succ j ih =>
    exact (hstep (N+j) (by omega)).symm.trans (ih (by omega))

theorem eventually_nonzero_mixedPower_sections_of_growth
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t]
    (hD : (L.pullback (zeroIdeal (L.tensor B) s).subschemeι).IsAmple)
    (hE : (L.pullback (zeroIdeal B t).subschemeι).IsAmple)
    (d : ℕ) (hd : 1 ≤ d)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p d ((L.pow n).tensor M).sheaf) atTop atTop) :
    ∀ᶠ n in atTop, ∃ s : GlobalSections X ((L.pow n).tensor M).sheaf, s ≠ 0 := by
  apply eventually_nonzero_globalSection_of_eventually_stationary p
    (fun n => ((L.pow n).tensor M).sheaf) d hd hgrowth
  intro j hj hjd
  obtain ⟨q,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : j ≠ 0)
  exact eventual_mixedPower_cohomology_stationary p L B M s t hD hE q (by omega)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean <==
import Mathlib.Geometry.Convex.Cone.Basic
import Mathlib.Topology.Algebra.ConstMulAction
import Mathlib.Topology.Algebra.Group.Pointwise
import Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Basic
import Mathlib.Tactic

namespace OAI

open Set
open scoped Pointwise

namespace PiExponent.NefAmple

variable {E : Type*} [AddCommGroup E] [Module ℝ E] [TopologicalSpace E]
  [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E]

def nonnegativeCone {ι : Type*} (degree : ι → E →L[ℝ] ℝ) : ConvexCone ℝ E where
  carrier := {x | ∀ i, 0 ≤ degree i x}
  smul_mem' := by
    intro c hc x hx i
    simpa only [map_smul, smul_eq_mul] using mul_nonneg hc.le (hx i)
  add_mem' := by
    intro x hx y hy i
    simpa only [map_add] using add_nonneg (hx i) (hy i)

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in
@[simp] theorem mem_nonnegativeCone {ι : Type*} (degree : ι → E →L[ℝ] ℝ) (x : E) :
    x ∈ nonnegativeCone degree ↔ ∀ i, 0 ≤ degree i x := Iff.rfl

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in
theorem isClosed_nonnegativeCone {ι : Type*} (degree : ι → E →L[ℝ] ℝ) :
    IsClosed (nonnegativeCone degree : Set E) := by
  have heq : (nonnegativeCone degree : Set E) = ⋂ i, {x | 0 ≤ degree i x} := by
    ext x
    simp
  rw [heq]
  exact isClosed_iInter (fun i => isClosed_le continuous_const (degree i).continuous)

omit [IsTopologicalAddGroup E] in

theorem pos_smul_mem_interior (C : ConvexCone ℝ E) {x : E}
    (hx : x ∈ interior (C : Set E)) {c : ℝ} (hc : 0 < c) :
    c • x ∈ interior (C : Set E) := by
  have hs : c • (C : Set E) ⊆ (C : Set E) := by
    rintro _ ⟨y, hy, rfl⟩
    exact C.smul_mem hc hy
  apply interior_mono hs
  rw [interior_smul₀ hc.ne']
  exact smul_mem_smul_set hx

omit [ContinuousConstSMul ℝ E] in

theorem add_mem_interior (C : ConvexCone ℝ E) {x y : E}
    (hx : x ∈ C) (hy : y ∈ interior (C : Set E)) :
    x + y ∈ interior (C : Set E) := by
  have hm : x + y ∈ (C : Set E) + interior (C : Set E) := add_mem_add hx hy
  have hi : x + y ∈ interior ((C : Set E) + (C : Set E)) :=
    subset_interior_add_right hm
  apply interior_mono (s := (C : Set E) + (C : Set E)) ?_ hi
  rintro _ ⟨a, ha, b, hb, rfl⟩
  exact C.add_mem ha hb

theorem positive_combination_mem_interior (C : ConvexCone ℝ E) {x y : E}
    (hx : x ∈ C) (hy : y ∈ interior (C : Set E)) {a b : ℝ}
    (ha : 0 < a) (hb : 0 < b) :
    a • x + b • y ∈ interior (C : Set E) :=
  add_mem_interior C (C.smul_mem ha hx) (pos_smul_mem_interior C hy hb)

theorem combination_denominator_pos {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ) :
    0 < a * (1 + σ) - 1 := by
  have hp : 0 < a * σ := mul_pos (zero_lt_one.trans ha) hσ
  nlinarith

omit [TopologicalSpace E] [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in

theorem interpolation_divisor_identity (A F : E) {a σ : ℝ}
    (ha : 1 < a) (hσ : 0 < σ) :
    ((a - 1) / (a * (1 + σ) - 1)) • (A - (1 + σ) • F) +
      (σ / (a * (1 + σ) - 1)) • (a • A - F) = A - F := by
  have hd : a * (1 + σ) - 1 ≠ 0 := (combination_denominator_pos ha hσ).ne'
  have hA : (a - 1) / (a * (1 + σ) - 1) +
      σ / (a * (1 + σ) - 1) * a = 1 := by field_simp; ring
  have hF : ((a - 1) / (a * (1 + σ) - 1)) * (1 + σ) +
      σ / (a * (1 + σ) - 1) = 1 := by field_simp; ring
  calc
    _ = ((a - 1) / (a * (1 + σ) - 1) + σ / (a * (1 + σ) - 1) * a) • A -
        (((a - 1) / (a * (1 + σ) - 1)) * (1 + σ) + σ / (a * (1 + σ) - 1)) • F := by
          simp only [smul_sub, smul_smul]
          rw [add_smul, add_smul]
          abel
    _ = A - F := by rw [hA, hF, one_smul, one_smul]

theorem interpolation_divisor_mem_interior (C : ConvexCone ℝ E) (A F : E)
    {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ)
    (hne : A - (1 + σ) • F ∈ C)
    (hin : a • A - F ∈ interior (C : Set E)) :
    A - F ∈ interior (C : Set E) := by
  have hd := combination_denominator_pos ha hσ
  rw [← interpolation_divisor_identity A F ha hσ]
  exact positive_combination_mem_interior C hne hin
    (div_pos (sub_pos.mpr ha) hd) (div_pos hσ hd)

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in

theorem interpolation_degree_margin (degree : E →L[ℝ] ℝ) (A F : E)
    {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ)
    (hne : 0 ≤ degree (A - (1 + σ) • F)) :
    (σ / (a * (1 + σ) - 1)) * degree (a • A - F) ≤ degree (A - F) := by
  have hcoef : 0 < (a - 1) / (a * (1 + σ) - 1) :=
    div_pos (sub_pos.mpr ha) (combination_denominator_pos ha hσ)
  have he := congrArg degree (interpolation_divisor_identity A F ha hσ)
  simp only [map_add, map_smul, smul_eq_mul] at he
  have hn := mul_nonneg hcoef.le hne
  linarith

omit [IsTopologicalAddGroup E] [ContinuousConstSMul ℝ E] in

theorem interpolation_degree_pos (degree : E →L[ℝ] ℝ) (A F : E)
    {a σ : ℝ} (ha : 1 < a) (hσ : 0 < σ)
    (hne : 0 ≤ degree (A - (1 + σ) • F))
    (hpos : 0 < degree (a • A - F)) : 0 < degree (A - F) :=
  (mul_pos (div_pos hσ (combination_denominator_pos ha hσ)) hpos).trans_le
    (interpolation_degree_margin degree A F ha hσ hne)

end PiExponent.NefAmple

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCommonDegree
import OAI.NumberTheory.PiExponent.Approximation.ClosedPowerSectionLifting
import OAI.NumberTheory.PiExponent.Cohomology.NilpotentIdealVanishing

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem isAffineOpen_of_fullSupport_preimage [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) (U : X.Opens)
    (hU : IsAffineOpen (I.subschemeι ⁻¹ᵁ U)) : IsAffineOpen U := by
  let : IsLocallyNoetherian U.toScheme := LocallyOfFiniteType.isLocallyNoetherian U.ι
  let : NoetherianSpace U.toScheme := U.ι.isOpenEmbedding.isInducing.noetherianSpace
  let : CompactSpace U.toScheme := NoetherianSpace.compactSpace U.toScheme
  let : IsNoetherian U.toScheme := {}
  let J := I.comap U.ι
  have hJ : J.support = ⊤ := by
    dsimp only [J]
    rw [Scheme.IdealSheafData.support_comap, hI]
    rfl
  let e : J.subscheme ≅ (I.subschemeι ⁻¹ᵁ U).toScheme :=
    I.comapIso U.ι ≪≫ pullbackSymmetry _ _ ≪≫ pullbackRestrictIsoRestrict I.subschemeι U
  let : IsAffine (I.subschemeι ⁻¹ᵁ U).toScheme := hU
  let : IsAffine J.subscheme := IsAffine.of_isIso e.hom
  exact isAffine_of_fullSupport J hJ

theorem fullSupport_eventual_powerSection_surjective [IsNoetherian X]
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (hI : I.support = ⊤)
    (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) :
    ∃ B, ∀ n, B ≤ n → Function.Surjective (pullbackPowerSection L I.subschemeι n) := by
  obtain ⟨B,hB⟩ := fullSupport_eventual_ideal_twist_ext_zero p I hI L hL
  exact ⟨B, fun n hn => pullbackPowerSection_surjective_of_ideal_ext_zero I.subschemeι L n
    (hB n hn 1 (by decide))⟩

theorem LineBundle.isAmple_of_fullSupport [IsNoetherian X]
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (hI : I.support = ⊤)
    (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) : L.IsAmple := by
  obtain ⟨B,hB⟩ := fullSupport_eventual_powerSection_surjective p I hI L hL
  intro x V hx
  obtain ⟨y,hy⟩ := subscheme_surjective_of_fullSupport I hI x
  have hyV : y ∈ I.subschemeι ⁻¹ᵁ V := by change I.subschemeι y ∈ V; rwa [hy]
  obtain ⟨d,hd,s,hys,hsV,hsa⟩ := hL y (I.subschemeι ⁻¹ᵁ V) hyV
  let m := B+1
  have hm : 0 < m := Nat.succ_pos B
  let σ : GlobalSections I.subscheme ((L.pullback I.subschemeι).pow (d*m)).sheaf :=
    powerSection s m ≫ (linePowerMul (L.pullback I.subschemeι) d m).hom
  have hσ : sectionOpen I.subscheme σ = sectionOpen I.subscheme s := by
    exact (PiExponent.AmpleIso.sectionOpen_postcomp_iso
      (powerSection s m) (linePowerMul (L.pullback I.subschemeι) d m)).trans
      (((L.pullback I.subschemeι).pow d).sectionOpen_power s hm)
  have hBd : B ≤ d*m := (Nat.le_succ B).trans (Nat.le_mul_of_pos_left m hd)
  obtain ⟨t,ht⟩ := hB (d*m) hBd σ
  have hpre : I.subschemeι ⁻¹ᵁ sectionOpen X t = sectionOpen I.subscheme s := by
    exact (sectionOpen_pullbackPowerSection L I.subschemeι (d*m) t).symm.trans
      ((congrArg (fun u : GlobalSections I.subscheme
        ((L.pullback I.subschemeι).pow (d*m)).sheaf => sectionOpen I.subscheme u) ht).trans hσ)
  refine ⟨d*m, Nat.mul_pos hd hm, t, ?_, ?_, ?_⟩
  · have hyT : y ∈ I.subschemeι ⁻¹ᵁ sectionOpen X t := by rw [hpre]; exact hys
    change I.subschemeι y ∈ sectionOpen X t at hyT
    rwa [hy] at hyT
  · intro z hz
    obtain ⟨w,hw⟩ := subscheme_surjective_of_fullSupport I hI z
    have hwT : w ∈ I.subschemeι ⁻¹ᵁ sectionOpen X t := by change I.subschemeι w ∈ sectionOpen X t; rwa [hw]
    rw [hpre] at hwT
    have hwV := hsV hwT
    change I.subschemeι w ∈ V at hwV
    rwa [hw] at hwV
  · apply isAffineOpen_of_fullSupport_preimage I hI
    rw [hpre]
    exact hsa

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.NoetherianPowerExtension

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K ι : Type} [CommRing K] [Fintype ι]

theorem LineBundle.power_section_embedding_noetherian [NoetherianSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p] (L : LineBundle X)
    (s : ι → GlobalSections X L.sheaf)
    (hc : (⨆ i, sectionOpen X (s i)) = ⊤)
    (haff : ∀ i, IsAffineOpen (sectionOpen X (s i))) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  classical
  let k := p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom
  let U (i : ι) := sectionOpen X (s i)
  have hfinite (i : ι) : ∃ m : ℕ, ∃ b : Fin m → Γ((U i).toScheme, ⊤),
      Function.Surjective (eval₂Hom ((U i).ι.appTop.hom.comp k) b) := by
    let : IsAffine (U i).toScheme := haff i
    obtain ⟨m, b, hb⟩ := affine_coordinate_generators ((U i).ι ≫ p)
    refine ⟨m, b, ?_⟩
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp, RingHom.comp_assoc, k] using hb
  choose m b hb using hfinite
  choose N hN using fun i j => L.noetherian_power_extension_ratio (s i) (b i j)
  let n := max 1 (Finset.univ.sup (fun v : (i : ι) × Fin (m i) => N v.1 v.2))
  have hn : 0 < n := lt_of_lt_of_le Nat.zero_lt_one (le_max_left _ _)
  have hn' (i : ι) (j : Fin (m i)) : N i j ≤ n :=
    (Finset.le_sup (f := fun v : (i : ι) × Fin (m i) => N v.1 v.2)
      (Finset.mem_univ ⟨i, j⟩)).trans (le_max_right _ _)
  choose t ht using fun i j => hN i j n (hn' i j)
  let σ := ι ⊕ ((i : ι) × Fin (m i))
  let S : σ → GlobalSections X (modulePow X L.sheaf n) :=
    Sum.elim (fun i => powerSection (s i) n) (fun v => t v.1 v.2)
  have hU (i : ι) : SectionOpens.isoOpen (S (Sum.inl i)) = U i :=
    L.sectionOpen_power (s i) hn
  have hSn (i : ι) : IsIso (restrictSection (U i).ι (S (Sum.inl i))) :=
    isIso_restricted_section _ _ (hU i)
  let e (i : ι) : (modulePow X L.sheaf n).restrict (U i).ι ≅ O (U i).toScheme :=
    (asIso (restrictSection (U i).ι (S (Sum.inl i)))).symm
  have hnorm (i : ι) : coefficient (e i) (restrictSection (U i).ι (S (Sum.inl i))) = 1 :=
    coefficient_frame (e i)
  have hS : (⨆ v, SectionOpens.isoOpen (S v)) = ⊤ := by
    apply top_unique
    rw [← hc]
    apply iSup_le
    intro i
    exact (le_of_eq (hU i).symm).trans (le_iSup (fun v : σ => SectionOpens.isoOpen (S v)) (Sum.inl i))
  have hproper : IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k)) := by
    rw [toSpec_scalarMap]
    infer_instance
  have hgen (i : ι) : Function.Surjective
      (eval₂Hom ((U i).ι.appTop.hom.comp k)
        (fun v => coefficient (e i) (restrictSection (U i).ι (S v)))) := by
    have heq : (fun v => coefficient (e i) (restrictSection (U i).ι (S v))) ∘
        (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) = b i := by
      funext j
      exact coefficient_ratio (e i) (S (Sum.inl i)) (S (Sum.inr ⟨i, j⟩)) (b i j)
        (hnorm i) (ht i j)
    intro r
    obtain ⟨q, hq⟩ := hb i r
    refine ⟨rename (fun j : Fin (m i) => Sum.inr (⟨i, j⟩ : (i : ι) × Fin (m i))) q, ?_⟩
    rw [eval₂Hom_rename, heq]
    exact hq
  have hclosed := framedSectionsMorphism_closed k S U hc e Sum.inl hnorm hU
    (fun i => haff i) hgen
  rw [framedSectionsMorphism_eq_sectionsMorphism k S hS U hc e Sum.inl hnorm] at hclosed
  exact ⟨n, hn, σ, inferInstance, S, hS, hclosed⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames PiExponentSeshadri.Projective
variable {X : Scheme} {K : Type} [CommRing K]

theorem LineBundle.ample_projective_sections_noetherian [NoetherianSpace X]
    (p : X ⟶ Spec (CommRingCat.of K)) [IsProper p]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ σ : Type, ∃ _ : Fintype σ,
      ∃ t : σ → GlobalSections X (modulePow X L.sheaf n),
      ∃ ht : (⨆ i, SectionOpens.isoOpen (t i)) = ⊤,
        IsClosedImmersion (sectionsMorphism
          (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht) := by
  obtain ⟨d, hd, l, s, hc, ha, -⟩ := L.ample_common_degree_cover hL
  obtain ⟨n, hn', σ, hσ, t, ht, he⟩ := (L.pow d).power_section_embedding_noetherian p s hc ha
  let e : modulePow X (L.pow d).sheaf n ≅ modulePow X L.sheaf (d * n) :=
    linePowerMul L d n
  let T : σ → GlobalSections X (modulePow X L.sheaf (d*n)) := fun i => t i ≫ e.hom
  have hT : (⨆ i, SectionOpens.isoOpen (T i)) = ⊤ := by
    exact (iSup_congr (fun i => SectionOpens.isoOpen_postcomp (t i) e)).trans ht
  refine ⟨d*n, Nat.mul_pos hd hn', σ, hσ, T, hT, ?_⟩
  have htransport := sectionsMorphism_transport
    (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) t ht e hT
  exact htransport.symm ▸ he

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import Mathlib.AlgebraicGeometry.Artinian
import Mathlib.AlgebraicGeometry.Properties
import OAI.NumberTheory.PiExponent.Ampleness.AmpleIso
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open scoped AlgebraicGeometry

theorem open_eq_top_of_subsingleton {X : Scheme} [Subsingleton X]
    (U : X.Opens) (x : X) (hx : x ∈ U) : U = ⊤ := by
  apply top_unique
  intro y _
  simpa only [Subsingleton.elim y x] using hx

theorem exists_global_frame_of_top_frame {X : Scheme} (M : X.Modules)
    (e : M.restrict (⊤ : X.Opens).ι ≅ O (⊤ : X.Opens).toScheme) :
    ∃ s : GlobalSections X M, sectionOpen X s = ⊤ := by
  let s := (moduleSectionEquiv M).symm (openSectionEquiv M ⊤ e.inv)
  have hs : restrictSection (⊤ : X.Opens).ι s = e.inv := by
    apply (openSectionEquiv M ⊤).injective
    rw [openSectionEquiv_restrict]
    exact (moduleSectionEquiv M).apply_symm_apply _
  have hi : IsIso (restrictSection (⊤ : X.Opens).ι s) := by rw [hs]; infer_instance
  let := (Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι).isIso_inv
  have hi' : IsIso ((Scheme.Modules.restrictFunctor (⊤ : X.Opens).ι).map s) := by
    exact (isIso_comp_left_iff (Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι).inv _).mp hi
  refine ⟨s, top_unique ?_⟩
  exact le_iSup_of_le ⊤ (le_iSup_of_le hi' le_rfl)

theorem isAmple_of_subsingleton {X : Scheme} [Subsingleton X]
    (L : LineBundle X) : L.IsAmple := by
  intro x V hx
  have hV : V = ⊤ := open_eq_top_of_subsingleton V x hx
  obtain ⟨U, hxU, ⟨e⟩⟩ := (L.pow 1).locallyRankOne x
  have hU : U = ⊤ := open_eq_top_of_subsingleton U x hxU
  subst U
  obtain ⟨s, hs⟩ := exists_global_frame_of_top_frame (L.pow 1).sheaf e
  change GlobalSections X (modulePow X L.sheaf 1) at s
  change sectionOpen X s = ⊤ at hs
  obtain ⟨W, hWa, hxW, -⟩ := exists_isAffineOpen_mem_and_subset (Opens.mem_top x)
  have hW : W = ⊤ := open_eq_top_of_subsingleton W x hxW
  refine ⟨1, by decide, s, ?_, ?_, ?_⟩
  · rw [hs]; trivial
  · rw [hs, hV]
  · rw [hs, ← hW]; exact hWa

theorem isAmple_of_integral_dimension_zero {X : Scheme}
    [IsIntegral X] [IsLocallyNoetherian X] (hdim : topologicalKrullDim X ≤ 0)
    (L : LineBundle X) : L.IsAmple := by
  let : IsLocallyArtinian X := IsLocallyArtinian.of_topologicalKrullDim_le_zero hdim
  let : Subsingleton X := ⟨fun x y =>
    (PreirreducibleSpace.isPreirreducible_univ (X := X)).subsingleton
      (Set.mem_univ x) (Set.mem_univ y)⟩
  exact isAmple_of_subsingleton L

structure IntegralCurve (X : Scheme) where
  scheme : Scheme
  embedding : scheme ⟶ X
  closedImmersion : IsClosedImmersion embedding
  integral : IsIntegral scheme
  dimension : topologicalKrullDim scheme = 1

attribute [instance] IntegralCurve.closedImmersion IntegralCurve.integral

theorem no_integralCurve_of_dimension_zero {X : Scheme}
    (hdim : topologicalKrullDim X ≤ 0) : IsEmpty (IntegralCurve X) := by
  refine ⟨fun C => ?_⟩
  have hh := C.embedding.isClosedEmbedding.isEmbedding.topologicalKrullDim_le
  rw [C.dimension] at hh
  have : (1 : WithBot ℕ∞) ≤ 0 := hh.trans hdim
  norm_num at this

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFiniteProjectiveEmbedding
import OAI.NumberTheory.PiExponent.Ampleness.IntegralComponentAmple
import OAI.NumberTheory.PiExponent.Ampleness.ProperAmpleFiniteDimension
import OAI.NumberTheory.PiExponent.Ampleness.ZeroDimensionalAmple
import OAI.NumberTheory.PiExponent.Cohomology.NumericalEulerSlopeInputs

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem isAmple_of_uniform_curve_margin_dimension (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H L : LineBundle X), H.IsAmple → topologicalKrullDim X ≤ d →
      ∀ ε : ℝ, 0 < ε →
        (∀ C : IntegralCurve X,
          ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) → L.IsAmple := by
  induction d with
  | zero =>
    intro X _ p _ H L hH hdim ε hε hmargin
    exact isAmple_of_proper_dimension_zero p (by simpa using hdim) L
  | succ d ih =>
    have hintegral : ∀ {Y : Scheme.{0}} [IsNoetherian Y] [IsIntegral Y]
        (p : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
        (H L : LineBundle Y), H.IsAmple → topologicalKrullDim Y ≤ ((d+1:ℕ):WithBot ℕ∞) →
        ∀ ε : ℝ, 0 < ε →
          (∀ C : IntegralCurve Y,
            ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) → L.IsAmple := by
      intro Y _ _ p _ H L hH hdim ε hε hmargin
      by_cases hsmall : topologicalKrullDim Y ≤ d
      · exact ih p H L hH hsmall ε hε hmargin
      have heq : topologicalKrullDim Y = ((d+1:ℕ):WithBot ℕ∞) := by
        apply le_antisymm hdim
        have hnot : ¬ topologicalKrullDim Y < (d:WithBot ℕ∞)+1 := by
          simpa only [ENat.WithBot.lt_add_one_iff] using hsmall
        simpa only [Nat.cast_add, Nat.cast_one] using le_of_not_gt hnot
      obtain ⟨r, i, hiClosed, hi⟩ := ample_finite_projective_embedding p H hH
      let : IsClosedImmersion i := hiClosed
      apply isAmple_of_lower_numerical_criterion p r i hi H L hH d heq _ ε hε hmargin
      intro I hI M δ hδ hM
      let : IsLocallyNoetherian I.subscheme :=
        LocallyOfFiniteType.isLocallyNoetherian I.subschemeι
      let : CompactSpace I.subscheme := QuasiCompact.compactSpace_of_compactSpace I.subschemeι
      let : IsNoetherian I.subscheme := {}
      exact ih (I.subschemeι ≫ p) (H.pullback I.subschemeι) M
        (hH.pullback_closedImmersion H I.subschemeι) hI δ hδ hM
    intro X _ p _ H L hH hdim ε hε hmargin
    apply isAmple_of_integral_closed_restrictions p L H hH
    intro Y _ j _
    let : IsLocallyNoetherian Y := LocallyOfFiniteType.isLocallyNoetherian j
    let : CompactSpace Y := QuasiCompact.compactSpace_of_compactSpace j
    let : IsNoetherian Y := {}
    apply hintegral (j ≫ p) (H.pullback j) (L.pullback j)
      (hH.pullback_closedImmersion H j)
      ((ProperAmpleFiniteDimension.closedImmersion_dimension_le j).trans hdim) ε hε
    exact uniform_curve_margin_restrict p L H ε hmargin j

theorem isAmple_of_uniform_curve_margin {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) : L.IsAmple := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  obtain ⟨d,hd⟩ := ProperAmpleFiniteDimension.exists_dimension_bound_of_proper_ample p H hH
  exact isAmple_of_uniform_curve_margin_dimension d p H L hH hd ε hε hmargin

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceIntegral

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry

variable {R σ : Type} [CommRing R] [IsDomain R] [Finite σ] [Nonempty σ]

theorem lineBundle_ample : (lineBundle (R := R) (σ := σ)).IsAmple := by
  let : CompactSpace (projectiveSpace R σ) :=
    QuasiCompact.compactSpace_of_compactSpace (polynomialProjectiveProjection R σ)
  exact LineBundle.ample_of_affine_section_cover (lineBundle (R := R) (σ := σ))
    coordinateSection coordinateSection_cover coordinateSection_isAffineOpen

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean <==
import Mathlib.RingTheory.KrullDimension.Field
import Mathlib.RingTheory.KrullDimension.Polynomial
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

noncomputable section
namespace PiExponent.ProperAmpleFiniteDimension
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective

section Graded
variable {A S : Type*} [CommRing A] [SetLike S A] [AddSubmonoidClass S A]
    (G : ℕ → S) [GradedRing G]

def projectivePrime : ProjectiveSpectrum G → PrimeSpectrum A :=
  fun x => ⟨x.asHomogeneousIdeal.toIdeal, x.isPrime⟩

theorem projectivePrime_isInducing : Topology.IsInducing (projectivePrime G) := by
  constructor
  apply TopologicalSpace.ext_isClosed
  intro Z
  rw [ProjectiveSpectrum.isClosed_iff_zeroLocus, isClosed_induced_iff]
  constructor
  · rintro ⟨s,rfl⟩
    exact ⟨PrimeSpectrum.zeroLocus s, PrimeSpectrum.isClosed_zeroLocus s, rfl⟩
  · rintro ⟨T,hT,hTZ⟩
    obtain ⟨s,rfl⟩ := (PrimeSpectrum.isClosed_iff_zeroLocus T).mp hT
    exact ⟨s,hTZ.symm⟩

theorem projectiveSpectrum_dimension_le :
    topologicalKrullDim (ProjectiveSpectrum G) ≤ ringKrullDim A := by
  simpa only [PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim] using
    (projectivePrime_isInducing G).topologicalKrullDim_le
end Graded

theorem projectiveSpace_dimension_le_card (K σ : Type) [Field K] [Finite σ] :
    topologicalKrullDim (ProjectiveO1.projectiveSpace K σ) ≤ Nat.card σ := by
  let := MvPolynomial.gradedAlgebra (R := K) (σ := σ)
  change topologicalKrullDim (ProjectiveSpectrum (PolyGrade K σ)) ≤ _
  have h := projectiveSpectrum_dimension_le (PolyGrade K σ)
  simpa only [MvPolynomial.ringKrullDim_of_isNoetherianRing_of_finite,
    ringKrullDim_eq_zero_of_field, zero_add] using h

theorem closedImmersion_dimension_le {X Y : Scheme} (i : X ⟶ Y)
    [IsClosedImmersion i] : topologicalKrullDim X ≤ topologicalKrullDim Y :=
  i.isEmbedding.isInducing.topologicalKrullDim_le

theorem exists_dimension_bound_of_proper_ample {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) :
    ∃ d : ℕ, topologicalKrullDim X ≤ (d : WithBot ℕ∞) := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨n, hn, σ, hσ, s, hs, hclosed⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype σ := hσ
  let k := p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv.hom
  let i : X ⟶ ProjectiveO1.projectiveSpace ℂ σ := sectionsMorphism k s hs
  have : IsClosedImmersion i := hclosed
  exact ⟨Nat.card σ, (closedImmersion_dimension_le i).trans
    (projectiveSpace_dimension_le_card ℂ σ)⟩

end PiExponent.ProperAmpleFiniteDimension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleBaseChange
import OAI.NumberTheory.PiExponent.Ampleness.ComponentAmpleDescent
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.ReducedComponentAmple
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

variable {R : Type} [CommRing R] [IsNoetherianRing R]

theorem isAmple_of_finite_closed_cover {ι : Type*} (s : Finset ι) :
    ∀ {X : Scheme.{0}} [IsNoetherian X] [IsReduced X]
      (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
      (L H : LineBundle X), H.IsAmple →
      ∀ I : ι → X.IdealSheafData,
      (∀ x : X, ∃ i ∈ s, x ∈ (I i).support) →
      (∀ i ∈ s, (L.pullback (I i).subschemeι).IsAmple) → L.IsAmple := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    intro X _ _ p _ L H hH I hcover hample x U hx
    obtain ⟨i,hi,_⟩ := hcover x
    simp at hi
  | @insert i s hi ih =>
    intro X _ _ p _ L H hH I hcover hample
    let Z : Closeds X := s.sup (fun j => (I j).support)
    let J : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal Z
    have hJsupport : J.support = Z := by
      ext x
      simp only [J, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    let : IsLocallyNoetherian J.subscheme :=
      LocallyOfFiniteType.isLocallyNoetherian J.subschemeι
    let : CompactSpace J.subscheme :=
      QuasiCompact.compactSpace_of_compactSpace J.subschemeι
    let : IsNoetherian J.subscheme := {}
    let : IsReduced J.subscheme := NumericalAmpleness.isReduced_vanishingIdeal_subscheme Z
    have hH' : (H.pullback J.subschemeι).IsAmple :=
      LineBundle.IsAmple.pullback_closedImmersion H hH J.subschemeι
    have hcoverJ : ∀ x : J.subscheme, ∃ j ∈ s,
        x ∈ ((I j).comap J.subschemeι).support := by
      intro x
      have hx : J.subschemeι x ∈ Z := by
        rw [← hJsupport]
        exact x.property
      have hx' : ∃ j ∈ s, J.subschemeι x ∈ ((I j).support : Set X) := by
        change J.subschemeι x ∈ ((s.sup (fun j => (I j).support) : Closeds X) : Set X) at hx
        rw [Closeds.coe_finset_sup] at hx
        simpa only [Finset.sup_eq_iSup, Function.comp_apply, Set.iSup_eq_iUnion,
          Set.mem_iUnion, exists_prop] using hx
      obtain ⟨j,hj,hxj⟩ := hx'
      refine ⟨j,hj,?_⟩
      rw [Scheme.IdealSheafData.support_comap]
      change J.subschemeι x ∈ ((I j).support : Set X)
      exact hxj
    have hampleJ : ∀ j ∈ s,
        ((L.pullback J.subschemeι).pullback ((I j).comap J.subschemeι).subschemeι).IsAmple := by
      intro j hj
      exact isAmple_comap_restriction (I j) J.subschemeι L
        (hample j (Finset.mem_insert_of_mem hj))
    have hJ : (L.pullback J.subschemeι).IsAmple :=
      ih (J.subschemeι ≫ p) (L.pullback J.subschemeι) (H.pullback J.subschemeι)
        hH' (fun j => (I j).comap J.subschemeι) hcoverJ hampleJ
    apply PiExponentSeshadri.ComponentAmpleDescent.isAmple_of_reduced_closed_cover
      p L H hH (I i) J ?_ (hample i (Finset.mem_insert_self _ _)) hJ
    apply top_unique
    intro x _
    change x ∈ ((I i).support : Set X) ∪ (J.support : Set X)
    obtain ⟨j,hj,hxj⟩ := hcover x
    rcases Finset.mem_insert.mp hj with rfl | hj
    · exact Or.inl hxj
    · apply Or.inr
      rw [hJsupport]
      exact (Finset.le_sup (f := fun j => (I j).support) hj) hxj

theorem isAmple_of_reduced_components {X : Scheme.{0}} [IsNoetherian X] [IsReduced X]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L H : LineBundle X) (hH : H.IsAmple)
    (hcomponents : ∀ C : irreducibleComponents X,
      (L.pullback (CurveCycle.reducedComponentι X C)).IsAmple) : L.IsAmple := by
  classical
  let : Finite (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.to_subtype
  let : Fintype (irreducibleComponents X) := Fintype.ofFinite _
  let I : irreducibleComponents X → X.IdealSheafData := fun C =>
    Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val, isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)
  apply isAmple_of_finite_closed_cover Finset.univ p L H hH I
  · intro x
    have hx : x ∈ ⋃₀ irreducibleComponents X := by
      rw [sUnion_irreducibleComponents]
      trivial
    obtain ⟨C,hC,hxC⟩ := hx
    refine ⟨⟨C,hC⟩, Finset.mem_univ _, ?_⟩
    change x ∈ ((I ⟨C,hC⟩).support : Set X)
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    change x ∈ C
    exact hxC
  · intro C _
    exact hcomponents C

end PiExponent.ReducedComponentAmple

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.Ampleness.ReesPushdown

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ReesGrading
open Polynomial DirectSum AlgebraicGeometry CategoryTheory TopologicalSpace
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

lemma generators_adjoin : Algebra.adjoin R (Set.range (generator I)) = ⊤ := by
  apply (Subalgebra.map_injective (f := (reesAlgebra I).val) Subtype.val_injective)
  rw [AlgHom.map_adjoin]
  have hs : (reesAlgebra I).val '' Set.range (generator I) =
      (Submodule.map (monomial 1 : R →ₗ[R] R[X]) I : Set R[X]) := by
    ext p
    constructor
    · rintro ⟨_, ⟨a, rfl⟩, rfl⟩
      exact ⟨a.val, a.property, rfl⟩
    · rintro ⟨a, ha, rfl⟩
      exact ⟨generator I ⟨a, ha⟩, ⟨⟨a, ha⟩, rfl⟩, rfl⟩
  rw [hs, adjoin_monomial_eq_reesAlgebra]
  rw [Algebra.map_top, Subalgebra.range_val]

lemma generators_adjoin_zero :
    Algebra.adjoin (piece I 0) (Set.range (generator I)) = ⊤ := by
  apply top_unique
  intro p hp
  clear hp
  have hh : p ∈ Algebra.adjoin R (Set.range (generator I)) := by
    rw [generators_adjoin]
    trivial
  induction hh using Algebra.adjoin_induction with
  | mem x hx => exact Algebra.subset_adjoin hx
  | algebraMap r =>
    exact (Algebra.adjoin (piece I 0) (Set.range (generator I))).algebraMap_mem (zeroEquiv I r)
  | add x y _ _ hx hy => exact add_mem hx hy
  | mul x y _ _ hx hy => exact mul_mem hx hy

lemma iSup_generator_basicOpen :
    ⨆ a : I, Proj.basicOpen (piece I) (generator I a) = ⊤ :=
  Proj.iSup_basicOpen_eq_top' (piece I) (generator I)
    (fun a => ⟨1, generator_mem I a⟩) (generators_adjoin_zero I)

def chartCover : (affineBlowup I).AffineOpenCover where
  I₀ := I
  X a := CommRingCat.of (chart I a)
  f a := Proj.awayι (m := 1) (piece I) (generator I a) (generator_mem I a) (show 0 < (1 : ℕ) from Nat.zero_lt_one)
  map_prop a := inferInstanceAs (IsOpenImmersion
    (Proj.awayι (m := 1) (piece I) (generator I a) (generator_mem I a) (show 0 < (1 : ℕ) from Nat.zero_lt_one)))
  idx x := (Opens.mem_iSup.mp ((iSup_generator_basicOpen I).ge (Set.mem_univ x))).choose
  covers x := by
    change x ∈ (Proj.awayι (m := 1) (piece I) _ _ _).opensRange
    rw [Proj.opensRange_awayι]
    exact (Opens.mem_iSup.mp ((iSup_generator_basicOpen I).ge (Set.mem_univ x))).choose_spec

lemma chartCover_projection (a : I) :
    (chartCover I).f a ≫ projection I = Spec.map (CommRingCat.ofHom (chartBase I a)) := by
  change Proj.awayι (m := 1) (piece I) (generator I a) _ _ ≫
    (Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom) = _
  rw [← Category.assoc, Proj.awayι_toSpecZero, ← Spec.map_comp]
  rfl

end PiExponentSeshadri.ReesGrading
namespace PiExponentSeshadri.Geometry
open CategoryTheory AlgebraicGeometry

def lineBundleOfCover {X : Scheme} (M : X.Modules) (C : X.OpenCover)
    (h : ∀ i, Nonempty (M.restrict (C.f i) ≅ IdealModule.unit (C.X i))) : LineBundle X where
  sheaf := M
  locallyRankOne x := by
    refine ⟨(C.f (C.idx x)).opensRange, C.covers x, ?_⟩
    exact ⟨IdealModule.frameOnRange M (C.f (C.idx x)) (h (C.idx x)).some⟩

def idealLineBundle {X : Scheme} (I : X.IdealSheafData) (C : X.AffineOpenCover)
    (r : ∀ i, Γ(Spec (C.X i), ⊤))
    (h : ∀ i, (I.comap (C.f i)).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r i})
    (hr : ∀ i, IsLeftRegular (r i)) : LineBundle X :=
  lineBundleOfCover (IdealModule.closedModule I) C.openCover
    (fun i => by
      let : IsOpenImmersion (C.f i) := C.map_prop i
      exact IdealModule.frame_restriction I (C.f i) (r i) (h i) (hr i))

end PiExponentSeshadri.Geometry
namespace PiExponentSeshadri.ReesGrading

section
open CategoryTheory AlgebraicGeometry
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

def exceptionalIdeal : (affineBlowup I).IdealSheafData :=
  (IdealPullback.specIdeal I).comap (projection I)

def chartEquation (a : I) : Γ(Spec ((chartCover I).X a), ⊤) :=
  (Scheme.ΓSpecIso (CommRingCat.of (chart I a))).inv (chartBase I a a.val)

lemma exceptional_chart (a : I) :
    ((exceptionalIdeal I).comap ((chartCover I).f a)).ideal ⟨⊤, isAffineOpen_top _⟩ =
      Ideal.span {chartEquation I a} := by
  rw [exceptionalIdeal, ← Scheme.IdealSheafData.comap_comp, chartCover_projection]
  erw [IdealPullback.specIdeal_comap, IdealPullback.specIdeal_top, map_ideal_principal,
    Ideal.map_span, Set.image_singleton]
  rfl

lemma chartEquation_regular (a : I) : IsLeftRegular (chartEquation I a) := by
  apply IdealModule.regular_map_flat _ _ (chart_generator_regular I a).left
  exact RingHom.Flat.of_bijective (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of (chart I a))).inv)

end

open CategoryTheory AlgebraicGeometry
variable {R : Type} [CommRing R] (I : Ideal R)

def exceptionalLineBundle : Geometry.LineBundle (affineBlowup I) :=
  Geometry.idealLineBundle (exceptionalIdeal I) (chartCover I) (chartEquation I)
    (exceptional_chart I) (chartEquation_regular I)

def exceptionalInclusion : (exceptionalLineBundle I).sheaf ⟶ IdealModule.unit (affineBlowup I) :=
  IdealModule.closedInclusion (exceptionalIdeal I)

instance exceptionalInclusion_mono : Mono (exceptionalInclusion I) := by
  exact inferInstanceAs (Mono (IdealModule.inclusion (exceptionalIdeal I).subschemeι))



lemma exceptional_presents : Geometry.PresentsPullbackIdeal (IdealPullback.specIdeal I)
    (projection I) (exceptionalLineBundle I) (exceptionalInclusion I) := by
  refine ⟨exceptionalInclusion_mono I, fun U V e => ?_⟩
  change ((IdealModule.closedInclusion (exceptionalIdeal I)).val.app (Opposite.op U.1)).hom.range = _
  rw [IdealModule.closed_image]
  exact IdealPullback.comap_ideal (IdealPullback.specIdeal I) (projection I) U V e

theorem exceptional_invertible : Geometry.InvertiblePullbackIdeal (IdealPullback.specIdeal I)
    (projection I) :=
  ⟨exceptionalLineBundle I, exceptionalInclusion I, exceptional_presents I⟩

end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional

namespace OAI

namespace PiExponentSeshadri.ReesGrading
noncomputable section
variable {R : Type} [CommRing R] (I : Ideal R)

theorem exceptionalLineBundle_sheaf_eq :
    (exceptionalLineBundle I).sheaf = IdealModule.closedModule (exceptionalIdeal I) := rfl

end
end PiExponentSeshadri.ReesGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.Ampleness.ReesPolynomialPresentation

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
namespace PiExponent.ReesFiniteCover
open PiExponentSeshadri.ReesGrading
variable {R J : Type} [CommRing R] (I : Ideal R) (a : J → I)
variable (ha : Ideal.span (Set.range fun j => (a j).val) = I)
local instance chartOpenImmersion (j : J) : IsOpenImmersion ((chartCover I).f (a j)) :=
  (chartCover I).map_prop (a j)
include ha

theorem adjoin_eq_top : Algebra.adjoin R (Set.range fun j => generator I (a j)) = ⊤ := by
  rw [Algebra.adjoin_range_eq_range_aeval]
  apply top_unique
  intro z hz
  exact ReesPolynomialPresentation.presentation_surjective I a ha z

theorem adjoin_zero_eq_top :
    Algebra.adjoin (piece I 0) (Set.range fun j => generator I (a j)) = ⊤ := by
  apply top_unique
  intro z hz
  clear hz
  have hh : z ∈ Algebra.adjoin R (Set.range fun j => generator I (a j)) := by
    rw [adjoin_eq_top I a ha]
    trivial
  induction hh using Algebra.adjoin_induction with
  | mem x hx => exact Algebra.subset_adjoin hx
  | algebraMap r =>
    exact (Algebra.adjoin (piece I 0) (Set.range fun j => generator I (a j))).algebraMap_mem
      (zeroEquiv I r)
  | add x y _ _ hx hy => exact add_mem hx hy
  | mul x y _ _ hx hy => exact mul_mem hx hy

theorem iSup_generator_basicOpen :
    (⨆ j, Proj.basicOpen (piece I) (generator I (a j))) = ⊤ :=
  Proj.iSup_basicOpen_eq_top' (piece I) (fun j => generator I (a j))
    (fun j => ⟨1, generator_mem I (a j)⟩) (adjoin_zero_eq_top I a ha)

theorem iSup_generator_opensRange :
    (⨆ j, ((chartCover I).f (a j)).opensRange) = ⊤ := by
  have h j : ((chartCover I).f (a j)).opensRange =
      Proj.basicOpen (piece I) (generator I (a j)) :=
    Proj.opensRange_awayι (piece I) _ (generator_mem I (a j)) (by decide)
  simp_rw [h]
  exact iSup_generator_basicOpen I a ha

def cover : (affineBlowup I).AffineOpenCover where
  I₀ := J
  X j := CommRingCat.of (chart I (a j))
  f j := (chartCover I).f (a j)
  map_prop j := (chartCover I).map_prop (a j)
  idx x := (Opens.mem_iSup.mp ((iSup_generator_opensRange I a ha).ge (Set.mem_univ x))).choose
  covers x :=
    (Opens.mem_iSup.mp ((iSup_generator_opensRange I a ha).ge (Set.mem_univ x))).choose_spec

end PiExponent.ReesFiniteCover
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductFrames

namespace OAI

namespace PiExponent.ReesFrozenChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) (s : Finset J)

omit [Fintype J] [DecidableEq J] in
theorem exists_coordinateRing : ∃ C : CommRingCat, C = CommRingCat.of (Chart I a s) := ⟨_,rfl⟩
def coordinateRing : CommRingCat := (exists_coordinateRing I a s).choose
omit [Fintype J] [DecidableEq J] in
theorem coordinateRing_eq : coordinateRing I a s = CommRingCat.of (Chart I a s) :=
  (exists_coordinateRing I a s).choose_spec

def coordinateEquiv : coordinateRing I a s ≃+* Chart I a s :=
  (eqToIso (coordinateRing_eq I a s)).commRingCatIsoToRingEquiv

private abbrev coordinateInv : CommRingCat.of (Chart I a s) ⟶ coordinateRing I a s :=
  CommRingCat.ofHom (coordinateEquiv I a s).symm.toRingHom

def base : R →+* coordinateRing I a s :=
  (coordinateInv I a s).hom.comp (ReesProductChart.chartBase I a s)

instance coordinateInv_isIso :
    IsIso (CommRingCat.ofHom (coordinateEquiv I a s).symm.toRingHom :
    CommRingCat.of (Chart I a s) ⟶ coordinateRing I a s) := by
  change IsIso (eqToIso (coordinateRing_eq I a s)).inv
  infer_instance

private local instance coordinateSpec_isIso :
    IsIso (Spec.map (coordinateInv I a s)) :=
  inferInstanceAs (IsIso
    (Scheme.Spec.mapIso (eqToIso (coordinateRing_eq I a s)).symm.op).hom)

variable {s} (hs : s.Nonempty)
def chart : Spec (coordinateRing I a s) ⟶ affineBlowup I :=
  Spec.map (coordinateInv I a s) ≫
    ReesProductPowerSections.chartMorphism I a hs

instance : IsOpenImmersion (chart I a hs) := by
  exact IsOpenImmersion.comp _ _

theorem chart_projection :
    chart I a hs ≫ projection I = Spec.map (CommRingCat.ofHom (base I a s)) := by
  rw [chart, Category.assoc, ReesProductPowerSections.chartMorphism_projection]
  exact (Spec.map_comp
    (show CommRingCat.of R ⟶ CommRingCat.of (Chart I a s) from
      CommRingCat.ofHom (ReesProductChart.chartBase I a s))
    (coordinateInv I a s)).symm

theorem chart_opensRange :
    (chart I a hs).opensRange = (ReesProductPowerSections.chartMorphism I a hs).opensRange :=
  Scheme.Hom.opensRange_comp_of_isIso _ _

def chartOpen : (affineBlowup I).affineOpens :=
  ⟨(chart I a hs).opensRange, isAffineOpen_opensRange _⟩

theorem chartOpen_eq :
    (chartOpen I a hs).1 = (ReesProductPowerSections.chartOpen I a hs).1 :=
  chart_opensRange I a hs

end
end PiExponent.ReesFrozenChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedChart

namespace OAI

namespace PiExponent.ReesFrozenChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} (hs : s.Nonempty)

theorem frame_nonempty_congr {X : Scheme} (M : X.Modules) {U V : X.Opens}
    (h : U = V)
    (he : Nonempty (M.restrict U.ι ≅ PiExponentSeshadri.Frames.O U.toScheme)) :
    Nonempty (M.restrict V.ι ≅ PiExponentSeshadri.Frames.O V.toScheme) := by
  subst V
  exact he

theorem chartFrame_nonempty {p : J} (hp : p ∈ s) :
    Nonempty ((exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      PiExponentSeshadri.Frames.O (chartOpen I a hs).1.toScheme) :=
  frame_nonempty_congr (exceptionalLineBundle I).sheaf (chartOpen_eq I a hs).symm
    (ReesProductPowerSections.chartFrame_nonempty I a hs hp)

def chartFrame {p : J} (hp : p ∈ s) :
    (exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      PiExponentSeshadri.Frames.O (chartOpen I a hs).1.toScheme :=
  (chartFrame_nonempty I a hs hp).some

end
end PiExponent.ReesFrozenChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductPower

namespace OAI

namespace PiExponent.ReesFrozenPower
noncomputable section
open PiExponent.ReesFrozenChart
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) (s : Finset J)

omit [Fintype J] [DecidableEq J] in
theorem map_power_eq (n : ℕ) :
    ((I^n).map (base I a s)).map (coordinateEquiv I a s).toRingHom =
      (I^n).map (ReesProductChart.chartBase I a s) := by
  rw [Ideal.map_map]
  have he : (coordinateEquiv I a s).toRingHom.comp (base I a s) =
      ReesProductChart.chartBase I a s := by
    apply RingHom.ext
    intro r
    exact (coordinateEquiv I a s).apply_symm_apply _
  rw [he]

omit [Fintype J] [DecidableEq J] in
theorem coordinate_mem_power (n : ℕ) (x : ((I^n).map (base I a s))) :
    coordinateEquiv I a s x.val ∈ (I^n).map (ReesProductChart.chartBase I a s) := by
  have hx := Ideal.mem_map_of_mem
    (show coordinateRing I a s →+* ReesProductChart.Chart I a s from
      (coordinateEquiv I a s).toRingHom) x.property
  exact (congrArg (fun K : Ideal (ReesProductChart.Chart I a s) =>
    coordinateEquiv I a s x.val ∈ K) (map_power_eq I a s n)).mp hx

omit [Fintype J] [DecidableEq J] in
theorem inverse_map_power_eq (n : ℕ) :
    ((I^n).map (ReesProductChart.chartBase I a s)).map (coordinateEquiv I a s).symm.toRingHom =
      (I^n).map (base I a s) := by
  rw [Ideal.map_map]
  rfl

omit [Fintype J] [DecidableEq J] in
theorem inverse_mem_power (n : ℕ)
    (y : ((I^n).map (ReesProductChart.chartBase I a s))) :
    (coordinateEquiv I a s).symm y.val ∈ (I^n).map (base I a s) := by
  have hy := Ideal.mem_map_of_mem
    (show ReesProductChart.Chart I a s →+* coordinateRing I a s from
      (coordinateEquiv I a s).symm.toRingHom) y.property
  exact (congrArg (fun K : Ideal (coordinateRing I a s) =>
    (coordinateEquiv I a s).symm y.val ∈ K) (inverse_map_power_eq I a s n)).mp hy

def powerEquiv (n : ℕ) : ((I^n).map (base I a s)) ≃+
    ((I^n).map (ReesProductChart.chartBase I a s)) where
  toFun x := ⟨coordinateEquiv I a s x.val, coordinate_mem_power I a s n x⟩
  invFun y := ⟨(coordinateEquiv I a s).symm y.val, inverse_mem_power I a s n y⟩
  left_inv x := Subtype.ext ((coordinateEquiv I a s).symm_apply_apply x.val)
  right_inv y := Subtype.ext ((coordinateEquiv I a s).apply_symm_apply y.val)
  map_add' x y := Subtype.ext (map_add (coordinateEquiv I a s) x.val y.val)

omit [Fintype J] [DecidableEq J] in
@[simp] theorem powerEquiv_apply (n : ℕ) (z : ((I^n).map (base I a s))) :
    (powerEquiv I a s n z).val = coordinateEquiv I a s z.val := rfl

variable {s}

def pieceEquiv {p : J} (hp : p ∈ s) (n : ℕ) :
    ReesLocalizedIntersections.Piece I a s n ≃+ ((I^n).map (base I a s)) :=
  (ReesProductPower.chartPowerEquiv I a hp n).trans (powerEquiv I a s n).symm

theorem coordinate_pieceEquiv {p : J} (hp : p ∈ s) (n : ℕ)
    (z : ReesLocalizedIntersections.Piece I a s n) :
    coordinateEquiv I a s (pieceEquiv I a hp n z).val =
      (ReesProductPower.chartPowerMap I a hp n z).val := by
  change (powerEquiv I a s n (pieceEquiv I a hp n z)).val = _
  exact congrArg Subtype.val ((powerEquiv I a s n).apply_symm_apply _)

end
end PiExponent.ReesFrozenPower

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedPower
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedRestriction

namespace OAI

namespace PiExponent.ReesFrozenPower
noncomputable section
open PiExponent.ReesFrozenChart
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

theorem pieceEquiv_restriction {s t : Finset J} {p r : J} (hp : p ∈ s) (hr : r ∈ t)
    (hst : s ⊆ t) (n : ℕ) (z : ReesLocalizedIntersections.Piece I a s n) :
    letI := ReesPolynomialPresentation.presentationAlgebra I a
    letI := ReesGradedModule.gradedScalarAction I a
    (pieceEquiv I a hr n (GradedCech.setRestriction
      (GradedPolynomialLaurent.grading (J := J) (R := R)) (ReesGradedModule.integerPiece I)
      MvPolynomial.X GradedPolynomialLaurent.variable_mem hst n z)).val =
      restriction I a hst (pieceEquiv I a hp n z).val := by
  let := ReesPolynomialPresentation.presentationAlgebra I a
  let := ReesGradedModule.gradedScalarAction I a
  apply (coordinateEquiv I a t).injective
  rw [coordinate_pieceEquiv, ReesProductRestriction.chartPowerMap_restriction I a hp hr hst n]
  change ReesProductRestriction.chartRestriction I a hst
    (ReesProductPower.chartPowerMap I a hp n z).val = _
  simp only [restriction, RingHom.comp_apply, RingEquiv.toRingHom_eq_coe,
    RingEquiv.coe_toRingHom, RingEquiv.apply_symm_apply]
  rw [coordinate_pieceEquiv]

end
end PiExponent.ReesFrozenPower

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductSchemeRestriction

namespace OAI

namespace PiExponent.ReesFrozenChart
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
attribute [local irreducible] affineBlowup projection
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def restriction {s t : Finset J} (hst : s ⊆ t) : coordinateRing I a s →+* coordinateRing I a t :=
  (coordinateEquiv I a t).symm.toRingHom.comp
    ((ReesProductRestriction.chartRestriction I a hst).comp (coordinateEquiv I a s).toRingHom)

theorem restriction_base {s t : Finset J} (hst : s ⊆ t) (r : R) :
    restriction I a hst (base I a s r) = base I a t r := by
  simp only [restriction, base, RingHom.comp_apply, RingEquiv.toRingHom_eq_coe,
    RingEquiv.coe_toRingHom]
  change (coordinateEquiv I a t).symm
      (ReesProductRestriction.chartRestriction I a hst
        ((coordinateEquiv I a s)
          ((coordinateEquiv I a s).symm (ReesProductChart.chartBase I a s r)))) =
    (coordinateEquiv I a t).symm (ReesProductChart.chartBase I a t r)
  rw [RingEquiv.apply_symm_apply, ReesProductRestriction.chartRestriction_base]

theorem restriction_chart {s t : Finset J} (hs : s.Nonempty) (ht : t.Nonempty) (hst : s ⊆ t) :
    Spec.map (CommRingCat.ofHom (restriction I a hst)) ≫ chart I a hs = chart I a ht := by
  have he : (restriction I a hst).comp (coordinateEquiv I a s).symm.toRingHom =
      (coordinateEquiv I a t).symm.toRingHom.comp (ReesProductRestriction.chartRestriction I a hst) := by
    apply RingHom.ext
    intro z
    simp only [restriction, RingHom.comp_apply, RingEquiv.toRingHom_eq_coe,
      RingEquiv.coe_toRingHom, RingEquiv.apply_symm_apply]
  have heCat :
      (CommRingCat.ofHom (coordinateEquiv I a s).symm.toRingHom :
        CommRingCat.of (Chart I a s) ⟶ coordinateRing I a s) ≫
        CommRingCat.ofHom (restriction I a hst) =
      (CommRingCat.ofHom (ReesProductRestriction.chartRestriction I a hst) :
        CommRingCat.of (Chart I a s) ⟶ CommRingCat.of (Chart I a t)) ≫
        CommRingCat.ofHom (coordinateEquiv I a t).symm.toRingHom :=
    congrArg (fun f : Chart I a s →+* coordinateRing I a t => CommRingCat.ofHom f) he
  rw [chart, ← Category.assoc, ← Spec.map_comp]
  erw [heCat]
  rw [Spec.map_comp, Category.assoc,
    ReesProductSchemeRestriction.chartRestriction_chartMorphism I a hs ht hst]
  rfl

end
end PiExponent.ReesFrozenChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesPolynomialPresentation
import OAI.NumberTheory.PiExponent.Cohomology.GradedPolynomialLaurent
import OAI.NumberTheory.PiExponent.Polynomials.NatToIntGrading

namespace OAI

namespace PiExponent.ReesGradedModule
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesPolynomialPresentation PiExponent.GradedPolynomialLaurent
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] (I : Ideal R) (a : J → I)

abbrev integerPiece : ℤ → AddSubgroup (reesAlgebra I) :=
  NatToIntGrading.piece (piece I)

instance integerGradedRing : GradedRing (integerPiece I) where
  toGradedMonoid := NatToIntGrading.gradedMonoid (piece I)
  toDecomposition := NatToIntGrading.decomposition (piece I)

def ordinaryPowerEquivIntegerPiece (n : ℕ) : ↥(I ^ n : Ideal R) ≃+ integerPiece I (n : ℤ) :=
  (ReesPushdown.ordinaryPowerEquivPiece I n).toAddEquiv

theorem polynomial_negative_eq_zero (n : ℕ) (p : MvPolynomial J R)
    (hp : p ∈ grading (J := J) (R := R) (.negSucc n)) : p = 0 := by
  apply MvPolynomial.IsWeightedHomogeneous.eq_zero_of_no_monomials hp
  intro b hb
  have hnonneg : 0 ≤ Finsupp.weight (1 : J → ℤ) b := by
    rw [Finsupp.weight_eq_sum]
    exact Finset.sum_nonneg fun j _ => by simp
  omega

theorem presentation_integer_mem {d : ℤ} {p : MvPolynomial J R}
    (hp : p ∈ grading (J := J) (R := R) d) :
    presentation I a p ∈ integerPiece I d := by
  cases d with
  | ofNat n =>
      change presentation I a p ∈ piece I n
      apply presentation_homogeneous_mem I a
      change p ∈ MvPolynomial.weightedHomogeneousSubmodule R (1 : J → ℤ) (n : ℤ) at hp
      rw [GradedH0.integer_grading_eq_homogeneous (R := R) (ι := J) n] at hp
      exact hp
  | negSucc n =>
      rw [polynomial_negative_eq_zero n p hp, map_zero]
      exact zero_mem _

def gradedPresentation : grading (J := J) (R := R) →+*ᵍ integerPiece I where
  __ := (presentation I a).toRingHom
  map_mem := presentation_integer_mem I a

theorem presentation_degree_compatible (d : ℤ) (p : MvPolynomial J R) :
    presentation I a (DirectSum.decompose (grading (J := J) (R := R)) p d : MvPolynomial J R) =
      (DirectSum.decompose (integerPiece I) (presentation I a p) d : reesAlgebra I) :=
  (gradedPresentation I a).map_directSumDecompose

theorem gradedScalarAction :
    letI := presentationAlgebra I a
    SetLike.GradedSMul (grading (J := J) (R := R)) (integerPiece I) := by
  let := presentationAlgebra I a
  constructor
  intro i j p z hp hz
  change presentation I a p * z ∈ integerPiece I (i + j)
  exact SetLike.mul_mem_graded (presentation_integer_mem I a hp) hz

theorem finite_graded_module
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    Module.Finite (MvPolynomial J R) (reesAlgebra I) ∧
      SetLike.GradedSMul (grading (J := J) (R := R)) (integerPiece I) := by
  exact ⟨finite_presented_module I a ha, gradedScalarAction I a⟩

end
end PiExponent.ReesGradedModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesGradedModule
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedAlgebraEvaluation

namespace OAI

namespace PiExponent.ReesLocalizedChart
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J]
variable (I : Ideal R) (a : J → I) (j : J)

abbrev LocalizationModule :=
  letI := presentationAlgebra I a
  LocalizedModule (Submonoid.powers (MvPolynomial.X j : MvPolynomial J R)) (reesAlgebra I)

def localizationEvaluation : LocalizationModule I a j →+ Localization.Away (a j).val := by
  letI := presentationAlgebra I a
  exact LocalizedAlgebraEvaluation.evaluation (Submonoid.powers (MvPolynomial.X j))
    (Submonoid.powers (a j).val) (evaluation I) (by
      rintro ⟨_, k, rfl⟩
      refine ⟨k, ?_⟩
      change (a j).val ^ k = evaluation I (presentation I a (MvPolynomial.X j ^ k))
      simp only [map_pow, presentation_X, evaluation_generator])

omit [Fintype J] in
theorem localizationEvaluation_fraction (m : reesAlgebra I) (k : ℕ) :
    letI := presentationAlgebra I a
    localizationEvaluation I a j (fraction (MvPolynomial.X j : MvPolynomial J R) m k) =
      IsLocalization.mk' (Localization.Away (a j).val) (evaluation I m)
        (powerDenominator (a j).val k) := by
  let := presentationAlgebra I a
  unfold localizationEvaluation fraction
  rw [LocalizedAlgebraEvaluation.evaluation_mk]
  congr 1
  apply Subtype.ext
  change evaluation I (presentation I a (MvPolynomial.X j ^ k)) = (a j).val ^ k
  simp only [map_pow, presentation_X, evaluation_generator]

abbrev Piece (n : ℕ) :=
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  degreePiece (grading (J := J) (R := R)) (integerPiece I)
    (MvPolynomial.X j) 1 (variable_mem j) (n : ℤ)

def pieceEvaluation (n : ℕ) : Piece I a j n →+ Localization.Away (a j).val := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact (localizationEvaluation I a j).comp (Piece I a j n).subtype

theorem pieceEvaluation_injective (n : ℕ) : Function.Injective (pieceEvaluation I a j n) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply (injective_iff_map_eq_zero _).mpr
  intro z hz
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k) := by
    change m ∈ integerPiece I (↑(n + k))
    simpa only [Nat.cast_add, mul_one] using hm
  have heval : evaluation I m = (m : Polynomial R).coeff (n + k) := evaluation_piece I ⟨m, hm'⟩
  change localizationEvaluation I a j z.val = 0 at hz
  rw [hrep, localizationEvaluation_fraction] at hz
  obtain ⟨⟨b, hb⟩, hbm⟩ := (IsLocalization.mk'_eq_zero_iff
    (M := Submonoid.powers (a j).val) (S := Localization.Away (a j).val) _ _).mp hz
  obtain ⟨l, rfl⟩ := hb
  apply Subtype.ext
  change z.val = 0
  rw [hrep, fraction_eq_zero]
  refine ⟨l, ?_⟩
  change presentation I a (MvPolynomial.X j ^ l) * m = 0
  rw [map_pow, presentation_X]
  apply Subtype.ext
  change (generator I (a j) : Polynomial R) ^ l * (m : Polynomial R) = 0
  rw [(mem_piece I (n + k) m).mp hm', generator_val,
    Polynomial.monomial_pow, Polynomial.monomial_mul_monomial]
  rw [heval] at hbm
  simp only [hbm, map_zero]

theorem pieceEvaluation_mem_chartPower (n : ℕ) (z : Piece I a j n) :
    ∃ s : ↥((I ^ n).map (chartBase I (a j))),
      chartMap I (a j) s.val = pieceEvaluation I a j n z := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k) := by
    change m ∈ integerPiece I (↑(n + k))
    simpa only [Nat.cast_add, mul_one] using hm
  let q : chart I (a j) := HomogeneousLocalization.Away.mk (piece I)
    (generator_mem I (a j)) (n + k) m (by simpa using hm')
  have hmem : (chartBase I (a j) (a j).val) ^ n * q ∈
      (I ^ n).map (chartBase I (a j)) := by
    rw [ReesPushdown.chart_ordinaryPower_principal]
    exact Ideal.mul_mem_right q _ (Ideal.subset_span (by simp))
  refine ⟨⟨(chartBase I (a j) (a j).val) ^ n * q, hmem⟩, ?_⟩
  change chartMap I (a j) ((chartBase I (a j) (a j).val) ^ n * q) =
    localizationEvaluation I a j z.val
  have hmap : chartMap I (a j) ((chartBase I (a j) (a j).val) ^ n) =
      algebraMap R (Localization.Away (a j).val) ((a j).val ^ n) := by
    calc
      _ = (chartMap I (a j) (chartBase I (a j) (a j).val)) ^ n :=
        (chartMap I (a j)).map_pow _ n
      _ = _ := by rw [chartMap_base, map_pow]
  rw [hrep, localizationEvaluation_fraction, map_mul, hmap]
  change (algebraMap R (Localization.Away (a j).val) ((a j).val ^ n)) *
    chartMap I (a j) (HomogeneousLocalization.Away.mk (piece I)
      (generator_mem I (a j)) (n + k) m _) = _
  rw [chartMap_mk, IsLocalization.mul_mk'_eq_mk'_of_mul]
  apply IsLocalization.mk'_eq_of_eq
  change (a j).val ^ (n + k) * evaluation I m =
    (a j).val ^ k * ((a j).val ^ n * evaluation I m)
  rw [pow_add]
  ring

theorem chartPower_mem_pieceEvaluation (n : ℕ)
    (s : ↥((I ^ n).map (chartBase I (a j)))) :
    ∃ z : Piece I a j n, pieceEvaluation I a j n z = chartMap I (a j) s.val := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨k, b, hb, hs⟩ := ReesPushdown.chart_ordinaryPower_fraction I (a j) n s.val s.property
  let m := ReesPushdown.ordinaryPowerEquivPiece I (n + k) ⟨b, hb⟩
  have hm : m.val ∈ integerPiece I ((n : ℤ) + (k : ℤ) * 1) := by
    have hm0 : m.val ∈ integerPiece I (↑(n + k)) := m.property
    simpa only [Nat.cast_add, mul_one] using hm0
  let z : Piece I a j n := ⟨fraction (MvPolynomial.X j : MvPolynomial J R) m.val k,
    k, m.val, hm, rfl⟩
  refine ⟨z, ?_⟩
  change localizationEvaluation I a j (fraction (MvPolynomial.X j : MvPolynomial J R) m.val k) = _
  rw [localizationEvaluation_fraction, hs]
  have heval : evaluation I m.val = b := by
    rw [evaluation_piece I m]
    exact ReesPushdown.ordinaryPowerEquivPiece_apply_coeff I (n + k) ⟨b, hb⟩
  rw [heval]
  rfl

def chartPowerMap (n : ℕ) : Piece I a j n →+ ↥((I ^ n).map (chartBase I (a j))) where
  toFun z := (pieceEvaluation_mem_chartPower I a j n z).choose
  map_zero' := by
    apply Subtype.ext
    apply chartMap_injective I (a j)
    rw [(pieceEvaluation_mem_chartPower I a j n 0).choose_spec, map_zero]
    change 0 = chartMap I (a j) 0
    exact (map_zero _).symm
  map_add' z w := by
    apply Subtype.ext
    apply chartMap_injective I (a j)
    change chartMap I (a j) _ = chartMap I (a j) (_ + _)
    rw [(pieceEvaluation_mem_chartPower I a j n (z+w)).choose_spec, map_add, map_add,
      (pieceEvaluation_mem_chartPower I a j n z).choose_spec,
      (pieceEvaluation_mem_chartPower I a j n w).choose_spec]

theorem chartPowerMap_evaluation (n : ℕ) (z : Piece I a j n) :
    chartMap I (a j) (chartPowerMap I a j n z).val = pieceEvaluation I a j n z :=
  (pieceEvaluation_mem_chartPower I a j n z).choose_spec

def chartPowerEquiv (n : ℕ) : Piece I a j n ≃+ ↥((I ^ n).map (chartBase I (a j))) :=
  AddEquiv.ofBijective (chartPowerMap I a j n) ⟨by
    intro z w hzw
    apply pieceEvaluation_injective I a j n
    rw [← chartPowerMap_evaluation, ← chartPowerMap_evaluation, hzw], by
    intro s
    obtain ⟨z, hz⟩ := chartPower_mem_pieceEvaluation I a j n s
    refine ⟨z, ?_⟩
    apply Subtype.ext
    apply chartMap_injective I (a j)
    rw [chartPowerMap_evaluation, hz]⟩

end
end PiExponent.ReesLocalizedChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesLocalizedChart
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech

namespace OAI

namespace PiExponent.ReesLocalizedIntersections
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def coefficientProduct (s : Finset J) : R := ∏ j ∈ s, (a j).val

omit [Fintype J] [DecidableEq J] in
theorem evaluation_presentation_product (s : Finset J) :
    evaluation I (presentation I a (coverProduct MvPolynomial.X s)) = coefficientProduct I a s := by
  simp only [coverProduct, coefficientProduct, map_prod, presentation_X, evaluation_generator]

abbrev LocalizationModule (s : Finset J) :=
  letI := presentationAlgebra I a
  LocalizedModule (Submonoid.powers (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s))
    (reesAlgebra I)

def localizationEvaluation (s : Finset J) :
    LocalizationModule I a s →+ Localization.Away (coefficientProduct I a s) := by
  letI := presentationAlgebra I a
  exact LocalizedAlgebraEvaluation.evaluation (Submonoid.powers (coverProduct MvPolynomial.X s))
    (Submonoid.powers (coefficientProduct I a s)) (evaluation I) (by
      rintro ⟨_, k, rfl⟩
      refine ⟨k, ?_⟩
      change coefficientProduct I a s ^ k =
        evaluation I (presentation I a (coverProduct MvPolynomial.X s ^ k))
      rw [map_pow, map_pow, evaluation_presentation_product])

omit [Fintype J] [DecidableEq J] in
theorem localizationEvaluation_fraction (s : Finset J) (m : reesAlgebra I) (k : ℕ) :
    letI := presentationAlgebra I a
    localizationEvaluation I a s (fraction
      (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s) m k) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) (evaluation I m)
        (powerDenominator (coefficientProduct I a s) k) := by
  let := presentationAlgebra I a
  unfold localizationEvaluation fraction
  rw [LocalizedAlgebraEvaluation.evaluation_mk]
  congr 1
  apply Subtype.ext
  change evaluation I (presentation I a (coverProduct MvPolynomial.X s ^ k)) =
    coefficientProduct I a s ^ k
  rw [map_pow, map_pow, evaluation_presentation_product]

omit [Fintype J] [DecidableEq J] in
theorem localizationEvaluation_smul (s : Finset J) (p : MvPolynomial J R)
    (z : LocalizationModule I a s) :
    letI := presentationAlgebra I a
    localizationEvaluation I a s (p • z) =
      algebraMap R (Localization.Away (coefficientProduct I a s))
        (evaluation I (presentation I a p)) * localizationEvaluation I a s z := by
  let := presentationAlgebra I a
  exact LocalizedAlgebraEvaluation.evaluation_smul _ _ _ _ p z

def coefficientRestriction {s t : Finset J} (hst : s ⊆ t) :
    Localization.Away (coefficientProduct I a s) →+*
      Localization.Away (coefficientProduct I a t) :=
  IsLocalization.Away.lift (coefficientProduct I a s)
    (IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a t) (by
      exact Finset.prod_dvd_prod_of_subset s t _ hst))

omit [Fintype J] [DecidableEq J] in
@[simp] theorem coefficientRestriction_algebraMap {s t : Finset J} (hst : s ⊆ t) (r : R) :
    coefficientRestriction I a hst (algebraMap R (Localization.Away (coefficientProduct I a s)) r) =
      algebraMap R (Localization.Away (coefficientProduct I a t)) r :=
  IsLocalization.Away.lift_eq _ _ _

omit [Fintype J] in
theorem localizationEvaluation_restriction {s t : Finset J} (hst : s ⊆ t)
    (z : LocalizationModule I a s) :
    letI := presentationAlgebra I a
    localizationEvaluation I a t
      (restriction (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s)
        (coverProduct MvPolynomial.X t)
        (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) z) =
      coefficientRestriction I a hst (localizationEvaluation I a s z) := by
  let := presentationAlgebra I a
  induction z using LocalizedModule.induction_on with
  | h m den =>
    obtain ⟨k, hk⟩ := den.property
    have hd : den = powerDenominator (coverProduct MvPolynomial.X s) k := Subtype.ext hk.symm
    subst den
    change localizationEvaluation I a t (restriction _ _ _ (fraction _ m k)) =
      coefficientRestriction I a hst (localizationEvaluation I a s (fraction _ m k))
    have hu : IsUnit (algebraMap R (Localization.Away (coefficientProduct I a t))
        (coefficientProduct I a s)) :=
      IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a t) (by
        exact Finset.prod_dvd_prod_of_subset s t _ hst)
    apply (hu.pow k).mul_right_injective
    calc
      _ = localizationEvaluation I a t
          (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s ^ k •
            restriction _ _ _ (fraction _ m k)) := by
        rw [localizationEvaluation_smul, map_pow, map_pow,
          evaluation_presentation_product, map_pow]
      _ = localizationEvaluation I a t (fraction (coverProduct MvPolynomial.X t) m 0) := by
        rw [← map_smul, power_smul_fraction, restriction_fraction_zero]
      _ = algebraMap R (Localization.Away (coefficientProduct I a t)) (evaluation I m) := by
        rw [localizationEvaluation_fraction, powerDenominator_zero, IsLocalization.mk'_one]
      _ = _ := by
        have hspec := congrArg (coefficientRestriction I a hst)
          (IsLocalization.mk'_spec' (Localization.Away (coefficientProduct I a s))
            (evaluation I m) (powerDenominator (coefficientProduct I a s) k))
        rw [localizationEvaluation_fraction]
        simpa only [map_mul, coefficientRestriction_algebraMap, powerDenominator_val, map_pow]
          using hspec.symm

abbrev Piece (s : Finset J) (n : ℕ) :=
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  IntersectionPiece (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem s n

def pieceEvaluation (s : Finset J) (n : ℕ) :
    Piece I a s n →+ Localization.Away (coefficientProduct I a s) := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact (localizationEvaluation I a s).comp (Piece I a s n).subtype

theorem pieceEvaluation_restriction {s t : Finset J} (hst : s ⊆ t) (n : ℕ)
    (z : Piece I a s n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    pieceEvaluation I a t n (setRestriction (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem hst n z) =
      coefficientRestriction I a hst (pieceEvaluation I a s n z) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  exact localizationEvaluation_restriction I a hst z.val

theorem pieceEvaluation_injective (s : Finset J) (n : ℕ) :
    Function.Injective (pieceEvaluation I a s n) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply (injective_iff_map_eq_zero _).mpr
  intro z hz
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k * s.card) := by
    change m ∈ integerPiece I (↑(n + k * s.card))
    simpa only [Nat.cast_add, Nat.cast_mul] using hm
  have hp : presentation I a (coverProduct MvPolynomial.X s) ∈ piece I s.card :=
    presentation_integer_mem I a
      (coverProduct_mem (grading (J := J) (R := R)) MvPolynomial.X variable_mem s)
  have heval : evaluation I m = (m : Polynomial R).coeff (n + k * s.card) :=
    evaluation_piece I ⟨m, hm'⟩
  have hep : evaluation I (presentation I a (coverProduct MvPolynomial.X s)) =
      (presentation I a (coverProduct MvPolynomial.X s) : Polynomial R).coeff s.card :=
    evaluation_piece I ⟨_, hp⟩
  change localizationEvaluation I a s z.val = 0 at hz
  rw [hrep, localizationEvaluation_fraction] at hz
  obtain ⟨⟨b, hb⟩, hbm⟩ := (IsLocalization.mk'_eq_zero_iff
    (M := Submonoid.powers (coefficientProduct I a s))
    (S := Localization.Away (coefficientProduct I a s)) _ _).mp hz
  obtain ⟨l, rfl⟩ := hb
  apply Subtype.ext
  change z.val = 0
  rw [hrep, fraction_eq_zero]
  refine ⟨l, ?_⟩
  change presentation I a (coverProduct MvPolynomial.X s ^ l) * m = 0
  rw [map_pow]
  apply Subtype.ext
  change (presentation I a (coverProduct MvPolynomial.X s) : Polynomial R) ^ l *
    (m : Polynomial R) = 0
  rw [(mem_piece I s.card _).mp hp, (mem_piece I (n + k * s.card) m).mp hm',
    Polynomial.monomial_pow, Polynomial.monomial_mul_monomial]
  rw [← hep, evaluation_presentation_product]
  rw [heval] at hbm
  simp only [hbm, map_zero]

end
end PiExponent.ReesLocalizedIntersections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean <==
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import OAI.NumberTheory.PiExponent.Ampleness.ReesPushdown
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerre

namespace OAI

namespace PiExponent.ReesPolynomialPresentation
noncomputable section
open scoped BigOperators
open Polynomial PiExponentSeshadri.ReesGrading
variable {R J : Type*} [CommRing R] (I : Ideal R) (a : J → I)

def presentation : MvPolynomial J R →ₐ[R] reesAlgebra I :=
  MvPolynomial.aeval (fun j => generator I (a j))

@[simp] theorem presentation_X (j : J) : presentation I a (MvPolynomial.X j) = generator I (a j) :=
  MvPolynomial.aeval_X _ _

theorem presentation_monomial_mem (b : J →₀ ℕ) (r : R) :
    presentation I a (MvPolynomial.monomial b r) ∈ piece I b.degree := by
  classical
  rw [presentation, MvPolynomial.aeval_monomial]
  have hp : (∏ j ∈ b.support, generator I (a j) ^ b j) ∈ piece I b.degree := by
    have h := SetLike.prod_mem_graded (piece I) (fun j => b j)
      (fun j => generator I (a j) ^ b j) (F := b.support)
      (fun j _ => by simpa using SetLike.pow_mem_graded (b j) (generator_mem I (a j)))
    change (∏ j ∈ b.support, generator I (a j) ^ b j) ∈ piece I (∑ j ∈ b.support, b j)
    exact h
  have hr : algebraMap R (reesAlgebra I) r ∈ piece I 0 := by
    simp [mem_piece]
  simpa only [zero_add, Finsupp.prod] using SetLike.mul_mem_graded hr hp

theorem presentation_homogeneous_mem {n : ℕ} {p : MvPolynomial J R}
    (hp : p.IsHomogeneous n) : presentation I a p ∈ piece I n := by
  classical
  induction hp using MvPolynomial.IsWeightedHomogeneous.induction_on with
  | zero => simpa only [map_zero] using (piece I n).zero_mem
  | add p q hp hq ihp ihq => simpa only [map_add] using (piece I n).add_mem ihp ihq
  | monomial b r hb =>
      have hb' : b.degree = n := by rw [Finsupp.degree_eq_weight_one, ← Pi.one_def, hb]
      simpa only [hb'] using presentation_monomial_mem I a b r

theorem evaluation_presentation (p : MvPolynomial J R) :
    evaluation I (presentation I a p) = MvPolynomial.eval (fun j => (a j).val) p := by
  have h : (evaluation I).comp (presentation I a).toRingHom =
      (MvPolynomial.eval₂Hom (RingHom.id R) (fun j => (a j).val)) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [presentation, evaluation]
    · intro j
      simp [presentation, evaluation_generator]
  exact DFunLike.congr_fun h p

theorem homogeneous_piece_surjective
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (z : piece I n) :
    ∃ p : MvPolynomial J R, p.IsHomogeneous n ∧ presentation I a p = z.val := by
  have hz : (((z.val : reesAlgebra I) : R[X]).coeff n) ∈
      (Ideal.span (Set.range fun j => (a j).val)) ^ n := by
    rw [ha]
    exact z.val.property n
  obtain ⟨p, hp, heval⟩ := (Ideal.mem_span_pow_iff_exists_isHomogeneous
    (fun j => (a j).val) _).mp hz
  refine ⟨p, hp, ?_⟩
  have hmem := presentation_homogeneous_mem I a hp
  apply Subtype.ext
  rw [(mem_piece I n _).mp hmem, (mem_piece I n _).mp z.property]
  congr 1
  have h := evaluation_presentation I a p
  rw [evaluation, RingHom.comp_apply, AlgHom.toRingHom_eq_coe] at h
  change Polynomial.eval 1 ((presentation I a p : reesAlgebra I) : R[X]) = _ at h
  rw [(mem_piece I n _).mp hmem] at h
  simpa only [Polynomial.eval_monomial, one_pow, mul_one] using h.trans heval

theorem presentation_surjective
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    Function.Surjective (presentation I a) := by
  classical
  intro z
  have hn (n : ℕ) := homogeneous_piece_surjective I a ha n (component I n z)
  choose p hp hpres using hn
  refine ⟨∑ n ∈ ((z : reesAlgebra I) : R[X]).support, p n, ?_⟩
  rw [map_sum]
  simp_rw [hpres]
  apply Subtype.ext
  change (reesAlgebra I).val (∑ n ∈ ((z : reesAlgebra I) : R[X]).support,
    (component I n z).val) = (z : R[X])
  rw [map_sum]
  exact ((z : R[X]).as_sum_support).symm

@[instance_reducible]
def presentationAlgebra : Algebra (MvPolynomial J R) (reesAlgebra I) :=
  (presentation I a).toRingHom.toAlgebra

theorem finite_presented_module
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    Module.Finite (MvPolynomial J R) (reesAlgebra I) := by
  let := presentationAlgebra I a
  exact Module.Finite.of_surjective
    (Algebra.linearMap (MvPolynomial J R) (reesAlgebra I)) (presentation_surjective I a ha)

theorem exists_finite_presentation [IsNoetherianRing R] :
    ∃ (s : Finset R) (a : s → I),
      (∀ j : s, (a j).val = j.val) ∧
      Ideal.span (Set.range fun j => (a j).val) = I ∧
      Function.Surjective (presentation I a) ∧
      ∀ n (z : piece I n), ∃ p : MvPolynomial s R,
        p.IsHomogeneous n ∧ presentation I a p = z.val := by
  classical
  obtain ⟨s, hs⟩ := IsNoetherian.noetherian I
  let a : s → I := fun j => ⟨j.val, by
    rw [← hs]
    exact Submodule.subset_span j.property⟩
  have ha : Ideal.span (Set.range fun j => (a j).val) = I := by
    simpa only [a, Subtype.range_coe_subtype, Finset.setOfPred_mem] using hs
  exact ⟨s, a, fun _ => rfl, ha, presentation_surjective I a ha,
    homogeneous_piece_surjective I a ha⟩

end
end PiExponent.ReesPolynomialPresentation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional

namespace OAI

noncomputable section

namespace PiExponentSeshadri.BlowupLift
universe u v
variable {R : Type u} [CommRing R] (I : Ideal R)
variable {S : Type v} [CommRing S] (f : R →+* S) (r : S)
variable (hI : I.map f = Ideal.span {r}) (hr : IsLeftRegular r)

def coefficient (a : I) : S :=
  Classical.choose ((Ideal.mem_span_singleton.mp
    (show f a.val ∈ Ideal.span {r} from hI ▸ Ideal.mem_map_of_mem f a.property)))

lemma mul_coefficient (a : I) : r * coefficient I f r hI a = f a.val := by
  exact (Classical.choose_spec ((Ideal.mem_span_singleton.mp
    (show f a.val ∈ Ideal.span {r} from hI ▸ Ideal.mem_map_of_mem f a.property)))).symm

include hr in

lemma coefficients_span : Ideal.span (Set.range (coefficient I f r hI)) = ⊤ := by
  let K : Ideal S := Ideal.span (Set.range (coefficient I f r hI))
  have hmap : I.map f ≤ Submodule.map (LinearMap.mulLeft S r) K := by
    rw [Ideal.map_le_iff_le_comap]
    intro a ha
    change f a ∈ Submodule.map (LinearMap.mulLeft S r) K
    exact ⟨coefficient I f r hI ⟨a, ha⟩,
      Ideal.subset_span (Set.mem_range_self _), mul_coefficient I f r hI ⟨a, ha⟩⟩
  have hmem : r ∈ Submodule.map (LinearMap.mulLeft S r) K := by
    apply hmap
    rw [hI]
    exact Ideal.subset_span (Set.mem_singleton r)
  obtain ⟨s, hs, hrs⟩ := hmem
  have hs1 : s = 1 := hr (by simpa using hrs)
  refine Ideal.eq_top_of_isUnit_mem (I := K) ?_ isUnit_one
  exact hs1 ▸ hs

end PiExponentSeshadri.BlowupLift

namespace PiExponentSeshadri.ReesGrading

section
open Polynomial
universe u v
variable {R : Type u} [CommRing R] (I : Ideal R)
variable {S : Type v} [CommRing S] (f : R →+* S) (r : S)
variable (hI : I.map f = Ideal.span {r}) (hr : IsRegular r)

def principalToLocalization : reesAlgebra I →+* Localization.Away r :=
  (Polynomial.eval₂RingHom ((algebraMap S (Localization.Away r)).comp f)
    (IsLocalization.Away.invSelf r)).comp (reesAlgebra I).val.toRingHom

lemma principalToLocalization_base (s : R) :
    principalToLocalization I f r (algebraMap R (reesAlgebra I) s) =
      algebraMap S (Localization.Away r) (f s) := by
  simp [principalToLocalization]

lemma principalToLocalization_generator (a : I) :
    principalToLocalization I f r (generator I a) =
      algebraMap S (Localization.Away r) (BlowupLift.coefficient I f r hI a) := by
  change (Polynomial.eval₂RingHom ((algebraMap S (Localization.Away r)).comp f)
    (IsLocalization.Away.invSelf r)) (monomial 1 a.val) = _
  simp only [coe_eval₂RingHom, eval₂_monomial, RingHom.comp_apply, pow_one]
  rw [← BlowupLift.mul_coefficient I f r hI a, map_mul]
  calc _ = (algebraMap S (Localization.Away r) r * IsLocalization.Away.invSelf r) *
      algebraMap S (Localization.Away r) (BlowupLift.coefficient I f r hI a) := by ring
       _ = _ := by rw [IsLocalization.Away.mul_invSelf, one_mul]

include hI in
lemma principalToLocalization_range (p : reesAlgebra I) :
    ∃ s : S, algebraMap S (Localization.Away r) s = principalToLocalization I f r p := by
  have hp : p ∈ Algebra.adjoin R (Set.range (generator I)) := by
    rw [generators_adjoin]
    trivial
  induction hp using Algebra.adjoin_induction with
  | mem p hp =>
    obtain ⟨a, rfl⟩ := hp
    exact ⟨BlowupLift.coefficient I f r hI a, (principalToLocalization_generator I f r hI a).symm⟩
  | algebraMap s => exact ⟨f s, (principalToLocalization_base I f r s).symm⟩
  | add p q _ _ hp hq =>
    obtain ⟨s, hs⟩ := hp
    obtain ⟨t, ht⟩ := hq
    exact ⟨s+t, by rw [map_add, hs, ht, map_add]⟩
  | mul p q _ _ hp hq =>
    obtain ⟨s, hs⟩ := hp
    obtain ⟨t, ht⟩ := hq
    exact ⟨s*t, by rw [map_mul, hs, ht, map_mul]⟩

include hr in
lemma principalLocalization_injective : Function.Injective (algebraMap S (Localization.Away r)) :=
  IsLocalization.injective _ (Submonoid.powers_le.mpr (isRegular_iff_mem_nonZeroDivisors.mp hr))

def principalMap : reesAlgebra I →+* S where
  toFun p := Classical.choose (principalToLocalization_range I f r hI p)
  map_zero' := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI 0), map_zero, map_zero])
  map_one' := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI 1), map_one, map_one])
  map_add' p q := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI (p+q)), map_add,
      map_add, Classical.choose_spec (principalToLocalization_range I f r hI p),
      Classical.choose_spec (principalToLocalization_range I f r hI q)])
  map_mul' p q := principalLocalization_injective r hr (by
    rw [Classical.choose_spec (principalToLocalization_range I f r hI (p*q)), map_mul,
      map_mul, Classical.choose_spec (principalToLocalization_range I f r hI p),
      Classical.choose_spec (principalToLocalization_range I f r hI q)])

lemma principalMap_spec (p : reesAlgebra I) :
    algebraMap S (Localization.Away r) (principalMap I f r hI hr p) =
      principalToLocalization I f r p :=
  Classical.choose_spec (principalToLocalization_range I f r hI p)

lemma principalMap_base (s : R) :
    principalMap I f r hI hr (algebraMap R (reesAlgebra I) s) = f s := by
  apply principalLocalization_injective r hr
  rw [principalMap_spec, principalToLocalization_base]

lemma principalMap_generator (a : I) :
    principalMap I f r hI hr (generator I a) = BlowupLift.coefficient I f r hI a := by
  apply principalLocalization_injective r hr
  rw [principalMap_spec, principalToLocalization_generator]

lemma principalMap_irrelevant :
    (HomogeneousIdeal.irrelevant (piece I)).toIdeal.map (principalMap I f r hI hr) = ⊤ := by
  rw [eq_top_iff, ← BlowupLift.coefficients_span I f r hI hr.left]
  apply Ideal.span_le.mpr
  rintro s ⟨a, rfl⟩
  rw [← principalMap_generator I f r hI hr]
  apply Ideal.mem_map_of_mem
  exact HomogeneousIdeal.mem_irrelevant_of_mem (piece I) (by decide : 0 < (1 : ℕ))
    (generator_mem I a)

end

open CategoryTheory AlgebraicGeometry
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)
variable (X : Scheme.{u}) (f : R →+* Γ(X, ⊤)) (r : Γ(X, ⊤))
variable (hI : I.map f = Ideal.span {r}) (hr : IsRegular r)

def principalScheme : X ⟶ affineBlowup I :=
  Proj.fromOfGlobalSections (piece I) (principalMap I f r hI hr)
    (principalMap_irrelevant I f r hI hr)

@[reassoc]
lemma principalScheme_projection :
    principalScheme I X f r hI hr ≫ projection I =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f) := by
  let g : CommRingCat.of (piece I 0) ⟶ Γ(X, ⊤) :=
    CommRingCat.ofHom ((principalMap I f r hI hr).comp (algebraMap _ _))
  have hg : (zeroIso I).hom ≫ g = CommRingCat.ofHom f := by
    ext s
    exact principalMap_base I f r hI hr s
  have h : principalScheme I X f r hI hr ≫ Proj.toSpecZero (piece I) =
      X.toSpecΓ ≫ Spec.map g :=
    Proj.fromOfGlobalSections_toSpecZero (piece I) (principalMap I f r hI hr)
      (principalMap_irrelevant I f r hI hr)
  change principalScheme I X f r hI hr ≫
    (Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom) = _
  calc
    _ = (principalScheme I X f r hI hr ≫ Proj.toSpecZero (piece I)) ≫
        Spec.map (zeroIso I).hom := (Category.assoc _ _ _).symm
    _ = (X.toSpecΓ ≫ Spec.map g) ≫ Spec.map (zeroIso I).hom :=
      congrArg (fun q : X ⟶ Spec (CommRingCat.of (piece I 0)) =>
        q ≫ Spec.map (zeroIso I).hom) h
    _ = X.toSpecΓ ≫ Spec.map ((zeroIso I).hom ≫ g) := by
      rw [Category.assoc, Spec.map_comp]
    _ = _ := congrArg (fun q : CommRingCat.of R ⟶ Γ(X, ⊤) =>
      X.toSpecΓ ≫ Spec.map q) hg

lemma principalScheme_preimage (a : I) :
    principalScheme I X f r hI hr ⁻¹ᵁ Proj.basicOpen (piece I) (generator I a) =
      X.basicOpen (BlowupLift.coefficient I f r hI a) := by
  erw [principalScheme, Proj.fromOfGlobalSections_preimage_basicOpen _ _ _
    (show 0 < (1 : ℕ) from Nat.zero_lt_one) (generator_mem I a), principalMap_generator]

end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductPower

namespace OAI

namespace PiExponent.ReesProductAugmentation
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections PiExponent.ReesProductChart PiExponent.ReesProductPower
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def ordinaryFraction (s : Finset J) (n : ℕ) (b : ↥(I ^ n : Ideal R)) : Piece I a s n := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact ⟨fraction (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s)
    (ordinaryPowerEquivIntegerPiece I n b).val 0,
      0, (ordinaryPowerEquivIntegerPiece I n b).val,
      by simpa only [Nat.cast_zero, zero_mul, add_zero] using
        (ordinaryPowerEquivIntegerPiece I n b).property, rfl⟩

theorem ordinaryFraction_evaluation (s : Finset J) (n : ℕ) (b : ↥(I ^ n : Ideal R)) :
    pieceEvaluation I a s n (ordinaryFraction I a s n b) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) b.val := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  change localizationEvaluation I a s
    (fraction (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s)
      (ordinaryPowerEquivIntegerPiece I n b).val 0) = _
  rw [localizationEvaluation_fraction, powerDenominator_zero, IsLocalization.mk'_one]
  congr 1
  change evaluation I (ReesPushdown.ordinaryPowerEquivPiece I n b).val = b.val
  rw [evaluation_piece I (ReesPushdown.ordinaryPowerEquivPiece I n b)]
  exact ReesPushdown.ordinaryPowerEquivPiece_apply_coeff I n b

theorem chartPowerMap_ordinaryFraction {s : Finset J} {j : J} (hj : j ∈ s)
    (n : ℕ) (b : ↥(I ^ n : Ideal R)) :
    (chartPowerMap I a hj n (ordinaryFraction I a s n b)).val =
      ReesProductChart.chartBase I a s b.val := by
  apply ReesProductChart.chartMap_injective I a s
  rw [chartPowerMap_evaluation I a hj, ordinaryFraction_evaluation,
    ReesProductChart.chartMap_base]

theorem augmentation_eq_ordinaryFraction (n : ℕ) (b : ↥(I ^ n : Ideal R)) (t : Fin 1 → J) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    augmentation (grading (J := J) (R := R)) (integerPiece I) MvPolynomial.X variable_mem n
      (ordinaryPowerEquivIntegerPiece I n b) t = ordinaryFraction I a (tupleSet t) n b := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply Subtype.ext
  rfl

end
end PiExponent.ReesProductAugmentation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesLocalizedIntersections

namespace OAI

namespace PiExponent.ReesProductChart
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

def productGenerator (s : Finset J) : reesAlgebra I :=
  presentation I a (coverProduct MvPolynomial.X s)

theorem productGenerator_mem (s : Finset J) : productGenerator I a s ∈ piece I s.card :=
  presentation_integer_mem I a
    (coverProduct_mem (grading (J := J) (R := R)) MvPolynomial.X variable_mem s)

omit [Fintype J] [DecidableEq J] in
theorem evaluation_productGenerator (s : Finset J) :
    evaluation I (productGenerator I a s) = coefficientProduct I a s :=
  evaluation_presentation_product I a s

omit [Fintype J] [DecidableEq J] in
theorem productGenerator_eq_prod (s : Finset J) :
    productGenerator I a s = ∏ j ∈ s, generator I (a j) := by
  simp only [productGenerator, coverProduct, map_prod, presentation_X]

abbrev Chart (s : Finset J) := HomogeneousLocalization.Away (piece I) (productGenerator I a s)

def chartMap (s : Finset J) : Chart I a s →+* Localization.Away (coefficientProduct I a s) :=
  (IsLocalization.map (M := Submonoid.powers (productGenerator I a s))
    (S := Localization.Away (productGenerator I a s))
    (T := Submonoid.powers (coefficientProduct I a s))
    (Localization.Away (coefficientProduct I a s)) (evaluation I)
    (by rintro _ ⟨k, rfl⟩; exact ⟨k, by simp only [map_pow, evaluation_productGenerator]⟩)).comp
      (algebraMap (Chart I a s) (Localization.Away (productGenerator I a s)))

theorem chartMap_mk (s : Finset J) (k : ℕ) (m : reesAlgebra I)
    (hm : m ∈ piece I (k • s.card)) :
    chartMap I a s (HomogeneousLocalization.Away.mk (piece I)
      (productGenerator_mem I a s) k m hm) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) (evaluation I m)
        (powerDenominator (coefficientProduct I a s) k) := by
  simp only [chartMap, RingHom.comp_apply, HomogeneousLocalization.algebraMap_apply,
    HomogeneousLocalization.Away.val_mk, Localization.mk_eq_mk', IsLocalization.map_mk']
  congr 1
  apply Subtype.ext
  simp only [map_pow, evaluation_productGenerator, powerDenominator_val]

theorem chartMap_injective (s : Finset J) : Function.Injective (chartMap I a s) := by
  apply (RingHom.injective_iff_ker_eq_bot _).mpr
  apply bot_unique
  intro z hz
  change z = 0
  obtain ⟨k, m, hm, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (productGenerator_mem I a s) z
  have hzero := RingHom.mem_ker.mp hz
  rw [chartMap_mk] at hzero
  obtain ⟨⟨b, hb⟩, hbm⟩ := (IsLocalization.mk'_eq_zero_iff
    (M := Submonoid.powers (coefficientProduct I a s))
    (S := Localization.Away (coefficientProduct I a s)) _ _).mp hzero
  obtain ⟨l, rfl⟩ := hb
  apply HomogeneousLocalization.val_injective
  rw [HomogeneousLocalization.val_zero, HomogeneousLocalization.Away.val_mk,
    Localization.mk_eq_mk', IsLocalization.mk'_eq_zero_iff]
  refine ⟨⟨productGenerator I a s ^ l, ⟨l, rfl⟩⟩, ?_⟩
  apply Subtype.ext
  have he : evaluation I m = (m : Polynomial R).coeff (k • s.card) := evaluation_piece I ⟨m, hm⟩
  have hep : evaluation I (productGenerator I a s) =
      (productGenerator I a s : Polynomial R).coeff s.card :=
    evaluation_piece I ⟨_, productGenerator_mem I a s⟩
  change (productGenerator I a s : Polynomial R) ^ l * (m : Polynomial R) = 0
  rw [(mem_piece I (k • s.card) m).mp hm,
    (mem_piece I s.card _).mp (productGenerator_mem I a s),
    Polynomial.monomial_pow, Polynomial.monomial_mul_monomial,
    ← hep, evaluation_productGenerator]
  rw [he] at hbm
  simp only [hbm, map_zero]

def chartBase (s : Finset J) : R →+* Chart I a s :=
  (HomogeneousLocalization.fromZeroRingHom (piece I)
    (Submonoid.powers (productGenerator I a s))).comp (zeroEquiv I).toRingHom

theorem chartMap_base (s : Finset J) (r : R) :
    chartMap I a s (chartBase I a s r) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) r := by
  have h0 : algebraMap R (reesAlgebra I) r ∈ piece I (0 • s.card) := by
    simp [mem_piece]
  refine (chartMap_mk I a s 0 (algebraMap R (reesAlgebra I) r) h0).trans ?_
  have he : evaluation I (algebraMap R (reesAlgebra I) r) = r := by simp [evaluation]
  rw [he, powerDenominator_zero, IsLocalization.mk'_one]

variable {s : Finset J} {j : J} (hj : j ∈ s)
include hj

omit [Fintype J] in
theorem coefficientProduct_eq_pivot :
    coefficientProduct I a s = (a j).val * coefficientProduct I a (s.erase j) := by
  exact (Finset.mul_prod_erase s (fun i => (a i).val) hj).symm

def ratio (b : I) : Chart I a s :=
  HomogeneousLocalization.Away.mk (piece I) (productGenerator_mem I a s) 1
    (generator I b * productGenerator I a (s.erase j)) (by
      have h := SetLike.mul_mem_graded (generator_mem I b)
        (productGenerator_mem I a (s.erase j))
      simpa only [one_nsmul, Nat.add_comm 1, Finset.card_erase_add_one hj] using h)

theorem chartMap_ratio (b : I) :
    chartMap I a s (ratio I a hj b) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s))
        (b.val * coefficientProduct I a (s.erase j))
        (powerDenominator (coefficientProduct I a s) 1) := by
  rw [ratio, chartMap_mk, map_mul, evaluation_generator, evaluation_productGenerator]

theorem base_mul_ratio (b : I) :
    chartBase I a s (a j).val * ratio I a hj b = chartBase I a s b.val := by
  apply chartMap_injective I a s
  rw [map_mul, chartMap_base, chartMap_ratio, chartMap_base,
    IsLocalization.mul_mk'_eq_mk'_of_mul]
  apply IsLocalization.mk'_eq_iff_eq_mul.mpr
  rw [← map_mul]
  congr 1
  change (a j).val * (b.val * coefficientProduct I a (s.erase j)) =
    b.val * coefficientProduct I a s ^ 1
  rw [pow_one, coefficientProduct_eq_pivot I a hj]
  ring

theorem map_ideal_principal :
    I.map (chartBase I a s) = Ideal.span {chartBase I a s (a j).val} := by
  apply le_antisymm
  · rw [Ideal.map_le_iff_le_comap]
    intro b hb
    change chartBase I a s b ∈ Ideal.span {chartBase I a s (a j).val}
    rw [Ideal.mem_span_singleton]
    exact ⟨ratio I a hj ⟨b, hb⟩, (base_mul_ratio I a hj ⟨b, hb⟩).symm⟩
  · rw [Ideal.span_singleton_le_iff_mem]
    exact Ideal.mem_map_of_mem _ (a j).property

theorem chart_ordinaryPower_principal (n : ℕ) :
    (I ^ n).map (chartBase I a s) = Ideal.span {(chartBase I a s (a j).val) ^ n} := by
  rw [Ideal.map_pow, map_ideal_principal I a hj, Ideal.span_singleton_pow]

theorem chart_generator_regular : IsRegular (chartBase I a s (a j).val) := by
  have hu : IsUnit (chartMap I a s (chartBase I a s (a j).val)) := by
    rw [chartMap_base]
    exact IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a s)
      ⟨coefficientProduct I a (s.erase j), coefficientProduct_eq_pivot I a hj⟩
  constructor
  · intro x y h
    apply chartMap_injective I a s
    apply hu.isRegular.left
    simpa only [map_mul] using congrArg (chartMap I a s) h
  · intro x y h
    apply chartMap_injective I a s
    apply hu.isRegular.right
    simpa only [map_mul] using congrArg (chartMap I a s) h

end
end PiExponent.ReesProductChart

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChart
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptionalSheaf
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductSchemeChart

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
namespace PiExponent.ReesProductPowerSections
open PiExponentSeshadri.ReesGrading PiExponent.ReesProductChart
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} (hs : s.Nonempty)
variable {p : J} (hp : p ∈ s)
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.idealChartFrame

include hp in

theorem chartFrame_nonempty :
    Nonempty ((exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      O (chartOpen I a hs).1.toScheme) := by
  rw [exceptionalLineBundle_sheaf_eq]
  exact ⟨ExceptionalAffineChart.idealChartFrame (Y := affineBlowup I) (chartMorphism I a hs) (exceptionalIdeal I)
    (chartEquation I a (s := s) (p := p))
    (exceptional_chart I a hs hp) (chartEquation_regular I a hp)⟩

def chartFrame :
    (exceptionalLineBundle I).sheaf.restrict (chartOpen I a hs).1.ι ≅
      O (chartOpen I a hs).1.toScheme :=
  (chartFrame_nonempty I a hs hp).some

end PiExponent.ReesProductPowerSections
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductChart

namespace OAI

namespace PiExponent.ReesProductPower
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections PiExponent.ReesProductChart
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} {j : J} (hj : j ∈ s)
include hj

theorem pieceEvaluation_mem_chartPower (n : ℕ) (z : Piece I a s n) :
    ∃ q : ↥((I ^ n).map (ReesProductChart.chartBase I a s)),
      ReesProductChart.chartMap I a s q.val = pieceEvaluation I a s n z := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨k, m, hm, hrep⟩ := z.property
  have hm' : m ∈ piece I (n + k * s.card) := by
    change m ∈ integerPiece I (↑(n + k * s.card))
    simpa only [Nat.cast_add, Nat.cast_mul] using hm
  have hc : s.card = (s.erase j).card + 1 := (Finset.card_erase_add_one hj).symm
  have hdeg : (n + k * s.card) + n • (s.erase j).card = (n + k) • s.card := by
    rw [hc]
    simp only [nsmul_eq_mul, Nat.cast_id]
    ring
  have hnum : m * productGenerator I a (s.erase j) ^ n ∈ piece I ((n + k) • s.card) := by
    have h := SetLike.mul_mem_graded hm'
      (SetLike.pow_mem_graded n (productGenerator_mem I a (s.erase j)))
    simpa only [hdeg] using h
  let q : Chart I a s := HomogeneousLocalization.Away.mk (piece I)
    (productGenerator_mem I a s) (n + k) (m * productGenerator I a (s.erase j) ^ n) hnum
  have hmem : (ReesProductChart.chartBase I a s (a j).val) ^ n * q ∈
      (I ^ n).map (ReesProductChart.chartBase I a s) := by
    rw [chart_ordinaryPower_principal I a hj]
    exact Ideal.mul_mem_right q _ (Ideal.subset_span (by simp))
  refine ⟨⟨(ReesProductChart.chartBase I a s (a j).val) ^ n * q, hmem⟩, ?_⟩
  change ReesProductChart.chartMap I a s
    ((ReesProductChart.chartBase I a s (a j).val) ^ n * q) =
      localizationEvaluation I a s z.val
  have hmap : ReesProductChart.chartMap I a s
      ((ReesProductChart.chartBase I a s (a j).val) ^ n) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) ((a j).val ^ n) := by
    calc
      _ = (ReesProductChart.chartMap I a s
        (ReesProductChart.chartBase I a s (a j).val)) ^ n :=
          (ReesProductChart.chartMap I a s).map_pow _ n
      _ = _ := by rw [ReesProductChart.chartMap_base, map_pow]
  rw [hrep, localizationEvaluation_fraction, map_mul, hmap]
  change algebraMap R (Localization.Away (coefficientProduct I a s)) ((a j).val ^ n) *
    ReesProductChart.chartMap I a s (HomogeneousLocalization.Away.mk (piece I)
      (productGenerator_mem I a s) (n + k) (m * productGenerator I a (s.erase j) ^ n) hnum) = _
  rw [ReesProductChart.chartMap_mk, map_mul, (evaluation I).map_pow, evaluation_productGenerator,
    IsLocalization.mul_mk'_eq_mk'_of_mul]
  apply IsLocalization.mk'_eq_of_eq
  change coefficientProduct I a s ^ (n + k) * evaluation I m =
    coefficientProduct I a s ^ k * ((a j).val ^ n *
      (evaluation I m * coefficientProduct I a (s.erase j) ^ n))
  rw [pow_add, coefficientProduct_eq_pivot I a hj, mul_pow]
  ring

theorem chartPower_mem_pieceEvaluation (n : ℕ)
    (q : ↥((I ^ n).map (ReesProductChart.chartBase I a s))) :
    ∃ z : Piece I a s n,
      pieceEvaluation I a s n z = ReesProductChart.chartMap I a s q.val := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  have hq : q.val ∈ Ideal.span {(ReesProductChart.chartBase I a s (a j).val) ^ n} :=
    (congrArg (fun K : Ideal (Chart I a s) => q.val ∈ K)
      (chart_ordinaryPower_principal I a hj n)).mp q.property
  rw [Ideal.mem_span_singleton] at hq
  obtain ⟨r, hr⟩ := hq
  obtain ⟨k, p, hp, hrep⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (productGenerator_mem I a s) r
  let m : reesAlgebra I := generator I (a j) ^ n * p
  have hm' : m ∈ piece I (n + k * s.card) := by
    have h := SetLike.mul_mem_graded (SetLike.pow_mem_graded n (generator_mem I (a j))) hp
    simpa only [nsmul_eq_mul, mul_one, Nat.cast_id, m] using h
  have hm : m ∈ integerPiece I ((n : ℤ) + (k : ℤ) * (s.card : ℤ)) := by
    have h : m ∈ integerPiece I (↑(n + k * s.card)) := hm'
    simpa only [Nat.cast_add, Nat.cast_mul] using h
  let z : Piece I a s n := ⟨fraction
    (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s) m k,
      k, m, hm, rfl⟩
  refine ⟨z, ?_⟩
  change localizationEvaluation I a s (fraction
    (coverProduct (MvPolynomial.X : J → MvPolynomial J R) s) m k) = _
  have hmap : ReesProductChart.chartMap I a s
      ((ReesProductChart.chartBase I a s (a j).val) ^ n) =
      algebraMap R (Localization.Away (coefficientProduct I a s)) ((a j).val ^ n) := by
    calc
      _ = (ReesProductChart.chartMap I a s
        (ReesProductChart.chartBase I a s (a j).val)) ^ n :=
          (ReesProductChart.chartMap I a s).map_pow _ n
      _ = _ := by rw [ReesProductChart.chartMap_base, map_pow]
  rw [localizationEvaluation_fraction, hr, (ReesProductChart.chartMap I a s).map_mul,
    hmap, ← hrep, ReesProductChart.chartMap_mk,
    IsLocalization.mul_mk'_eq_mk'_of_mul]
  congr 1
  change evaluation I (generator I (a j) ^ n * p) = (a j).val ^ n * evaluation I p
  rw [map_mul, map_pow, evaluation_generator]

def chartPowerMap (n : ℕ) : Piece I a s n →+
    ↥((I ^ n).map (ReesProductChart.chartBase I a s)) where
  toFun z := (pieceEvaluation_mem_chartPower I a hj n z).choose
  map_zero' := by
    apply Subtype.ext
    apply ReesProductChart.chartMap_injective I a s
    rw [(pieceEvaluation_mem_chartPower I a hj n 0).choose_spec, map_zero]
    change 0 = ReesProductChart.chartMap I a s 0
    exact (map_zero _).symm
  map_add' z w := by
    apply Subtype.ext
    apply ReesProductChart.chartMap_injective I a s
    change ReesProductChart.chartMap I a s _ = ReesProductChart.chartMap I a s (_ + _)
    rw [(pieceEvaluation_mem_chartPower I a hj n (z+w)).choose_spec, map_add, map_add,
      (pieceEvaluation_mem_chartPower I a hj n z).choose_spec,
      (pieceEvaluation_mem_chartPower I a hj n w).choose_spec]

theorem chartPowerMap_evaluation (n : ℕ) (z : Piece I a s n) :
    ReesProductChart.chartMap I a s (chartPowerMap I a hj n z).val = pieceEvaluation I a s n z :=
  (pieceEvaluation_mem_chartPower I a hj n z).choose_spec

def chartPowerEquiv (n : ℕ) : Piece I a s n ≃+
    ↥((I ^ n).map (ReesProductChart.chartBase I a s)) :=
  AddEquiv.ofBijective (chartPowerMap I a hj n) ⟨by
    intro z w hzw
    apply pieceEvaluation_injective I a s n
    rw [← chartPowerMap_evaluation I a hj n z, ← chartPowerMap_evaluation I a hj n w, hzw], by
    intro q
    obtain ⟨z, hz⟩ := chartPower_mem_pieceEvaluation I a hj n q
    refine ⟨z, ?_⟩
    apply Subtype.ext
    apply ReesProductChart.chartMap_injective I a s
    rw [chartPowerMap_evaluation I a hj n z, hz]⟩

end
end PiExponent.ReesProductPower

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductPower

namespace OAI

namespace PiExponent.ReesProductRestriction
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
open PiExponent.ReesLocalizedIntersections PiExponent.ReesProductChart PiExponent.ReesProductPower
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

omit [Fintype J] in
theorem productGenerator_factor {s t : Finset J} (hst : s ⊆ t) :
    productGenerator I a t = productGenerator I a s * productGenerator I a (t \ s) := by
  simp only [productGenerator_eq_prod]
  exact (Finset.prod_sdiff hst).symm.trans (mul_comm _ _)

omit [Fintype J] in
theorem coefficientProduct_factor {s t : Finset J} (hst : s ⊆ t) :
    coefficientProduct I a t = coefficientProduct I a s * coefficientProduct I a (t \ s) := by
  exact (Finset.prod_sdiff hst).symm.trans (mul_comm _ _)

def chartRestriction {s t : Finset J} (hst : s ⊆ t) : Chart I a s →+* Chart I a t :=
  HomogeneousLocalization.awayMap (piece I) (productGenerator_mem I a (t \ s))
    (productGenerator_factor I a hst)

theorem chartRestriction_base {s t : Finset J} (hst : s ⊆ t) (r : R) :
    chartRestriction I a hst (ReesProductChart.chartBase I a s r) =
      ReesProductChart.chartBase I a t r :=
  HomogeneousLocalization.awayMap_fromZeroRingHom _ _ _ _

omit [Fintype J] [DecidableEq J] in
theorem chartMap_mk_homogeneous (s : Finset J) {d : ℕ}
    (hgen : productGenerator I a s ∈ piece I d) (k : ℕ) (m : reesAlgebra I)
    (hm : m ∈ piece I (k • d)) :
    ReesProductChart.chartMap I a s (HomogeneousLocalization.Away.mk (piece I) hgen k m hm) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) (evaluation I m)
        (powerDenominator (coefficientProduct I a s) k) := by
  simp only [ReesProductChart.chartMap, RingHom.comp_apply,
    HomogeneousLocalization.algebraMap_apply, HomogeneousLocalization.Away.val_mk,
    Localization.mk_eq_mk', IsLocalization.map_mk']
  congr 1
  apply Subtype.ext
  simp only [map_pow, evaluation_productGenerator, powerDenominator_val]

omit [Fintype J] in
theorem coefficientRestriction_fraction {s t : Finset J} (hst : s ⊆ t) (r : R) (k : ℕ) :
    coefficientRestriction I a hst
      (IsLocalization.mk' (Localization.Away (coefficientProduct I a s)) r
        (powerDenominator (coefficientProduct I a s) k)) =
      IsLocalization.mk' (Localization.Away (coefficientProduct I a t))
        (r * coefficientProduct I a (t \ s) ^ k)
        (powerDenominator (coefficientProduct I a t) k) := by
  have hu : IsUnit (algebraMap R (Localization.Away (coefficientProduct I a t))
      (coefficientProduct I a s)) :=
    IsLocalization.Away.isUnit_of_dvd (coefficientProduct I a t)
      ⟨coefficientProduct I a (t \ s), coefficientProduct_factor I a hst⟩
  apply (hu.pow k).mul_right_injective
  calc
    _ = algebraMap R (Localization.Away (coefficientProduct I a t)) r := by
      have h := congrArg (coefficientRestriction I a hst)
        (IsLocalization.mk'_spec' (Localization.Away (coefficientProduct I a s)) r
          (powerDenominator (coefficientProduct I a s) k))
      simpa only [map_mul, coefficientRestriction_algebraMap, powerDenominator_val, map_pow] using h
    _ = _ := by
      rw [← map_pow]
      dsimp only
      rw [IsLocalization.mul_mk'_eq_mk'_of_mul]
      symm
      apply IsLocalization.mk'_eq_iff_eq_mul.mpr
      rw [← map_mul]
      congr 1
      change coefficientProduct I a s ^ k * (r * coefficientProduct I a (t \ s) ^ k) =
        r * coefficientProduct I a t ^ k
      rw [coefficientProduct_factor I a hst, mul_pow]
      ring

theorem chartMap_restriction {s t : Finset J} (hst : s ⊆ t) (q : Chart I a s) :
    ReesProductChart.chartMap I a t (chartRestriction I a hst q) =
      coefficientRestriction I a hst (ReesProductChart.chartMap I a s q) := by
  obtain ⟨k, m, hm, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (productGenerator_mem I a s) q
  rw [chartRestriction, HomogeneousLocalization.awayMap_mk, chartMap_mk_homogeneous,
    ReesProductChart.chartMap_mk, coefficientRestriction_fraction,
    map_mul, (evaluation I).map_pow, evaluation_productGenerator]

theorem chartRestriction_power_mem {s t : Finset J} (hst : s ⊆ t) (n : ℕ)
    (q : ↥((I ^ n).map (ReesProductChart.chartBase I a s))) :
    chartRestriction I a hst q.val ∈ (I ^ n).map (ReesProductChart.chartBase I a t) := by
  have hmap : ((I ^ n).map (ReesProductChart.chartBase I a s)).map (chartRestriction I a hst) =
      (I ^ n).map (ReesProductChart.chartBase I a t) := by
    rw [Ideal.map_map]
    congr 1
    apply RingHom.ext
    intro r
    exact chartRestriction_base I a hst r
  rw [← hmap]
  exact Ideal.mem_map_of_mem _ q.property

def chartPowerRestriction {s t : Finset J} (hst : s ⊆ t) (n : ℕ) :
    ↥((I ^ n).map (ReesProductChart.chartBase I a s)) →+
      ↥((I ^ n).map (ReesProductChart.chartBase I a t)) where
  toFun q := ⟨chartRestriction I a hst q.val, chartRestriction_power_mem I a hst n q⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' _ _ := Subtype.ext (map_add _ _ _)

theorem chartPowerMap_restriction {s t : Finset J} {j k : J}
    (hj : j ∈ s) (hk : k ∈ t) (hst : s ⊆ t) (n : ℕ) (z : Piece I a s n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    chartPowerMap I a hk n (setRestriction (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem hst n z) =
      chartPowerRestriction I a hst n (chartPowerMap I a hj n z) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply Subtype.ext
  apply ReesProductChart.chartMap_injective I a t
  change ReesProductChart.chartMap I a t _ =
    ReesProductChart.chartMap I a t (chartRestriction I a hst (chartPowerMap I a hj n z).val)
  rw [chartPowerMap_evaluation I a hk, chartMap_restriction, chartPowerMap_evaluation I a hj,
    pieceEvaluation_restriction]

end
end PiExponent.ReesProductRestriction

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalPowerSections
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductChart
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
namespace PiExponent.ReesProductPowerSections
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesProductChart
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I) {s : Finset J} (hs : s.Nonempty)

theorem exists_chartMorphism :
    ∃ j : Spec (CommRingCat.of (Chart I a s)) ⟶ affineBlowup I,
      j = Proj.awayι (piece I) (productGenerator I a s) (productGenerator_mem I a s)
        (Finset.card_pos.mpr hs) :=
  ⟨_, rfl⟩

def chartMorphism : Spec (CommRingCat.of (Chart I a s)) ⟶ affineBlowup I :=
  (exists_chartMorphism I a hs).choose

theorem chartMorphism_eq :
    chartMorphism I a hs =
      Proj.awayι (piece I) (productGenerator I a s) (productGenerator_mem I a s)
        (Finset.card_pos.mpr hs) :=
  (exists_chartMorphism I a hs).choose_spec

instance chartMorphism_open : IsOpenImmersion (chartMorphism I a hs) := by
  rw [chartMorphism_eq]
  exact inferInstanceAs (IsOpenImmersion
    (Proj.awayι (m := s.card) (piece I) (productGenerator I a s)
      (productGenerator_mem I a s) (Finset.card_pos.mpr hs)))

theorem chartMorphism_projection :
    chartMorphism I a hs ≫ projection I =
      Spec.map (CommRingCat.ofHom (ReesProductChart.chartBase I a s)) := by
  rw [chartMorphism_eq]
  change Proj.awayι (piece I) (productGenerator I a s) _ _ ≫
    (Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom) = _
  rw [← Category.assoc, Proj.awayι_toSpecZero, ← Spec.map_comp]
  rfl

private local instance (q : I) : IsOpenImmersion ((chartCover I).f q) :=
  (chartCover I).map_prop q

theorem chartMorphism_opensRange :
    (chartMorphism I a hs).opensRange =
      s.inf (fun j => ((chartCover I).f (a j)).opensRange) := by
  have he : (chartMorphism I a hs).opensRange =
      (Proj.awayι (piece I) (productGenerator I a s) (productGenerator_mem I a s)
        (Finset.card_pos.mpr hs)).opensRange := by
    apply SetLike.coe_injective
    simp only [Scheme.Hom.coe_opensRange]
    rw [chartMorphism_eq]
    rfl
  rw [he]
  change (Proj.awayι (piece I) (productGenerator I a s) _ _).opensRange = _
  rw [Proj.opensRange_awayι, productGenerator_eq_prod]
  have h : ∀ t : Finset J,
      Proj.basicOpen (piece I) (∏ j ∈ t, generator I (a j)) =
      t.inf (fun j => Proj.basicOpen (piece I) (generator I (a j))) := by
    intro t
    induction t using Finset.induction_on with
    | empty => simp
    | @insert j t hj ih => rw [Finset.prod_insert hj, Proj.basicOpen_mul, ih, Finset.inf_insert]
  rw [h]
  congr 1
  funext j
  exact (Proj.opensRange_awayι (piece I) (generator I (a j))
    (generator_mem I (a j)) (by decide)).symm

def chartOpen : (affineBlowup I).affineOpens :=
  ⟨(chartMorphism I a hs).opensRange, isAffineOpen_opensRange _⟩

variable {p : J} (hp : p ∈ s)

def chartEquation : Γ(Spec (CommRingCat.of (Chart I a s)), ⊤) :=
  (Scheme.ΓSpecIso (CommRingCat.of (Chart I a s))).inv
    (ReesProductChart.chartBase I a s (a p).val)

include hp in
theorem exceptional_chart :
    ((exceptionalIdeal I).comap (chartMorphism I a hs)).ideal
      ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {chartEquation I a (s := s) (p := p)} := by
  rw [exceptionalIdeal, ← Scheme.IdealSheafData.comap_comp, chartMorphism_projection,
    PiExponentSeshadri.IdealPullback.specIdeal_comap,
    PiExponentSeshadri.IdealPullback.specIdeal_top,
    ReesProductChart.map_ideal_principal I a hp, Ideal.map_span, Set.image_singleton]
  rfl

include hp in
theorem chartEquation_regular : IsLeftRegular (chartEquation I a (s := s) (p := p)) := by
  exact PiExponentSeshadri.IdealModule.regular_map_flat _
    (RingHom.Flat.of_bijective (ConcreteCategory.bijective_of_isIso
      (Scheme.ΓSpecIso (CommRingCat.of (Chart I a s))).inv))
    (ReesProductChart.chart_generator_regular I a hp).left

end PiExponent.ReesProductPowerSections
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductSchemeChart

namespace OAI

namespace PiExponent.ReesProductSchemeRestriction
noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesProductChart PiExponent.ReesProductRestriction
open PiExponent.ReesProductPowerSections
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

theorem chartRestriction_chartMorphism {s t : Finset J} (hs : s.Nonempty)
    (ht : t.Nonempty) (hst : s ⊆ t) :
    Spec.map (CommRingCat.ofHom (chartRestriction I a hst)) ≫ chartMorphism I a hs =
      chartMorphism I a ht := by
  have h := Proj.SpecMap_awayMap_awayι (piece I)
    (productGenerator_mem I a s) (Finset.card_pos.mpr hs)
    (productGenerator_mem I a (t \ s)) (productGenerator_factor I a hst)
  rw [chartMorphism_eq, chartMorphism_eq]
  unfold chartRestriction
  simpa only [Proj.awayι, Proj.basicOpenIsoSpec, affineBlowup] using h

end
end PiExponent.ReesProductSchemeRestriction

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean <==
import Mathlib.RingTheory.ReesAlgebra
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ReesGrading

section
open Polynomial DirectSum AlgebraicGeometry CategoryTheory
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

def piece (n : ℕ) : Submodule R (reesAlgebra I) where
  carrier := {p | (p : R[X]) = monomial n ((p : R[X]).coeff n)}
  zero_mem' := by simp
  add_mem' {p q} hp hq := by
    change (p : R[X]) + q = monomial n (((p : R[X]) + q).coeff n)
    rw [coeff_add, map_add, ← hp, ← hq]
  smul_mem' a p hp := by
    change a • (p : R[X]) = monomial n ((a • (p : R[X])).coeff n)
    rw [coeff_smul, map_smul, ← hp]

lemma mem_piece (n : ℕ) (p : reesAlgebra I) :
    p ∈ piece I n ↔ (p : R[X]) = monomial n ((p : R[X]).coeff n) := Iff.rfl

def component (n : ℕ) (p : reesAlgebra I) : piece I n :=
  ⟨⟨monomial n ((p : R[X]).coeff n), reesAlgebra.monomial_mem.mpr (p.property n)⟩,
    by simp [mem_piece]⟩

@[simp] lemma component_val (n : ℕ) (p : reesAlgebra I) :
    ((component I n p : reesAlgebra I) : R[X]) = monomial n ((p : R[X]).coeff n) := rfl

def components (p : reesAlgebra I) : ⨁ n, piece I n :=
  ⟨fun n => component I n p,
    Trunc.mk ⟨(p : R[X]).support.val, fun n => by
      classical
      by_cases hn : n ∈ (p : R[X]).support
      · exact Or.inl hn
      · right
        apply Subtype.ext
        apply Subtype.ext
        have hc : (p : R[X]).coeff n = 0 := notMem_support_iff.mp hn
        simp [component_val, hc]⟩⟩

@[simp] lemma components_apply (p : reesAlgebra I) (n : ℕ) :
    components I p n = component I n p := rfl

def componentsAdd : reesAlgebra I →+ ⨁ n, piece I n where
  toFun := components I
  map_zero' := by ext n : 1; apply Subtype.ext; apply Subtype.ext; simp [component_val]
  map_add' p q := by
    ext n : 1
    apply Subtype.ext
    apply Subtype.ext
    change monomial n (((p : R[X]) + q).coeff n) =
      monomial n ((p : R[X]).coeff n) + monomial n ((q : R[X]).coeff n)
    rw [coeff_add, map_add]

lemma piece_coeff_ne {n m : ℕ} (hnm : n ≠ m) (p : piece I n) :
    ((p : reesAlgebra I) : R[X]).coeff m = 0 := by
  rw [(mem_piece I n p.val).mp p.property, coeff_monomial, ite_eq_right hnm]

lemma components_of_piece (n : ℕ) (p : piece I n) :
    components I p.val = DirectSum.of (fun n => piece I n) n p := by
  ext m : 1
  by_cases h : n = m
  · subst m
    rw [DirectSum.of_eq_same]
    apply Subtype.ext
    apply Subtype.ext
    exact ((mem_piece I n p.val).mp p.property).symm
  · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm h)]
    apply Subtype.ext
    apply Subtype.ext
    simp [component_val, piece_coeff_ne I h p]

lemma recompose_components (p : reesAlgebra I) :
    DirectSum.coeAddMonoidHom (piece I) (components I p) = p := by
  let f := DirectSum.coeAddMonoidHom (piece I)
  have hc (n : ℕ) :
      ((Polynomial.lcoeff R n).toAddMonoidHom.comp
        ((reesAlgebra I).val.toAddMonoidHom.comp f)) =
      ((Polynomial.lcoeff R n).toAddMonoidHom.comp
        ((reesAlgebra I).val.toAddMonoidHom.comp
          ((piece I n).subtype.toAddMonoidHom.comp (DFinsupp.evalAddMonoidHom n)))) := by
    apply DirectSum.addHom_ext
    intro m a
    dsimp only [f]
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of]
    change ((a : reesAlgebra I) : R[X]).coeff n =
      (((DirectSum.of (fun i => piece I i) m a) n : reesAlgebra I) : R[X]).coeff n
    by_cases h : m = n
    · subst m
      rw [DirectSum.of_eq_same]
    · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm h), piece_coeff_ne I h a]
      rfl
  apply Subtype.ext
  ext n
  have h := DFunLike.congr_fun (hc n) (components I p)
  change ((f (components I p) : reesAlgebra I) : R[X]).coeff n =
    ((component I n p : reesAlgebra I) : R[X]).coeff n at h
  simpa only [component_val, coeff_monomial, ite_true] using h

instance gradedMonoid : SetLike.GradedMonoid (piece I) where
  one_mem := by simp [mem_piece]
  mul_mem {i j} {a b} ha hb := by
    change (a : R[X]) * b = monomial (i+j) (((a : R[X]) * b).coeff (i+j))
    rw [(mem_piece I i a).mp ha, (mem_piece I j b).mp hb,
      monomial_mul_monomial, coeff_monomial, ite_eq_left rfl]

instance grading : GradedAlgebra (piece I) where
  toGradedMonoid := gradedMonoid I
  decompose' := components I
  left_inv := recompose_components I
  right_inv := by
    have h : (componentsAdd I).comp (DirectSum.coeAddMonoidHom (piece I)) = .id _ := by
      apply DirectSum.addHom_ext
      intro n a
      simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
        AddMonoidHom.id_apply]
      exact components_of_piece I n a
    exact DFunLike.congr_fun h

def affineBlowup : Scheme.{u} := Proj (piece I)

def zeroEquiv : R ≃+* piece I 0 :=
  RingEquiv.ofBijective (algebraMap R (piece I 0)) (by
    constructor
    · intro a b h
      have hp := congrArg (fun p : piece I 0 => ((p : reesAlgebra I) : R[X])) h
      exact Polynomial.C_injective hp
    · intro p
      refine ⟨((p : reesAlgebra I) : R[X]).coeff 0, ?_⟩
      apply Subtype.ext
      apply Subtype.ext
      exact (show ((p : reesAlgebra I) : R[X]) =
        C (((p : reesAlgebra I) : R[X]).coeff 0) by
          simpa only [monomial_zero_left] using (mem_piece I 0 p.val).mp p.property).symm)

def zeroIso : CommRingCat.of R ≅ CommRingCat.of (piece I 0) :=
  (zeroEquiv I).toCommRingCatIso

def projection : affineBlowup I ⟶ Spec (CommRingCat.of R) :=
  Proj.toSpecZero (piece I) ≫ Spec.map (zeroIso I).hom

instance : IsScalarTower R (piece I 0) (reesAlgebra I) :=
  IsScalarTower.of_algebraMap_eq (R := R) (S := piece I 0) (A := reesAlgebra I)
    (fun _ => rfl)

instance [IsNoetherianRing R] : Algebra.FiniteType (piece I 0) (reesAlgebra I) :=
  Algebra.FiniteType.of_restrictScalars_finiteType R (piece I 0) (reesAlgebra I)

instance projection_proper [IsNoetherianRing R] : IsProper (projection I) := by
  have hP : IsProper (Proj.toSpecZero (piece I)) := inferInstance
  have hS : IsIso (Spec.map (zeroIso I).hom) := inferInstance
  have hQ : IsProper (Spec.map (zeroIso I).hom) := by infer_instance
  exact MorphismProperty.comp_mem (@IsProper) _ _ hP hQ

end

open Polynomial DirectSum AlgebraicGeometry CategoryTheory HomogeneousLocalization
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

def generator (a : I) : reesAlgebra I :=
  ⟨monomial 1 a.val, reesAlgebra.monomial_mem.mpr (by simp [a.property])⟩

@[simp] lemma generator_val (a : I) :
    (generator I a : R[X]) = monomial 1 a.val := rfl

lemma generator_mem (a : I) : generator I a ∈ piece I 1 := by
  simp [mem_piece]

def evaluation : reesAlgebra I →+* R :=
  (Polynomial.evalRingHom 1).comp (reesAlgebra I).val.toRingHom

@[simp] lemma evaluation_generator (a : I) : evaluation I (generator I a) = a.val := by
  simp [evaluation]

lemma evaluation_piece {n : ℕ} (p : piece I n) :
    evaluation I p.val = ((p : reesAlgebra I) : R[X]).coeff n := by
  change Polynomial.eval 1 ((p : reesAlgebra I) : R[X]) = _
  conv_lhs => rw [(mem_piece I n p.val).mp p.property]
  simp

abbrev chart (a : I) := HomogeneousLocalization.Away (piece I) (generator I a)

def chartMap (a : I) : chart I a →+* Localization.Away a.val :=
  (IsLocalization.map (M := Submonoid.powers (generator I a))
    (S := Localization.Away (generator I a)) (T := Submonoid.powers a.val)
    (Localization.Away a.val) (evaluation I)
    (by rintro _ ⟨n, rfl⟩; exact ⟨n, by simp⟩)).comp
      (algebraMap (chart I a) (Localization.Away (generator I a)))

lemma chartMap_mk (a : I) (n : ℕ) (p : reesAlgebra I)
    (hp : p ∈ piece I (n • (1 : ℕ))) :
    chartMap I a (HomogeneousLocalization.Away.mk (piece I) (generator_mem I a) n p hp) =
      IsLocalization.mk' (M := Submonoid.powers a.val) (Localization.Away a.val)
        (evaluation I p) ⟨a.val ^ n, (Submonoid.powers a.val).pow_mem (Submonoid.mem_powers a.val) n⟩ := by
  simp only [chartMap, RingHom.comp_apply, HomogeneousLocalization.algebraMap_apply,
    HomogeneousLocalization.Away.val_mk, Localization.mk_eq_mk', IsLocalization.map_mk']
  congr 1
  apply Subtype.ext
  simp

lemma chartMap_injective (a : I) : Function.Injective (chartMap I a) := by
  apply (RingHom.injective_iff_ker_eq_bot _).mpr
  apply bot_unique
  intro x hx
  change x = 0
  obtain ⟨n, p, hp, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (generator_mem I a) x
  have hzero := RingHom.mem_ker.mp hx
  rw [chartMap_mk] at hzero
  obtain ⟨⟨b, hb⟩, hbp⟩ := (IsLocalization.mk'_eq_zero_iff (M := Submonoid.powers a.val)
    (S := Localization.Away a.val) _ _).mp hzero
  obtain ⟨j, rfl⟩ := hb
  apply HomogeneousLocalization.val_injective
  rw [HomogeneousLocalization.val_zero, HomogeneousLocalization.Away.val_mk,
    Localization.mk_eq_mk', IsLocalization.mk'_eq_zero_iff]
  refine ⟨⟨generator I a ^ j, ⟨j, rfl⟩⟩, ?_⟩
  apply Subtype.ext
  have hpn : p ∈ piece I n := by simpa using hp
  have he : evaluation I p = (p : R[X]).coeff n := evaluation_piece I ⟨p, hpn⟩
  change (generator I a : R[X]) ^ j * (p : R[X]) = 0
  rw [(mem_piece I n p).mp hpn, generator_val, monomial_pow, monomial_mul_monomial]
  rw [he] at hbp
  simp [hbp]

def chartBase (a : I) : R →+* chart I a :=
  (HomogeneousLocalization.fromZeroRingHom (piece I) (Submonoid.powers (generator I a))).comp
    (zeroEquiv I).toRingHom

lemma chartMap_base (a : I) (r : R) :
    chartMap I a (chartBase I a r) = algebraMap R (Localization.Away a.val) r := by
  have h0 : algebraMap R (reesAlgebra I) r ∈ piece I (0 • (1 : ℕ)) := by
    simp [mem_piece]
  refine (chartMap_mk I a 0 (algebraMap R (reesAlgebra I) r) h0).trans ?_
  have he : evaluation I (algebraMap R (reesAlgebra I) r) = r := by simp [evaluation]
  rw [he]
  convert IsLocalization.mk'_one (M := Submonoid.powers a.val)
    (Localization.Away a.val) r using 1
  congr 1
  apply Subtype.ext
  exact pow_zero a.val

def ratio (a b : I) : chart I a :=
  HomogeneousLocalization.Away.mk (piece I) (generator_mem I a) 1
    (generator I b) (by simpa using generator_mem I b)

lemma chartMap_ratio (a b : I) :
    chartMap I a (ratio I a b) =
      IsLocalization.mk' (M := Submonoid.powers a.val) (Localization.Away a.val)
        b.val ⟨a.val, ⟨1, pow_one _⟩⟩ := by
  simp only [ratio, chartMap_mk, evaluation_generator, pow_one]

lemma base_mul_ratio (a b : I) :
    chartBase I a a.val * ratio I a b = chartBase I a b.val := by
  apply chartMap_injective I a
  rw [map_mul, chartMap_base, chartMap_ratio, chartMap_base]
  exact IsLocalization.mk'_spec' (M := Submonoid.powers a.val)
    (Localization.Away a.val) b.val ⟨a.val, ⟨1, pow_one _⟩⟩

lemma map_ideal_principal (a : I) :
    I.map (chartBase I a) = Ideal.span {chartBase I a a.val} := by
  apply le_antisymm
  · rw [Ideal.map_le_iff_le_comap]
    intro b hb
    change chartBase I a b ∈ Ideal.span {chartBase I a a.val}
    rw [Ideal.mem_span_singleton]
    exact ⟨ratio I a ⟨b, hb⟩, (base_mul_ratio I a ⟨b, hb⟩).symm⟩
  · rw [Ideal.span_singleton_le_iff_mem]
    exact Ideal.mem_map_of_mem _ a.property

lemma chart_isDomain [IsDomain R] (a : I) (ha : a.val ≠ 0) : IsDomain (chart I a) := by
  have : IsDomain (Localization.Away a.val) := IsLocalization.Away.isDomain (Localization.Away a.val) ha
  exact Function.Injective.isDomain (chartMap I a) (chartMap_injective I a)

lemma chartBase_injective [IsDomain R] (a : I) (ha : a.val ≠ 0) :
    Function.Injective (chartBase I a) := by
  intro r s h
  apply IsLocalization.injective (Localization.Away a.val)
    (powers_le_nonZeroDivisors_of_noZeroDivisors ha)
  simpa only [chartMap_base] using congrArg (chartMap I a) h

lemma chart_generator_regular (a : I) :
    IsRegular (chartBase I a a.val) := by
  have hu : IsUnit (chartMap I a (chartBase I a a.val)) := by
    rw [chartMap_base]
    exact IsLocalization.map_units (Localization.Away a.val)
      (⟨a.val, 1, pow_one _⟩ : Submonoid.powers a.val)
  constructor
  · intro x y h
    apply chartMap_injective I a
    apply hu.isRegular.left
    simpa only [map_mul] using congrArg (chartMap I a) h
  · intro x y h
    apply chartMap_injective I a
    apply hu.isRegular.right
    simpa only [map_mul] using congrArg (chartMap I a) h

end PiExponentSeshadri.ReesGrading

namespace PiExponent.ReesPushdown

open Polynomial PiExponentSeshadri.ReesGrading

variable {R : Type*} [CommRing R]

def ordinaryPowerEquivPiece (I : Ideal R) (n : ℕ) : ↥(I ^ n : Ideal R) ≃ₗ[R] piece I n where
  toFun a := ⟨⟨monomial n a.val, reesAlgebra.monomial_mem.mpr a.property⟩,
    by simp [mem_piece]⟩
  invFun p := ⟨((p : reesAlgebra I) : R[X]).coeff n, p.val.property n⟩
  left_inv a := by apply Subtype.ext; simp
  right_inv p := by
    apply Subtype.ext
    apply Subtype.ext
    exact ((mem_piece I n p.val).mp p.property).symm
  map_add' a b := by apply Subtype.ext; apply Subtype.ext; simp
  map_smul' a b := by
    apply Subtype.ext
    apply Subtype.ext
    change monomial n (a • b.val) = a • monomial n b.val
    exact (monomial n).map_smul a b.val

theorem coeff_mem_ordinaryPower (I : Ideal R) (n : ℕ) (p : piece I n) :
    ((p : reesAlgebra I) : R[X]).coeff n ∈ I ^ n := p.val.property n

theorem chart_ordinaryPower_principal (I : Ideal R) (a : I) (n : ℕ) :
    (I ^ n).map (chartBase I a) = Ideal.span {(chartBase I a a.val) ^ n} := by
  rw [Ideal.map_pow, map_ideal_principal, Ideal.span_singleton_pow]

theorem ordinaryPowerEquivPiece_apply_coeff (I : Ideal R) (n : ℕ) (a : ↥(I ^ n : Ideal R)) :
    (((ordinaryPowerEquivPiece I n a : piece I n) : reesAlgebra I) : R[X]).coeff n = a.val := by
  simp [ordinaryPowerEquivPiece]

theorem chart_ordinaryPower_fraction (I : Ideal R) (a : I) (n : ℕ)
    (s : chart I a) (hs : s ∈ (I ^ n).map (chartBase I a)) :
    ∃ k : ℕ, ∃ b ∈ I ^ (n + k),
      chartMap I a s = IsLocalization.mk' (M := Submonoid.powers a.val)
        (Localization.Away a.val) b ⟨a.val ^ k, (Submonoid.powers a.val).pow_mem (Submonoid.mem_powers a.val) k⟩ := by
  rw [chart_ordinaryPower_principal, Ideal.mem_span_singleton] at hs
  obtain ⟨q, hq⟩ := hs
  obtain ⟨k, p, hp, hrep⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (generator_mem I a) q
  have hpn : p ∈ piece I k := by simpa using hp
  have he : evaluation I p = (p : R[X]).coeff k := evaluation_piece I ⟨p, hpn⟩
  have hb : evaluation I p ∈ I ^ k := by rw [he]; exact p.property k
  refine ⟨k, a.val ^ n * evaluation I p, ?_, ?_⟩
  · rw [pow_add]
    exact Ideal.mul_mem_mul (Ideal.pow_mem_pow a.property n) hb
  · have hmap : chartMap I a ((chartBase I a a.val) ^ n) =
        algebraMap R (Localization.Away a.val) (a.val ^ n) := by
      calc
        _ = (chartMap I a (chartBase I a a.val)) ^ n := (chartMap I a).map_pow _ n
        _ = _ := by rw [chartMap_base, map_pow]
    rw [hq, map_mul, hmap, ← hrep, chartMap_mk]
    exact IsLocalization.mul_mk'_eq_mk'_of_mul _ _ _

theorem eventually_no_power_torsion [IsNoetherianRing R] (I : Ideal R) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ x ∈ I ^ n,
      (∃ k : ℕ, ∀ a ∈ I ^ k, a * x = 0) → x = 0 := by
  let A : ℕ →o Ideal R :=
    ⟨fun n => (I ^ n).annihilator,
      fun i j hij => Submodule.annihilator_mono (Ideal.pow_le_pow_right hij)⟩
  obtain ⟨e, he⟩ := monotone_stabilizes_iff_noetherian.mpr
    (inferInstance : IsNoetherian R R) A
  obtain ⟨c, hc⟩ := I.exists_pow_inf_eq_pow_smul (A e)
  refine ⟨c + e, ?_⟩
  intro n hn x hxn hx
  obtain ⟨k, hk⟩ := hx
  have hxA : x ∈ A k := by
    apply Submodule.mem_annihilator.mpr
    intro a ha
    simpa only [smul_eq_mul, mul_comm] using hk a ha
  have hxAe : x ∈ A e := by
    have hxmax := (A.monotone (Nat.le_max_left k e)) hxA
    rw [he (max k e) (Nat.le_max_right k e)]
    exact hxmax
  have hinter : I ^ n ⊓ A e = I ^ (n - c) * (I ^ c ⊓ A e) := by
    simpa only [Ideal.smul_eq_mul, Ideal.mul_top] using hc n (by omega)
  have hzero : I ^ n ⊓ A e ≤ ⊥ := by
    rw [hinter]
    calc
      _ ≤ I ^ e * A e := mul_le_mul' (Ideal.pow_le_pow_right (by omega)) inf_le_right
      _ = ⊥ := by
        change I ^ e * (I ^ e).annihilator = ⊥
        rw [mul_comm, Submodule.annihilator_mul]
  exact Ideal.mem_bot.mp (hzero ⟨hxn, hxAe⟩)

theorem exists_power_annihilating_of_chart_vanish [IsNoetherianRing R]
    (I : Ideal R) (x : R) (hx : ∀ a : I, chartBase I a x = 0) :
    ∃ k : ℕ, ∀ a ∈ I ^ k, a * x = 0 := by
  let J : Ideal R := (Ideal.span {x}).annihilator
  have hIJ : I ≤ J.radical := by
    intro a ha
    have hz : algebraMap R (Localization.Away a) x = 0 := by
      calc
        _ = chartMap I ⟨a, ha⟩ (chartBase I ⟨a, ha⟩ x) :=
          (chartMap_base I ⟨a, ha⟩ x).symm
        _ = 0 := by rw [hx, map_zero]
    obtain ⟨⟨b, hb⟩, hbx⟩ :=
      (IsLocalization.map_eq_zero_iff (Submonoid.powers a) (Localization.Away a) x).mp hz
    obtain ⟨k, rfl⟩ := hb
    apply Ideal.mem_radical_iff.mpr
    refine ⟨k, ?_⟩
    change a ^ k ∈ (Submodule.span R {x}).annihilator
    simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using hbx
  obtain ⟨k, hk⟩ := Ideal.exists_pow_le_of_le_radical_of_fg hIJ
    (IsNoetherian.noetherian I)
  refine ⟨k, ?_⟩
  intro a ha
  have h := hk ha
  change a ∈ (Submodule.span R {x}).annihilator at h
  simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using h

theorem eventually_chart_family_injective_on_ordinaryPowers [IsNoetherianRing R]
    (I : Ideal R) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ x ∈ I ^ n,
      (∀ a : I, chartBase I a x = 0) → x = 0 := by
  obtain ⟨N, hN⟩ := eventually_no_power_torsion I
  exact ⟨N, fun n hn x hx hzero => hN n hn x hx
    (exists_power_annihilating_of_chart_vanish I x hzero)⟩

theorem eventually_chart_family_injective [IsNoetherianRing R] (I : Ideal R) :
    ∃ N : ℕ, ∀ n ≥ N, Function.Injective
      (fun x : ↥(I ^ n : Ideal R) => fun a : I => chartBase I a x.val) := by
  obtain ⟨N, hN⟩ := eventually_chart_family_injective_on_ordinaryPowers I
  refine ⟨N, fun n hn x y hxy => ?_⟩
  apply Subtype.ext
  apply sub_eq_zero.mp
  apply hN n hn (x.val - y.val) ((I ^ n).sub_mem x.property y.property)
  intro a
  have ha : chartBase I a x.val = chartBase I a y.val := congrFun hxy a
  rw [map_sub, ha, sub_self]

end PiExponent.ReesPushdown

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupGluing
import OAI.NumberTheory.PiExponent.Approximation.SectionDivision
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

noncomputable section

namespace PiExponentSeshadri.InvertibleLocal
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

lemma frame_ideal [IsAffine X] {I : X.IdealSheafData} {f : Y ⟶ X}
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y) (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] [IsAffine Z]
    (e : J.sheaf.restrict j ≅ O Z) :
    ((I.comap f).comap j).ideal ⟨⊤,isAffineOpen_top Z⟩ =
      Ideal.span {endValue (e.inv ≫ restrictedInclusion J ι j)} := by
  change _ = Ideal.span {UnitEndomorphism.equation (e.inv ≫ restrictedInclusion J ι j) ⊤}
  rw [← UnitEndomorphism.image_principal _ ⊤, ← restricted_image J ι h j ⟨⊤, isAffineOpen_top Z⟩]
  ext r
  change (∃ s, (restrictedInclusion J ι j).val.app (op ⊤) s = r) ↔
    ∃ s, (restrictedInclusion J ι j).val.app (op ⊤) (e.inv.val.app (op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (op ⊤) s, ?_⟩
    have ht : e.inv.val.app (op ⊤) (e.hom.val.app (op ⊤) s) = s :=
      congrArg (fun k : J.sheaf.restrict j ⟶ J.sheaf.restrict j => k.val.app (op ⊤) s) e.hom_inv_id
    rw [ht]; exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (op ⊤) s, hs⟩
end PiExponentSeshadri.InvertibleLocal

namespace PiExponentSeshadri.ReesGrading
section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SpecMaps

private theorem mono_inv_comp {D : Type*} [Category D] {A B C : D}
    (e : A ≅ B) (f : A ⟶ C) (hf : Mono f) : Mono (e.inv ≫ f) := by
  let := hf
  infer_instance

private theorem map_comp_through {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B T : C} {U V : D}
    (u : U ⟶ F.obj A) (s : A ⟶ B) (t : B ⟶ T) (v : F.obj T ⟶ V) :
    (u ≫ F.map s) ≫ F.map t ≫ v = (u ≫ F.map (s ≫ t)) ≫ v := by
  simp only [Functor.map_comp, Category.assoc]

variable {R : Type} [CommRing R] (I : Ideal R)
variable {B : Scheme.{0}} (f : B ⟶ Spec (.of R))
  (J : LineBundle B) (ι : J.sheaf ⟶ O B)
  (hJ : PresentsPullbackIdeal (IdealPullback.specIdeal I) f J ι)
include hJ

theorem relative_generator_section (a : I) :
    ∃ s : O B ⟶ J.sheaf,
      s ≫ ι = scalarEnd ((coordinate f) a.val) := by
  let : Mono ι := hJ.1
  obtain ⟨s,hs,-⟩ := global_division_of_local_lifts ι
      (scalarEnd ((coordinate f) a.val)) (by
    intro x
    obtain ⟨U,hx,⟨e⟩,-⟩ := common_affine_frames J J x
    let r := endValue (e.inv ≫ InvertibleLocal.restrictedInclusion J ι U.1.ι)
    have hI : I.map (coordinate (U.1.ι ≫ f)).hom = Ideal.span {r} := by
      rw [← IdealPullback.specIdeal_coordinate,Scheme.IdealSheafData.comap_comp]
      exact InvertibleLocal.frame_ideal J ι hJ U.1.ι e
    have hmem : coefficient (Scheme.Modules.restrictUnitIso U.1.ι)
        (restrictSection U.1.ι (scalarEnd ((coordinate f) a.val))) ∈ Ideal.span {r} := by
      rw [← hI]
      have he : coefficient (Scheme.Modules.restrictUnitIso U.1.ι)
          (restrictSection U.1.ι (scalarEnd ((coordinate f) a.val))) =
          coordinate (U.1.ι ≫ f) a.val := by
        erw [coefficient, endValue_restrict, endValue_scalarEnd]
        rw [coordinate_comp]
        rfl
      rw [he]
      exact Ideal.mem_map_of_mem _ a.property
    obtain ⟨t,ht⟩ := framed_local_division e (Scheme.Modules.restrictUnitIso U.1.ι)
      ((Scheme.Modules.restrictFunctor U.1.ι).map ι)
      (restrictSection U.1.ι (scalarEnd ((coordinate f) a.val))) hmem
    exact ⟨U.1,hx,t,ht⟩)
  exact ⟨s,hs⟩

theorem relative_generator_section_open (β : B ⟶ affineBlowup I) (hβ : β ≫ projection I = f) (a : I)
    (s : O B ⟶ J.sheaf)
    (hs : s ≫ ι = scalarEnd ((coordinate f) a.val)) :
    SectionOpens.isoOpen s = β ⁻¹ᵁ Proj.basicOpen (piece I) (generator I a) := by
  let : Mono ι := hJ.1
  ext x
  obtain ⟨U,hx,⟨e⟩,-⟩ := common_affine_frames J J x
  let g := e.inv ≫ InvertibleLocal.restrictedInclusion J ι U.1.ι
  have hg : Mono g := mono_inv_comp e (InvertibleLocal.restrictedInclusion J ι U.1.ι)
    (@InvertibleLocal.restrictedInclusion_mono _ _ J ι U.1.ι inferInstance hJ.1)
  let r := endValue g
  have hr : IsRegular r := @UnitEndomorphism.equation_regular U.1.toScheme g hg ⊤
  have hI : I.map (coordinate (U.1.ι ≫ f)).hom = Ideal.span {r} := by
    rw [← IdealPullback.specIdeal_coordinate,Scheme.IdealSheafData.comap_comp]
    exact InvertibleLocal.frame_ideal J ι hJ U.1.ι e
  let h := principalScheme I U.1.toScheme (coordinate (U.1.ι ≫ f)).hom r hI hr
  have hh : h = U.1.ι ≫ β := by
    apply invertible_unique I h (U.1.ι ≫ β) (U.1.ι ≫ f)
    · exact (principalScheme_projection I U.1.toScheme _ r hI hr).trans (factor _)
    · rw [Category.assoc,hβ]
    · exact InvertibleLocal.invertible_restrict _ _ ⟨J,ι,hJ⟩ U.1.ι
  have hscalar : coefficient e (restrictSection U.1.ι s) * r =
      coordinate (U.1.ι ≫ f) a.val := by
    have hcomp : (restrictSection U.1.ι s ≫ e.hom) ≫ g =
        restrictSection U.1.ι (scalarEnd ((coordinate f) a.val)) ≫
          (Scheme.Modules.restrictUnitIso U.1.ι).hom := by
      dsimp [g,InvertibleLocal.restrictedInclusion]
      simp only [Category.assoc,Iso.hom_inv_id_assoc]
      rw [← hs]
      simp only [restrictSection]
      exact map_comp_through (Scheme.Modules.restrictFunctor U.1.ι)
        (Scheme.Modules.restrictUnitIso U.1.ι).inv s ι
        (Scheme.Modules.restrictUnitIso U.1.ι).hom
    have H := congrArg (endValue (X := U.1.toScheme)) hcomp
    rw [coordinate_comp]
    exact ((endValue_comp (restrictSection U.1.ι s ≫ e.hom) g).symm.trans H).trans
      ((endValue_restrict U.1.ι (scalarEnd ((coordinate f) a.val))).trans
        (congrArg U.1.ι.appTop (endValue_scalarEnd ((coordinate f) a.val))))
  have hc : coefficient e (restrictSection U.1.ι s) =
      BlowupLift.coefficient I (coordinate (U.1.ι ≫ f)).hom r hI a := by
    apply hr.left
    exact (mul_comm _ _).trans (hscalar.trans
      (BlowupLift.mul_coefficient I _ r hI a).symm)
  have hloc : U.1.ι ⁻¹ᵁ SectionOpens.isoOpen s =
      U.1.ι ⁻¹ᵁ β ⁻¹ᵁ Proj.basicOpen (piece I) (generator I a) := by
    rw [preimage_isoOpen s U.1.ι e,hc]
    have H := principalScheme_preimage I U.1.toScheme _ r hI hr a
    change h ⁻¹ᵁ _ = _ at H
    rw [hh] at H
    exact H.symm
  exact SetLike.ext_iff.mp hloc ⟨x,hx⟩

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SpecMaps
variable {R : Type} [CommRing R] (I : Ideal R)
variable {B : Scheme.{0}} (f : B ⟶ Spec (.of R))
  (J : LineBundle B) (ι : J.sheaf ⟶ O B)
  (hJ : PresentsPullbackIdeal (IdealPullback.specIdeal I) f J ι)
include hJ

theorem relative_affine_section_cover (hf : IsBlowup (IdealPullback.specIdeal I) f) :
    ∃ s : I → (O B ⟶ J.sheaf),
      (⨆ a, SectionOpens.isoOpen (s a)) = ⊤ ∧
      ∀ a, IsAffineOpen (SectionOpens.isoOpen (s a)) := by
  classical
  let e : B ≅ affineBlowup I := hf.iso (rees_isBlowup I)
  let : IsIso e.hom := ⟨⟨e.inv,e.hom_inv_id,e.inv_hom_id⟩⟩
  choose s hs using relative_generator_section I f J ι hJ
  have ho a := relative_generator_section_open I f J ι hJ e.hom
    (hf.iso_hom_comp (rees_isBlowup I)) a (s a) (hs a)
  refine ⟨s,?_,fun a => ?_⟩
  · simp only [ho]
    exact e.hom.iSup_preimage_eq_top (iSup_generator_basicOpen I)
  · rw [ho]
    exact @IsAffineOpen.preimage_of_isIso B (affineBlowup I) _
      (Proj.isAffineOpen_basicOpen (piece I) (generator I a) (generator_mem I a)
        (by decide : 0 < (1:ℕ))) e.hom e.isIso_hom
end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalChartPullbackValue
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechBase

namespace OAI

namespace PiExponent.ReesSectionInclusion
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GeometrySupport PiExponent.ReesSheafCechBase
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (ReesFrozenChart.coordinateRing I a s)) ⟶ affineBlowup I :=
  ReesFrozenChart.chart I a hs

private local instance chartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

private theorem transported_augmentation (n : ℕ)
    (f : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n)
    (t : Fin 1 → J) :
    ExceptionalRepresentedTypes.transportSections
      (chartMap I a (tuple_nonempty 0 t)) (exceptionalLineBundle I) n
      (tupleOpen_eq I a 0 t)
      (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
        (exceptionalPower I n) ⊤ (fun _ => le_top) f t) =
    freeOpenMap (affineBlowup I).ringCatSheaf (homOfLE le_top) ≫ f := by
  change (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor (affineBlowup I).ringCatSheaf).map
      (eqToHom (tupleOpen_eq I a 0 t)) ≫
    (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor (affineBlowup I).ringCatSheaf).map
      (homOfLE _) ≫ f = _
  erw [← Category.assoc, ← Functor.map_comp]
  rfl

def HasFrozenValues (n : ℕ)
    (u : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n) (r : R) : Prop :=
  ∀ t : Fin 1 → J,
    (ReesFrozenPower.pieceEquiv I a (tuple_mem 0 t 0) n
      (tupleHomEquiv I a n 0 t
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top) u t))).val =
      ReesFrozenChart.base I a (tupleSet t) r

theorem section_chart_inclusion (n : ℕ)
    (u : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n)
    (r : R) (hvalue : HasFrozenValues I a n u r) (t : Fin 1 → J) :
    ExceptionalAffineChart.functionsOnOpenEquiv
      (chartMap I a (tuple_nonempty 0 t))
      ((affineBlowup I).presheaf.map (homOfLE le_top).op
        ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
          (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u))) =
      ReesFrozenChart.base I a (tupleSet t) r := by
  have h := hvalue t
  change (ReesFrozenPower.pieceEquiv I a (tuple_mem 0 t 0) n
    (chartHomEquiv I a (tuple_nonempty 0 t) (tuple_mem 0 t 0) n
      (ExceptionalRepresentedTypes.transportSections
        (chartMap I a (tuple_nonempty 0 t)) (exceptionalLineBundle I) n
        (tupleOpen_eq I a 0 t)
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top)
          (u) t)))).val = _ at h
  rw [chartHomEquiv_pieceEquiv] at h
  erw [ExceptionalRepresentedTypes.representedSectionsTyped_apply,
    ExceptionalAffineChart.representedSectionsEquiv_apply] at h
  erw [transported_augmentation I a n u t] at h
  erw [freeOpenEquiv_naturality] at h
  have hn := CategoryTheory.congr_fun
    ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).mapPresheaf.naturality
      (homOfLE (show (chartMap I a (tuple_nonempty 0 t)).opensRange ≤ ⊤ from le_top)).op)
    (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u)
  change (idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app _
      ((exceptionalPower I n).presheaf.map (homOfLE le_top).op
        (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u)) =
    (affineBlowup I).presheaf.map (homOfLE le_top).op
      ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
        (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u)) at hn
  change ExceptionalAffineChart.functionsOnOpenEquiv _
    ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app _
      ((exceptionalPower I n).presheaf.map (homOfLE le_top).op
        (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u))) = _ at h
  rw [hn] at h
  exact h

theorem section_inclusion
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (u : freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n)
    (r : R) (hvalue : HasFrozenValues I a n u r) :
    (idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
      (freeOpenSectionsEquiv ⊤ (exceptionalPower I n) u) =
    (projection I).appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv r) := by
  apply (O (affineBlowup I)).isSheaf.section_ext
  intro x hx
  obtain ⟨j, hj⟩ := Opens.mem_iSup.mp ((iSup_opens I a ha).ge (Set.mem_univ x))
  let t : Fin 1 → J := fun _ => j
  have heq : (chartMap I a (tuple_nonempty 0 t)).opensRange = opens I a j := by
    change (ReesFrozenChart.chartOpen I a (tuple_nonempty 0 t)).1 = _
    rw [tupleOpen_eq]
    simp only [CechHigher.intersection, t, iInf_const]
  refine ⟨(chartMap I a (tuple_nonempty 0 t)).opensRange, le_top,
    heq.ge hj, ?_⟩
  apply (ExceptionalAffineChart.functionsOnOpenEquiv
    (chartMap I a (tuple_nonempty 0 t))).injective
  exact (section_chart_inclusion I a n u r hvalue t).trans
    (ExceptionalAffineChart.functionsOnOpenEquiv_pullback (projection I)
      (chartMap I a (tuple_nonempty 0 t))
      (ReesFrozenChart.base I a (tupleSet t))
      (ReesFrozenChart.chart_projection I a (tuple_nonempty 0 t)) r).symm

end
end PiExponent.ReesSectionInclusion

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesSectionInclusion
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechRecovery

namespace OAI

namespace PiExponent.ReesSheafCechRecovery
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GeometrySupport PiExponent.ReesSheafCechBase
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (ReesFrozenChart.coordinateRing I a s)) ⟶ affineBlowup I :=
  ReesFrozenChart.chart I a hs

private local instance chartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

theorem ordinaryGlobalSection_chart_inclusion
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    ExceptionalAffineChart.functionsOnOpenEquiv
      (chartMap I a (tuple_nonempty 0 t))
      ((affineBlowup I).presheaf.map (homOfLE le_top).op
        ((idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
          (ordinaryGlobalSection I a ha n b))) =
      ReesFrozenChart.base I a (tupleSet t) b.val :=
  ReesSectionInclusion.section_chart_inclusion I a n
    (ordinarySectionHom I a ha n b) b.val
    (fun t => ordinarySectionHom_frozenChartValue I a ha n b t) t

theorem ordinaryGlobalSection_inclusion
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) :
    (idealPowerInclusion (exceptionalLineBundle I) (exceptionalInclusion I) n).app ⊤
      (ordinaryGlobalSection I a ha n b) =
    (projection I).appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv b.val) :=
  ReesSectionInclusion.section_inclusion I a ha n
    (ordinarySectionHom I a ha n b) b.val
    (fun t => ordinarySectionHom_frozenChartValue I a ha n b t)

end
end PiExponent.ReesSheafCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupSchemeExt
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ReesGrading
open Polynomial HomogeneousLocalization
universe u v
variable {R : Type u} [CommRing R] (I : Ideal R) (a : I)
variable {B : Type v} [CommRing B] (f : R →+* B)

lemma base_pow_mul_mk (n : ℕ) (p : reesAlgebra I)
    (hp : p ∈ piece I (n • (1 : ℕ))) :
    chartBase I a (a.val ^ n) *
        HomogeneousLocalization.Away.mk (piece I) (generator_mem I a) n p hp =
      chartBase I a (evaluation I p) := by
  apply chartMap_injective I a
  rw [map_mul, chartMap_base, chartMap_base, chartMap_mk]
  exact IsLocalization.mk'_spec' (M := Submonoid.powers a.val)
    (Localization.Away a.val) (evaluation I p) ⟨a.val ^ n, n, rfl⟩

end PiExponentSeshadri.ReesGrading

namespace PiExponentSeshadri.ProjBase
open CategoryTheory AlgebraicGeometry TopologicalSpace
universe u
variable {σ : Type*} {A : Type u} [CommRing A] [SetLike σ A] [AddSubgroupClass σ A]
variable (𝒜 : ℕ → σ) [GradedRing 𝒜]

lemma basicOpenToSpec_eq (f : A) :
    Scheme.forgetToLocallyRingedSpace.map (Proj.basicOpenToSpec 𝒜 f) =
      ProjectiveSpectrum.Proj.toSpec 𝒜 f := by
  refine Eq.trans ?_ (ΓSpec.locallyRingedSpaceAdjunction.homEquiv_apply _ _ _).symm
  dsimp [Proj.basicOpenToSpec, Scheme.Opens.toSpecΓ]
  simp only [Category.assoc, ← Spec.map_comp]
  rfl

lemma basicOpenToSpec_mem (f : A) (x : Proj.basicOpen 𝒜 f)
    (z : HomogeneousLocalization.NumDenSameDeg 𝒜 (.powers f)) :
    HomogeneousLocalization.mk z ∈ ((Proj.basicOpenToSpec 𝒜 f) x).asIdeal ↔
      z.num.val ∈ x.val.asHomogeneousIdeal := by
  have he := congr($(basicOpenToSpec_eq 𝒜 f).base x)
  change (Proj.basicOpenToSpec 𝒜 f) x = (ProjectiveSpectrum.Proj.toSpec 𝒜 f).base x at he
  rw [he]
  exact ProjectiveSpectrum.Proj.mk_mem_toSpec_base_apply 𝒜 x z

lemma toSpecZero_mem (x : Proj 𝒜) (a : 𝒜 0) :
    a ∈ ((Proj.toSpecZero 𝒜) x).asIdeal ↔ a.val ∈ x.asHomogeneousIdeal := by
  simp only [Proj.toSpecZero, Scheme.Hom.comp_apply, Spec.map_apply]
  change HomogeneousLocalization.fromZeroRingHom 𝒜 (.powers (1 : A)) a ∈
    ((Proj.basicOpenToSpec 𝒜 1) _).asIdeal ↔ _
  rw [show HomogeneousLocalization.fromZeroRingHom 𝒜 (.powers (1 : A)) a =
    HomogeneousLocalization.mk ⟨0, a, 1, one_mem _⟩ from rfl]
  erw [basicOpenToSpec_mem]
  change a.val ∈ ((Proj.basicOpen 𝒜 (1 : A)).ι
    (((Proj 𝒜).isoOfEq (Proj.basicOpen_one 𝒜)).inv ((Proj 𝒜).topIso.inv x))).asHomogeneousIdeal ↔ _
  rw [← Scheme.Hom.comp_apply, Scheme.isoOfEq_inv_ι, ← Scheme.Hom.comp_apply]
  rw [Scheme.toIso_inv_ι]; rfl

lemma toSpecZero_preimage (a : 𝒜 0) :
    Proj.toSpecZero 𝒜 ⁻¹ᵁ PrimeSpectrum.basicOpen a = Proj.basicOpen 𝒜 a.val := by
  ext x
  change a ∉ ((Proj.toSpecZero 𝒜) x).asIdeal ↔ a.val ∉ x.asHomogeneousIdeal
  exact not_congr (toSpecZero_mem 𝒜 x a)

end PiExponentSeshadri.ProjBase

namespace PiExponentSeshadri.ReesGrading
open Polynomial CategoryTheory AlgebraicGeometry TopologicalSpace
universe u
variable {R : Type u} [CommRing R] (I : Ideal R)

instance projection_separated : IsSeparated (projection I) := by
  have hP : IsSeparated (Proj.toSpecZero (piece I)) := inferInstance
  have hQ : IsSeparated (Spec.map (zeroIso I).hom) := inferInstance
  exact MorphismProperty.comp_mem (@IsSeparated) _ _ hP hQ

lemma projection_mem (x : affineBlowup I) (s : R) :
    s ∈ ((projection I) x).asIdeal ↔
      algebraMap R (reesAlgebra I) s ∈ x.asHomogeneousIdeal := by
  change zeroEquiv I s ∈ ((Proj.toSpecZero (piece I)) x).asIdeal ↔ _
  exact ProjBase.toSpecZero_mem (piece I) x (zeroEquiv I s)

lemma projection_preimage (s : R) :
    projection I ⁻¹ᵁ PrimeSpectrum.basicOpen s =
      Proj.basicOpen (piece I) (algebraMap R (reesAlgebra I) s) := by
  ext x
  exact not_congr (projection_mem I x s)

lemma base_generator_comm (a b : I) :
    algebraMap R (reesAlgebra I) a.val * generator I b =
      algebraMap R (reesAlgebra I) b.val * generator I a := by
  apply Subtype.ext
  change C a.val * monomial 1 b.val = C b.val * monomial 1 a.val
  simp only [C_mul_monomial, mul_comm a.val b.val]

lemma projection_preimage_le_chart (a : I) :
    projection I ⁻¹ᵁ PrimeSpectrum.basicOpen a.val ≤
      Proj.basicOpen (piece I) (generator I a) := by
  rw [projection_preimage]
  intro x hx
  obtain ⟨b, hb⟩ := Opens.mem_iSup.mp ((iSup_generator_basicOpen I).ge (Set.mem_univ x))
  have h : x ∈ Proj.basicOpen (piece I)
      (algebraMap R (reesAlgebra I) a.val * generator I b) := by
    rw [Proj.basicOpen_mul]
    exact ⟨hx, hb⟩
  rw [base_generator_comm, Proj.basicOpen_mul] at h
  exact h.2

lemma chartHom_ext {S : Type*} [CommRing S] (a : I)
    (g h : chart I a →+* S) (he : g.comp (chartBase I a) = h.comp (chartBase I a))
    (hr : IsRegular (g (chartBase I a a.val))) : g = h := by
  have hb (s : R) : g (chartBase I a s) = h (chartBase I a s) := RingHom.congr_fun he s
  ext x
  obtain ⟨n, p, hp, rfl⟩ := HomogeneousLocalization.Away.mk_surjective (piece I)
    (generator_mem I a) x
  apply (hr.pow n).left
  have h₁ := congrArg g (base_pow_mul_mk I a n p hp)
  have h₂ := congrArg h (base_pow_mul_mk I a n p hp)
  simpa only [map_mul, map_pow, hb] using h₁.trans ((hb ((evaluation I) p)).trans h₂.symm)

open SpecMaps

lemma chart_scheme_ext {Y : Scheme.{u}} (a : I)
    (g h : Y ⟶ Spec (CommRingCat.of (chart I a)))
    (he : g ≫ Spec.map (CommRingCat.ofHom (chartBase I a)) =
      h ≫ Spec.map (CommRingCat.ofHom (chartBase I a)))
    (hr : IsRegular (coordinate g (chartBase I a a.val))) : g = h := by
  apply coordinate_ext
  apply CommRingCat.hom_ext
  apply chartHom_ext I a _ _ _ hr
  have hc := congrArg coordinate he
  simp only [coordinate_comp_spec] at hc
  exact congrArg CommRingCat.Hom.hom hc

lemma ext_of_unit_generator {Y : Scheme.{u}} (a : I)
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (hu : IsUnit (coordinate f a.val)) : g = h := by
  let hOpen : IsOpenImmersion ((chartCover I).f a) := (chartCover I).map_prop a
  have ht : f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val = ⊤ := by
    rw [preimage_basicOpen, Scheme.basicOpen_of_isUnit _ hu]
  have hrange (k : Y ⟶ affineBlowup I) (hk : k ≫ projection I = f) :
      Set.range k ⊆ Set.range ((chartCover I).f a) := by
    rintro _ ⟨y, rfl⟩
    change k y ∈ ((chartCover I).f a).opensRange
    change k y ∈ (Proj.awayι (piece I) (generator I a) (generator_mem I a)
      (show 0 < (1 : ℕ) from Nat.zero_lt_one)).opensRange
    rw [Proj.opensRange_awayι]
    apply projection_preimage_le_chart I a
    change (projection I) (k y) ∈ PrimeSpectrum.basicOpen a.val
    rw [← Scheme.Hom.comp_apply, hk]
    exact ht.ge (Set.mem_univ y)
  let g' : Y ⟶ Spec (CommRingCat.of (chart I a)) := @IsOpenImmersion.lift _ _ _ ((chartCover I).f a) g hOpen (hrange g hg)
  let h' : Y ⟶ Spec (CommRingCat.of (chart I a)) := @IsOpenImmersion.lift _ _ _ ((chartCover I).f a) h hOpen (hrange h hh)
  have hg' : g' ≫ (chartCover I).f a = g :=
    @IsOpenImmersion.lift_fac _ _ _ ((chartCover I).f a) g hOpen (hrange g hg)
  have hh' : h' ≫ (chartCover I).f a = h :=
    @IsOpenImmersion.lift_fac _ _ _ ((chartCover I).f a) h hOpen (hrange h hh)
  have eg : g' ≫ Spec.map (CommRingCat.ofHom (chartBase I a)) = f := by
    exact (congrArg (fun q : Spec (CommRingCat.of (chart I a)) ⟶ Spec (CommRingCat.of R) =>
      g' ≫ q) (chartCover_projection I a).symm).trans
      ((Category.assoc _ _ _).symm.trans
        ((congrArg (fun q : Y ⟶ affineBlowup I => q ≫ projection I) hg').trans hg))
  have eh : h' ≫ Spec.map (CommRingCat.ofHom (chartBase I a)) = f := by
    exact (congrArg (fun q : Spec (CommRingCat.of (chart I a)) ⟶ Spec (CommRingCat.of R) =>
      h' ≫ q) (chartCover_projection I a).symm).trans
      ((Category.assoc _ _ _).symm.trans
        ((congrArg (fun q : Y ⟶ affineBlowup I => q ≫ projection I) hh').trans hh))
  have he : coordinate g' (chartBase I a a.val) = coordinate f a.val := by
    have hc := congrArg coordinate eg
    rw [coordinate_comp_spec] at hc
    exact ConcreteCategory.congr_hom hc a.val
  have hgh := chart_scheme_ext I a g' h' (eg.trans eh.symm) (by rw [he]; exact hu.isRegular)
  rw [← hg', ← hh', hgh]


lemma ext_on_generator_open {Y : Scheme.{u}} (a : I)
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f) :
    (f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val).ι ≫ g =
      (f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val).ι ≫ h := by
  let U : Y.Opens := f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val
  apply ext_of_unit_generator I a _ _ (U.ι ≫ f)
  · rw [Category.assoc, hg]
  · rw [Category.assoc, hh]
  · apply isUnit_coordinate_of_preimage_top
    erw [Scheme.Hom.comp_preimage]
    exact U.ι_preimage_self

lemma ext_of_unit_ideal {Y : Scheme.{u}}
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (hI : I.map (coordinate f).hom = ⊤) : g = h := by
  refine Scheme.hom_ext_of_forall g h ?_
  intro y
  have ha : ∃ a : I, y ∈ f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val :=
    ideal_unit_generator (R := CommRingCat.of R) I f hI y
  obtain ⟨a, hay⟩ := ha
  refine ⟨f ⁻¹ᵁ PrimeSpectrum.basicOpen a.val, hay, ?_⟩
  exact ext_on_generator_open I a g h f hg hh

lemma principal_basicOpen_unit_ideal {Y : Scheme.{u}} (f : Y ⟶ Spec (CommRingCat.of R))
    (r : Γ(Y, ⊤)) (hI : I.map (coordinate f).hom = Ideal.span {r}) :
    I.map (coordinate ((Y.basicOpen r).ι ≫ f)).hom = ⊤ := by
  rw [coordinate_comp]
  change I.map ((Y.basicOpen r).ι.appTop.hom.comp (coordinate f).hom) = ⊤
  rw [← Ideal.map_map, hI, Ideal.map_span, Set.image_singleton, Ideal.span_singleton_eq_top]
  apply isUnit_of_basicOpen_eq_top
  rw [← Scheme.preimage_basicOpen_top]
  exact (Y.basicOpen r).ι_preimage_self

lemma principal_unique {Y : Scheme.{u}} [IsAffine Y]
    (g h : Y ⟶ affineBlowup I) (f : Y ⟶ Spec (CommRingCat.of R))
    (hg : g ≫ projection I = f) (hh : h ≫ projection I = f)
    (r : Γ(Y, ⊤)) (hI : I.map (coordinate f).hom = Ideal.span {r}) (hr : IsRegular r) :
    g = h := by
  apply SchematicExt.ext_of_ker_eq_bot_of_isSeparated (projection I) (hg.trans hh.symm)
    (Y.basicOpen r).ι (SchematicExt.basicOpen_ker_eq_bot r hr)
  exact ext_of_unit_ideal I _ _ ((Y.basicOpen r).ι ≫ f)
    (by rw [Category.assoc, hg]) (by rw [Category.assoc, hh])
    (principal_basicOpen_unit_ideal I f r hI)

end PiExponentSeshadri.ReesGrading

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleFromCover
import OAI.NumberTheory.PiExponent.Approximation.MixedSectionOpenExtension

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens PiExponentSeshadri.Projective
variable {X : Scheme.{0}}

theorem LineBundle.eventual_twist_affine_cover [IsIntegral X] [CompactSpace X]
    (P J : LineBundle X) {κ : Type} (t : κ → (O X ⟶ P.sheaf))
    (ht : (⨆ i,isoOpen (t i)) = ⊤)
    (hlocal : ∀ i, ∃ (α : Type)
      (w : α → (O (isoOpen (t i)).toScheme ⟶ J.sheaf.restrict (isoOpen (t i)).ι)),
        (⨆ a,isoOpen (w a)) = ⊤ ∧ ∀ a, IsAffineOpen (isoOpen (w a))) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∃ (σ : Type) (_ : Fintype σ)
      (s : σ → (O X ⟶ ((P.pow (n+1)).tensor J).sheaf)),
        (⨆ a,isoOpen (s a)) = ⊤ ∧
        (∀ a, IsAffineOpen (isoOpen (s a))) ∧
        (∀ a, (isoOpen (s a) : Set X).Nonempty) := by
  classical
  choose α w hw hwa using hlocal
  have hex (x : X) : ∃ i, x ∈ isoOpen (t i) := by
    apply Opens.mem_iSup.mp
    rw [ht]; trivial
  choose i hi using hex
  have hex' (x : X) : ∃ a, (⟨x,hi x⟩ : (isoOpen (t (i x))).toScheme) ∈
      isoOpen (w (i x) a) := by
    apply Opens.mem_iSup.mp
    erw [hw]; trivial
  choose a ha using hex'
  let V (x : X) : X.Opens := (isoOpen (t (i x))).ι ''ᵁ isoOpen (w (i x) (a x))
  have hxV (x : X) : x ∈ V x := ⟨⟨x,hi x⟩,ha x,rfl⟩
  obtain ⟨F,hF⟩ := isCompact_univ.elim_finite_subcover (fun x => (V x : Set X))
    (fun x => (V x).isOpen) (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hxV x⟩)
  choose N hN using fun x : F => P.mixed_section_open_extension J (t (i x.val))
    ⟨x.val,hi x.val⟩ (w (i x.val) (a x.val))
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  choose s hs using fun x : F => hN x n ((Finset.le_sup (Finset.mem_univ x)).trans hn)
  refine ⟨F,inferInstance,s,?_,?_,?_⟩
  · apply top_unique
    intro x _
    obtain ⟨y,hy⟩ := Set.mem_iUnion.mp (hF (show x ∈ Set.univ from trivial))
    obtain ⟨hyF,hxy⟩ := Set.mem_iUnion.mp hy
    apply Opens.mem_iSup.mpr
    refine ⟨⟨y,hyF⟩,?_⟩
    rw [show isoOpen (s ⟨y,hyF⟩) = V y from hs ⟨y,hyF⟩]
    exact hxy
  · intro x
    rw [show isoOpen (s x) = V x.val from hs x]
    exact (hwa (i x.val) (a x.val)).image_of_isOpenImmersion _
  · intro x
    rw [show isoOpen (s x) = V x.val from hs x]
    exact ⟨x.val,hxV x.val⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ProjectiveO1Ample
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveEmbedding

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

variable {R ι σ : Type} [CommRing R]

theorem lineBundle_ample [IsDomain R] [Finite σ] [Nonempty σ] (a : σ → ι →₀ ℕ) :
    (lineBundle (R := R) a).IsAmple :=
  LineBundle.IsAmple.pullback_closedImmersion (ProjectiveO1.lineBundle (R := R) (σ := σ))
    ProjectiveO1.lineBundle_ample (projectiveMonomialMap a)

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem isAmple_of_global_frame_affine [IsAffine X] (L : LineBundle X)
    (e : L.sheaf ≅ structureSheaf X) : L.IsAmple := by
  intro x V hx
  obtain ⟨r,hr,hxr⟩ := (isAffineOpen_top X).exists_basicOpen_le ⟨x,hx⟩ (by trivial)
  let E := globalPowerFrame e 1
  let s : GlobalSections X (L.pow 1).sheaf := scalarEnd r ≫ E.inv
  have he : coefficient E s = r := by
    have hcomp : (scalarEnd r ≫ E.inv) ≫ E.hom = scalarEnd r := by
      exact (Category.assoc (scalarEnd r) E.inv E.hom).trans
        ((congrArg (fun g : structureSheaf X ⟶ structureSheaf X => scalarEnd r ≫ g)
          E.inv_hom_id).trans (Category.comp_id (scalarEnd r)))
    exact (congrArg (fun f : structureSheaf X ⟶ structureSheaf X => endValue f)
      hcomp).trans (endValue_scalarEnd r)
  have hopen : sectionOpen X s = X.basicOpen r := by
    change PiExponentSeshadri.SectionOpens.isoOpen s = _
    exact (isoOpen_eq_basicOpen E s).trans (congrArg X.basicOpen he)
  exact ⟨1,by decide,s,hopen.symm ▸ hxr,hopen.le.trans hr,hopen.symm ▸ (isAffineOpen_top X).basicOpen r⟩

theorem isAmple_of_proper_dimension_zero [IsLocallyNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hdim : topologicalKrullDim X ≤ 0) (L : LineBundle X) : L.IsAmple := by
  let : IsLocallyArtinian X := IsLocallyArtinian.of_topologicalKrullDim_le_zero hdim
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : Finite X := finite_of_compact_of_discrete
  let : IsAffine X := proper_finite_scheme_isAffine p
  obtain ⟨e⟩ := PiExponentSeshadri.FiniteSupport.lineBundle_trivial L
  exact isAmple_of_global_frame_affine L e

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean <==
import Mathlib.FieldTheory.AlgebraicClosure
import Mathlib.RingTheory.Etale.Field
import Mathlib.RingTheory.Etale.Kaehler
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicObstruction
import OAI.NumberTheory.PiExponent.LocalAlgebra.TranscendenceBasisReduction

namespace OAI

noncomputable section

namespace PiExponent

open KaehlerDifferential
open scoped TensorProduct Polynomial nonZeroDivisors IntermediateField

def extendDerivation
    {R S T : Type*} [CommRing R] [CommRing S] [CommRing T]
    [Algebra R S] [Algebra R T] [Algebra S T] [IsScalarTower R S T]
    [Algebra.FormallyEtale S T]
    (d : Derivation R S S) : Derivation R T T :=
  ((LinearMap.liftBaseChange T ((Algebra.linearMap S T).comp d.liftKaehlerDifferential)).comp
    (tensorKaehlerEquivOfFormallyEtale R S T).symm.toLinearMap).compDer (D R T)

theorem extendDerivation_algebraMap
    {R S T : Type*} [CommRing R] [CommRing S] [CommRing T]
    [Algebra R S] [Algebra R T] [Algebra S T] [IsScalarTower R S T]
    [Algebra.FormallyEtale S T]
    (d : Derivation R S S) (s : S) :
    extendDerivation (T := T) d (algebraMap S T s) = algebraMap S T (d s) := by
  simp [extendDerivation, LinearMap.compDer,
    tensorKaehlerEquivOfFormallyEtale_symm_D_algebraMap,
    Derivation.liftKaehlerDifferential_comp_D]

def ratFuncDerivative {K : Type*} [Field K] : Derivation K (RatFunc K) (RatFunc K) := by
  letI : Algebra.FormallyEtale K[X] (RatFunc K) :=
    Algebra.FormallyEtale.of_isLocalization (K[X]⁰)
  exact extendDerivation Polynomial.derivative'

@[simp]
theorem ratFuncDerivative_X {K : Type*} [Field K] :
    ratFuncDerivative (RatFunc.X : RatFunc K) = 1 := by
  let : Algebra.FormallyEtale K[X] (RatFunc K) :=
    Algebra.FormallyEtale.of_isLocalization (K[X]⁰)
  change extendDerivation Polynomial.derivative' (RatFunc.X : RatFunc K) = 1
  rw [← RatFunc.algebraMap_X, extendDerivation_algebraMap]
  simp [Polynomial.derivative']

theorem finite_extension_no_logarithmic_differential
    {K E : Type*} [Field K] [CharZero K] [Field E]
    [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
    [FiniteDimensional (RatFunc K) E] (x : E) :
    D K E x ≠ (algebraMap (RatFunc K) E RatFunc.X)⁻¹ •
      D K E (algebraMap (RatFunc K) E RatFunc.X) := by
  let : Algebra.FormallyEtale (RatFunc K) E :=
    Algebra.FormallyEtale.of_isSeparable (RatFunc K) E
  let delta : Derivation K E E := extendDerivation ratFuncDerivative
  have hcompat (a : RatFunc K) :
      delta (algebraMap (RatFunc K) E a) =
        algebraMap (RatFunc K) E (ratFuncDerivative a) :=
    extendDerivation_algebraMap ratFuncDerivative a
  intro heq
  have hd := congrArg delta.liftKaehlerDifferential heq
  simp only [Derivation.liftKaehlerDifferential_comp_D, map_smul, hcompat,
    ratFuncDerivative_X, map_one, smul_eq_mul, mul_one] at hd
  apply finite_extension_derivation_ne_simple_pole ratFuncDerivative delta
    ratFuncDerivative_X hcompat x (c := (1 : K)) one_ne_zero
  simpa only [map_div₀, map_one, one_div, map_inv₀] using hd

theorem adjoin_finite_no_logarithmic_differential
    {K E : Type*} [Field K] [CharZero K] [Field E] [Algebra K E]
    (y : E) (hy : Transcendental K y) [FiniteDimensional K⟮y⟯ E] (x : E) :
    D K E x ≠ y⁻¹ • D K E y := by
  let F := K⟮y⟯
  let e : RatFunc K ≃ₐ[K] F := RatFunc.algEquivOfTranscendental y hy
  let : Algebra (RatFunc K) F := e.toRingHom.toAlgebra
  let : Algebra (RatFunc K) E :=
    ((algebraMap F E).comp e.toRingHom).toAlgebra
  let : IsScalarTower (RatFunc K) F E := IsScalarTower.of_algebraMap_eq' rfl
  let : IsScalarTower K (RatFunc K) E := IsScalarTower.of_algebraMap_eq fun a => by
    change algebraMap K E a = algebraMap F E (e (algebraMap K (RatFunc K) a))
    rw [e.commutes]
    exact IsScalarTower.algebraMap_apply K F E a
  have : Module.Finite (RatFunc K) F :=
    Module.Finite.of_surjective (Algebra.linearMap (RatFunc K) F) e.surjective
  have : Module.Finite (RatFunc K) E := Module.Finite.trans F E
  have hX : algebraMap (RatFunc K) E RatFunc.X = y := by
    change ((RatFunc.algEquivOfTranscendental y hy) RatFunc.X : E) = y
    exact RatFunc.algEquivOfTranscendental_X y hy
  simpa only [hX] using finite_extension_no_logarithmic_differential (K := K) x

theorem logarithmic_differential_base_change
    {C K E : Type*} [Field C] [Field K] [Field E]
    [Algebra C K] [Algebra C E] [Algebra K E] [IsScalarTower C K E]
    {x y : E} (h : D C E x = y⁻¹ • D C E y) :
    D K E x = y⁻¹ • D K E y := by
  have hm := congrArg (KaehlerDifferential.map C K E E) h
  simpa only [map_D, map_smul, Algebra.algebraMap_self, RingHom.id_apply] using hm

theorem no_logarithmic_differential_over_intermediateField
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    (K : IntermediateField C E) (y : E) (hy : Transcendental K y)
    [FiniteDimensional K⟮y⟯ E] (x : E) :
    D C E x ≠ y⁻¹ • D C E y := by
  intro h
  exact adjoin_finite_no_logarithmic_differential y hy x
    (logarithmic_differential_base_change (K := K) h)

theorem isAlgebraic_of_logarithmic_differential
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x y : E)
    (h : D C E x = y⁻¹ • D C E y) : IsAlgebraic C y := by
  by_contra hy
  obtain ⟨K, hKy, hfinite⟩ := exists_intermediateField_finite_over_simple C E hy
  have : FiniteDimensional K⟮y⟯ E := hfinite
  exact no_logarithmic_differential_over_intermediateField K y hKy x h

theorem constant_of_logarithmic_differential
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x y : E)
    (h : D C E x = y⁻¹ • D C E y) : ∃ c : C, algebraMap C E c = y := by
  have hy := isAlgebraic_of_logarithmic_differential x y h
  have hmem : y ∈ algebraicClosure C E := mem_algebraicClosure_iff.mpr hy
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure C E)] at hmem
  exact IntermediateField.mem_bot.mp hmem

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean <==
import Mathlib.Analysis.Complex.CauchyIntegral
import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
import Mathlib.Analysis.Complex.Exponential
import Mathlib.Analysis.Real.Pi.Bounds
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FunProp

namespace OAI

open scoped BigOperators
open Complex Finset

namespace PiExponent.AnalyticCollision

noncomputable def exponentialMonomial (b h : ℂ) (d : ℕ) (z : ℂ) : ℂ :=
  b * Complex.exp (h * z) * z ^ d

theorem differentiable_exponentialMonomial (b h : ℂ) (d : ℕ) :
    Differentiable ℂ (exponentialMonomial b h d) := by
  exact ((Complex.differentiable_exp.comp (differentiable_id.const_mul h)).const_mul b).mul
    (differentiable_id.pow d)

theorem norm_exponentialMonomial_le (b h : ℂ) (d : ℕ) {z : ℂ} {R : ℝ}
    (hR : 0 ≤ R) (hz : ‖z‖ ≤ R) :
    ‖exponentialMonomial b h d z‖ ≤ ‖b‖ * Real.exp (‖h‖ * R) * R ^ d := by
  unfold exponentialMonomial
  simp only [norm_mul, norm_pow]
  apply mul_le_mul_of_nonneg
  · apply mul_le_mul_of_nonneg_left _ (norm_nonneg b)
    exact (Complex.norm_exp_le_exp_norm _).trans
      (Real.exp_le_exp.mpr (by simpa only [norm_mul] using mul_le_mul_of_nonneg_left hz (norm_nonneg h)))
  · exact pow_le_pow_left₀ (norm_nonneg z) hz d
  · positivity
  · exact pow_nonneg hR d

noncomputable def normalizedTaylorCoeff (f : ℂ → ℂ) (R : ℝ) (d : ℕ) : ℂ :=
  cauchyPowerSeries f 0 R d (fun _ => (R : ℂ))

theorem norm_normalizedTaylorCoeff_le {f : ℂ → ℂ} {R D : ℝ} (hR : 0 < R)
    (hD : ∀ z ∈ Metric.sphere (0 : ℂ) R, ‖f z‖ ≤ D) (d : ℕ) :
    ‖normalizedTaylorCoeff f R d‖ ≤ D := by
  unfold normalizedTaylorCoeff
  rw [cauchyPowerSeries_apply]
  calc
    _ ≤ R * (R⁻¹ * D) := by
      apply circleIntegral.norm_two_pi_i_inv_smul_integral_le_of_norm_le_const hR.le
      intro z hz
      have hzR : ‖z‖ = R := by simpa only [Metric.mem_sphere, dist_zero_right] using hz
      simp only [sub_zero, norm_smul, norm_pow, norm_div, Complex.norm_real,
        Real.norm_eq_abs, abs_of_pos hR, norm_inv, hzR, div_self (ne_of_gt hR),
        one_pow, one_mul]
      exact mul_le_mul_of_nonneg_left (hD z hz) (inv_nonneg.mpr hR.le)
    _ = D := by field_simp

theorem hasSum_normalizedTaylorCoeff {f : ℂ → ℂ} (hf : Differentiable ℂ f)
    {R : NNReal} (hR : 0 < R) (z : ℂ) :
    HasSum (fun d => normalizedTaylorCoeff f R d * (z / (R : ℂ)) ^ d) (f z) := by
  convert! (hf.hasFPowerSeriesOnBall 0 hR).hasSum (y := z) (by simp) using 1
  · funext d
    simp only [normalizedTaylorCoeff, cauchyPowerSeries,
      ContinuousMultilinearMap.mkPiRing_apply, Fin.prod_const, smul_eq_mul]
    have hr : (R : ℂ) ≠ 0 := by exact_mod_cast ne_of_gt hR
    rw [div_pow]
    field_simp
  · simp

theorem coefficient_det_eq_zero_of_collision {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (coefficient : κ → ℕ → ι → ℂ) (group : ι → κ) (degree : ι → ℕ)
    {i j : ι} (hij : i ≠ j) (hg : group i = group j) (hd : degree i = degree j) :
    Matrix.det (fun r c => coefficient (group r) (degree r) c) = 0 := by
  apply Matrix.det_zero_of_row_eq hij
  simp only [hg, hd]

theorem norm_det_le_factorial_mul_pow {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) {D : ℝ} (hD : 0 ≤ D) (hA : ∀ i j, ‖A i j‖ ≤ D) :
    ‖A.det‖ ≤ (Fintype.card ι).factorial * D ^ Fintype.card ι := by
  rw [Matrix.det_apply]
  calc
    _ ≤ ∑ σ : Equiv.Perm ι, ‖σ.sign • ∏ i, A (σ i) i‖ := norm_sum_le _ _
    _ = ∑ σ : Equiv.Perm ι, ∏ i, ‖A (σ i) i‖ := by
      apply Finset.sum_congr rfl
      intro σ _
      rcases Int.units_eq_one_or σ.sign with hs | hs <;> simp [hs, norm_prod]
    _ ≤ ∑ _σ : Equiv.Perm ι, D ^ Fintype.card ι := by
      apply Finset.sum_le_sum
      intro σ _
      calc
        _ ≤ ∏ _index : ι, |D| := Finset.prod_le_prod₀
          (fun index _ => norm_nonneg _) (fun index _ => (hA (σ index) index).trans (le_abs_self D))
        _ = D ^ Fintype.card ι := by simp [abs_of_nonneg hD]
    _ = _ := by simp [Fintype.card_perm]

noncomputable def rowTest (ell : ℕ) (f : ℂ → ℂ) : ℂ :=
  cauchyPowerSeries f 0 (1 / 2) ell (fun _ => 1)

theorem norm_rowTest_le {f : ℂ → ℂ} {D : ℝ}
    (hD : ∀ t ∈ Metric.sphere (0 : ℂ) (1 / 2), ‖f t‖ ≤ D) (ell : ℕ) :
    ‖rowTest ell f‖ ≤ (2 : ℝ) ^ ell * D := by
  unfold rowTest
  rw [cauchyPowerSeries_apply]
  calc
    _ ≤ (1 / 2 : ℝ) * (2 ^ ell * (2 * D)) := by
      apply circleIntegral.norm_two_pi_i_inv_smul_integral_le_of_norm_le_const (by norm_num)
      intro z hz
      have hzR : ‖z‖ = (1 / 2 : ℝ) := by
        simpa only [Metric.mem_sphere, dist_zero_right] using hz
      simp only [sub_zero, norm_smul, norm_pow, norm_div, norm_one, norm_inv, hzR]
      norm_num only [one_div, inv_div, div_one]
      exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_left (hD z hz) (by norm_num))
        (by positivity)
    _ = _ := by ring

theorem norm_shifted_log_div_le_half {center t : ℂ} {R : ℝ} (hR : 0 < R)
    (hc : ‖center‖ + 3 / 4 ≤ R / 2) (ht : ‖t‖ ≤ 1 / 2) :
    ‖(center + Complex.log (1 + t)) / (R : ℂ)‖ ≤ 1 / 2 := by
  rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos hR]
  apply (div_le_iff₀ hR).mpr
  have hlog := Complex.norm_log_one_add_half_le_self ht
  have htri := norm_add_le center (Complex.log (1 + t))
  nlinarith

theorem norm_rowTest_shifted_power_le {center : ℂ} {R : ℝ} (hR : 0 < R)
    (hc : ‖center‖ + 3 / 4 ≤ R / 2) (ell d : ℕ) :
    ‖rowTest ell (fun t => ((center + Complex.log (1 + t)) / (R : ℂ)) ^ d)‖ ≤
      (2 : ℝ) ^ ell * (1 / 2 : ℝ) ^ d := by
  apply norm_rowTest_le
  intro t ht
  rw [norm_pow]
  apply pow_le_pow_left₀ (norm_nonneg _) (norm_shifted_log_div_le_half hR hc _)
  simpa only [Metric.mem_sphere, dist_zero_right] using ht.le

theorem period_center_radius_bound {K j : ℕ} (hK : 0 < K) (hj : j < K) :
    ‖(j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)‖ + 3 / 4 ≤ (100 * (K : ℝ)) / 2 := by
  have hK1 : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have hjK : (j : ℝ) ≤ K := by exact_mod_cast hj.le
  have hnorm : ‖(j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)‖ =
      (j : ℝ) * (2 * Real.pi) := by
    simp [Complex.norm_real, Real.norm_eq_abs, abs_of_pos Real.pi_pos]
  rw [hnorm]
  have hpi : 2 * Real.pi ≤ (8 : ℝ) := by linarith [Real.pi_lt_four]
  have hprod : (j : ℝ) * (2 * Real.pi) ≤ (K : ℝ) * 8 :=
    mul_le_mul hjK hpi (by positivity) (by positivity)
  linarith

theorem norm_exponentialMonomial_le_exp_budget (b h : ℂ) (d A : ℕ)
    {z : ℂ} {R H w0 wstar : ℝ} (hR : 1 ≤ R) (hH : 0 ≤ H)
    (hw0 : 0 < w0) (hws : 0 < wstar) (hz : ‖z‖ ≤ R)
    (hb : ‖b‖ ≤ (2 : ℝ) ^ A) (hh : ‖h‖ ≤ H / w0)
    (hd : d ≤ A) (hA : (A : ℝ) ≤ H / wstar) :
    ‖exponentialMonomial b h d z‖ ≤
      Real.exp (H * (R / w0 + Real.log (2 * R) / wstar)) := by
  have hR0 : 0 ≤ R := le_trans zero_le_one hR
  have h2R : 0 < 2 * R := by positivity
  have hlog : 0 ≤ Real.log (2 * R) := Real.log_nonneg (by linarith)
  calc
    _ ≤ ‖b‖ * Real.exp (‖h‖ * R) * R ^ d := norm_exponentialMonomial_le b h d hR0 hz
    _ ≤ (2 : ℝ) ^ A * Real.exp ((H / w0) * R) * R ^ A := by
      apply mul_le_mul
      · exact mul_le_mul hb (Real.exp_le_exp.mpr
          (mul_le_mul hh le_rfl hR0 (div_nonneg hH hw0.le)))
          (Real.exp_pos _).le (by positivity)
      · exact pow_le_pow_right₀ hR hd
      · positivity
      · positivity
    _ = Real.exp ((H / w0) * R + (A : ℝ) * Real.log (2 * R)) := by
      rw [Real.exp_add, Real.exp_nat_mul, Real.exp_log h2R, mul_pow]
      ring
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      have ha := mul_le_mul hA (le_refl _) hlog (div_nonneg hH hws.le)
      calc
        _ ≤ (H / w0) * R + (H / wstar) * Real.log (2 * R) := add_le_add le_rfl ha
        _ = _ := by ring

end PiExponent.AnalyticCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticRowSeries
import OAI.NumberTheory.PiExponent.Analysis.CollisionExponential
import OAI.NumberTheory.PiExponent.Analysis.CollisionLimit

namespace OAI

open scoped BigOperators

namespace PiExponent.AnalyticCollision

theorem translated_row_determinant_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ)
    (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) (D s : ℝ) (hD : 0 ≤ D)
    (hs0 : 0 ≤ s) (hs1 : s < 1) (hss : s * s = 1 / 2)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) → ‖f a j z‖ ≤ D)
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2) :
    ‖Matrix.det (fun i j => rowTest (ell i)
        (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, (2 : ℝ) ^ ell i)) *
        s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  let B : ι → ℕ → ℂ := fun i d => rowTest (ell i)
    (fun t => ((center i + Complex.log (1 + t)) / (R : ℂ)) ^ d)
  let C : κ → ℕ → ι → ℂ := fun a d j => normalizedTaylorCoeff (f a j) R d
  apply Collision.infinite_collision_bound group B C D s (fun i => (2 : ℝ) ^ ell i)
    hD hs0 hs1 (fun _ => by positivity)
  · intro a d j
    exact norm_normalizedTaylorCoeff_le (by exact_mod_cast hR) (hfD a j) d
  · intro i d
    dsimp [B]
    rw [hss]
    exact norm_rowTest_shifted_power_le (by exact_mod_cast hR) (hc i) (ell i) d
  · intro i j
    exact hasSum_translated_row (hf (group i) j) hR hD (hfD (group i) j) (hc i) (ell i)

theorem translated_row_determinant_bound_sum_order
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ)
    (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) (D s : ℝ) (hD : 0 ≤ D)
    (hs0 : 0 ≤ s) (hs1 : s < 1) (hss : s * s = 1 / 2)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) → ‖f a j z‖ ≤ D)
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2) :
    ‖Matrix.det (fun i j => rowTest (ell i)
        (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (2 : ℝ) ^ (∑ i, ell i)) *
        s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  simpa only [Finset.prod_pow_eq_pow_sum] using
    translated_row_determinant_bound group f center ell R hR D s hD hs0 hs1 hss hf hfD hc

theorem translated_row_determinant_exp_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (f : κ → ι → ℂ → ℂ)
    (center : ι → ℂ) (ell : ι → ℕ)
    (R : NNReal) (hR : 0 < R) {H A v : ℝ} (hH : 0 < H)
    (hf : ∀ a j, Differentiable ℂ (f a j))
    (hfD : ∀ a j z, z ∈ Metric.sphere (0 : ℂ) (R : ℝ) →
      ‖f a j z‖ ≤ Real.exp (H * A))
    (hc : ∀ i, ‖center i‖ + 3 / 4 ≤ (R : ℝ) / 2)
    (hell : ((∑ i, ell i : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v) :
    ‖Matrix.det (fun i j => rowTest (ell i)
        (fun t => f (group i) j (center i + Complex.log (1 + t))))‖ ≤
      Real.exp (-(Real.log 2 / 4) *
        (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
        (Fintype.card ι : ℝ) * H *
          (A + Real.log 2 / v + Collision.collisionRemainder (Fintype.card ι) H)) := by
  have hfinite := translated_row_determinant_bound_sum_order group f center ell R hR
    (Real.exp (H * A)) Collision.collisionRatio (Real.exp_pos _).le
    Collision.collisionRatio_pos.le Collision.collisionRatio_lt_one
    Collision.collisionRatio_mul_self hf hfD hc
  exact hfinite.trans (Collision.collision_factor_le_exp_normalized (Fintype.card ι)
    (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) (∑ i, ell i)
    hH hell (Collision.twice_collision_count_eq group))

end PiExponent.AnalyticCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticCollision

namespace OAI

open scoped BigOperators
open Complex Finset MeasureTheory Filter

namespace PiExponent.AnalyticCollision

theorem hasSum_rowTest {F : ℕ → ℂ → ℂ} {f : ℂ → ℂ} {bound : ℕ → ℝ}
    (hF : ∀ n, Measurable (F n))
    (hbound : ∀ n z, z ∈ Metric.sphere (0 : ℂ) (1 / 2) → ‖F n z‖ ≤ bound n)
    (hsum : Summable bound)
    (hpoint : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2), HasSum (fun n => F n z) (f z))
    (ell : ℕ) : HasSum (fun n => rowTest ell (F n)) (rowTest ell f) := by
  simp only [rowTest, cauchyPowerSeries_apply]
  apply HasSum.const_smul
  change HasSum (fun n => ∫ θ in (0 : ℝ)..2 * Real.pi,
      deriv (circleMap 0 (1 / 2)) θ •
        ((1 / (circleMap 0 (1 / 2) θ - 0)) ^ ell •
          (circleMap 0 (1 / 2) θ - 0)⁻¹ • F n (circleMap 0 (1 / 2) θ)))
    (∫ θ in (0 : ℝ)..2 * Real.pi,
      deriv (circleMap 0 (1 / 2)) θ •
        ((1 / (circleMap 0 (1 / 2) θ - 0)) ^ ell •
          (circleMap 0 (1 / 2) θ - 0)⁻¹ • f (circleMap 0 (1 / 2) θ)))
  apply intervalIntegral.hasSum_integral_of_dominated_convergence
    (fun n _ => (2 : ℝ) ^ ell * bound n)
  · intro n
    apply Measurable.aestronglyMeasurable
    simp only [deriv_circleMap]
    exact (by fun_prop)
  · intro n
    apply Eventually.of_forall
    intro θ _
    have hb := hbound n (circleMap 0 (1 / 2) θ) (circleMap_mem_sphere 0 (by norm_num) θ)
    simp only [deriv_circleMap, norm_smul, norm_mul, norm_I, mul_one, sub_zero,
      norm_pow, norm_div, norm_one, norm_inv, norm_circleMap_zero]
    norm_num only [abs_of_pos (by norm_num : (0 : ℝ) < 1 / 2), one_div, inv_div, div_one]
    calc
      _ = (2 : ℝ) ^ ell * ‖F n (circleMap 0 (1 / 2) θ)‖ := by ring
      _ ≤ (2 : ℝ) ^ ell * bound n := mul_le_mul_of_nonneg_left hb (by positivity)
  · exact Eventually.of_forall fun _ _ => hsum.mul_left _
  · simpa only [tsum_mul_left] using
      (intervalIntegrable_const : IntervalIntegrable (fun _ : ℝ => (2 : ℝ) ^ ell * ∑' n, bound n)
        volume 0 (2 * Real.pi))
  · apply Eventually.of_forall
    intro θ _
    exact (((hpoint _ (circleMap_mem_sphere 0 (by norm_num) θ)).const_smul _).const_smul _).const_smul _

theorem rowTest_const_mul (ell : ℕ) (c : ℂ) (f : ℂ → ℂ) :
    rowTest ell (fun t => c * f t) = c * rowTest ell f := by
  simp only [rowTest, cauchyPowerSeries_apply, smul_eq_mul]
  have heq : (fun z : ℂ => (1 / (z - 0)) ^ ell * ((z - 0)⁻¹ * (c * f z))) =
      (fun z : ℂ => c * ((1 / (z - 0)) ^ ell * ((z - 0)⁻¹ * f z))) := by
    funext z
    ring
  rw [heq, circleIntegral.integral_const_mul]
  ring

theorem hasSum_translated_row {f : ℂ → ℂ} (hf : Differentiable ℂ f)
    {R : NNReal} (hR : 0 < R) {D : ℝ} (hD : 0 ≤ D)
    (hfD : ∀ z ∈ Metric.sphere (0 : ℂ) (R : ℝ), ‖f z‖ ≤ D)
    {center : ℂ} (hc : ‖center‖ + 3 / 4 ≤ (R : ℝ) / 2) (ell : ℕ) :
    HasSum (fun d => rowTest ell (fun t => ((center + Complex.log (1 + t)) / (R : ℂ)) ^ d) *
      normalizedTaylorCoeff f R d)
      (rowTest ell (fun t => f (center + Complex.log (1 + t)))) := by
  have h := hasSum_rowTest
    (F := fun d t => normalizedTaylorCoeff f R d *
      ((center + Complex.log (1 + t)) / (R : ℂ)) ^ d)
    (f := fun t => f (center + Complex.log (1 + t)))
    (bound := fun d => D * (1 / 2 : ℝ) ^ d)
    (by intro d; fun_prop) ?_ ?_ ?_ ell
  · convert! h using 1
    funext d
    rw [rowTest_const_mul, mul_comm]
  · intro d t ht
    rw [norm_mul, norm_pow]
    apply mul_le_mul (norm_normalizedTaylorCoeff_le hR hfD d)
    · apply pow_le_pow_left₀ (norm_nonneg _) (norm_shifted_log_div_le_half hR hc _)
      simpa only [Metric.mem_sphere, dist_zero_right] using ht.le
    · positivity
    · exact hD
  · exact (summable_geometric_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)).mul_left D
  · intro t _
    exact hasSum_normalizedTaylorCoeff hf hR _

end PiExponent.AnalyticCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/Collision.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import OAI.NumberTheory.PiExponent.Polynomials.SimplexLog

namespace OAI

open scoped BigOperators Topology
open Filter

namespace PiExponent

noncomputable def holomorphicError (K : ℕ) (w0 v0 wstar : ℝ) : ℝ :=
  100 * K / w0 + Real.log 2 / v0 + Real.log (200 * K) / wstar

theorem formal_period_collision_bound
    {m : ℕ} {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (transverse : κ → Fin m →₀ ℕ)
    (j ell h : ι → ℕ) (a : ι → Fin m → ℕ) (w : Fin m → ℝ)
    {K : ℕ} {H w0 v0 wstar : ℝ}
    (hK : 0 < K) (hH : 0 < H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hj : ∀ r, j r < K)
    (hcol : ∀ c, w0 * h c + ∑ i, w i * a c i ≤ H)
    (hell : ((∑ r, ell r : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v0) :
    ‖Matrix.det (fun r c => PowerSeries.coeff (ell r)
      ((MatrixTranslation.periodMonomial (j r) (2 * (Real.pi : ℂ) * Complex.I)
        (h c) (a c)).coeff (transverse (group r))))‖ ≤
      Real.exp (-(Real.log 2 / 4) *
        (∑ A, (Collision.multiplicity Finset.univ group A : ℝ) ^ 2) +
        (Fintype.card ι : ℝ) * H *
          (holomorphicError K w0 v0 wstar + Collision.collisionRemainder (Fintype.card ι) H)) := by
  let R : NNReal := ⟨100 * (K : ℝ), by positivity⟩
  have hR : 0 < R := by change (0 : ℝ) < 100 * K; positivity
  have hR1 : (1 : ℝ) ≤ R := by
    have hK1 : (1 : ℝ) ≤ K := by exact_mod_cast hK
    change (1 : ℝ) ≤ 100 * K
    linarith
  have hb := AnalyticCollision.translated_row_determinant_exp_bound
    group (fun A c => PeriodAnalytic.columnFunction (h c) (a c) (transverse A))
    (fun r => (j r : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)) ell R hR hH
    (fun A c => PeriodAnalytic.differentiable_columnFunction _ _ _)
    (A := (R : ℝ) / w0 + Real.log (2 * (R : ℝ)) / wstar) (v := v0)
    (fun A c z hz => PeriodAnalytic.norm_columnFunction_le (h c) (a c) (transverse A) w
      hR1 hH.le hw0 hws hw (hcol c)
      (by simpa only [Metric.mem_sphere, dist_zero_right] using hz.le))
    (fun r => AnalyticCollision.period_center_radius_bound hK (hj r)) hell
  have hRv : (R : ℝ) = 100 * K := rfl
  rw [hRv] at hb
  have he : (2 : ℝ) * (100 * K) = 200 * K := by ring
  rw [he] at hb
  simp_rw [PeriodAnalytic.periodMonomial_coeff_eq_rowTest]
  convert! hb using 1
  congr 1
  unfold holomorphicError
  ring

theorem tendsto_collisionRemainder_of_normalized_pow {M : ℝ → ℕ} {d : ℕ} {L : ℝ}
    (hM : Tendsto (fun H : ℝ => (M H : ℝ) / H ^ d) atTop (𝓝 L)) (hL : 0 < L) :
    Tendsto (fun H => Collision.collisionRemainder (M H) H) atTop (𝓝 0) := by
  convert tendsto_log_add_div_of_normalized_pow hM hL
    (Real.log 2 / 4 - Real.log (1 - Collision.collisionRatio)) using 1
  funext H
  unfold Collision.collisionRemainder
  congr 1
  ring

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Data.Nat.Choose.Cast
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent.Collision

theorem choose_card_le_sum (s : Finset ℕ) :
    s.card.choose 2 ≤ ∑ d ∈ s, d := by
  induction s using Finset.induction_on_max with
  | empty => simp
  | insert a s hmax ih =>
    have ha : a ∉ s := by
      intro h
      exact (lt_irrefl a) (hmax a h)
    have hsub : s ⊆ Finset.range a := by
      intro x hx
      exact Finset.mem_range.mpr (hmax x hx)
    have hcard : s.card ≤ a := by
      simpa using Finset.card_le_card hsub
    rw [Finset.card_insert_of_notMem ha, Finset.sum_insert ha]
    rw [show s.card + 1 = s.card.succ from rfl,
      Nat.choose_succ_succ s.card 1, Nat.choose_one_right]
    exact Nat.add_le_add hcard ih

theorem choose_card_le_sum_of_injOn {ι : Type*} (s : Finset ι)
    (degree : ι → ℕ) (hinj : Set.InjOn degree (s : Set ι)) :
    s.card.choose 2 ≤ ∑ i ∈ s, degree i := by
  have h := choose_card_le_sum (s.image degree)
  rw [Finset.card_image_of_injOn hinj, Finset.sum_image hinj] at h
  exact h

def multiplicity {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (group : ι → κ) (a : κ) : ℕ :=
  (rows.filter fun i => group i = a).card

theorem sum_multiplicity {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ)
    (hgroups : ∀ i ∈ rows, group i ∈ groups) :
    ∑ a ∈ groups, multiplicity rows group a = rows.card := by
  simpa only [multiplicity, Finset.sum_const, smul_eq_mul, mul_one]
    using Finset.sum_fiberwise_of_maps_to hgroups (fun _ => (1 : ℕ))

theorem sum_choose_multiplicity_le_sum_degree {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ) (degree : ι → ℕ)
    (hgroups : ∀ i ∈ rows, group i ∈ groups)
    (hinj : Set.InjOn (fun i => (group i, degree i)) (rows : Set ι)) :
    (∑ a ∈ groups, (multiplicity rows group a).choose 2) ≤
      ∑ i ∈ rows, degree i := by
  calc
    (∑ a ∈ groups, (multiplicity rows group a).choose 2) ≤
        ∑ a ∈ groups, ∑ i ∈ rows.filter (fun i => group i = a), degree i := by
      apply Finset.sum_le_sum
      intro a _
      apply choose_card_le_sum_of_injOn
      intro i hi j hj hdegree
      have hi' := Finset.mem_filter.mp hi
      have hj' := Finset.mem_filter.mp hj
      apply hinj hi'.1 hj'.1
      exact Prod.ext (hi'.2.trans hj'.2.symm) hdegree
    _ = ∑ i ∈ rows, degree i :=
      Finset.sum_fiberwise_of_maps_to hgroups degree

theorem sum_choose_multiplicity_le_sum_degree_univ
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (degree : ι → ℕ)
    (hinj : Function.Injective (fun i => (group i, degree i))) :
    (∑ a, (multiplicity Finset.univ group a).choose 2) ≤ ∑ i, degree i := by
  exact sum_choose_multiplicity_le_sum_degree Finset.univ Finset.univ group degree
    (by simp) hinj.injOn

theorem sum_multiplicity_univ
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) :
    ∑ a, multiplicity Finset.univ group a = Fintype.card ι := by
  exact sum_multiplicity Finset.univ Finset.univ group (by simp)

theorem sum_sq_multiplicity_sub_card_le_twice_sum_degree
    {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ) (degree : ι → ℕ)
    (hgroups : ∀ i ∈ rows, group i ∈ groups)
    (hinj : Set.InjOn (fun i => (group i, degree i)) (rows : Set ι)) :
    (∑ a ∈ groups, (multiplicity rows group a : ℝ) ^ 2) - rows.card ≤
      2 * ∑ i ∈ rows, (degree i : ℝ) := by
  have hnat := sum_choose_multiplicity_le_sum_degree rows groups group degree hgroups hinj
  have hreal : (∑ a ∈ groups, ((multiplicity rows group a).choose 2 : ℝ)) ≤
      ∑ i ∈ rows, (degree i : ℝ) := by exact_mod_cast hnat
  have hsum : (∑ a ∈ groups, (multiplicity rows group a : ℝ)) = rows.card := by
    exact_mod_cast sum_multiplicity rows groups group hgroups
  have hid : 2 * (∑ a ∈ groups, ((multiplicity rows group a).choose 2 : ℝ)) =
      (∑ a ∈ groups, (multiplicity rows group a : ℝ) ^ 2) - rows.card := by
    calc
      _ = ∑ a ∈ groups, ((multiplicity rows group a : ℝ) ^ 2 -
          (multiplicity rows group a : ℝ)) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro a _
        rw [Nat.cast_choose_two]
        ring
      _ = _ := by rw [Finset.sum_sub_distrib, hsum]
  linarith

theorem sum_sq_multiplicity_sub_card_le_twice_sum_degree_univ
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (degree : ι → ℕ)
    (hinj : Function.Injective (fun i => (group i, degree i))) :
    (∑ a, (multiplicity Finset.univ group a : ℝ) ^ 2) - Fintype.card ι ≤
      2 * ∑ i, (degree i : ℝ) := by
  exact sum_sq_multiplicity_sub_card_le_twice_sum_degree Finset.univ Finset.univ
    group degree (by simp) hinj.injOn

theorem sum_multiplicity_eq_card_filter {ι κ : Type*} [DecidableEq κ]
    (rows : Finset ι) (groups : Finset κ) (group : ι → κ) :
    ∑ a ∈ groups, multiplicity rows group a =
      (rows.filter fun i => group i ∈ groups).card := by
  exact Finset.sum_card_fiberwise_eq_card_filter rows groups group

theorem cutoff_mul_high_count_le_sum {ι : Type*}
    (rows : Finset ι) (weight : ι → ℝ) (cutoff : ℝ)
    (hnonneg : ∀ i ∈ rows, 0 ≤ weight i) :
    cutoff * ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) ≤
      ∑ i ∈ rows, weight i := by
  classical
  calc
    _ = ∑ i ∈ rows.filter (fun i => ¬ weight i ≤ cutoff), cutoff := by
      simp [mul_comm]
    _ ≤ ∑ i ∈ rows.filter (fun i => ¬ weight i ≤ cutoff), weight i := by
      apply Finset.sum_le_sum
      intro i hi
      exact le_of_lt (lt_of_not_ge (Finset.mem_filter.mp hi).2)
    _ ≤ ∑ i ∈ rows, weight i := by
      apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ rows)
      intro i hi _
      exact hnonneg i hi

theorem sum_weight_ge_of_low_count_le {ι : Type*}
    (rows : Finset ι) (weight : ι → ℝ) {cutoff η : ℝ}
    (hcutoff : 0 ≤ cutoff) (hnonneg : ∀ i ∈ rows, 0 ≤ weight i)
    (hlow : ((rows.filter fun i => weight i ≤ cutoff).card : ℝ) ≤
      η * rows.card) :
    cutoff * (1 - η) * rows.card ≤ ∑ i ∈ rows, weight i := by
  classical
  have hcard : ((rows.filter fun i => weight i ≤ cutoff).card : ℝ) +
      ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) = rows.card := by
    exact_mod_cast (Finset.card_filter_add_card_filter_not (s := rows)
      (fun i => weight i ≤ cutoff))
  have hhigh : (1 - η) * rows.card ≤
      ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) := by nlinarith
  calc
    _ = cutoff * ((1 - η) * rows.card) := by ring
    _ ≤ cutoff * ((rows.filter fun i => ¬ weight i ≤ cutoff).card : ℝ) :=
      mul_le_mul_of_nonneg_left hhigh hcutoff
    _ ≤ ∑ i ∈ rows, weight i := cutoff_mul_high_count_le_sum rows weight cutoff hnonneg

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean <==
import OAI.NumberTheory.PiExponent.Analysis.CollisionCombinatorics

namespace OAI

open scoped BigOperators

namespace PiExponent.Collision

noncomputable def collisionRatio : ℝ := Real.exp (-Real.log 2 / 2)

theorem collisionRatio_pos : 0 < collisionRatio := Real.exp_pos _

theorem collisionRatio_lt_one : collisionRatio < 1 := by
  apply Real.exp_lt_one_iff.mpr
  have h : 0 < Real.log 2 := Real.log_pos (by norm_num)
  linarith

theorem collisionRatio_mul_self : collisionRatio * collisionRatio = 1 / 2 := by
  unfold collisionRatio
  rw [← Real.exp_add]
  have heq : -Real.log 2 / 2 + -Real.log 2 / 2 = -Real.log 2 := by ring
  rw [heq, Real.exp_neg, Real.exp_log (by norm_num)]
  simp only [one_div]

theorem factorial_le_exp_card_log (M : ℕ) :
    (M.factorial : ℝ) ≤ Real.exp ((M : ℝ) * Real.log M) := by
  by_cases hM : M = 0
  · subst M
    norm_num
  · rw [Real.exp_nat_mul, Real.exp_log (by exact_mod_cast Nat.pos_of_ne_zero hM)]
    exact_mod_cast Nat.factorial_le_pow M

theorem twice_collision_count_eq
    {ι κ : Type*} [Fintype ι] [Fintype κ] [DecidableEq κ] (group : ι → κ) :
    2 * ((∑ a, (multiplicity Finset.univ group a).choose 2 : ℕ) : ℝ) =
      (∑ a, (multiplicity Finset.univ group a : ℝ) ^ 2) - Fintype.card ι := by
  have hsum : (∑ a, (multiplicity Finset.univ group a : ℝ)) = Fintype.card ι := by
    exact_mod_cast sum_multiplicity_univ group
  push_cast
  rw [Finset.mul_sum]
  calc
    _ = ∑ a, ((multiplicity Finset.univ group a : ℝ) ^ 2 -
        (multiplicity Finset.univ group a : ℝ)) := by
      apply Finset.sum_congr rfl
      intro a _
      rw [Nat.cast_choose_two]
      ring
    _ = _ := by rw [Finset.sum_sub_distrib, hsum]

theorem collision_factor_le_exp (M C ell : ℕ) {H A v S : ℝ}
    (hell : (ell : ℝ) ≤ (M : ℝ) * H / v)
    (hC : 2 * (C : ℝ) = S - M) :
    ((M.factorial : ℝ) * (Real.exp (H * A)) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ C * ((1 - collisionRatio)⁻¹) ^ M ≤
    Real.exp (-(Real.log 2 / 4) * S + (M : ℝ) * H * (A + Real.log 2 / v) +
      (M : ℝ) * (Real.log M + Real.log 2 / 4 - Real.log (1 - collisionRatio))) := by
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hr : 0 < 1 - collisionRatio := sub_pos.mpr collisionRatio_lt_one
  have ht : (2 : ℝ) ^ ell ≤ Real.exp ((M : ℝ) * H / v * Real.log 2) := by
    calc
      _ = Real.exp ((ell : ℝ) * Real.log 2) := by
        rw [Real.exp_nat_mul, Real.exp_log (by norm_num)]
      _ ≤ _ := Real.exp_le_exp.mpr (mul_le_mul_of_nonneg_right hell hlog2)
  calc
    _ ≤ (Real.exp ((M : ℝ) * Real.log M) * (Real.exp (H * A)) ^ M *
        Real.exp ((M : ℝ) * H / v * Real.log 2)) *
        collisionRatio ^ C * ((1 - collisionRatio)⁻¹) ^ M := by
      apply mul_le_mul_of_nonneg_right _ (pow_nonneg (inv_nonneg.mpr hr.le) M)
      apply mul_le_mul_of_nonneg_right _ (pow_nonneg collisionRatio_pos.le C)
      apply mul_le_mul _ ht (by positivity) (by positivity)
      exact mul_le_mul_of_nonneg_right (factorial_le_exp_card_log M) (by positivity)
    _ = _ := by
      rw [← Real.exp_nat_mul, collisionRatio, ← Real.exp_nat_mul]
      have hi : (1 - Real.exp (-Real.log 2 / 2))⁻¹ =
          Real.exp (-Real.log (1 - collisionRatio)) := by
        rw [Real.exp_neg, Real.exp_log hr]
        rfl
      rw [hi, ← Real.exp_nat_mul]
      simp only [← Real.exp_add]
      congr 1
      have hc : (C : ℝ) = (S - M) / 2 := by linarith
      rw [hc]
      unfold collisionRatio
      ring

noncomputable def collisionRemainder (M : ℕ) (H : ℝ) : ℝ :=
  (Real.log M + Real.log 2 / 4 - Real.log (1 - collisionRatio)) / H

theorem collision_factor_le_exp_normalized (M C ell : ℕ) {H A v S : ℝ}
    (hH : 0 < H) (hell : (ell : ℝ) ≤ (M : ℝ) * H / v)
    (hC : 2 * (C : ℝ) = S - M) :
    ((M.factorial : ℝ) * (Real.exp (H * A)) ^ M * (2 : ℝ) ^ ell) *
      collisionRatio ^ C * ((1 - collisionRatio)⁻¹) ^ M ≤
    Real.exp (-(Real.log 2 / 4) * S + (M : ℝ) * H *
      (A + Real.log 2 / v + collisionRemainder M H)) := by
  convert collision_factor_le_exp M C ell hell hC using 1
  congr 1
  unfold collisionRemainder
  field_simp
  ring

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean <==
import OAI.NumberTheory.PiExponent.Analysis.CollisionCombinatorics

namespace OAI

open scoped BigOperators

namespace PiExponent.Collision

theorem sum_pow_fin_le_inv_one_sub {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1)
    (N : ℕ) : (∑ k : Fin N, s ^ (k : ℕ)) ≤ (1 - s)⁻¹ := by
  rw [Fin.sum_univ_eq_sum_range (fun k : ℕ => s ^ k), ← one_div]
  apply (le_div_iff₀ (sub_pos.mpr hs1)).2
  rw [geom_sum_mul_neg]
  exact sub_le_self 1 (pow_nonneg hs0 N)

theorem sum_pow_degree_assignments_eq {ι : Type*} [Fintype ι] [DecidableEq ι]
    (s : ℝ) (N : ℕ) :
    (∑ f : ι → Fin N, s ^ (∑ i, (f i : ℕ))) =
      (∑ k : Fin N, s ^ (k : ℕ)) ^ Fintype.card ι := by
  classical
  simp_rw [← Finset.prod_pow_eq_pow_sum]
  rw [← Fintype.prod_sum (fun (_ : ι) (k : Fin N) => s ^ (k : ℕ))]
  simp

theorem sum_pow_degree_assignments_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) (N : ℕ) :
    (∑ f : ι → Fin N, s ^ (∑ i, (f i : ℕ))) ≤
      ((1 - s)⁻¹) ^ Fintype.card ι := by
  rw [sum_pow_degree_assignments_eq]
  exact pow_le_pow_left₀ (Finset.sum_nonneg fun k _ => pow_nonneg hs0 _)
    (sum_pow_fin_le_inv_one_sub hs0 hs1 N) _

theorem collision_geometric_sum_le
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) {s : ℝ} (hs0 : 0 ≤ s) (hs1 : s < 1) (N : ℕ) :
    (∑ f ∈ (Finset.univ : Finset (ι → Fin N)).filter
        (fun f => Function.Injective (fun i => (group i, (f i : ℕ)))),
      (s * s) ^ (∑ i, (f i : ℕ))) ≤
      s ^ (∑ a, (multiplicity Finset.univ group a).choose 2) *
        ((1 - s)⁻¹) ^ Fintype.card ι := by
  classical
  let good := (Finset.univ : Finset (ι → Fin N)).filter
    (fun f => Function.Injective (fun i => (group i, (f i : ℕ))))
  let C := ∑ a, (multiplicity Finset.univ group a).choose 2
  have hpoint : ∀ f ∈ good,
      (s * s) ^ (∑ i, (f i : ℕ)) ≤ s ^ C * s ^ (∑ i, (f i : ℕ)) := by
    intro f hf
    have hinj := (Finset.mem_filter.mp hf).2
    have hdeg : C ≤ ∑ i, (f i : ℕ) :=
      sum_choose_multiplicity_le_sum_degree_univ group (fun i => (f i : ℕ)) hinj
    rw [mul_pow]
    exact mul_le_mul_of_nonneg_right (pow_le_pow_of_le_one hs0 hs1.le hdeg)
      (pow_nonneg hs0 _)
  calc
    _ ≤ ∑ f ∈ good, s ^ C * s ^ (∑ i, (f i : ℕ)) :=
      Finset.sum_le_sum hpoint
    _ = s ^ C * ∑ f ∈ good, s ^ (∑ i, (f i : ℕ)) := by rw [Finset.mul_sum]
    _ ≤ s ^ C * ∑ f : ι → Fin N, s ^ (∑ i, (f i : ℕ)) := by
      apply mul_le_mul_of_nonneg_left _ (pow_nonneg hs0 C)
      apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
      intro f _ _
      exact pow_nonneg hs0 _
    _ ≤ _ := mul_le_mul_of_nonneg_left (sum_pow_degree_assignments_le hs0 hs1 N)
      (pow_nonneg hs0 C)

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean <==
import Mathlib.Topology.Algebra.Group.Matrix
import Mathlib.Topology.Algebra.InfiniteSum.Ring
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Analysis.FiniteDeterminantCollision

namespace OAI

open scoped BigOperators Topology
open Filter

namespace PiExponent.Collision

theorem norm_det_le_of_entrywise_limit {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : ℕ → Matrix ι ι ℂ) (T : Matrix ι ι ℂ) {B : ℝ}
    (hlim : ∀ i j, Tendsto (fun N => A N i j) atTop (𝓝 (T i j)))
    (hbound : ∀ N, ‖(A N).det‖ ≤ B) : ‖T.det‖ ≤ B := by
  have hmatrix : Tendsto A atTop (𝓝 T) := by
    apply tendsto_pi_nhds.mpr
    intro i
    exact tendsto_pi_nhds.mpr (hlim i)
  have hdet : Tendsto (fun N => (A N).det) atTop (𝓝 T.det) :=
    (continuous_id.matrix_det.tendsto T).comp hmatrix
  exact le_of_tendsto' hdet.norm hbound

theorem norm_det_le_of_entrywise_hasSum {ι : Type*} [Fintype ι] [DecidableEq ι]
    (C : ι → ℕ → ι → ℂ) (T : Matrix ι ι ℂ) {B : ℝ}
    (hsum : ∀ i j, HasSum (fun d => C i d j) (T i j))
    (hbound : ∀ N, ‖Matrix.det (fun i j => ∑ d ∈ Finset.range N, C i d j)‖ ≤ B) :
    ‖T.det‖ ≤ B := by
  exact norm_det_le_of_entrywise_limit
    (fun N i j => ∑ d ∈ Finset.range N, C i d j) T
    (fun i j => (hsum i j).tendsto_sum_nat) hbound

theorem norm_det_le_of_tested_series_hasSum
    {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (group : ι → κ) (coeff : κ → ℕ → ι → ℂ) (test : ι → ℕ → ℂ)
    (T : Matrix ι ι ℂ) {B : ℝ}
    (hsum : ∀ i j, HasSum (fun d => test i d * coeff (group i) d j) (T i j))
    (hbound : ∀ N,
      ‖Matrix.det (fun i j => ∑ d ∈ Finset.range N, test i d * coeff (group i) d j)‖ ≤ B) :
    ‖T.det‖ ≤ B := by
  exact norm_det_le_of_entrywise_hasSum
    (fun i d j => test i d * coeff (group i) d j) T hsum hbound

theorem infinite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → ℕ → ℂ) (C : κ → ℕ → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 ≤ s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a d j, ‖C a d j‖ ≤ D)
    (hB : ∀ i d, ‖B i d‖ ≤ L i * (s * s) ^ d)
    (T : Matrix ι ι ℂ)
    (hsum : ∀ i j, HasSum (fun d => B i d * C (group i) d j) (T i j)) :
    ‖T.det‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ (∑ a, (multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  apply norm_det_le_of_tested_series_hasSum group C B T hsum
  intro N
  have hmatrix : (fun i j => ∑ d ∈ Finset.range N, B i d * C (group i) d j) =
      (fun i j => ∑ d : Fin N, B i d * C (group i) d j) := by
    funext i j
    exact (Fin.sum_univ_eq_sum_range (fun d : ℕ => B i d * C (group i) d j) N).symm
  rw [hmatrix]
  exact FiniteDeterminantCollision.finite_collision_bound group B C D s L hD hs0 hs1
    hL hC hB N

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/CollisionOccupancy.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Tactic

namespace OAI

namespace PiExponent.Collision

open scoped BigOperators

variable {G : Type*}

theorem sum_sq_le_card_mul_sum_sq (S : Finset G) (n : G → ℝ) :
    (∑ a ∈ S, n a) ^ 2 ≤ (S.card : ℝ) * ∑ a ∈ S, n a ^ 2 := by
  simpa using Finset.sum_mul_sq_le_sq_mul_sq S (fun _ : G => (1 : ℝ)) n

theorem sum_sq_le_card_mul_total_sq (S U : Finset G) (hSU : S ⊆ U)
    (n : G → ℝ) :
    (∑ a ∈ S, n a) ^ 2 ≤ (S.card : ℝ) * ∑ a ∈ U, n a ^ 2 := by
  apply (sum_sq_le_card_mul_sum_sq S n).trans
  apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg _)
  exact Finset.sum_le_sum_of_subset_of_nonneg hSU (fun a _ _ => sq_nonneg (n a))

theorem mass_sq_div_card_le_total_sq (S U : Finset G) (hSU : S ⊆ U)
    (n : G → ℝ) {mass : ℝ} (hmass : 0 ≤ mass)
    (hlow : mass ≤ ∑ a ∈ S, n a) (hcard : 0 < S.card) :
    mass ^ 2 / (S.card : ℝ) ≤ ∑ a ∈ U, n a ^ 2 := by
  have hsq : mass ^ 2 ≤ (∑ a ∈ S, n a) ^ 2 := by
    exact pow_le_pow_left₀ hmass hlow 2
  have hc : (0 : ℝ) < S.card := by exact_mod_cast hcard
  apply (div_le_iff₀ hc).2
  calc
    mass ^ 2 ≤ (∑ a ∈ S, n a) ^ 2 := hsq
    _ ≤ (S.card : ℝ) * ∑ a ∈ U, n a ^ 2 :=
      sum_sq_le_card_mul_total_sq S U hSU n
    _ = (∑ a ∈ U, n a ^ 2) * (S.card : ℝ) := mul_comm _ _

theorem fraction_sq_mul_mass_sq_div_card_le_total_sq
    (S U : Finset G) (hSU : S ⊆ U) (n : G → ℝ)
    {η M : ℝ} (hη : 0 ≤ η) (hM : 0 ≤ M)
    (hlow : η * M ≤ ∑ a ∈ S, n a) (hcard : 0 < S.card) :
    η ^ 2 * M ^ 2 / (S.card : ℝ) ≤ ∑ a ∈ U, n a ^ 2 := by
  simpa only [mul_pow] using
    mass_sq_div_card_le_total_sq S U hSU n (mul_nonneg hη hM) hlow hcard

variable [Fintype G]

theorem sum_sq_le_card_mul_univ_sq (S : Finset G) (n : G → ℝ) :
    (∑ a ∈ S, n a) ^ 2 ≤ (S.card : ℝ) * ∑ a, n a ^ 2 := by
  exact sum_sq_le_card_mul_total_sq S Finset.univ (Finset.subset_univ S) n

theorem nat_occupancy_square_lower_bound (S : Finset G) (n : G → ℕ)
    {η : ℝ} {M : ℕ} (hη : 0 ≤ η)
    (hlow : η * (M : ℝ) ≤ ∑ a ∈ S, (n a : ℝ)) (hcard : 0 < S.card) :
    η ^ 2 * (M : ℝ) ^ 2 / (S.card : ℝ) ≤ ∑ a, (n a : ℝ) ^ 2 := by
  exact fraction_sq_mul_mass_sq_div_card_le_total_sq S Finset.univ
    (Finset.subset_univ S) (fun a => (n a : ℝ)) hη (Nat.cast_nonneg M) hlow hcard

end PiExponent.Collision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean <==
import Mathlib.RingTheory.PowerSeries.WellKnown
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.LocalAlgebra.ColonHilbertStep
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFactor

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k]

noncomputable def iteratedColon (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k) :
    ℕ → Ideal (MvPolynomial σ k)
  | 0 => I
  | n+1 => (iteratedColon I f n).colon {f}

@[simp] theorem iteratedColon_zero (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k) :
    iteratedColon I f 0 = I := rfl

@[simp] theorem iteratedColon_succ (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k)
    (n : ℕ) : iteratedColon I f (n+1) = (iteratedColon I f n).colon {f} := rfl

theorem iteratedColon_homogeneous (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    (iteratedColon I f n).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  induction n with
  | zero => exact hI
  | succ n ih => exact PiExponentJets.W22.homogeneous_colon_singleton _ ih hf

variable [Finite σ]

theorem iteratedColon_series_telescope (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1) (m : ℕ) :
    sectionHilbertSeries I =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j *
        sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f j)) +
      PowerSeries.X ^ m * sectionHilbertSeries (iteratedColon I f m) := by
  induction m with
  | zero => simp
  | succ m ih =>
    have hs := sectionHilbertSeries_colon_step (iteratedColon I f m)
      (iteratedColon_homogeneous I hI f hf m) f hf
    simp only [pow_one, ← iteratedColon_succ] at hs
    rw [ih, hs, Finset.sum_range_succ, pow_succ]
    ring

theorem stableColon_series (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1)
    (hstable : I.colon {f} = I) :
    sectionHilbertSeries I = sectionHilbertSeries (Ideal.span {f} ⊔ I) *
      (PowerSeries.invOneSubPow ℤ 1).val := by
  have hs := sectionHilbertSeries_colon_step I hI f hf
  rw [hstable, pow_one] at hs
  have he : (1 - PowerSeries.X) * sectionHilbertSeries I =
      sectionHilbertSeries (Ideal.span {f} ⊔ I) := by
    linear_combination hs
  have hunit : (1 - (PowerSeries.X : PowerSeries ℤ)) *
      (PowerSeries.invOneSubPow ℤ 1).val = 1 := by
    rw [← pow_one (1 - (PowerSeries.X : PowerSeries ℤ)),
      ← PowerSeries.invOneSubPow_inv_eq_one_sub_pow]
    exact (PowerSeries.invOneSubPow ℤ 1).inv_val
  calc
    sectionHilbertSeries I = ((1-PowerSeries.X) * sectionHilbertSeries I) *
        (PowerSeries.invOneSubPow ℤ 1).val := by
          rw [mul_right_comm, hunit, one_mul]
    _ = _ := by rw [he]

theorem stabilized_iteratedColon_series (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1) (m : ℕ)
    (hstable : iteratedColon I f (m+1) = iteratedColon I f m) :
    sectionHilbertSeries I =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j *
        sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f j)) +
      PowerSeries.X ^ m *
        (sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f m) *
          (PowerSeries.invOneSubPow ℤ 1).val) := by
  rw [iteratedColon_series_telescope I hI f hf m,
    stableColon_series (iteratedColon I f m)
      (iteratedColon_homogeneous I hI f hf m) f hf hstable]

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/DeterminantAnalyticBound.lean <==
import OAI.NumberTheory.PiExponent.Analysis.Collision
import OAI.NumberTheory.PiExponent.Analysis.CollisionOccupancy

namespace OAI

open scoped BigOperators

namespace PiExponent.DeterminantAnalyticBound

theorem two_alternative_exponent
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ)
    {H A eta nu c N bbar E : ℝ}
    (hH : 0 < H) (hA : 0 ≤ A) (heta : 0 ≤ eta) (hnu : 0 ≤ nu)
    (hc : 0 ≤ c) (hN : 0 < N) (hw : ∀ a, 0 ≤ weight a)
    (hbeta : (Fintype.card ι : ℝ) * H * bbar ≤ ∑ i, weight (group i))
    (hcap : (((Finset.univ : Finset κ).filter (fun a => weight a ≤ A * H)).card : ℝ) ≤ N) :
    -nu * ((∑ i, weight (group i)) - (Fintype.card ι : ℝ) * H * bbar) -
      c * (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
      (Fintype.card ι : ℝ) * H * E ≤
    (Fintype.card ι : ℝ) * H *
      (E + max (-c * eta ^ 2 * (Fintype.card ι : ℝ) / (H * N))
        (-nu * (A * (1 - eta) - bbar))) := by
  classical
  let S := (Finset.univ : Finset κ).filter (fun a => weight a ≤ A * H)
  let M : ℝ := Fintype.card ι
  let Z : ℝ := ∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2
  have hM : 0 ≤ M := Nat.cast_nonneg _
  have hZ : 0 ≤ Z := Finset.sum_nonneg fun _ _ => sq_nonneg _
  have hmass : (∑ a ∈ S, (Collision.multiplicity Finset.univ group a : ℝ)) =
      (((Finset.univ : Finset ι).filter (fun i => weight (group i) ≤ A * H)).card : ℝ) := by
    have hn := Collision.sum_multiplicity_eq_card_filter (Finset.univ : Finset ι) S group
    have hn' : (∑ a ∈ S, Collision.multiplicity Finset.univ group a) =
        ((Finset.univ : Finset ι).filter (fun i => weight (group i) ≤ A * H)).card := by
      simpa only [S, Finset.mem_filter, Finset.mem_univ, true_and] using hn
    exact_mod_cast hn'
  by_cases hlow : eta * M ≤ ∑ a ∈ S, (Collision.multiplicity Finset.univ group a : ℝ)
  · have hsq : eta ^ 2 * M ^ 2 ≤ N * Z := by
      calc
        _ = (eta * M) ^ 2 := by ring
        _ ≤ (∑ a ∈ S, (Collision.multiplicity Finset.univ group a : ℝ)) ^ 2 :=
          pow_le_pow_left₀ (mul_nonneg heta hM) hlow 2
        _ ≤ (S.card : ℝ) * Z := Collision.sum_sq_le_card_mul_univ_sq S _
        _ ≤ N * Z := mul_le_mul_of_nonneg_right hcap hZ
    have hcollision : -c * Z ≤ M * H * (-c * eta ^ 2 * M / (H * N)) := by
      have hz : eta ^ 2 * M ^ 2 / N ≤ Z := (div_le_iff₀ hN).mpr (by nlinarith [hsq])
      have hh := mul_le_mul_of_nonneg_left hz hc
      have he : M * H * (-c * eta ^ 2 * M / (H * N)) = -c * (eta ^ 2 * M ^ 2 / N) := by
        field_simp
      rw [he]
      nlinarith [hh]
    have hscalar : -nu * ((∑ i, weight (group i)) - M * H * bbar) ≤ 0 := by
      have hp := mul_nonneg hnu (sub_nonneg.mpr hbeta)
      nlinarith [hp]
    have hmax := mul_le_mul_of_nonneg_left
      (le_max_left (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
      (mul_nonneg hM hH.le)
    change -nu * ((∑ i, weight (group i)) - M * H * bbar) - c * Z + M * H * E ≤ _
    change _ ≤ M * H * (E + max (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
    nlinarith
  · have hl : (((Finset.univ : Finset ι).filter (fun i => weight (group i) ≤ A * H)).card : ℝ) ≤
        eta * (Finset.univ : Finset ι).card := by
      rw [← hmass]
      exact (le_of_not_ge hlow)
    have hwgt := Collision.sum_weight_ge_of_low_count_le (Finset.univ : Finset ι)
      (fun i => weight (group i)) (mul_nonneg hA hH.le) (fun i _ => hw _) hl
    have hwgt' : A * H * (1 - eta) * M ≤ ∑ i, weight (group i) := by
      simpa only [Finset.card_univ, M] using hwgt
    have hmul := mul_le_mul_of_nonneg_left hwgt' hnu
    have hscalar : -nu * ((∑ i, weight (group i)) - M * H * bbar) ≤
        M * H * (-nu * (A * (1 - eta) - bbar)) := by nlinarith [hmul]
    have hcollision : -c * Z ≤ 0 := by nlinarith [mul_nonneg hc hZ]
    have hmax := mul_le_mul_of_nonneg_left
      (le_max_right (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
      (mul_nonneg hM hH.le)
    change -nu * ((∑ i, weight (group i)) - M * H * bbar) - c * Z + M * H * E ≤ _
    change _ ≤ M * H * (E + max (-c * eta ^ 2 * M / (H * N)) (-nu * (A * (1 - eta) - bbar)))
    nlinarith

theorem translated_summand_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (weight : κ → ℝ) (scalar determinant : ℂ)
    {H A eta nu c N bbar Etr Ehol rho : ℝ}
    (hH : 0 < H) (hA : 0 ≤ A) (heta : 0 ≤ eta) (hnu : 0 ≤ nu)
    (hc : 0 ≤ c) (hN : 0 < N) (hw : ∀ a, 0 ≤ weight a)
    (hbeta : (Fintype.card ι : ℝ) * H * bbar ≤ ∑ i, weight (group i))
    (hcap : (((Finset.univ : Finset κ).filter (fun a => weight a ≤ A * H)).card : ℝ) ≤ N)
    (hscalar : ‖scalar‖ ≤ Real.exp
      (-nu * ((∑ i, weight (group i)) - (Fintype.card ι : ℝ) * H * bbar) +
        (Fintype.card ι : ℝ) * H * Etr))
    (hdet : ‖determinant‖ ≤ Real.exp
      (-c * (∑ a, (Collision.multiplicity Finset.univ group a : ℝ) ^ 2) +
        (Fintype.card ι : ℝ) * H * (Ehol + rho))) :
    ‖scalar * determinant‖ ≤ Real.exp ((Fintype.card ι : ℝ) * H *
      (Etr + Ehol + rho + max (-c * eta ^ 2 * (Fintype.card ι : ℝ) / (H * N))
        (-nu * (A * (1 - eta) - bbar)))) := by
  rw [norm_mul]
  apply (mul_le_mul hscalar hdet (norm_nonneg _) (Real.exp_pos _).le).trans
  rw [← Real.exp_add]
  apply Real.exp_le_exp.mpr
  have h := two_alternative_exponent group weight hH hA heta hnu hc hN hw hbeta hcap
    (E := Etr + Ehol + rho)
  nlinarith [h]

theorem log_norm_sum_le {Ω : Type*} [Fintype Ω]
    (term : Ω → ℂ) (delta : ℂ) {M : ℕ} {H Q E : ℝ}
    (hM : 0 < M) (hH : 0 < H) (hQ : 0 < Q)
    (hcard : (Fintype.card Ω : ℝ) ≤ Q ^ M)
    (hexpansion : delta = ∑ x, term x) (hne : delta ≠ 0)
    (hterm : ∀ x, ‖term x‖ ≤ Real.exp ((M : ℝ) * H * E)) :
    Real.log ‖delta‖ / ((M : ℝ) * H) ≤ E + Real.log Q / H := by
  have hbound : ‖delta‖ ≤ Real.exp ((M : ℝ) * H * (E + Real.log Q / H)) := by
    calc
      _ = ‖∑ x, term x‖ := by rw [hexpansion]
      _ ≤ ∑ x, ‖term x‖ := norm_sum_le _ _
      _ ≤ ∑ _x : Ω, Real.exp ((M : ℝ) * H * E) := Finset.sum_le_sum fun x _ => hterm x
      _ = (Fintype.card Ω : ℝ) * Real.exp ((M : ℝ) * H * E) := by simp
      _ ≤ Q ^ M * Real.exp ((M : ℝ) * H * E) :=
        mul_le_mul_of_nonneg_right hcard (Real.exp_pos _).le
      _ = _ := by
        have he : Q ^ M = Real.exp ((M : ℝ) * Real.log Q) := by
          rw [Real.exp_nat_mul, Real.exp_log hQ]
        rw [he, ← Real.exp_add]
        congr 1
        field_simp
        ring
  have hlog := Real.log_le_log (norm_pos_iff.mpr hne) hbound
  rw [Real.log_exp] at hlog
  apply (div_le_iff₀ (mul_pos (by exact_mod_cast hM) hH)).mpr
  nlinarith [hlog]

end PiExponent.DeterminantAnalyticBound

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean <==
import Mathlib.Analysis.SpecificLimits.Normed

namespace OAI

open Filter Topology

namespace PiExponent

 theorem tendsto_nat_add_one_div_pow {r : ℝ} (hr : 1 < r) :
    Tendsto (fun n : ℕ => ((n : ℝ) + 1) / r ^ n) atTop (𝓝 0) := by
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hr
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hr
  simpa only [pow_one, pow_zero, ← add_div, zero_add] using h₁.add h₀

 theorem tendsto_pow_div_nat_add_one {r : ℝ} (hr : 1 < r) :
    Tendsto (fun n : ℕ => r ^ n / ((n : ℝ) + 1)) atTop atTop := by
  have hpos : ∀ᶠ n : ℕ in atTop, 0 < ((n : ℝ) + 1) / r ^ n :=
    Filter.Eventually.of_forall fun n =>
      div_pos (by positivity) (pow_pos (zero_lt_one.trans hr) n)
  have hwithin : Tendsto (fun n : ℕ => ((n : ℝ) + 1) / r ^ n)
      atTop (𝓝[>] (0 : ℝ)) :=
    tendsto_nhdsWithin_iff.mpr ⟨tendsto_nat_add_one_div_pow hr, hpos⟩
  have hinv := hwithin.inv_tendsto_nhdsGT_zero
  change Tendsto (fun n : ℕ => (((n : ℝ) + 1) / r ^ n)⁻¹) atTop atTop at hinv
  simpa only [inv_div] using hinv

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean <==
import Mathlib.Analysis.Complex.Basic
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.LinearAlgebra.Multilinear.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Analysis.CollisionGeometricSum

namespace OAI

open scoped BigOperators

namespace PiExponent.FiniteDeterminantCollision

theorem det_finite_row_sum {ι κ δ : Type*} [Fintype ι] [DecidableEq ι]
    [Fintype δ] (group : ι → κ) (B : ι → δ → ℂ) (C : κ → δ → ι → ℂ) :
    Matrix.det (fun i j => ∑ d, B i d * C (group i) d j) =
      ∑ f : ι → δ, (∏ i, B i (f i)) *
        Matrix.det (fun i j => C (group i) (f i) j) := by
  classical
  have hm := (Matrix.detRowAlternating : (ι → ℂ) [⋀^ι]→ₗ[ℂ] ℂ).toMultilinearMap.map_sum
    (fun i d => B i d • C (group i) d)
  calc
    _ = Matrix.det (fun i => ∑ d, B i d • C (group i) d) := by
      congr 1
      funext i j
      simp
    _ = ∑ f : ι → δ, Matrix.det (fun i => B i (f i) • C (group i) (f i)) := hm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro f _
      exact Matrix.det_mul_column (fun i => B i (f i)) (fun i j => C (group i) (f i) j)

theorem norm_det_le_factorial_mul_pow {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) {D : ℝ} (hD : 0 ≤ D) (hA : ∀ i j, ‖A i j‖ ≤ D) :
    ‖A.det‖ ≤ (Fintype.card ι).factorial * D ^ Fintype.card ι := by
  rw [Matrix.det_apply]
  calc
    _ ≤ ∑ σ : Equiv.Perm ι, ‖σ.sign • ∏ i, A (σ i) i‖ := norm_sum_le _ _
    _ = ∑ σ : Equiv.Perm ι, ∏ i, ‖A (σ i) i‖ := by
      apply Finset.sum_congr rfl
      intro σ _
      rcases Int.units_eq_one_or σ.sign with hs | hs <;> simp [hs, norm_prod]
    _ ≤ ∑ _σ : Equiv.Perm ι, D ^ Fintype.card ι := by
      apply Finset.sum_le_sum
      intro σ _
      calc
        _ ≤ ∏ _index : ι, |D| := Finset.prod_le_prod₀
          (fun index _ => norm_nonneg _)
          (fun index _ => (hA (σ index) index).trans (le_abs_self D))
        _ = D ^ Fintype.card ι := by simp [abs_of_nonneg hD]
    _ = _ := by simp [Fintype.card_perm]

theorem finite_collision_bound
    {ι κ : Type*} [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (group : ι → κ) (B : ι → ℕ → ℂ) (C : κ → ℕ → ι → ℂ)
    (D s : ℝ) (L : ι → ℝ) (hD : 0 ≤ D) (hs0 : 0 ≤ s) (hs1 : s < 1)
    (hL : ∀ i, 0 ≤ L i)
    (hC : ∀ a d j, ‖C a d j‖ ≤ D)
    (hB : ∀ i d, ‖B i d‖ ≤ L i * (s * s) ^ d) (N : ℕ) :
    ‖Matrix.det (fun i j => ∑ d : Fin N, B i d * C (group i) d j)‖ ≤
      ((Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)) *
        s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
          ((1 - s)⁻¹) ^ Fintype.card ι := by
  classical
  let good := (Finset.univ : Finset (ι → Fin N)).filter
    (fun f => Function.Injective (fun i => (group i, (f i : ℕ))))
  let Q := (Fintype.card ι).factorial * D ^ Fintype.card ι * (∏ i, L i)
  have hQ : 0 ≤ Q :=
    mul_nonneg (mul_nonneg (Nat.cast_nonneg _) (pow_nonneg hD _))
      (Finset.prod_nonneg fun i _ => hL i)
  have hexpand : Matrix.det (fun i j => ∑ d : Fin N, B i d * C (group i) d j) =
      ∑ f ∈ good, (∏ i, B i (f i)) * Matrix.det (fun i j => C (group i) (f i) j) := by
    rw [det_finite_row_sum group (fun i (d : Fin N) => B i d)
      (fun a (d : Fin N) j => C a d j)]
    symm
    apply Finset.sum_subset (Finset.filter_subset _ _)
    intro f _ hf
    have hn : ¬ Function.Injective (fun i => (group i, (f i : ℕ))) := by
      simpa [good] using hf
    obtain ⟨i, j, hij, hne⟩ := Function.not_injective_iff.mp hn
    have hg : group i = group j := congrArg Prod.fst hij
    have hd : (f i : ℕ) = (f j : ℕ) := congrArg Prod.snd hij
    have hz : Matrix.det (fun r c => C (group r) (f r) c) = 0 := by
      apply Matrix.det_zero_of_row_eq hne
      funext c
      simp only [hg, hd]
    simp [hz]
  have hterm (f : ι → Fin N) :
      ‖(∏ i, B i (f i)) * Matrix.det (fun i j => C (group i) (f i) j)‖ ≤
        Q * (s * s) ^ (∑ i, (f i : ℕ)) := by
    have hbp : (∏ i, ‖B i (f i)‖) ≤ ∏ i, L i * (s * s) ^ (f i : ℕ) :=
      Finset.prod_le_prod₀ (fun i _ => norm_nonneg _) (fun i _ => hB i (f i))
    have hcp := norm_det_le_factorial_mul_pow
      (fun i j => C (group i) (f i) j) hD (fun i j => hC _ _ _)
    rw [norm_mul, norm_prod]
    calc
      _ ≤ (∏ i, L i * (s * s) ^ (f i : ℕ)) *
          ((Fintype.card ι).factorial * D ^ Fintype.card ι) :=
        mul_le_mul hbp hcp (norm_nonneg _) (Finset.prod_nonneg fun i _ =>
          mul_nonneg (hL i) (pow_nonneg (mul_self_nonneg s) _))
      _ = _ := by
        rw [Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
        dsimp [Q]
        ring
  rw [hexpand]
  calc
    _ ≤ ∑ f ∈ good,
        ‖(∏ i, B i (f i)) * Matrix.det (fun i j => C (group i) (f i) j)‖ :=
      norm_sum_le _ _
    _ ≤ ∑ f ∈ good, Q * (s * s) ^ (∑ i, (f i : ℕ)) :=
      Finset.sum_le_sum (fun f _ => hterm f)
    _ = Q * ∑ f ∈ good, (s * s) ^ (∑ i, (f i : ℕ)) := by rw [Finset.mul_sum]
    _ ≤ Q * (s ^ (∑ a, (Collision.multiplicity Finset.univ group a).choose 2) *
        ((1 - s)⁻¹) ^ Fintype.card ι) :=
      mul_le_mul_of_nonneg_left (Collision.collision_geometric_sum_le group hs0 hs1 N) hQ
    _ = _ := by dsimp [Q]; ring

end PiExponent.FiniteDeterminantCollision

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.BranchContact

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchContact

open FormalLogTruncation

theorem logTail_order_ge (T : ℕ) : (T : ℕ∞) ≤ (logTail T).order :=
  PowerSeries.nat_le_order (logTail T) T (coeff_logTail_eq_zero T)

theorem composed_logTail_order_ge (T : ℕ) (t : PowerSeries ℂ)
    (ht : PowerSeries.constantCoeff t = 0) :
    (T : ℕ∞) * t.order ≤ PowerSeries.order (PowerSeries.subst t (logTail T)) := by
  calc
    (T : ℕ∞) * t.order = MvPowerSeries.order t * T := by
      rw [PowerSeries.order_eq_order, mul_comm]
    _ ≤ MvPowerSeries.order t * (logTail T).order :=
      mul_le_mul_right (logTail_order_ge T) _
    _ ≤ MvPowerSeries.order (PowerSeries.subst t (logTail T)) :=
      PowerSeries.le_order_subst t (PowerSeries.HasSubst.of_constantCoeff_zero' ht) _
    _ = PowerSeries.order (PowerSeries.subst t (logTail T)) := PowerSeries.order_eq_order.symm

theorem composed_logTail_strict_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (a : Fin (m+1) → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ha : ∀ i, PowerSeries.constantCoeff (a i) = 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (i : Fin m) (k : ℕ)
    (hk : PowerSeries.order (PowerSeries.subst (a 0) (logTail (T i))) = (k : ℕ∞)) :
    BranchContact.contact v a hne * v i.succ < (k : ℚ) := by
  have hTi : 0 < T i := by
    by_contra h
    have hz : T i = 0 := by omega
    have hh := hT i
    rw [hz, Nat.cast_zero, zero_mul] at hh
    exact (not_lt_of_ge (hv i.succ).le) hh
  have hb := composed_logTail_order_ge (T i) (a 0) (ha 0)
  rw [hk] at hb
  have hfinite : (a 0).order ≠ ⊤ := by
    intro htop
    have hTi0 : (T i : ℕ∞) ≠ 0 := by exact_mod_cast hTi.ne'
    simp only [htop, ENat.mul_top hTi0] at hb
    simp at hb
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp hfinite
  rw [← hn] at hb
  have hnat : T i * n ≤ k := by exact_mod_cast hb
  have hcontact := BranchContact.contact_bound v hv a hne 0 n hn.symm
  have hμ := BranchContact.contact_pos v hv a hne ha
  calc
    BranchContact.contact v a hne * v i.succ <
        BranchContact.contact v a hne * ((T i : ℚ) * v 0) :=
      mul_lt_mul_of_pos_left (hT i) hμ
    _ = (T i : ℚ) * (BranchContact.contact v a hne * v 0) := by ring
    _ ≤ (T i : ℚ) * (n : ℚ) := mul_le_mul_of_nonneg_left hcontact (by positivity)
    _ ≤ (k : ℚ) := by exact_mod_cast hnat

end PiExponent.FormalBranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean <==
import Mathlib.RingTheory.MvPowerSeries.Equiv
import Mathlib.RingTheory.MvPowerSeries.Substitution
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

namespace PiExponent.FormalLogTruncation

open MvPowerSeries
open scoped BigOperators

variable {R : Type*} [CommRing R]

theorem liftSeries_eq_toMvPowerSeries (m : ℕ) (f : PowerSeries R) :
    FormalLogJet.liftSeries m f = f.toMvPowerSeries (0 : Fin (m+1)) := by
  classical
  let e : Unit ↪ Fin (m+1) := ⟨fun _ => 0, fun a b _ => Subsingleton.elim a b⟩
  ext d
  rw [FormalLogJet.coeff_liftSeries]
  change (if d.tail = 0 then PowerSeries.coeff (d 0) f else 0) = coeff d (rename e f)
  by_cases ht : d.tail = 0
  · rw [ite_eq_left ht]
    have hd : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have he : Finsupp.embDomain e (Finsupp.single () (d 0)) = Finsupp.single 0 (d 0) := by
      rw [Finsupp.embDomain_single]
      rfl
    conv_rhs => rw [hd, ← he, coeff_embDomain_rename]
    rfl
  · rw [ite_eq_right ht]
    symm
    apply coeff_rename_eq_zero
    rintro ⟨x, hx⟩
    have hx' : x = Finsupp.single () (x ()) := by ext; simp
    rw [hx', Finsupp.mapDomain_single] at hx
    apply ht
    rw [← hx]
    ext i
    change (Finsupp.single (0 : Fin (m+1)) (x ())) i.succ = 0
    exact Finsupp.single_eq_of_ne (Fin.succ_ne_zero i)

noncomputable def shiftVars {m : ℕ} (tail : Fin m → PowerSeries R) :
    Fin (m+1) → MvPowerSeries (Fin (m+1)) R :=
  Fin.cases (X 0) (fun i => X i.succ + (tail i).toMvPowerSeries 0)

theorem shiftVars_hasSubst {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) : HasSubst (shiftVars tail) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  cases i using Fin.cases with
  | zero => simp [shiftVars]
  | succ i =>
      simp only [shiftVars, Fin.cases_succ, map_add, constantCoeff_X,
        PowerSeries.toMvPowerSeries_apply, constantCoeff_rename, zero_add]
      exact ht i

noncomputable def shiftMap {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    MvPowerSeries (Fin (m+1)) R →ₐ[R] MvPowerSeries (Fin (m+1)) R :=
  substAlgHom (shiftVars_hasSubst tail ht)

@[simp] theorem shiftMap_X_zero {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    shiftMap tail ht (X 0) = X 0 := by
  rw [shiftMap, substAlgHom_X]
  rfl

@[simp] theorem shiftMap_X_succ {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (i : Fin m) :
    shiftMap tail ht (X i.succ) = X i.succ + (tail i).toMvPowerSeries 0 := by
  rw [shiftMap, substAlgHom_X]
  rfl

@[simp] theorem shiftMap_toMvPowerSeries {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f : PowerSeries R) :
    shiftMap tail ht (f.toMvPowerSeries (0 : Fin (m+1))) = f.toMvPowerSeries 0 := by
  rw [shiftMap, substAlgHom_apply, PowerSeries.subst_toMvPowerSeries (shiftVars_hasSubst tail ht)]
  change PowerSeries.subst (X (0 : Fin (m+1))) f = f.toMvPowerSeries 0
  exact PowerSeries.toMvPowerSeries_eq_subst.symm

@[simp] theorem shiftMap_liftSeries {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f : PowerSeries R) :
    shiftMap tail ht (FormalLogJet.liftSeries m f) = FormalLogJet.liftSeries m f := by
  rw [liftSeries_eq_toMvPowerSeries, shiftMap_toMvPowerSeries]

@[simp] theorem shiftMap_apply {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f) :
    shiftMap tail ht f = subst (shiftVars tail) f := substAlgHom_apply _ _

theorem shiftMap_inverse {m : ℕ} (s t : Fin m → PowerSeries R)
    (hs : ∀ i, PowerSeries.constantCoeff (s i) = 0)
    (ht : ∀ i, PowerSeries.constantCoeff (t i) = 0)
    (hst : ∀ i, s i + t i = 0) (f : MvPowerSeries (Fin (m+1)) R) :
    shiftMap s hs (shiftMap t ht f) = f := by
  simp only [shiftMap_apply]
  rw [subst_comp_subst_apply (shiftVars_hasSubst t ht) (shiftVars_hasSubst s hs)]
  have hvars : (fun i => subst (shiftVars s) (shiftVars t i)) = X := by
    funext i
    rw [← shiftMap_apply s hs]
    cases i using Fin.cases with
    | zero => exact shiftMap_X_zero s hs
    | succ i =>
      change shiftMap s hs (X i.succ + (t i).toMvPowerSeries 0) = X i.succ
      rw [map_add, shiftMap_X_succ, shiftMap_toMvPowerSeries, add_assoc,
        ← map_add, hst i, map_zero, add_zero]
  rw [hvars]
  exact congrFun subst_self f

noncomputable def shiftEquiv {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    MvPowerSeries (Fin (m+1)) R ≃ₐ[R] MvPowerSeries (Fin (m+1)) R := by
  let hn : ∀ i, PowerSeries.constantCoeff (-tail i) = 0 := by simp [ht]
  refine AlgEquiv.ofAlgHom (shiftMap tail ht) (shiftMap (fun i => -tail i) hn) ?_ ?_
  · apply AlgHom.ext
    intro f
    exact shiftMap_inverse tail (fun i => -tail i) ht hn (fun i => add_neg_cancel _) f
  · apply AlgHom.ext
    intro f
    exact shiftMap_inverse (fun i => -tail i) tail hn ht (fun i => neg_add_cancel _) f

@[simp] theorem shiftEquiv_apply {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f) :
    shiftEquiv tail ht f = shiftMap tail ht f := rfl

open JetGeometry

theorem rationalWeightedIdeal_prod {σ ι : Type*} (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (s : Finset ι) (f : ι → MvPowerSeries σ R) (c : ι → ℚ)
    (hf : ∀ i ∈ s, f i ∈ rationalWeightedIdeal v hv (c i)) :
    ∏ i ∈ s, f i ∈ rationalWeightedIdeal v hv (∑ i ∈ s, c i) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    intro d hd
    simp only [Finset.sum_empty] at hd
    exact False.elim ((not_lt_of_ge (rational_weight_nonneg v hv d)) hd)
  | @insert i s hi ih =>
    rw [Finset.prod_insert hi, Finset.sum_insert hi]
    exact Ideal.mul_le.mp (rationalWeightedIdeal_mul_le v hv (c i) (∑j∈s,c j))
      _ (hf i (Finset.mem_insert_self _ _)) _
      (ih (fun j hj => hf j (Finset.mem_insert_of_mem hj)))

theorem subst_mem_rationalWeightedIdeal {σ τ : Type*}
    (w : σ → ℚ) (v : τ → ℚ) (hw : ∀ i, 0 ≤ w i) (hv : ∀ i, 0 ≤ v i)
    (a : σ → MvPowerSeries τ R) (ha : HasSubst a)
    (hweight : ∀ i, a i ∈ rationalWeightedIdeal v hv (w i))
    (H : ℚ) (f : MvPowerSeries σ R) (hf : f ∈ rationalWeightedIdeal w hw H) :
    subst a f ∈ rationalWeightedIdeal v hv H := by
  classical
  intro d hd
  rw [coeff_subst ha]
  apply finsum_eq_zero_of_forall_eq_zero
  intro e
  by_cases he : coeff e f = 0
  · rw [he, zero_smul]
  have hHe : H ≤ Finsupp.weight w e := le_of_not_gt (fun h => he (hf e h))
  have hprod : e.prod (fun i n => a i ^ n) ∈
      rationalWeightedIdeal v hv (Finsupp.weight w e) := by
    rw [Finsupp.prod, Finsupp.weight_apply, Finsupp.sum]
    apply rationalWeightedIdeal_prod
    intro i hi
    have hp := Ideal.pow_mem_pow (hweight i) (e i)
    have hh := ideal_pow_le_rationalWeightedIdeal v hv
      (rationalWeightedIdeal v hv (w i)) (w i) le_rfl (e i) hp
    simpa only [nsmul_eq_mul] using hh
  rw [hprod d (hd.trans_le hHe), smul_zero]

theorem X_mem_rationalWeightedIdeal {σ : Type*} (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (i : σ) : (X i : MvPowerSeries σ R) ∈ rationalWeightedIdeal v hv (v i) := by
  classical
  intro d hd
  rw [coeff_X]
  split_ifs with he
  · subst d
    simp only [Finsupp.weight_single, one_nsmul] at hd
    exact False.elim (lt_irrefl _ hd)
  · rfl

theorem shiftMap_mem_rationalWeightedIdeal {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hweight : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ)) (H : ℚ)
    (f : MvPowerSeries (Fin (m+1)) R) (hf : f ∈ rationalWeightedIdeal v hv H) :
    shiftMap tail ht f ∈ rationalWeightedIdeal v hv H := by
  rw [shiftMap_apply]
  apply subst_mem_rationalWeightedIdeal v v hv hv _ (shiftVars_hasSubst tail ht) _ H f hf
  intro i
  cases i using Fin.cases with
  | zero => exact X_mem_rationalWeightedIdeal v hv 0
  | succ i => exact Ideal.add_mem _ (X_mem_rationalWeightedIdeal v hv i.succ) (hweight i)

theorem rationalCoefficientPacket_eq_iff {σ : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (f g : MvPowerSeries σ R) :
    rationalCoefficientPacket v H f = rationalCoefficientPacket v H g ↔
      f - g ∈ rationalWeightedIdeal v hv H := by
  constructor
  · intro h d hd
    exact sub_eq_zero.mpr (congrFun h ⟨d,hd⟩)
  · intro h
    funext d
    exact sub_eq_zero.mp (h d.val d.property)

theorem rationalCoefficientPacket_surjective {σ : Type*} (v : σ → ℚ) (H : ℚ) :
    Function.Surjective (rationalCoefficientPacket (R := R) v H) := by
  classical
  intro p
  refine ⟨fun d => if hd : Finsupp.weight v d < H then p ⟨d,hd⟩ else 0, ?_⟩
  funext d
  exact dite_eq_left d.property

theorem packet_surjective_comp_equiv {σ α : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a => rationalCoefficientPacket v H (f a))) :
    Function.Surjective (fun a => rationalCoefficientPacket v H (e (f a))) := by
  intro p
  obtain ⟨F,hF⟩ := rationalCoefficientPacket_surjective (R := R) v H p
  obtain ⟨a,ha⟩ := hf (rationalCoefficientPacket v H (e.symm F))
  have hdiff := he _ ((rationalCoefficientPacket_eq_iff v hv H _ _).mp ha)
  rw [map_sub, e.apply_symm_apply] at hdiff
  exact ⟨a, ((rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff).trans hF⟩

theorem packet_surjective_comp_equiv_iff {σ α : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H)
    (f : α → MvPowerSeries σ R) :
    Function.Surjective (fun a => rationalCoefficientPacket v H (e (f a))) ↔
      Function.Surjective (fun a => rationalCoefficientPacket v H (f a)) := by
  constructor
  · intro h
    simpa only [e.symm_apply_apply] using
      packet_surjective_comp_equiv v hv H e.symm hi (fun a => e (f a)) h
  · exact packet_surjective_comp_equiv v hv H e he f

@[simp] theorem shiftEquiv_symm_apply {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (f) :
    (shiftEquiv tail ht).symm f =
      shiftMap (fun i => -tail i) (by simp [ht]) f := rfl

theorem shiftEquiv_mem_iff {m : ℕ} (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hweight : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ)) (H : ℚ) (f) :
    shiftEquiv tail ht f ∈ rationalWeightedIdeal v hv H ↔
      f ∈ rationalWeightedIdeal v hv H := by
  have hn : ∀ i, (-tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ) := by
    intro i
    rw [map_neg]
    intro d hd
    rw [map_neg, hweight i d hd, neg_zero]
  constructor
  · intro hf
    have h := shiftMap_mem_rationalWeightedIdeal (fun i => -tail i)
      (by simp [ht]) v hv hn H _ hf
    change (shiftEquiv tail ht).symm (shiftEquiv tail ht f) ∈ _ at h
    simpa only [AlgEquiv.symm_apply_apply] using h
  · exact shiftMap_mem_rationalWeightedIdeal tail ht v hv hweight H f

noncomputable def logTail (T : ℕ) : PowerSeries ℂ :=
  PowerSeries.log ℂ - (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ)

@[simp] theorem logTail_constantCoeff (T : ℕ) : PowerSeries.constantCoeff (logTail T) = 0 := by
  simp [logTail, Polynomial.constantCoeff_coe, PowerSeries.coeff_trunc,
    PowerSeries.coeff_log]

theorem coeff_logTail_eq_zero (T n : ℕ) (hn : n < T) :
    PowerSeries.coeff n (logTail T) = 0 := by
  simp [logTail, Polynomial.coeff_coe, PowerSeries.coeff_trunc, hn]

theorem logTail_mem_rationalWeightedIdeal {m : ℕ} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (T : ℕ) (H : ℚ) (hT : H ≤ (T : ℚ) * v 0) :
    (logTail T).toMvPowerSeries (0 : Fin (m+1)) ∈ rationalWeightedIdeal v hv H := by
  intro d hd
  rw [← liftSeries_eq_toMvPowerSeries, FormalLogJet.coeff_liftSeries]
  split_ifs with ht
  · have he : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have hdeg : (d 0 : ℚ) * v 0 < H := by
      calc
        (d 0 : ℚ) * v 0 = Finsupp.weight v (Finsupp.single 0 (d 0)) := by
          rw [Finsupp.weight_single, nsmul_eq_mul]
        _ = Finsupp.weight v d := congrArg _ he.symm
        _ < H := hd
    apply coeff_logTail_eq_zero
    by_contra hn
    have hcast : (T : ℚ) ≤ d 0 := by exact_mod_cast (Nat.le_of_not_gt hn)
    exact (not_lt_of_ge ((mul_le_mul_of_nonneg_right hcast (hv 0)).trans' hT)) hdeg
  · rfl

noncomputable def truncatedFormalJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (1 + X 0) (fun i =>
    C (c i) + X i.succ + FormalLogJet.liftSeries m
      (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ)))

theorem shiftMap_truncatedFormalJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : PiExponentApprox.FramePolynomial m) :
    shiftMap (fun i => logTail (T i)) (fun i => logTail_constantCoeff (T i))
      (truncatedFormalJet c T P) = FormalLogJet.formalJet c P := by
  have he : (shiftMap (fun i => logTail (T i)) (fun i => logTail_constantCoeff (T i))).comp
      (truncatedFormalJet c T) = FormalLogJet.formalJet c := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, truncatedFormalJet, MvPolynomial.aeval_X,
        Fin.cases_zero, FormalLogJet.formalJet_Y, map_add, map_one, shiftMap_X_zero]
    | succ i =>
      simp only [AlgHom.comp_apply, truncatedFormalJet, MvPolynomial.aeval_X,
        Fin.cases_succ, FormalLogJet.formalJet_X, map_add,
        shiftMap_X_succ, shiftMap_liftSeries]
      rw [← liftSeries_eq_toMvPowerSeries, logTail, map_sub, FormalLogJet.formalLog]
      have hc : shiftMap (fun i => logTail (T i)) (fun i => logTail_constantCoeff (T i))
          (C (c i)) = C (c i) := (shiftMap _ _).commutes (c i)
      rw [hc]
      ring
  exact DFunLike.congr_fun he P

theorem packets_surjective_comp_equiv {σ α J : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (f : α → J → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a j => rationalCoefficientPacket v H (f a j))) :
    Function.Surjective (fun a j => rationalCoefficientPacket v H (e (f a j))) := by
  intro p
  choose F hF using fun j => rationalCoefficientPacket_surjective (R := R) v H (p j)
  obtain ⟨a,ha⟩ := hf (fun j => rationalCoefficientPacket v H (e.symm (F j)))
  refine ⟨a, ?_⟩
  funext j
  have hdiff := he _ ((rationalCoefficientPacket_eq_iff v hv H _ _).mp (congrFun ha j))
  rw [map_sub, e.apply_symm_apply] at hdiff
  exact ((rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff).trans (hF j)

theorem packets_surjective_comp_equiv_iff {σ α J : Type*} (v : σ → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (e : MvPowerSeries σ R ≃ₐ[R] MvPowerSeries σ R)
    (he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H)
    (hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H)
    (f : α → J → MvPowerSeries σ R) :
    Function.Surjective (fun a j => rationalCoefficientPacket v H (e (f a j))) ↔
      Function.Surjective (fun a j => rationalCoefficientPacket v H (f a j)) := by
  constructor
  · intro h
    simpa only [e.symm_apply_apply] using
      packets_surjective_comp_equiv v hv H e.symm hi (fun a j => e (f a j)) h
  · exact packets_surjective_comp_equiv v hv H e he f

theorem formalLog_packets_surjective_iff_truncated {m : ℕ} {α J : Type*}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (c : J → Fin m → ℂ) (P : α → PiExponentApprox.FramePolynomial m) :
    Function.Surjective (fun a j => rationalCoefficientPacket v H (FormalLogJet.formalJet (c j) (P a))) ↔
      Function.Surjective (fun a j => rationalCoefficientPacket v H (truncatedFormalJet (c j) T (P a))) := by
  let tail := fun i => logTail (T i)
  let ht := fun i => logTail_constantCoeff (T i)
  let e := shiftEquiv tail ht
  have hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ) :=
    fun i => logTail_mem_rationalWeightedIdeal v hv (T i) (v i.succ) (hT i)
  have he : ∀ f ∈ rationalWeightedIdeal v hv H, e f ∈ rationalWeightedIdeal v hv H :=
    fun f hf => (shiftEquiv_mem_iff tail ht v hv hw H f).mpr hf
  have hi : ∀ f ∈ rationalWeightedIdeal v hv H, e.symm f ∈ rationalWeightedIdeal v hv H := by
    intro f hf
    apply (shiftEquiv_mem_iff tail ht v hv hw H (e.symm f)).mp
    change e (e.symm f) ∈ rationalWeightedIdeal v hv H
    simpa only [AlgEquiv.apply_symm_apply] using hf
  have hh := packets_surjective_comp_equiv_iff v hv H e he hi
    (fun a j => truncatedFormalJet (c j) T (P a))
  simpa only [e, tail, ht, shiftEquiv_apply, shiftMap_truncatedFormalJet] using hh

end PiExponent.FormalLogTruncation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean <==
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.Tactic.NormNum
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularHilbertStep

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def sectionHilbertSeries (I : Ideal (MvPolynomial σ k)) : PowerSeries ℤ :=
  PowerSeries.mk (fun n => (Module.finrank k (quotientSection I n) : ℤ))

omit [Finite σ] in
@[simp] theorem coeff_sectionHilbertSeries (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    PowerSeries.coeff n (sectionHilbertSeries I) =
      (Module.finrank k (quotientSection I n) : ℤ) :=
  PowerSeries.coeff_mk _ _

theorem sectionHilbertSeries_regular_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) :
    sectionHilbertSeries (Ideal.span {f} ⊔ I) =
      (1 - PowerSeries.X ^ d) * sectionHilbertSeries I := by
  ext n
  rw [sub_mul, one_mul, map_sub, PowerSeries.coeff_X_pow_mul']
  simp only [coeff_sectionHilbertSeries]
  by_cases hdn : d ≤ n
  · rw [ite_eq_left hdn]
    have h := regular_hilbert_step I hI f hf hreg (n-d)
    rw [Nat.sub_add_cancel hdn] at h
    apply eq_sub_of_add_eq
    exact_mod_cast h
  · rw [ite_eq_right hdn, sub_zero]
    exact congrArg (fun m : ℕ => (m : ℤ))
      (hilbert_step_of_degree_lt I hI f hf (Nat.lt_of_not_ge hdn))

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean <==
import Mathlib.Analysis.SpecialFunctions.Complex.LogBounds
import Mathlib.Analysis.SpecialFunctions.Complex.Analytic
import Mathlib.Analysis.SpecialFunctions.Log.Summable
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FunProp
import OAI.NumberTheory.PiExponent.Analysis.AnalyticCollision
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

namespace OAI

open scoped BigOperators

namespace PiExponent.LogTailAnalytic

noncomputable def logTail (T : ℕ) (z : ℂ) : ℂ :=
  Complex.logTaylor T z - Complex.log (1 + z)

theorem eval_trunc_log (T : ℕ) (z : ℂ) :
    (PowerSeries.trunc T (PowerSeries.log ℂ)).eval z = Complex.logTaylor T z := by
  change (PowerSeries.trunc T (PowerSeries.log ℂ)).eval₂ (RingHom.id ℂ) z = _
  rw [PowerSeries.eval₂_trunc_eq_sum_range]
  unfold Complex.logTaylor
  apply Finset.sum_congr rfl
  intro n hn
  simp only [RingHom.id_apply, PowerSeries.coeff_log]
  by_cases h : n = 0
  · simp [h]
  · simp [h, map_div₀, map_pow]
    ring

theorem analyticAt_logTail (T : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    AnalyticAt ℂ (logTail T) z := by
  unfold logTail Complex.logTaylor
  apply AnalyticAt.sub
  · apply Finset.analyticAt_fun_sum
    intro n hn
    fun_prop
  · exact (analyticAt_const.add analyticAt_id).clog (Complex.mem_slitPlane_of_norm_lt_one hz)

 theorem norm_logTail_le (T : ℕ) (hT : 1 ≤ T) {z : ℂ} (hz : ‖z‖ < 1) :
    ‖logTail T z‖ ≤ ‖z‖ ^ T * (1 - ‖z‖)⁻¹ / T := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : T ≠ 0)
  unfold logTail
  rw [norm_sub_rev]
  simpa only [Nat.succ_eq_add_one, Nat.cast_add, Nat.cast_one] using
    Complex.norm_log_sub_logTaylor_le n hz

theorem norm_logTail_le_one (T : ℕ) (hT : 1 ≤ T) {z : ℂ} (hz : ‖z‖ ≤ 1 / 2) :
    ‖logTail T z‖ ≤ 1 := by
  have hz1 : ‖z‖ < 1 := by linarith
  have hpow : ‖z‖ ^ T ≤ 1 / 2 := by
    obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : T ≠ 0)
    rw [pow_succ]
    have hh : ‖z‖ ^ n ≤ 1 := pow_le_one₀ (norm_nonneg z) hz1.le
    nlinarith [norm_nonneg z]
  have hinv : (1 - ‖z‖)⁻¹ ≤ 2 := by
    rw [inv_le_comm₀ (by linarith : 0 < 1 - ‖z‖) (by norm_num : (0 : ℝ) < 2)]
    linarith
  have hTreal : (1 : ℝ) ≤ T := by exact_mod_cast hT
  calc
    ‖logTail T z‖ ≤ ‖z‖ ^ T * (1 - ‖z‖)⁻¹ / T := norm_logTail_le T hT hz1
    _ ≤ (1 / 2 : ℝ) * 2 / T := by gcongr
    _ ≤ 1 := by rw [div_le_iff₀ (by positivity : (0 : ℝ) < T)]; nlinarith

theorem norm_prod_logTail_le_one {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (hT : ∀ i ∈ s, 1 ≤ T i) {z : ℂ} (hz : ‖z‖ ≤ 1 / 2) :
    ‖∏ i ∈ s, logTail (T i) z ^ d i‖ ≤ 1 := by
  rw [norm_prod]
  apply Finset.prod_le_one₀
  · intro i hi
    positivity
  · intro i hi
    rw [norm_pow]
    exact pow_le_one₀ (norm_nonneg _) (norm_logTail_le_one (T i) (hT i hi) hz)

theorem analyticAt_prod_logTail {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    {z : ℂ} (hz : ‖z‖ < 1) :
    AnalyticAt ℂ (fun t => ∏ i ∈ s, logTail (T i) t ^ d i) z := by
  apply Finset.analyticAt_fun_prod
  intro i hi
  exact (analyticAt_logTail (T i) hz).pow (d i)

theorem norm_rowTest_prod_logTail_le {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (hT : ∀ i ∈ s, 1 ≤ T i) (k : ℕ) :
    ‖AnalyticCollision.rowTest k (fun z => ∏ i ∈ s, logTail (T i) z ^ d i)‖ ≤
      (2 : ℝ) ^ k := by
  have h := AnalyticCollision.norm_rowTest_le
    (f := fun z => ∏ i ∈ s, logTail (T i) z ^ d i) (D := 1) ?_ k
  · simpa only [mul_one] using h
  intro z hz
  apply norm_prod_logTail_le_one s T d hT
  exact (by simpa only [Metric.mem_sphere, dist_zero_right] using hz : ‖z‖ = 1 / 2).le

theorem logTail_isBigO (T : ℕ) (hT : 1 ≤ T) :
    (fun z => logTail T z) =O[nhds (0 : ℂ)] (fun z => z ^ T) := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : T ≠ 0)
  have h := (Complex.log_sub_logTaylor_isBigO n).neg_left
  simpa only [logTail, neg_sub, Nat.succ_eq_add_one] using h

theorem order_formal_logTail (T : ℕ) :
    (T : ℕ∞) ≤ (RowTranslation.tail T (PowerSeries.log ℂ)).order :=
  RowTranslation.order_tail T (PowerSeries.log ℂ)

theorem hasSum_formal_log {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n (PowerSeries.log ℂ) * z ^ n)
      (Complex.log (1 + z)) := by
  convert Complex.hasSum_taylorSeries_log hz using 1
  funext n
  by_cases hn : n = 0
  · simp [hn]
  · simp [PowerSeries.coeff_log, hn, map_div₀, map_pow]
    ring

theorem hasSum_trunc_log (T : ℕ) (z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n
      (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ) * z ^ n)
      (Complex.logTaylor T z) := by
  have h := hasSum_sum_of_ne_finset_zero (L := SummationFilter.unconditional ℕ)
    (s := Finset.range T)
    (f := fun n => PowerSeries.coeff n
      (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ) * z ^ n) ?_
  · convert h using 1
    rw [← eval_trunc_log]
    change (PowerSeries.trunc T (PowerSeries.log ℂ)).eval₂ (RingHom.id ℂ) z = _
    rw [PowerSeries.eval₂_trunc_eq_sum_range]
    apply Finset.sum_congr rfl
    intro n hn
    simp [PowerSeries.coeff_trunc, Finset.mem_range.mp hn]
  · intro n hn
    have hn' : ¬ n < T := by simpa only [Finset.mem_range] using hn
    simp [PowerSeries.coeff_trunc, hn']

theorem hasSum_formal_logTail (T : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n
      (RowTranslation.tail T (PowerSeries.log ℂ)) * z ^ n) (logTail T z) := by
  convert (hasSum_trunc_log T z).sub (hasSum_formal_log hz) using 1
  · funext n
    simp only [RowTranslation.tail, map_sub, sub_mul]
  · rfl

theorem hasFPowerSeriesAt_logTail (T : ℕ) :
    HasFPowerSeriesAt (logTail T)
      (FormalMultilinearSeries.ofScalars ℂ
        (fun n => PowerSeries.coeff n (RowTranslation.tail T (PowerSeries.log ℂ)))) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have hn : ‖z‖ < 1 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm] using
    hasSum_formal_logTail T hn

theorem hasSum_coeff_mul {f g : PowerSeries ℂ} {x y z : ℂ}
    (hf : HasSum (fun n => PowerSeries.coeff n f * z ^ n) x)
    (hg : HasSum (fun n => PowerSeries.coeff n g * z ^ n) y) :
    HasSum (fun n => PowerSeries.coeff n (f * g) * z ^ n) (x * y) := by
  have hfn := hf.summable.norm
  have hgn := hg.summable.norm
  have hs := (summable_norm_sum_mul_antidiagonal_of_summable_norm hfn hgn).of_norm.hasSum
  have heq := tsum_mul_tsum_eq_tsum_sum_antidiagonal_of_summable_norm hfn hgn
  rw [hf.tsum_eq, hg.tsum_eq] at heq
  rw [← heq] at hs
  convert hs using 1
  funext n
  rw [PowerSeries.coeff_mul, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro a ha
  have he : a.1 + a.2 = n := Finset.HasAntidiagonal.mem_antidiagonal.mp ha
  rw [← he, pow_add]
  ring

theorem hasSum_coeff_one (z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n (1 : PowerSeries ℂ) * z ^ n) 1 := by
  convert hasSum_ite_eq 0 (1 : ℂ) using 1
  funext n
  by_cases hn : n = 0 <;> simp [PowerSeries.coeff_one, hn]

 theorem hasSum_coeff_pow {f : PowerSeries ℂ} {x z : ℂ}
    (hf : HasSum (fun n => PowerSeries.coeff n f * z ^ n) x) (d : ℕ) :
    HasSum (fun n => PowerSeries.coeff n (f ^ d) * z ^ n) (x ^ d) := by
  induction d with
  | zero => simpa only [pow_zero] using hasSum_coeff_one z
  | succ d hd => simpa only [pow_succ] using hasSum_coeff_mul hd hf

theorem hasSum_formal_prod_logTail {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n
      (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i) * z ^ n)
      (∏ i ∈ s, logTail (T i) z ^ d i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.prod_empty] using hasSum_coeff_one z
  | @insert i s hi hs =>
    simpa only [Finset.prod_insert hi] using
      hasSum_coeff_mul (hasSum_coeff_pow (hasSum_formal_logTail (T i) hz) (d i)) hs

theorem hasFPowerSeriesAt_prod_logTail {ι : Type*} (s : Finset ι) (T d : ι → ℕ) :
    HasFPowerSeriesAt (fun z => ∏ i ∈ s, logTail (T i) z ^ d i)
      (FormalMultilinearSeries.ofScalars ℂ
        (fun n => PowerSeries.coeff n
          (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i))) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have hn : ‖z‖ < 1 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm] using
    hasSum_formal_prod_logTail s T d hn

theorem rowTest_prod_logTail_eq_coeff {ι : Type*} (s : Finset ι) (T d : ι → ℕ) (k : ℕ) :
    AnalyticCollision.rowTest k (fun z => ∏ i ∈ s, logTail (T i) z ^ d i) =
      PowerSeries.coeff k (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i) := by
  have hd : DifferentiableOn ℂ (fun z => ∏ i ∈ s, logTail (T i) z ^ d i)
      (Metric.closedBall 0 (1 / 2)) := by
    intro z hz
    apply (analyticAt_prod_logTail s T d ?_).differentiableAt.differentiableWithinAt
    have hz' : ‖z‖ ≤ 1 / 2 := by simpa only [Metric.mem_closedBall, dist_zero_right] using hz
    linarith
  have hp := hd.hasFPowerSeriesOnBall (R := (1 / 2 : NNReal)) (by norm_num)
  have he := hp.hasFPowerSeriesAt.eq_formalMultilinearSeries
    (hasFPowerSeriesAt_prod_logTail s T d)
  have hh := congrArg (fun p : FormalMultilinearSeries ℂ ℂ ℂ => p k (fun _ => 1)) he
  simpa only [AnalyticCollision.rowTest, FormalMultilinearSeries.apply_eq_prod_smul_coeff,
    Finset.prod_const_one, one_smul, FormalMultilinearSeries.coeff_ofScalars,
    NNReal.coe_div, NNReal.coe_one, NNReal.coe_ofNat] using hh

theorem norm_coeff_prod_formal_logTail_le {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (hT : ∀ i ∈ s, 1 ≤ T i) (k : ℕ) :
    ‖PowerSeries.coeff k (∏ i ∈ s, RowTranslation.tail (T i) (PowerSeries.log ℂ) ^ d i)‖ ≤
      (2 : ℝ) ^ k := by
  rw [← rowTest_prod_logTail_eq_coeff]
  exact norm_rowTest_prod_logTail_le s T d hT k

theorem rowTest_tail_budget {ι : Type*} (s : Finset ι) (T d : ι → ℕ) (k : ℕ)
    (hk : AnalyticCollision.rowTest k (fun z => ∏ i ∈ s, logTail (T i) z ^ d i) ≠ 0) :
    ∑ i ∈ s, d i * T i ≤ k := by
  rw [rowTest_prod_logTail_eq_coeff] at hk
  exact RowTranslation.tail_budget_nat s T d (fun _ => PowerSeries.log ℂ) k hk

end PiExponent.LogTailAnalytic

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean <==
import OAI.NumberTheory.PiExponent.Jets.BranchContactIdeal
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet
import OAI.NumberTheory.PiExponent.Jets.FormalBranchContact

namespace OAI

noncomputable section

namespace PiExponent.LogarithmicContactIdeal

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def truncatedCoordinates {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (T : Fin m → ℕ) : Fin (m+1) → A :=
  Fin.cases (y-1) (fun i => x i - algebraMap ℂ A (c i) -
    Polynomial.aeval (y-1) (PowerSeries.trunc (T i) (PowerSeries.log ℂ)))

def logarithmicIdeal {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : Ideal A :=
  BranchContactIdeal.powerIdeal (truncatedCoordinates c y x T) e

theorem expansion_polynomial_aeval (z : A) (p : Polynomial ℂ) :
    DVRBranch.expansion ℂ A (Polynomial.aeval z p) =
      Polynomial.aeval (DVRBranch.expansion ℂ A z) p := by
  have hh : (DVRBranch.expansion ℂ A).comp (Polynomial.aeval z) =
      Polynomial.aeval (DVRBranch.expansion ℂ A z) := by
    apply Polynomial.algHom_ext
    simp
  exact AlgHom.congr_fun hh p

theorem expansion_truncatedCoordinates {m : ℕ}
    (c : Fin m → ℂ) (y : A) (x : Fin m → A) (T : Fin m → ℕ)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1) :
    (fun i => DVRBranch.expansion ℂ A (truncatedCoordinates c y x T i)) =
      FormalBranchContact.truncatedBranchCoordinates c (DVRBranch.expansion ℂ A y)
        (fun i => DVRBranch.expansion ℂ A (x i)) T := by
  have ht : PowerSeries.constantCoeff (DVRBranch.expansion ℂ A y - 1) = 0 := by
    simp [hy]
  have hs := PowerSeries.HasSubst.of_constantCoeff_zero' ht
  funext i
  cases i using Fin.cases with
  | zero => simp [truncatedCoordinates, FormalBranchContact.truncatedBranchCoordinates]
  | succ i =>
    simp only [truncatedCoordinates, FormalBranchContact.truncatedBranchCoordinates,
      Fin.cases_succ, map_sub, map_one, AlgHom.commutes, expansion_polynomial_aeval]
    rw [PowerSeries.subst_coe hs]
    rfl

theorem truncatedCoordinates_nonzero {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    ∃ i, truncatedCoordinates c y x T i ≠ 0 := by
  have hn := FormalBranchContact.truncatedBranchCoordinates_not_all_zero v hv c
    (DVRBranch.expansion ℂ A y) (fun i => DVRBranch.expansion ℂ A (x i))
    (by simpa using hy) (fun i => by simpa using hx i)
    (DVRBranchJet.coordinates_nonzero c y x hnc) T hT
  rw [← expansion_truncatedCoordinates c y x T hy] at hn
  obtain ⟨i, hi⟩ := hn
  refine ⟨i, ?_⟩
  intro hz
  apply hi
  change DVRBranch.expansion ℂ A (truncatedCoordinates c y x T i) = 0
  rw [hz, map_zero]

theorem branchContact_congr {ι : Type*} [Fintype ι]
    (v : ι → ℚ) (a b : ι → PowerSeries ℂ)
    (ha : ∃ i, a i ≠ 0) (hb : ∃ i, b i ≠ 0) (hab : a = b) :
    BranchContact.contact v a ha = BranchContact.contact v b hb := by
  subst b
  rfl

theorem truncated_contact_eq {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    BranchContactIdeal.contact v (truncatedCoordinates c y x T)
      (truncatedCoordinates_nonzero v hv c y x hy hx hnc T hT) =
        DVRBranchJet.contact v c y x hnc := by
  unfold BranchContactIdeal.contact DVRBranchJet.contact
  trans BranchContact.contact v
    (FormalBranchContact.truncatedBranchCoordinates c (DVRBranch.expansion ℂ A y)
      (fun i => DVRBranch.expansion ℂ A (x i)) T)
    (FormalBranchContact.truncatedBranchCoordinates_not_all_zero v hv c
      (DVRBranch.expansion ℂ A y) (fun i => DVRBranch.expansion ℂ A (x i))
      (by simpa using hy) (fun i => by simpa using hx i)
      (DVRBranchJet.coordinates_nonzero c y x hnc) T hT)
  · apply branchContact_congr
    exact expansion_truncatedCoordinates c y x T hy
  · exact FormalBranchContact.contact_truncatedBranchCoordinates_eq v hv c
      (DVRBranch.expansion ℂ A y) (fun i => DVRBranch.expansion ℂ A (x i))
      (by simpa using hy) (fun i => by simpa using hx i)
      (DVRBranchJet.coordinates_nonzero c y x hnc) T hT

theorem logarithmicIdeal_colength_eq_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ((Module.length A (A ⧸ logarithmicIdeal c y x T e)).toNat : ℚ) =
      R * DVRBranchJet.contact v c y x hnc := by
  change ((Module.length A (A ⧸ BranchContactIdeal.powerIdeal
    (truncatedCoordinates c y x T) e)).toNat : ℚ) = _
  rw [BranchContactIdeal.colength_eq_contact v hv _
    (truncatedCoordinates_nonzero v hv c y x hy hx hnc T hT) R e he,
    truncated_contact_eq v hv c y x hy hx hnc T hT]

theorem logarithmicIdeal_colength_ne_top {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0)
    (R : ℚ) (e : Fin (m+1) → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    Module.length A (A ⧸ logarithmicIdeal c y x T e) ≠ ⊤ := by
  obtain ⟨i, hi, heq, _⟩ := BranchContactIdeal.exists_generator_colength_eq_contact
    v hv (truncatedCoordinates c y x T)
    (truncatedCoordinates_nonzero v hv c y x hy hx hnc T hT) R e he
  change Module.length A (A ⧸ BranchContactIdeal.powerIdeal
    (truncatedCoordinates c y x T) e) ≠ ⊤
  rw [heq]
  exact CurveLocalOrder.principal_colength_ne_top (pow_ne_zero _ hi)

end PiExponent.LogarithmicContactIdeal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean <==
import Mathlib.Algebra.Polynomial.Derivation
import Mathlib.Algebra.Polynomial.Div
import Mathlib.RingTheory.LaurentSeries
import Mathlib.RingTheory.Trace.Defs
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponent

open scoped LaurentSeries Matrix

theorem laurent_derivative_residue_eq_zero {K : Type*} [Field K]
    (f : K⸨X⸩) : (LaurentSeries.derivative K f).coeff (-1) = 0 := by
  simp [LaurentSeries.derivative]

theorem laurent_derivative_ne_simple_pole {K : Type*} [Field K]
    (f : K⸨X⸩) {c : K} (hc : c ≠ 0) :
    LaurentSeries.derivative K f ≠ HahnSeries.single (-1) c := by
  intro h
  have hr := congrArg (fun z : K⸨X⸩ => z.coeff (-1)) h
  exact hc (by simpa [laurent_derivative_residue_eq_zero] using hr.symm)

open Polynomial

theorem polynomial_logarithmic_equation_impossible {K : Type*} [Field K] [CharZero K]
    (P Q : K[X]) (hQ : Q ≠ 0) (hcop : IsCoprime P Q) {c : K} (hc : c ≠ 0) :
    X * (derivative P * Q - P * derivative Q) ≠ C c * Q ^ 2 := by
  intro heq
  obtain ⟨U, hfactor, hU⟩ := Q.exists_eq_pow_rootMultiplicity_mul_and_not_dvd hQ 0
  simp only [map_zero, sub_zero] at hfactor hU
  have hU0 : U.coeff 0 ≠ 0 := fun h => hU (X_dvd_iff.mpr h)
  cases hn : Q.rootMultiplicity 0 with
  | zero =>
      have hQ0 : Q.coeff 0 ≠ 0 := by
        rw [hfactor, hn]
        simpa using hU0
      have hconst := congrArg (fun f : K[X] => f.coeff 0) heq
      have hz : c * (Q.coeff 0) ^ 2 = 0 := by simpa [pow_two] using hconst.symm
      exact (mul_ne_zero hc (pow_ne_zero _ hQ0)) hz
  | succ n =>
      have hQfactor : Q = X ^ (n + 1) * U := by simpa [hn] using hfactor
      have hQ0 : Q.coeff 0 = 0 := by simp [hQfactor]
      have hP0 : P.coeff 0 ≠ 0 := by
        intro hp
        obtain ⟨A, B, hab⟩ := hcop
        have hconst := congrArg (fun f : K[X] => f.coeff 0) hab
        simp [hp, hQ0] at hconst
      have hcancel :
          X * derivative P * U - P * (C (n + 1 : K) * U + X * derivative U) =
            C c * X ^ (n + 1) * U ^ 2 := by
        apply mul_left_cancel₀ (pow_ne_zero (n + 1) (X_ne_zero (R := K)))
        calc
          X ^ (n + 1) *
              (X * derivative P * U - P * (C (n + 1 : K) * U + X * derivative U)) =
              X * (derivative P * Q - P * derivative Q) := by
                rw [hQfactor, derivative_mul, derivative_X_pow_succ]
                ring
          _ = C c * Q ^ 2 := heq
          _ = X ^ (n + 1) * (C c * X ^ (n + 1) * U ^ 2) := by rw [hQfactor]; ring
      have hconst := congrArg (fun f : K[X] => f.coeff 0) hcancel
      have hz : P.coeff 0 * ((n + 1 : K) * U.coeff 0) = 0 := by
        simpa using hconst
      exact (mul_ne_zero hP0 (mul_ne_zero (Nat.cast_add_one_ne_zero n) hU0)) hz

theorem ratFunc_derivation_polynomial {K : Type*} [Field K]
    (D : Derivation K (RatFunc K) (RatFunc K))
    (hDX : D RatFunc.X = 1) (p : K[X]) :
    D (algebraMap K[X] (RatFunc K) p) =
      algebraMap K[X] (RatFunc K) (derivative p) := by
  simpa [RatFunc.aeval_X_left_eq_algebraMap, hDX] using D.comp_aeval_eq RatFunc.X p

theorem ratFunc_derivation_ne_simple_pole {K : Type*} [Field K] [CharZero K]
    (D : Derivation K (RatFunc K) (RatFunc K))
    (hDX : D RatFunc.X = 1) (r : RatFunc K) {c : K} (hc : c ≠ 0) :
    D r ≠ RatFunc.C c / RatFunc.X := by
  intro heq
  have hquot := D.leibniz_div (algebraMap K[X] (RatFunc K) r.num)
    (algebraMap K[X] (RatFunc K) r.denom)
  rw [RatFunc.num_div_denom, ratFunc_derivation_polynomial D hDX,
    ratFunc_derivation_polynomial D hDX] at hquot
  have hder : D r =
      algebraMap K[X] (RatFunc K) (derivative r.num * r.denom - r.num * derivative r.denom) /
        (algebraMap K[X] (RatFunc K) r.denom) ^ 2 := by
    rw [hquot]
    simp only [smul_eq_mul, map_sub, map_mul, div_eq_mul_inv, inv_pow]
    ring
  have hden : algebraMap K[X] (RatFunc K) r.denom ≠ 0 :=
    RatFunc.algebraMap_ne_zero r.denom_ne_zero
  have hx : (RatFunc.X : RatFunc K) ≠ 0 := by
    rw [← RatFunc.algebraMap_X]
    exact RatFunc.algebraMap_ne_zero X_ne_zero
  have hcross := (div_eq_div_iff (pow_ne_zero 2 hden) hx).mp (hder.symm.trans heq)
  apply polynomial_logarithmic_equation_impossible r.num r.denom r.denom_ne_zero
    r.isCoprime_num_denom hc
  apply RatFunc.algebraMap_injective K
  simpa only [map_mul, map_pow, RatFunc.algebraMap_X, RatFunc.algebraMap_C, mul_comm] using hcross

theorem derivation_intermediate_smul
    {k F E : Type*} [Field k] [Field F] [Field E]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (D : Derivation k E E)
    (hcompat : ∀ a : F, D (algebraMap F E a) = algebraMap F E (d a))
    (a : F) (z : E) : D (a • z) = d a • z + a • D z := by
  rw [Algebra.smul_def, D.leibniz, hcompat]
  simp only [smul_eq_mul, Algebra.smul_def]
  ring

theorem derivation_basis_coordinates
    {k F E ι : Type*} [Field k] [Field F] [Field E] [Fintype ι]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (D : Derivation k E E)
    (hcompat : ∀ a : F, D (algebraMap F E a) = algebraMap F E (d a))
    (b : Module.Basis ι F E) (z : E) (i : ι) :
    b.repr (D z) i = d (b.repr z i) +
      ∑ j, b.repr z j * b.repr (D (b j)) i := by
  classical
  conv_lhs => rw [← b.sum_repr z]
  simp only [map_sum, derivation_intermediate_smul d D hcompat, map_add,
    map_smul, Finset.sum_add_distrib, Finsupp.coe_add, Pi.add_apply,
    Finsupp.coe_finsetSum, Finset.sum_apply, Finsupp.coe_smul, Pi.smul_apply, smul_eq_mul]
  simp [Finsupp.single_apply, eq_comm]

theorem derivation_trace_of_basis
    {k F E ι : Type*} [Field k] [Field F] [Field E] [Fintype ι]
    [Algebra k F] [Algebra k E] [Algebra F E] [IsScalarTower k F E]
    (d : Derivation k F F) (D : Derivation k E E)
    (hcompat : ∀ a : F, D (algebraMap F E a) = algebraMap F E (d a))
    (b : Module.Basis ι F E) (x : E) :
    d (Algebra.trace F E x) = Algebra.trace F E (D x) := by
  classical
  let M := Algebra.leftMulMatrix b x
  let N : Matrix ι ι F := fun i j => b.repr (D (b j)) i
  have hentry (i j : ι) :
      Algebra.leftMulMatrix b (D x) i j + (M * N) i j =
        d (M i j) + (N * M) i j := by
    have hMN : (M * N) i j = ∑ t, M i t * N t j := rfl
    have hNM : (N * M) i j = ∑ t, N i t * M t j := rfl
    have hz := derivation_basis_coordinates d D hcompat b (x * b j) i
    have hm := congrFun (Algebra.leftMulMatrix_mulVec_repr b x (D (b j))) i
    have hl : b.repr (D (x * b j)) i =
        Algebra.leftMulMatrix b (D x) i j + (M * N) i j := by
      rw [hMN, D.leibniz]
      simp only [smul_eq_mul, map_add, Finsupp.add_apply]
      rw [← hm]
      simp only [M, N, Algebra.leftMulMatrix_eq_repr_mul,
        Matrix.mulVec, dotProduct, mul_comm, add_comm]
    rw [hl] at hz
    simpa only [hNM, M, N, Algebra.leftMulMatrix_eq_repr_mul, mul_comm] using hz
  have hs := Finset.sum_congr rfl (fun i (_ : i ∈ Finset.univ) => hentry i i)
  have ht : Matrix.trace (Algebra.leftMulMatrix b (D x)) + Matrix.trace (M * N) =
      d (Matrix.trace M) + Matrix.trace (N * M) := by
    simpa only [Matrix.trace, Matrix.diag_apply, Finset.sum_add_distrib, map_sum] using hs
  rw [Matrix.trace_mul_comm M N] at ht
  have ht' := add_right_cancel ht
  simpa only [Algebra.trace_eq_matrix_trace b, M] using ht'.symm

theorem finite_extension_derivation_ne_simple_pole
    {K E : Type*} [Field K] [CharZero K] [Field E]
    [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
    [FiniteDimensional (RatFunc K) E]
    (d : Derivation K (RatFunc K) (RatFunc K)) (D : Derivation K E E)
    (hdX : d RatFunc.X = 1)
    (hcompat : ∀ a : RatFunc K,
      D (algebraMap (RatFunc K) E a) = algebraMap (RatFunc K) E (d a))
    (x : E) {c : K} (hc : c ≠ 0) :
    D x ≠ algebraMap (RatFunc K) E (RatFunc.C c / RatFunc.X) := by
  intro hx
  have ht := derivation_trace_of_basis d D hcompat
    (Module.finBasis (RatFunc K) E) x
  rw [hx, Algebra.trace_algebraMap] at ht
  have hdegree : (Module.finrank (RatFunc K) E : K) ≠ 0 := by
    exact Nat.cast_ne_zero.mpr (ne_of_gt (Module.finrank_pos (R := RatFunc K) (M := E)))
  apply ratFunc_derivation_ne_simple_pole d hdX (Algebra.trace (RatFunc K) E x)
    (mul_ne_zero hdegree hc)
  calc
    d (Algebra.trace (RatFunc K) E x) =
        Module.finrank (RatFunc K) E • (RatFunc.C c / RatFunc.X) := ht
    _ = RatFunc.C ((Module.finrank (RatFunc K) E : K) * c) / RatFunc.X := by
      simp only [map_mul, map_natCast, nsmul_eq_mul, mul_div_assoc]

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogTailAnalytic
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

namespace OAI

open scoped BigOperators
open PiExponent.AnalyticCollision PiExponent.LogTailAnalytic

namespace PiExponent.PeriodAnalytic

noncomputable def periodSeries (b center : ℂ) (h d : ℕ) : PowerSeries ℂ :=
  PowerSeries.C b * (1 + PowerSeries.X) ^ h *
    (PowerSeries.C center + PowerSeries.log ℂ) ^ d

noncomputable def periodFunction (b center : ℂ) (h d : ℕ) (t : ℂ) : ℂ :=
  b * (1 + t) ^ h * (center + Complex.log (1 + t)) ^ d

theorem hasSum_coeff_C (b z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n (PowerSeries.C b) * z ^ n) b := by
  convert hasSum_ite_eq 0 b using 1
  funext n
  by_cases hn : n = 0 <;> simp [PowerSeries.coeff_C, hn]

theorem hasSum_coeff_X (z : ℂ) :
    HasSum (fun n => PowerSeries.coeff n (PowerSeries.X : PowerSeries ℂ) * z ^ n) z := by
  convert hasSum_ite_eq 1 z using 1
  funext n
  by_cases hn : n = 1 <;> simp [PowerSeries.coeff_X, hn]

theorem hasSum_coeff_add {f g : PowerSeries ℂ} {x y z : ℂ}
    (hf : HasSum (fun n => PowerSeries.coeff n f * z ^ n) x)
    (hg : HasSum (fun n => PowerSeries.coeff n g * z ^ n) y) :
    HasSum (fun n => PowerSeries.coeff n (f + g) * z ^ n) (x + y) := by
  simpa only [map_add, add_mul] using hf.add hg

theorem hasSum_periodSeries (b center : ℂ) (h d : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    HasSum (fun n => PowerSeries.coeff n (periodSeries b center h d) * z ^ n)
      (periodFunction b center h d z) := by
  exact hasSum_coeff_mul
    (hasSum_coeff_mul (hasSum_coeff_C b z)
      (hasSum_coeff_pow (hasSum_coeff_add (hasSum_coeff_one z) (hasSum_coeff_X z)) h))
    (hasSum_coeff_pow (hasSum_coeff_add (hasSum_coeff_C center z) (hasSum_formal_log hz)) d)

theorem analyticAt_periodFunction (b center : ℂ) (h d : ℕ) {z : ℂ} (hz : ‖z‖ < 1) :
    AnalyticAt ℂ (periodFunction b center h d) z := by
  unfold periodFunction
  apply AnalyticAt.mul
  · fun_prop
  · exact (analyticAt_const.add ((analyticAt_const.add analyticAt_id).clog
      (Complex.mem_slitPlane_of_norm_lt_one hz))).pow d

theorem hasFPowerSeriesAt_periodFunction (b center : ℂ) (h d : ℕ) :
    HasFPowerSeriesAt (periodFunction b center h d)
      (FormalMultilinearSeries.ofScalars ℂ (fun n => PowerSeries.coeff n
        (periodSeries b center h d))) 0 := by
  rw [hasFPowerSeriesAt_iff]
  filter_upwards [Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with z hz
  have hn : ‖z‖ < 1 := by simpa only [Metric.mem_ball, dist_zero_right] using hz
  simpa only [FormalMultilinearSeries.coeff_ofScalars, zero_add, smul_eq_mul, mul_comm] using
    hasSum_periodSeries b center h d hn

theorem rowTest_periodFunction_eq_coeff (b center : ℂ) (h d ell : ℕ) :
    rowTest ell (periodFunction b center h d) =
      PowerSeries.coeff ell (periodSeries b center h d) := by
  have hd : DifferentiableOn ℂ (periodFunction b center h d)
      (Metric.closedBall 0 (1 / 2)) := by
    intro z hz
    apply (analyticAt_periodFunction b center h d ?_).differentiableAt.differentiableWithinAt
    have hz' : ‖z‖ ≤ 1 / 2 := by simpa only [Metric.mem_closedBall, dist_zero_right] using hz
    linarith
  have hp := hd.hasFPowerSeriesOnBall (R := (1 / 2 : NNReal)) (by norm_num)
  have he := hp.hasFPowerSeriesAt.eq_formalMultilinearSeries
    (hasFPowerSeriesAt_periodFunction b center h d)
  have hh := congrArg (fun p : FormalMultilinearSeries ℂ ℂ ℂ => p ell (fun _ => 1)) he
  simpa only [rowTest, FormalMultilinearSeries.apply_eq_prod_smul_coeff,
    Finset.prod_const_one, one_smul, FormalMultilinearSeries.coeff_ofScalars,
    NNReal.coe_div, NNReal.coe_one, NNReal.coe_ofNat] using hh

theorem rowTest_congr_sphere {f g : ℂ → ℂ}
    (hfg : ∀ z ∈ Metric.sphere (0 : ℂ) (1 / 2), f z = g z) (ell : ℕ) :
    rowTest ell f = rowTest ell g := by
  simp only [rowTest, cauchyPowerSeries_apply]
  congr 1
  apply circleIntegral.integral_congr (by norm_num)
  intro z hz
  change (1 / (z - 0)) ^ ell • (z - 0)⁻¹ • f z =
    (1 / (z - 0)) ^ ell • (z - 0)⁻¹ • g z
  rw [hfg z hz]

theorem periodFunction_eq_exponentialMonomial (b center : ℂ) (h d : ℕ)
    (hcenter : Complex.exp center = 1) {z : ℂ} (hz : ‖z‖ < 1) :
    periodFunction b center h d z =
      exponentialMonomial b (h : ℂ) d (center + Complex.log (1 + z)) := by
  have hz0 : 1 + z ≠ 0 := by
    intro heq
    have heq' : z = -1 := by linear_combination heq
    simp [heq'] at hz
  unfold periodFunction exponentialMonomial
  rw [Complex.exp_nat_mul, Complex.exp_add, hcenter, Complex.exp_log hz0, one_mul]

theorem exp_period_center (j : ℕ) :
    Complex.exp ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)) = 1 := by
  rw [Complex.exp_nat_mul, Complex.exp_two_pi_mul_I, one_pow]

theorem rowTest_exponentialMonomial_eq_coeff (b : ℂ) (j h d ell : ℕ) :
    rowTest ell (fun t => exponentialMonomial b (h : ℂ) d
      ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I) + Complex.log (1 + t))) =
    PowerSeries.coeff ell (periodSeries b ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I)) h d) := by
  rw [← rowTest_periodFunction_eq_coeff]
  apply rowTest_congr_sphere
  intro t ht
  symm
  apply periodFunction_eq_exponentialMonomial _ _ _ _ (exp_period_center j)
  have hn : ‖t‖ = (1 / 2 : ℝ) := by simpa only [Metric.mem_sphere, dist_zero_right] using ht
  rw [hn]
  norm_num

theorem periodMonomial_coeff_eq_rowTest {m : ℕ} (j h ell : ℕ)
    (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    PowerSeries.coeff ell ((MatrixTranslation.periodMonomial j
      (2 * (Real.pi : ℂ) * Complex.I) h a).coeff A) =
    rowTest ell (fun t => exponentialMonomial
      ((∏ i, (a i).choose (A i) : ℕ) : ℂ) (h : ℂ) (∑ i : Fin m, (a i - A i))
      ((j : ℂ) * (2 * (Real.pi : ℂ) * Complex.I) + Complex.log (1 + t))) := by
  rw [rowTest_exponentialMonomial_eq_coeff, MatrixTranslation.periodMonomial_coeff]
  simp only [periodSeries, MatrixTranslation.periodCoordinate, map_natCast]

theorem norm_binomial_product_le {m : ℕ} (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    ‖((∏ i, (a i).choose (A i) : ℕ) : ℂ)‖ ≤ (2 : ℝ) ^ (∑ i, a i) := by
  rw [Complex.norm_natCast]
  have h : (∏ i, (a i).choose (A i) : ℕ) ≤ 2 ^ (∑ i, a i) := by
    calc
      _ ≤ ∏ i, 2 ^ a i := Finset.prod_le_prod (fun i _ => Nat.choose_le_two_pow _ _)
      _ = _ := Finset.prod_pow_eq_pow_sum _ _ _
  exact_mod_cast h

noncomputable def columnFunction {m : ℕ} (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) : ℂ → ℂ :=
  exponentialMonomial ((∏ i, (a i).choose (A i) : ℕ) : ℂ) (h : ℂ)
    (∑ i : Fin m, (a i - A i))

theorem differentiable_columnFunction {m : ℕ} (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) : Differentiable ℂ (columnFunction h a A) :=
  differentiable_exponentialMonomial _ _ _

theorem norm_columnFunction_le {m : ℕ} (h : ℕ) (a : Fin m → ℕ)
    (A : Fin m →₀ ℕ) (w : Fin m → ℝ) {R H w0 wstar : ℝ}
    (hR : 1 ≤ R) (hH : 0 ≤ H) (hw0 : 0 < w0) (hws : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) (hcol : w0 * h + ∑ i, w i * a i ≤ H)
    {z : ℂ} (hz : ‖z‖ ≤ R) :
    ‖columnFunction h a A z‖ ≤
      Real.exp (H * (R / w0 + Real.log (2 * R) / wstar)) := by
  have hwpos (i) : 0 ≤ w i := hws.le.trans (hw i)
  have hsum0 : 0 ≤ ∑ i, w i * a i := Finset.sum_nonneg fun i _ => mul_nonneg (hwpos i) (Nat.cast_nonneg _)
  have hh : ‖(h : ℂ)‖ ≤ H / w0 := by
    rw [Complex.norm_natCast, le_div_iff₀ hw0]
    nlinarith
  have htot : (((∑ i, a i : ℕ) : ℝ)) ≤ H / wstar := by
    rw [le_div_iff₀ hws]
    have hs : wstar * ∑ i, (a i : ℝ) ≤ ∑ i, w i * a i := by
      rw [Finset.mul_sum]
      exact Finset.sum_le_sum fun i _ => mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _)
    have hcast : ((∑ i, a i : ℕ) : ℝ) = ∑ i, (a i : ℝ) := by push_cast; rfl
    rw [hcast]
    nlinarith
  exact norm_exponentialMonomial_le_exp_budget _ _ _ _ hR hH hw0 hws hz
    (norm_binomial_product_le a A) hh
    (Finset.sum_le_sum fun i _ => Nat.sub_le _ _) htot

end PiExponent.PeriodAnalytic

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean <==
import Mathlib.Algebra.Ring.GeomSum
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPrefixes
import OAI.NumberTheory.PiExponent.Polynomials.HilbertPolynomialBase

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def degreeAt {m : ℕ} (degrees : Fin m → ℕ) (i : ℕ) : ℕ :=
  if hi : i < m then degrees ⟨i, hi⟩ else 0

theorem regular_prefix_series
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (n : ℕ) (hn : n ≤ rs.length) :
    sectionHilbertSeries (Ideal.ofList (rs.take n)) =
      (∏ i ∈ Finset.range n, (1 - PowerSeries.X ^ degreeAt degrees i)) *
        sectionHilbertSeries (⊥ : Ideal (MvPolynomial σ k)) := by
  induction n with
  | zero => simp
  | succ n ih =>
    have hlt : n < rs.length := hn
    have hn' : n ≤ rs.length := Nat.le_of_lt hlt
    rw [PiExponentSiegel.W20.prefixIdeal_succ rs ⟨n, hlt⟩]
    simp only [Fin.getElem_fin]
    have hh : (rs[n]'hlt).IsHomogeneous (degrees ⟨n, hlt⟩) := by
      simpa only [Fin.getElem_fin] using hhom ⟨n, hlt⟩
    have hr : IsRightRegular (Ideal.Quotient.mk (Ideal.ofList (rs.take n)) (rs[n]'hlt)) := by
      simpa only [Fin.getElem_fin] using
        PiExponentSiegel.W20.regular_next_mod_prefix rs hreg ⟨n, hlt⟩
    rw [sectionHilbertSeries_regular_step _
      (PiExponentSiegel.W20.prefixIdeal_homogeneous rs degrees hhom n)
      (rs[n]'hlt) hh hr]
    rw [ih hn', Finset.prod_range_succ]
    simp only [degreeAt, dite_eq_left hlt]
    ac_rfl

theorem degree_factors_mul_invOneSubPow (D : ℕ → ℕ) (m : ℕ) :
    (∏ i ∈ Finset.range m, (1 - (PowerSeries.X : PowerSeries ℤ) ^ D i)) *
      (PowerSeries.invOneSubPow ℤ m).val =
      ∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
        (PowerSeries.X : PowerSeries ℤ) ^ j := by
  have hfactor :
      (∏ i ∈ Finset.range m, (1 - (PowerSeries.X : PowerSeries ℤ) ^ D i)) =
        (∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
          (PowerSeries.X : PowerSeries ℤ) ^ j) * (1 - PowerSeries.X) ^ m := by
    simp_rw [← geom_sum_mul_neg]
    rw [Finset.prod_mul_distrib]
    simp
  rw [hfactor, mul_assoc, ← PowerSeries.invOneSubPow_inv_eq_one_sub_pow]
  rw [(PowerSeries.invOneSubPow ℤ m).inv_val, mul_one]

theorem regular_sequence_series_geometric [Fintype σ]
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) :
    sectionHilbertSeries (Ideal.ofList rs) =
      ∏ i ∈ Finset.range rs.length, ∑ j ∈ Finset.range (degreeAt degrees i),
        (PowerSeries.X : PowerSeries ℤ) ^ j := by
  have h := regular_prefix_series rs degrees hhom hreg rs.length le_rfl
  simp only [List.take_length] at h
  rw [h, sectionHilbertSeries_bot hσ, ← hlen]
  exact degree_factors_mul_invOneSubPow (degreeAt degrees) rs.length

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean <==
import Mathlib.Data.Fintype.Fin
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.Group.Subgroup.Ker

namespace OAI

namespace PiExponent.AddEquivSignedSum
open scoped BigOperators

theorem map_signed_sum {A B : Type*} [AddCommGroup A] [AddCommGroup B]
    (E : A ≃+ B) (q : ℕ) (f : Fin (q+2) → A) :
    E (∑ k, (-1 : ℤ)^k.val • f k) = ∑ k, (-1 : ℤ)^k.val • E (f k) := by
  simp only [map_sum, map_zsmul]

theorem map_signed_sum_eq {A B : Type*} [AddCommGroup A] [AddCommGroup B]
    (E : A ≃+ B) (q : ℕ) (f : Fin (q+2) → A) (g : Fin (q+2) → B)
    (h : ∀ k, E (f k) = g k) :
    E (∑ k, (-1 : ℤ)^k.val • f k) = ∑ k, (-1 : ℤ)^k.val • g k := by
  rw [map_signed_sum]
  exact Finset.sum_congr rfl (fun k _ => congrArg (fun z => (-1 : ℤ)^k.val • z) (h k))

end PiExponent.AddEquivSignedSum

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean <==
import Mathlib.Algebra.Group.Subgroup.Ker

namespace OAI

namespace PiExponent.AdditiveKernelTransport

variable {A A' B B' : Type*}
  [AddCommGroup A] [AddCommGroup A'] [AddCommGroup B] [AddCommGroup B']

theorem equiv_zero (e : A ≃+ B) : e 0 = 0 := map_zero e

def kernelEquiv (e : A ≃+ B) (e' : A' ≃+ B')
    (d : A →+ A') (D : B →+ B') (h : ∀ x, e' (d x) = D (e x)) :
    d.ker ≃+ D.ker where
  toFun c := ⟨e c.val, by
    change D (e c.val) = 0
    rw [← h, c.property, map_zero]⟩
  invFun c := ⟨e.symm c.val, by
    change d (e.symm c.val) = 0
    apply e'.injective
    rw [h, e.apply_symm_apply, map_zero]
    exact c.property⟩
  left_inv c := Subtype.ext (e.symm_apply_apply c.val)
  right_inv c := Subtype.ext (e.apply_symm_apply c.val)
  map_add' c b := Subtype.ext (map_add e c.val b.val)

theorem kernelEquiv_val (e : A ≃+ B) (e' : A' ≃+ B')
    (d : A →+ A') (D : B →+ B') (h : ∀ x, e' (d x) = D (e x))
    (c : d.ker) : (kernelEquiv e e' d D h c).val = e c.val := rfl

theorem transport_primitives {A₂ B₂ : Type*} [AddCommGroup A₂] [AddCommGroup B₂]
    (e₀ : A ≃+ B) (e₁ : A' ≃+ B') (e₂ : A₂ ≃+ B₂)
    (d₀ : A →+ A') (d₁ : A' →+ A₂) (D₀ : B →+ B') (D₁ : B' →+ B₂)
    (h₀ : ∀ x, e₁ (d₀ x) = D₀ (e₀ x))
    (h₁ : ∀ x, e₂ (d₁ x) = D₁ (e₁ x))
    (hp : ∀ c, D₁ c = 0 → ∃ b, D₀ b = c) :
    ∀ c, d₁ c = 0 → ∃ b, d₀ b = c := by
  intro c hc
  have hclosed : D₁ (e₁ c) = 0 := by rw [← h₁, hc, map_zero]
  obtain ⟨b, hb⟩ := hp (e₁ c) hclosed
  refine ⟨e₀.symm b, e₁.injective ?_⟩
  rw [h₀, e₀.apply_symm_apply, hb]

end PiExponent.AdditiveKernelTransport

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean <==
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.Parameters
import OAI.NumberTheory.PiExponent.Approximation.Sigma
import OAI.NumberTheory.PiExponent.Approximation.SuccessiveApproximations
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparation
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparationConstant
import OAI.NumberTheory.PiExponent.LocalAlgebra.Dimension

namespace OAI

namespace PiExponent

noncomputable def interpolationSeparationConstant (m : ℕ) (sigma : ℚ) : ℝ :=
  2 * ((m : ℝ) + 2) ^ (m + 2) *
    (1 + ((m : ℝ) + 2) / (sigma : ℝ)) ^ (m + 2)

theorem interpolationSeparationConstant_pos (m : ℕ) (sigma : ℚ)
    (hsigma : 0 < (sigma : ℝ)) : 0 < interpolationSeparationConstant m sigma := by
  unfold interpolationSeparationConstant
  positivity

noncomputable def weightErrorCoefficient (nu theta : ℝ) (K : ℕ) : ℝ :=
  theta + Real.log 4 + Real.log (2 * (K : ℝ)) + nu + Real.log (200 * (K : ℝ))

theorem weightErrorCoefficient_nonneg (nu theta : ℝ) (K : ℕ)
    (hnu : 0 < nu) (htheta : 0 < theta) (hK : 1 ≤ K) :
    0 ≤ weightErrorCoefficient nu theta K := by
  have hKr : (1 : ℝ) ≤ K := by exact_mod_cast hK
  have h4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  have h2K : 0 ≤ Real.log (2 * (K : ℝ)) := Real.log_nonneg (by linarith)
  have h200K : 0 ≤ Real.log (200 * (K : ℝ)) := Real.log_nonneg (by linarith)
  unfold weightErrorCoefficient
  linarith

theorem exists_initial_scale (nu theta epsilon : ℝ) (_htheta : 0 < theta)
    (hepsilon : 0 < epsilon) :
    ∃ F0 : ℝ, 0 < F0 ∧ 2 / theta < F0 ∧ nu / F0 < epsilon / 3 := by
  obtain ⟨N, hN⟩ := exists_nat_gt (max 1 (max (2 / theta) (3 * nu / epsilon)))
  have hF : 1 < (N : ℝ) := lt_of_le_of_lt (le_max_left _ _) hN
  have hthetaF : 2 / theta < (N : ℝ) :=
    lt_of_le_of_lt ((le_max_left _ _).trans (le_max_right _ _)) hN
  have hnuF : 3 * nu / epsilon < (N : ℝ) :=
    lt_of_le_of_lt ((le_max_right _ _).trans (le_max_right _ _)) hN
  refine ⟨N, by linarith, hthetaF, ?_⟩
  apply (div_lt_iff₀ (show (0 : ℝ) < N by linarith)).2
  have := (div_lt_iff₀ hepsilon).mp hnuF
  nlinarith

structure AdmissibleParameters (nu Lambda c : ℝ) where
  base : Parameters nu
  epsilon : ℝ
  F0 : ℝ
  m : ℕ
  K : ℕ
  w0 : ℚ
  v0 : ℚ
  sigma : ℚ
  p : ℕ → ℤ
  q : ℕ → ℕ
  x : ℕ → ℝ
  wstar : ℝ
  epsilon_pos : 0 < epsilon
  epsilon_lt_gap : epsilon <
    nu * ((base.A : ℝ) * (1 - base.eta) - base.theta) - (1 - base.theta)
  epsilon_le_half : epsilon ≤ 1 / 2
  F0_pos : 0 < F0
  F0_large : 2 / (base.theta : ℝ) < F0
  initial_margin : nu / F0 < epsilon / 3
  m_pos : 1 ≤ m
  K_eq : K = dimensionK (base.C : ℝ) m
  K_pos : 1 ≤ K
  w0_eq : (w0 : ℝ) = dimensionW (base.B : ℝ) m
  v0_eq : (v0 : ℝ) = dimensionV (base.theta : ℝ) base.B base.C m
  w0_pos : 0 < (w0 : ℝ)
  v0_pos : 0 < (v0 : ℝ)
  volume_eq : (K : ℝ) * ((w0 : ℝ) / v0) * (base.theta : ℝ) ^ m = 1 / 2
  volume_lt_one : (K : ℝ) * (base.theta : ℝ) ^ m < 1
  dimension_margin :
    (Lambda * F0 * (m : ℝ) + 2 * Real.log 2) / (v0 : ℝ) +
      100 * (K : ℝ) / (w0 : ℝ) < epsilon / 3
  collision_margin : 2 < c *
    (base.eta ^ 2 * (K : ℝ) * (base.theta : ℝ) ^ m /
      (((m : ℝ) + 1) * (v0 : ℝ) * (base.A : ℝ) ^ m))
  sigma_pos : 0 < (sigma : ℝ)
  sigma_volume : (1 + 3 * (sigma : ℝ)) ^ (m + 1) *
    ((K : ℝ) * ((w0 : ℝ) / v0) * (base.theta : ℝ) ^ m) < 1
  sigma_centers : (1 + 3 * (sigma : ℝ)) ^ m *
    ((K : ℝ) * (base.theta : ℝ) ^ m) < 1
  sigma_theta : (1 + (sigma : ℝ)) * (base.theta : ℝ) < 1
  x_zero : x 0 = 1
  x_log : ∀ n, x (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ)
  approximations : ∀ n, 2 ≤ q n ∧ p n ≠ 0 ∧
    |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu)
  x_one_le : ∀ i, 1 ≤ x i
  weight_growth : PiExponentApprox.SeparatedWeightGrowth m
    (PiExponentApprox.weightSeparationFactor m (interpolationSeparationConstant m sigma)
      w0 v0 base.theta) x
  wstar_pos : 0 < wstar
  wstar_lower : ∀ i : Fin m, wstar ≤ x (i.val + 1)
  wstar_attained : ∃ i : Fin m, wstar = x (i.val + 1)
  weight_margin : Lambda * (∑ i : Fin m, 1 / x (i.val + 1)) +
    weightErrorCoefficient nu base.theta K / wstar < epsilon / 3

theorem exists_admissible_parameters
    (nu Lambda c : ℝ) (hnu : 2 < nu) (hLambda : 0 < Lambda) (hc : 0 < c)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    Nonempty (AdmissibleParameters nu Lambda c) := by
  classical
  obtain ⟨P⟩ := exists_parameters nu hnu
  let g : ℝ := nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)
  have hg : 0 < g := P.gap_pos
  let epsilon : ℝ := min (g / 2) (1 / 2)
  have hepsilon : 0 < epsilon := lt_min (by positivity) (by norm_num)
  have hepsg : epsilon < g := lt_of_le_of_lt (min_le_left _ _) (by linarith)
  have hepshalf : epsilon ≤ 1 / 2 := min_le_right _ _
  have heps3 : 0 < epsilon / 3 := by positivity
  obtain ⟨F0, hF0, hFtheta, hFmargin⟩ :=
    exists_initial_scale nu P.theta epsilon P.theta_pos hepsilon
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  obtain ⟨m, hm, hdim, hcollision⟩ := exists_dimension_margin
    P.theta P.A P.B P.C P.eta (Lambda * F0) (2 * Real.log 2)
    (epsilon / 3) (2 / c) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (mul_pos hLambda hF0).le (by positivity) heps3
  let K : ℕ := dimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 2 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := dimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = dimensionW P.B m := by simp [w0, dimensionW]
  have hv0eq : (v0 : ℝ) = dimensionV P.theta P.B P.C m := by
    simp [v0, dimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact dimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact dimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m = 1 / 2 := by
    rw [hw0eq, hv0eq]
    exact dimension_volume P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  have hvolume1 : (K : ℝ) * (P.theta : ℝ) ^ m < 1 :=
    dimension_volume_lt_one P.theta P.C P.theta_pos P.C_pos.le P.C_theta_lt_one m hm
  have hcollision' : 2 < c *
      (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m)) := by
    rw [hv0eq]
    change 2 < c * (P.eta ^ 2 * (dimensionK (P.C : ℝ) m : ℝ) *
      (P.theta : ℝ) ^ m / (((m : ℝ) + 1) *
        dimensionV (P.theta : ℝ) P.B P.C m * (P.A : ℝ) ^ m))
    rw [dimension_collision_identity P.theta P.A P.B P.C P.eta
      P.theta_pos P.A_pos P.B_pos P.one_lt_C.le]
    have hh := (div_lt_iff₀ hc).mp hcollision
    nlinarith
  obtain ⟨sigma, hsigma, hsigmaVol, hsigmaK, hsigmaTheta⟩ :=
    exists_small_rational_sigma m (1 / 2)
      ((K : ℝ) * (P.theta : ℝ) ^ m) P.theta (by norm_num) hvolume1 P.theta_lt_one
  have hnupos : 0 < nu := by linarith
  have hS : 0 ≤ weightErrorCoefficient nu P.theta K :=
    weightErrorCoefficient_nonneg nu P.theta K hnupos P.theta_pos hK
  obtain ⟨X, hX, hXmargin⟩ := exists_uniform_weight_error_margin m Lambda
    (weightErrorCoefficient nu P.theta K) (epsilon / 3) hLambda hS heps3
  obtain ⟨p, q, x, hx0, hxlog, happ, hx1, hgrowth⟩ :=
    exists_normalized_successive_approximations nu X
      (PiExponentApprox.weightSeparationFactor m
        (interpolationSeparationConstant m sigma) w0 v0 P.theta) hnupos hbad
  obtain ⟨wstar, hwstarX, hwstarLower, hwstarAttained⟩ :=
    exists_minimum_weight m hm (fun i : Fin m => x (i.val + 1)) X
      (fun i => (happ i.val).2.2.2.2)
  have hwstar : 0 < wstar := lt_of_lt_of_le zero_lt_one (le_trans hX hwstarX.le)
  refine ⟨{
    base := P
    epsilon := epsilon
    F0 := F0
    m := m
    K := K
    w0 := w0
    v0 := v0
    sigma := sigma
    p := p
    q := q
    x := x
    wstar := wstar
    epsilon_pos := hepsilon
    epsilon_lt_gap := hepsg
    epsilon_le_half := hepshalf
    F0_pos := hF0
    F0_large := hFtheta
    initial_margin := hFmargin
    m_pos := hm
    K_eq := rfl
    K_pos := hK
    w0_eq := hw0eq
    v0_eq := hv0eq
    w0_pos := hw0
    v0_pos := hv0
    volume_eq := hvolume
    volume_lt_one := hvolume1
    dimension_margin := ?_
    collision_margin := hcollision'
    sigma_pos := hsigma
    sigma_volume := ?_
    sigma_centers := hsigmaK
    sigma_theta := hsigmaTheta
    x_zero := hx0
    x_log := hxlog
    approximations := fun n => ⟨(happ n).1, (happ n).2.1, (happ n).2.2.1⟩
    x_one_le := hx1
    weight_growth := fun i hi _ => hgrowth i hi
    wstar_pos := hwstar
    wstar_lower := hwstarLower
    wstar_attained := hwstarAttained
    weight_margin := hXmargin wstar (fun i : Fin m => x (i.val + 1))
      hwstarX hwstarLower
  }⟩
  · rw [hv0eq, hw0eq]
    exact hdim
  · rw [hvolume]
    exact hsigmaVol

namespace AdmissibleParameters

variable {nu Lambda c : ℝ} (d : AdmissibleParameters nu Lambda c)

noncomputable def rationalWeight : ℕ → ℚ
  | 0 => 1
  | n + 1 => (Nat.ceil (Real.log (d.q n)) : ℚ)

theorem cast_rationalWeight (i : ℕ) : (d.rationalWeight i : ℝ) = d.x i := by
  cases i with
  | zero => simpa [rationalWeight] using d.x_zero.symm
  | succ n => simpa [rationalWeight] using (d.x_log n).symm

theorem rationalWeight_pos (i : ℕ) : 0 < d.rationalWeight i := by
  have h : (0 : ℝ) < (d.rationalWeight i : ℝ) := by
    rw [d.cast_rationalWeight]
    exact zero_lt_one.trans_le (d.x_one_le i)
  exact_mod_cast h

theorem multiplicity_constant_bound (k : ℕ) (hk : k ≤ d.m) :
    2 * (k.factorial : ℝ) * (((d.m : ℝ) + 2) / (d.sigma : ℝ)) ^ k ≤
      interpolationSeparationConstant d.m d.sigma := by
  exact PiExponentApprox.multiplicity_constant_le_enlarged d.m k d.sigma d.sigma_pos hk

theorem rectangular_multiplicity_constant_bound (k : ℕ) (hk : k ≤ d.m) :
    (k : ℝ) ^ k * (((d.m : ℝ) + 2) / (d.sigma : ℝ)) ^ k ≤
      interpolationSeparationConstant d.m d.sigma := by
  exact PiExponentApprox.rectangular_multiplicity_constant_le_enlarged
    d.m k d.sigma d.sigma_pos hk

theorem separated_weight_products
    (A B : Finset ℕ) (hcard : A.card = B.card)
    (hA : A ⊆ Finset.range (d.m + 1)) (hB : B ⊆ Finset.range (d.m + 1))
    (i : ℕ) (hi : 0 < i) (hiA : i ∈ A) (hiB : i ∉ B)
    (hbelow : ∀ j ∈ B \ A, j < i) :
    interpolationSeparationConstant d.m d.sigma *
      (∏ j ∈ B, PiExponentApprox.geometricJetWeight d.v0 d.base.theta d.x j) <
      ∏ j ∈ A, PiExponentApprox.geometricDegreeWeight d.w0 d.x j := by
  exact PiExponentApprox.geometric_weight_products_separated d.m
    (interpolationSeparationConstant d.m d.sigma) d.w0 d.v0 d.base.theta d.x
    (interpolationSeparationConstant_pos d.m d.sigma d.sigma_pos)
    d.w0_pos d.v0_pos d.base.theta_pos d.x_zero d.x_one_le d.weight_growth
    A B hcard hA hB i hi hiA hiB hbelow

theorem total_error_lt_gap :
    nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar) <
      nu * ((d.base.A : ℝ) * (1 - d.base.eta) - d.base.theta) -
        (1 - d.base.theta) := by
  have h1 := d.initial_margin
  have h2 := d.dimension_margin
  have h3 := d.weight_margin
  have h4 := d.epsilon_lt_gap
  linarith

theorem collision_exceeds_one_add_error :
    1 + (nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar)) <
      c * (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
        (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m)) := by
  have h1 := d.initial_margin
  have h2 := d.dimension_margin
  have h3 := d.weight_margin
  have h4 := d.epsilon_le_half
  have h5 := d.collision_margin
  linarith

noncomputable def arithmeticError : ℝ :=
  Lambda * d.F0 * (d.m : ℝ) / (d.v0 : ℝ) +
    Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) + (d.base.theta : ℝ) / d.wstar

noncomputable def translationError : ℝ :=
  nu / d.F0 + Real.log 2 / (d.v0 : ℝ) +
    (Real.log 4 + Real.log (2 * (d.K : ℝ)) + nu) / d.wstar

noncomputable def holomorphicError : ℝ :=
  100 * (d.K : ℝ) / (d.w0 : ℝ) + Real.log 2 / (d.v0 : ℝ) +
    Real.log (200 * (d.K : ℝ)) / d.wstar

noncomputable def analyticError : ℝ := d.translationError + d.holomorphicError

theorem error_sum_eq : d.arithmeticError + d.analyticError =
    nu / d.F0 +
      ((Lambda * d.F0 * (d.m : ℝ) + 2 * Real.log 2) / (d.v0 : ℝ) +
        100 * (d.K : ℝ) / (d.w0 : ℝ)) +
      (Lambda * (∑ i : Fin d.m, 1 / d.x (i.val + 1)) +
        weightErrorCoefficient nu d.base.theta d.K / d.wstar) := by
  unfold arithmeticError analyticError translationError holomorphicError weightErrorCoefficient
  ring

theorem error_sum_lt_gap : d.arithmeticError + d.analyticError <
    nu * ((d.base.A : ℝ) * (1 - d.base.eta) - d.base.theta) -
      (1 - d.base.theta) := by
  rw [d.error_sum_eq]
  exact d.total_error_lt_gap

theorem collision_exceeds_error_sum : 1 + d.arithmeticError + d.analyticError <
    c * (d.base.eta ^ 2 * (d.K : ℝ) * (d.base.theta : ℝ) ^ d.m /
      (((d.m : ℝ) + 1) * (d.v0 : ℝ) * (d.base.A : ℝ) ^ d.m)) := by
  rw [add_assoc, d.error_sum_eq]
  exact d.collision_exceeds_one_add_error

end AdmissibleParameters

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedAnnihilatedDescent
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing

namespace OAI

namespace PiExponentSeshadri.ClosedAnnihilatedDescent
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
variable {R S : CommRingCat.{0}}

def surjectiveModule (φ : R ⟶ S) (hφ : Function.Surjective φ) (M : ModuleCat R)
    (h : RingHom.ker φ.hom ≤ Module.annihilator R M) : ModuleCat S :=
  (ModuleCat.restrictScalars (φ.hom.quotientKerEquivOfSurjective hφ).symm.toRingHom).obj
    (quotientModule (RingHom.ker φ.hom) M h)

def surjectiveModuleRestrictIso (φ : R ⟶ S) (hφ : Function.Surjective φ)
    (M : ModuleCat R) (h : RingHom.ker φ.hom ≤ Module.annihilator R M) :
    (ModuleCat.restrictScalars φ.hom).obj (surjectiveModule φ hφ M h) ≅ M :=
  (ModuleCat.restrictScalarsComp'App φ.hom
    (φ.hom.quotientKerEquivOfSurjective hφ).symm.toRingHom
    (Ideal.Quotient.mk (RingHom.ker φ.hom))
    (RingHom.quotientKerEquivOfSurjective_symm_comp hφ).symm
    (quotientModule (RingHom.ker φ.hom) M h)).symm ≪≫ quotientModuleRestrictIso _ M h

def specSurjectiveDescent (φ : R ⟶ S) (hφ : Function.Surjective φ)
    (M : (Spec R).Modules)
    (h : RingHom.ker φ.hom ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Spec S).Modules := tilde (surjectiveModule φ hφ (moduleSpecΓFunctor.obj M) h)

def specSurjectiveDescentPushforwardIso (φ : R ⟶ S) (hφ : Function.Surjective φ)
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    (h : RingHom.ker φ.hom ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Scheme.Modules.pushforward (Spec.map φ)).obj (specSurjectiveDescent φ hφ M h) ≅ M :=
  specPushforwardTildeIso _ _ ≪≫
    (tilde.functor R).mapIso (surjectiveModuleRestrictIso φ hφ (moduleSpecΓFunctor.obj M) h) ≪≫
      @asIso _ _ _ _ M.fromTildeΓ
        (Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M)

variable {X Y : Scheme.{0}}

def affineSpecTopSections [IsAffine X] (M : X.Modules) :
    moduleSpecΓFunctor.obj (PiExponent.GlobalSectionClearing.affineToSpecModule M) ≃ₗ[Γ(X,⊤)]
      Γ(M,⊤) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    change @SMul.smul Γ(X,⊤) Γ(M,⊤) (M.val.obj (op ⊤)).isModule.toSMul
      ((X.toSpecΓ.app ⊤)
        ((Spec Γ(X,⊤)).presheaf.map (homOfLE (show (⊤ : (Spec Γ(X,⊤)).Opens) ≤ ⊤ from le_top)).op
          ((Scheme.ΓSpecIso Γ(X,⊤)).inv r))) m =
      @SMul.smul Γ(X,⊤) Γ(M,⊤) (M.val.obj (op ⊤)).isModule.toSMul r m
    apply congrArg (fun a : Γ(X,⊤) =>
      @SMul.smul Γ(X,⊤) Γ(M,⊤) (M.val.obj (op ⊤)).isModule.toSMul a m)
    have hi : (homOfLE (show (⊤ : (Spec Γ(X,⊤)).Opens) ≤ ⊤ from le_top)).op = 𝟙 _ := rfl
    rw [hi, CategoryTheory.Functor.map_id]
    change X.toSpecΓ.appTop ((Scheme.ΓSpecIso Γ(X,⊤)).inv r) = r
    rw [Scheme.toSpecΓ_appTop]
    exact (Scheme.ΓSpecIso Γ(X,⊤)).inv_hom_id_apply r

lemma affineSpecTopSections_annihilator [IsAffine X] (M : X.Modules) (I : Ideal Γ(X,⊤))
    (h : I ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) :
    I ≤ Module.annihilator Γ(X,⊤)
      (moduleSpecΓFunctor.obj (PiExponent.GlobalSectionClearing.affineToSpecModule M)) := by
  intro r hr
  rw [Module.mem_annihilator] at *
  intro m
  apply (affineSpecTopSections M).injective
  rw [map_smul, map_zero]
  exact Module.mem_annihilator.mp (h hr) _

def affineDescentAlong [IsAffine X] [IsAffine Y] (f : Y ⟶ X)
    (hf : Function.Surjective f.appTop) (M : X.Modules)
    (h : RingHom.ker f.appTop.hom ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) : Y.Modules :=
  (Scheme.Modules.pushforward Y.isoSpec.inv).obj
    (specSurjectiveDescent f.appTop hf
      (PiExponent.GlobalSectionClearing.affineToSpecModule M)
      (affineSpecTopSections_annihilator M _ h))

def affineDescentAlongPushforwardIso [IsAffine X] [IsAffine Y] (f : Y ⟶ X)
    (hf : Function.Surjective f.appTop) (M : X.Modules) [M.IsQuasicoherent]
    (h : RingHom.ker f.appTop.hom ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) :
    (Scheme.Modules.pushforward f).obj (affineDescentAlong f hf M h) ≅ M := by
  let A := specSurjectiveDescent f.appTop hf
    (PiExponent.GlobalSectionClearing.affineToSpecModule M)
    (affineSpecTopSections_annihilator M _ h)
  exact (Scheme.Modules.pushforwardComp Y.isoSpec.inv f).app A ≪≫
    (Scheme.Modules.pushforwardCongr (Scheme.isoSpec_inv_naturality f).symm).app A ≪≫
    ((Scheme.Modules.pushforwardComp (Spec.map f.appTop) X.isoSpec.inv).app A).symm ≪≫
    (Scheme.Modules.pushforward X.isoSpec.inv).mapIso
      (specSurjectiveDescentPushforwardIso f.appTop hf
        (PiExponent.GlobalSectionClearing.affineToSpecModule M)
        (affineSpecTopSections_annihilator M _ h)) ≪≫
    (Scheme.Modules.pushforwardComp X.isoSpec.hom X.isoSpec.inv).app M ≪≫
    (Scheme.Modules.pushforwardCongr X.isoSpec.hom_inv_id).app M ≪≫
    (Scheme.Modules.pushforwardId X).app M

theorem exists_affine_closed_descent [IsAffine X] (f : Y ⟶ X) [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent]
    (h : RingHom.ker f.appTop.hom ≤ Module.annihilator Γ(X,⊤) Γ(M,⊤)) :
    ∃ N : Y.Modules, Nonempty ((Scheme.Modules.pushforward f).obj N ≅ M) := by
  obtain ⟨hY, hf⟩ := IsClosedImmersion.isAffine_surjective_of_isAffine f
  exact ⟨affineDescentAlong f hf M h, ⟨affineDescentAlongPushforwardIso f hf M h⟩⟩

end
end PiExponentSeshadri.ClosedAnnihilatedDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Affine

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite

variable {X Y : Scheme}

theorem isUnit_of_basicOpen_eq_top (r : Γ(X,⊤)) (hr : X.basicOpen r = ⊤) :
    IsUnit r := by
  apply X.toRingedSpace.isUnit_of_isUnit_germ ⊤ r
  intro x hx
  exact (X.mem_basicOpen_top r x).mp (by rw [hr]; trivial)

theorem appTop_reflects_isUnit (f : Y ⟶ X) (hf : Function.Surjective f)
    (r : Γ(X,⊤)) (hr : IsUnit (f.appTop r)) : IsUnit r := by
  apply isUnit_of_basicOpen_eq_top r
  apply top_unique
  intro x hx
  obtain ⟨y, rfl⟩ := hf x
  have hy : y ∈ f ⁻¹ᵁ X.basicOpen r := by
    rw [Scheme.preimage_basicOpen_top, Y.basicOpen_of_isUnit hr]
    trivial
  exact hy

theorem isAffineOpen_basicOpen_of_le (r : Γ(X,⊤)) (U : X.Opens)
    (hU : IsAffineOpen U) (hr : X.basicOpen r ≤ U) :
    IsAffineOpen (X.basicOpen r) := by
  have h := hU.basicOpen (X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op r)
  rwa [Scheme.basicOpen_res, inf_eq_right.mpr hr] at h

theorem isAffine_of_surjective_appTop (f : Y ⟶ X) [IsAffine Y]
    (hf : Function.Surjective f) (hΓ : Function.Surjective f.appTop) : IsAffine X := by
  let S : Set Γ(X,⊤) := {r | IsAffineOpen (X.basicOpen r)}
  have hcover : (⊤ : Y.Opens) ≤ ⨆ a : (f.appTop '' S), Y.basicOpen a.1 := by
    intro y hy
    obtain ⟨U, hU, hyU, -⟩ := exists_isAffineOpen_mem_and_subset
      (show f y ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨a, haU, hya⟩ := (isAffineOpen_top Y).exists_basicOpen_le
      (⟨y, hyU⟩ : f ⁻¹ᵁ U) (by trivial)
    obtain ⟨r, hr⟩ := hΓ a
    have hrU : X.basicOpen r ≤ U := by
      intro x hx
      obtain ⟨z, rfl⟩ := hf x
      apply haU
      have hz : z ∈ f ⁻¹ᵁ X.basicOpen r := hx
      rwa [Scheme.preimage_basicOpen_top, hr] at hz
    have hrS : r ∈ S := isAffineOpen_basicOpen_of_le r U hU hrU
    exact Opens.mem_iSup.mpr ⟨⟨a, r, hrS, hr⟩, hya⟩
  have hmap : Ideal.map f.appTop.hom (Ideal.span S) = ⊤ := by
    rw [Ideal.map_span]
    exact (isAffineOpen_top Y).self_le_iSup_basicOpen_iff.mp hcover
  obtain ⟨r, hrS, hr⟩ := (Ideal.mem_map_iff_of_surjective f.appTop.hom hΓ).mp
    (show (1 : Γ(Y,⊤)) ∈ Ideal.map f.appTop.hom (Ideal.span S) by rw [hmap]; trivial)
  have hunit : IsUnit r := appTop_reflects_isUnit f hf r (hr ▸ isUnit_one)
  exact isAffine_of_isAffineOpen_basicOpen S
    ((Ideal.span S).eq_top_of_isUnit_mem hrS hunit) (fun r hr => hr)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean <==
import Mathlib.Analysis.Complex.Norm
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FunProp

namespace OAI

namespace PiExponent

noncomputable def approximatePeriod (p : ℤ) (q : ℕ) : ℂ :=
  2 * Complex.I * (p : ℂ) / (q : ℂ)

theorem approximatePeriod_ne_zero {p : ℤ} {q : ℕ} (hp : p ≠ 0) (hq : q ≠ 0) :
    approximatePeriod p q ≠ 0 := by
  unfold approximatePeriod
  exact div_ne_zero
    (mul_ne_zero (mul_ne_zero (by norm_num) Complex.I_ne_zero) (by exact_mod_cast hp))
    (by exact_mod_cast hq)

theorem approximation_centers_injective {p : ℤ} {q : ℕ}
    (hp : p ≠ 0) (hq : q ≠ 0) :
    Function.Injective (fun j : ℕ => (j : ℂ) * approximatePeriod p q) := by
  intro j k h
  have heq : (j : ℂ) = (k : ℂ) := mul_right_cancel₀ (approximatePeriod_ne_zero hp hq) h
  exact_mod_cast heq

noncomputable def logarithmicPeriod : ℂ := 2 * (Real.pi : ℂ) * Complex.I

theorem norm_period_error (p : ℤ) (q : ℕ) :
    ‖approximatePeriod p q - logarithmicPeriod‖ =
      2 * |Real.pi - (p : ℝ) / q| := by
  have heq : approximatePeriod p q - logarithmicPeriod =
      (2 * Complex.I) * (((p : ℝ) / q - Real.pi : ℝ) : ℂ) := by
    unfold approximatePeriod logarithmicPeriod
    push_cast
    ring
  rw [heq, norm_mul, Complex.norm_real, Real.norm_eq_abs]
  norm_num [norm_mul, abs_sub_comm]

theorem norm_center_error_le (nu : ℝ) {p : ℤ} {q j K : ℕ}
    (hj : j ≤ K)
    (happrox : |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ‖(j : ℂ) * (approximatePeriod p q - logarithmicPeriod)‖ ≤
      2 * K * (q : ℝ) ^ (-nu) := by
  rw [norm_mul, norm_period_error]
  have hjR : (j : ℝ) ≤ (K : ℝ) := by exact_mod_cast hj
  have hqpow : 0 ≤ (q : ℝ) ^ (-nu) := Real.rpow_nonneg (by positivity) _
  simp only [Complex.norm_natCast]
  nlinarith [abs_nonneg (Real.pi - (p : ℝ) / q)]

theorem ceil_log_bounds {q : ℕ} (hq : 1 ≤ q) :
    0 ≤ (⌈Real.log q⌉₊ : ℝ) - Real.log q ∧
      (⌈Real.log q⌉₊ : ℝ) - Real.log q < 1 := by
  have hlog : 0 ≤ Real.log (q : ℝ) := Real.log_nonneg (by exact_mod_cast hq)
  constructor
  · exact sub_nonneg.mpr (Nat.le_ceil _)
  · have := Nat.ceil_lt_add_one hlog
    linarith

theorem rpow_neg_le_exp_ceil_log (nu : ℝ) {q : ℕ} (hnu : 0 ≤ nu) (hq : 1 ≤ q) :
    (q : ℝ) ^ (-nu) ≤
      Real.exp nu * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  rw [Real.rpow_def_of_pos hqpos, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  have hw := (ceil_log_bounds hq).2
  nlinarith

theorem norm_center_error_exp (nu : ℝ) {p : ℤ} {q j K : ℕ}
    (hnu : 0 ≤ nu) (hq : 1 ≤ q) (hj : j ≤ K)
    (happrox : |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ‖(j : ℂ) * (approximatePeriod p q - logarithmicPeriod)‖ ≤
      (2 * K * Real.exp nu) * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ)) := by
  calc
    _ ≤ 2 * K * (q : ℝ) ^ (-nu) := norm_center_error_le nu hj happrox
    _ ≤ 2 * K * (Real.exp nu * Real.exp (-nu * (⌈Real.log q⌉₊ : ℝ))) :=
      mul_le_mul_of_nonneg_left (rpow_neg_le_exp_ceil_log nu hnu hq) (by positivity)
    _ = _ := by ring

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean <==
import Mathlib.Analysis.Real.Pi.Bounds
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_large_log_approximation
    (nu X : ℝ) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : ℤ, ∃ q : ℕ,
      2 ≤ q ∧ X < Real.log q ∧ p ≠ 0 ∧
        |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu) := by
  obtain ⟨N, hN⟩ := exists_nat_gt (Real.exp X)
  obtain ⟨p, q, hq, happrox⟩ := hbad (max 2 N)
  have hq2 : 2 ≤ q := le_trans (le_max_left _ _) hq
  have hNq : N ≤ q := le_trans (le_max_right _ _) hq
  have hexp : Real.exp X < (q : ℝ) := lt_of_lt_of_le hN (by exact_mod_cast hNq)
  have hlog : X < Real.log q := by
    simpa using Real.log_lt_log (Real.exp_pos X) hexp
  have hp : p ≠ 0 := by
    intro hp0
    have hpow : (q : ℝ) ^ (-nu) ≤ 1 :=
      Real.rpow_le_one_of_one_le_of_nonpos (by exact_mod_cast (by omega : 1 ≤ q))
        (by linarith)
    have hpi : Real.pi ≤ (q : ℝ) ^ (-nu) := by
      simpa [hp0, abs_of_pos Real.pi_pos] using happrox
    have hpi2 := Real.pi_gt_three
    linarith
  exact ⟨p, q, hq2, hlog, hp, happrox⟩

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean <==
import Mathlib.Algebra.Polynomial.Eval.Subring
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.NumberTheory.Chebyshev
import Mathlib.NumberTheory.Zsqrtd.GaussianInt
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.Tactic

namespace OAI

namespace PiExponent.Arithmetic

noncomputable def lcmConstant : ℝ := Real.log 4 + 4

theorem lcmConstant_pos : 0 < lcmConstant := by
  have h : 0 < Real.log (4 : ℝ) := Real.log_pos (by norm_num)
  dsimp [lcmConstant]
  linarith

theorem log_lcmUpto_le (n : ℕ) :
    Real.log (Nat.lcmUpto n : ℝ) ≤ lcmConstant * n := by
  rw [← Chebyshev.psi_eq_log_lcmUpto]
  exact Chebyshev.psi_le_const_mul_self (by positivity)

theorem gaussian_norm_one_le (z : GaussianInt) (hz : z ≠ 0) :
    1 ≤ ‖(z : ℂ)‖ := by
  have hi : (1 : ℤ) ≤ z.norm := (GaussianInt.norm_pos.mpr hz)
  have hr : (1 : ℝ) ≤ (z.norm : ℝ) := by exact_mod_cast hi
  rw [GaussianInt.intCast_real_norm, Complex.normSq_eq_norm_sq] at hr
  have hn : 0 ≤ ‖(z : ℂ)‖ := norm_nonneg _
  nlinarith

theorem gaussian_det_norm_one_le {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι GaussianInt) (hA : A.det ≠ 0) :
    1 ≤ ‖(A.map GaussianInt.toComplex).det‖ := by
  change 1 ≤ ‖(GaussianInt.toComplex.mapMatrix A).det‖
  rw [← RingHom.map_det]
  exact gaussian_norm_one_le A.det hA

theorem det_row_column_scale {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℂ) :
    Matrix.det (fun i j => r i * (c j * A i j)) =
      (∏ i, r i) * (∏ j, c j) * A.det := by
  calc
    _ = (∏ i, r i) * (Matrix.of fun i j => c j * A i j).det :=
      Matrix.det_mul_column r (Matrix.of fun i j => c j * A i j)
    _ = _ := by rw [Matrix.det_mul_row c A]; ring

theorem cleared_det_norm_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (B : Matrix ι ι GaussianInt)
    (r c : ι → ℝ) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hB : B.map GaussianInt.toComplex = fun i j => (r i : ℂ) * ((c j : ℂ) * A i j)) :
    1 ≤ (∏ i, r i) * (∏ j, c j) * ‖A.det‖ := by
  have hd : (B.map GaussianInt.toComplex).det =
      (∏ i, (r i : ℂ)) * (∏ j, (c j : ℂ)) * A.det := by
    rw [hB, det_row_column_scale]
  have hn : B.det ≠ 0 := by
    intro he
    have hz : (B.map GaussianInt.toComplex).det = 0 := by
      change (GaussianInt.toComplex.mapMatrix B).det = 0
      rw [← RingHom.map_det, he, map_zero]
    rw [hd] at hz
    have hr' : (∏ i, (r i : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
      intro i hi
      exact_mod_cast (hr i).ne')
    have hc' : (∏ j, (c j : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
      intro j hj
      exact_mod_cast (hc j).ne')
    exact mul_ne_zero (mul_ne_zero hr' hc') hA hz
  have h := gaussian_det_norm_one_le B hn
  rw [hd, norm_mul, norm_mul, norm_prod, norm_prod] at h
  simpa only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (hr _),
    abs_of_pos (hc _)] using h

theorem cleared_det_log_bound {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (B : Matrix ι ι GaussianInt)
    (r c : ι → ℝ) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hB : B.map GaussianInt.toComplex = fun i j => (r i : ℂ) * ((c j : ℂ) * A i j)) :
    -(∑ i, Real.log (r i)) - ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have hrp : 0 < ∏ i, r i := Finset.prod_pos (by intro i hi; exact hr i)
  have hcp : 0 < ∏ i, c i := Finset.prod_pos (by intro i hi; exact hc i)
  have hn : 0 < ‖A.det‖ := norm_pos_iff.mpr hA
  have h := Real.log_nonneg (cleared_det_norm_bound A B r c hr hc hA hB)
  rw [Real.log_mul (mul_pos hrp hcp).ne' hn.ne', Real.log_mul hrp.ne' hcp.ne',
    Real.log_prod (by intro i hi; exact (hr i).ne'),
    Real.log_prod (by intro i hi; exact (hc i).ne')] at h
  linarith

theorem log_lcm_power_product_le {ι : Type*} (s : Finset ι) (T e : ι → ℕ) :
    Real.log (∏ i ∈ s, (Nat.lcmUpto (T i) : ℝ) ^ e i) ≤
      lcmConstant * ∑ i ∈ s, (e i : ℝ) * T i := by
  rw [Real.log_prod (by intro i hi; exact pow_ne_zero _ (by exact_mod_cast Nat.lcmUpto_ne_zero (T i)))]
  simp_rw [Real.log_pow]
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro i hi
  have h := mul_le_mul_of_nonneg_left (log_lcmUpto_le (T i)) (Nat.cast_nonneg (e i) : (0 : ℝ) ≤ e i)
  nlinarith only [h]

theorem log_lcm_floor_product_le {ι : Type*} (s : Finset ι)
    (T : ι → ℕ) (w : ι → ℝ) (H : ℝ) (hH : 0 ≤ H) (hw : ∀ i ∈ s, 0 < w i) :
    Real.log (∏ i ∈ s, (Nat.lcmUpto (T i) : ℝ) ^ ⌊H / w i⌋₊) ≤
      H * lcmConstant * ∑ i ∈ s, (T i : ℝ) / w i := by
  calc
    _ ≤ lcmConstant * ∑ i ∈ s, (⌊H / w i⌋₊ : ℝ) * T i :=
      log_lcm_power_product_le s T _
    _ ≤ lcmConstant * ∑ i ∈ s, (H / w i) * T i := by
      apply mul_le_mul_of_nonneg_left _ lcmConstant_pos.le
      apply Finset.sum_le_sum
      intro i hi
      apply mul_le_mul_of_nonneg_right _ (Nat.cast_nonneg (T i))
      exact Nat.floor_le (div_nonneg hH (hw i hi).le)
    _ = _ := by
      rw [Finset.mul_sum, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring

theorem sum_ceil_truncation_div_le {ι : Type*} (s : Finset ι)
    (w : ι → ℝ) (F v : ℝ) (hF : 0 ≤ F) (hv : 0 < v) (hw : ∀ i ∈ s, 0 < w i) :
    (∑ i ∈ s, (⌈F * w i / v⌉₊ : ℝ) / w i) ≤
      F * s.card / v + ∑ i ∈ s, 1 / w i := by
  calc
    _ ≤ ∑ i ∈ s, (F * w i / v + 1) / w i := by
      apply Finset.sum_le_sum
      intro i hi
      apply div_le_div_of_nonneg_right _ (hw i hi).le
      exact (Nat.ceil_lt_add_one (div_nonneg (mul_nonneg hF (hw i hi).le) hv.le)).le
    _ = ∑ i ∈ s, (F / v + 1 / w i) := by
      apply Finset.sum_congr rfl
      intro i hi
      field_simp [(hw i hi).ne', hv.ne']
    _ = _ := by rw [Finset.sum_add_distrib, Finset.sum_const]; simp; ring

theorem truncation_denominator_log_le {ι : Type*} (s : Finset ι)
    (w : ι → ℝ) (F v H : ℝ) (hF : 0 ≤ F) (hv : 0 < v) (hH : 0 < H)
    (hw : ∀ i ∈ s, 0 < w i) :
    Real.log (∏ i ∈ s,
      (Nat.lcmUpto (⌈F * w i / v⌉₊) : ℝ) ^ ⌊H / w i⌋₊) / H ≤
      lcmConstant * F * s.card / v + lcmConstant * ∑ i ∈ s, 1 / w i := by
  apply (div_le_iff₀ hH).mpr
  calc
    _ ≤ H * lcmConstant * ∑ i ∈ s, (⌈F * w i / v⌉₊ : ℝ) / w i :=
      log_lcm_floor_product_le s _ w H hH.le hw
    _ ≤ H * lcmConstant * (F * s.card / v + ∑ i ∈ s, 1 / w i) := by
      exact mul_le_mul_of_nonneg_left (sum_ceil_truncation_div_le s w F v hF hv hw)
        (mul_pos hH lcmConstant_pos).le
    _ = _ := by ring

theorem dvd_lcmUpto_of_pos_le {k T : ℕ} (hk : 0 < k) (hkT : k ≤ T) :
    k ∣ Nat.lcmUpto T := by
  exact Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨hk, hkT⟩)

theorem lcm_mul_log_coeff_gaussian (T k : ℕ) (hk : k ≤ T) :
    (Nat.lcmUpto T : ℂ) * PowerSeries.coeff k (PowerSeries.log ℂ) ∈
      GaussianInt.toComplex.range := by
  by_cases hk0 : k = 0
  · simp [hk0]
  obtain ⟨m, hm⟩ := dvd_lcmUpto_of_pos_le (Nat.pos_of_ne_zero hk0) hk
  refine ⟨((-1 : GaussianInt) ^ (k + 1)) * (m : GaussianInt), ?_⟩
  rw [PowerSeries.coeff_log, ite_eq_right hk0, hm]
  have hkC : (k : ℂ) ≠ 0 := by exact_mod_cast hk0
  simp only [map_mul, map_pow, map_neg, map_one, map_natCast, map_div₀, Nat.cast_mul]
  field_simp

theorem cleared_log_trunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto T : ℂ) * PowerSeries.trunc T (PowerSeries.log ℂ) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  apply (Polynomial.mem_map_range GaussianInt.toComplex).mpr
  intro k
  rw [Polynomial.coeff_C_mul, PowerSeries.coeff_trunc]
  split_ifs with hk
  · exact lcm_mul_log_coeff_gaussian T k hk.le
  · simp

theorem exists_cleared_log_trunc (T : ℕ) :
    ∃ P : Polynomial GaussianInt,
      P.map GaussianInt.toComplex =
        Polynomial.C (Nat.lcmUpto T : ℂ) * PowerSeries.trunc T (PowerSeries.log ℂ) :=
  cleared_log_trunc_mem T

theorem gaussian_C_mem (z : GaussianInt) :
    Polynomial.C (z : ℂ) ∈ (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  exact ⟨Polynomial.C z, by simp⟩

theorem cleared_shifted_log_trunc_mem (T q : ℕ) (z : GaussianInt) :
    Polynomial.C (Nat.lcmUpto T : ℂ) *
      (Polynomial.C (z : ℂ) + Polynomial.C (q : ℂ) *
        PowerSeries.trunc T (PowerSeries.log ℂ)) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hL : Polynomial.C (Nat.lcmUpto T : ℂ) ∈ S := by
    simp
  have hq : Polynomial.C (q : ℂ) ∈ S := by
    simp
  have hlog := cleared_log_trunc_mem T
  have h := S.add_mem (S.mul_mem hL (gaussian_C_mem z)) (S.mul_mem hq hlog)
  convert h using 1
  ring

theorem cleared_polynomial_power_mem (L e d : ℕ) (f : Polynomial ℂ) (hd : d ≤ e)
    (hf : Polynomial.C (L : ℂ) * f ∈ (Polynomial.mapRingHom GaussianInt.toComplex).range) :
    Polynomial.C ((L : ℂ) ^ e) * f ^ d ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hL : Polynomial.C (L : ℂ) ∈ S := by
    simp
  have h := S.mul_mem (S.pow_mem hL (e - d)) (S.pow_mem hf d)
  have he : e = (e - d) + d := (Nat.sub_add_cancel hd).symm
  rw [he, map_pow, pow_add]
  simpa only [mul_pow, mul_assoc] using h

theorem cleared_polynomial_product_mem {ι : Type*} (s : Finset ι)
    (L e d : ι → ℕ) (f : ι → Polynomial ℂ) (hd : ∀ i ∈ s, d i ≤ e i)
    (hf : ∀ i ∈ s, Polynomial.C (L i : ℂ) * f i ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range) :
    Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * (∏ i ∈ s, f i ^ d i) ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have h := S.prod_mem (fun i hi => cleared_polynomial_power_mem (L i) (e i) (d i)
    (f i) (hd i hi) (hf i hi))
  simpa only [← Finset.prod_mul_distrib, map_prod] using h

theorem common_denominator_coeff_gaussian {ι : Type*} (s : Finset ι)
    (L e d : ι → ℕ) (f : ι → Polynomial ℂ) (P : Polynomial GaussianInt)
    (hd : ∀ i ∈ s, d i ≤ e i)
    (hf : ∀ i ∈ s, Polynomial.C (L i : ℂ) * f i ∈
      (Polynomial.mapRingHom GaussianInt.toComplex).range) (k : ℕ) :
    (∏ i ∈ s, (L i : ℂ) ^ e i) *
      (P.map GaussianInt.toComplex * ∏ i ∈ s, f i ^ d i).coeff k ∈
      GaussianInt.toComplex.range := by
  let S := (Polynomial.mapRingHom GaussianInt.toComplex).range
  have hP : P.map GaussianInt.toComplex ∈ S := ⟨P, rfl⟩
  have h := S.mul_mem hP (cleared_polynomial_product_mem s L e d f hd hf)
  have he : P.map GaussianInt.toComplex *
      (Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * ∏ i ∈ s, f i ^ d i) =
      Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) *
        (P.map GaussianInt.toComplex * ∏ i ∈ s, f i ^ d i) := by ring
  rw [he] at h
  have hc := (Polynomial.mem_map_range GaussianInt.toComplex).mp h k
  simpa only [Polynomial.coeff_C_mul] using hc

theorem cleared_det_log_bound_of_entries {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i)
    (hA : A.det ≠ 0)
    (hentries : ∀ i j, (r i : ℂ) * ((c j : ℂ) * A i j) ∈ GaussianInt.toComplex.range) :
    -(∑ i, Real.log (r i)) - ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  classical
  choose B hB using hentries
  apply cleared_det_log_bound A B r c hr hc hA
  ext i j
  exact hB i j

theorem cleared_det_log_bound_with_denominator {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ) (D : ℝ)
    (hD : 0 < D) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (D : ℂ) * (r i : ℂ) * ((c j : ℂ) * A i j) ∈
      GaussianInt.toComplex.range) :
    -(Fintype.card ι : ℝ) * Real.log D - (∑ i, Real.log (r i)) -
      ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have h := cleared_det_log_bound_of_entries A (fun i => D * r i) c
    (fun i => mul_pos hD (hr i)) hc hA (by simpa using hentries)
  simp_rw [Real.log_mul hD.ne' (hr _).ne'] at h
  rw [Finset.sum_add_distrib, Finset.sum_const] at h
  simp only [Finset.card_univ, nsmul_eq_mul] at h
  linarith

theorem shifted_truncation_product_coeff_gaussian {ι : Type*} (s : Finset ι)
    (T q e d : ι → ℕ) (z : ι → GaussianInt) (P : Polynomial GaussianInt)
    (hd : ∀ i ∈ s, d i ≤ e i) (k : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (P.map GaussianInt.toComplex * ∏ i ∈ s,
        (Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) *
          PowerSeries.trunc (T i) (PowerSeries.log ℂ)) ^ d i).coeff k ∈
      GaussianInt.toComplex.range := by
  exact common_denominator_coeff_gaussian s (fun i => Nat.lcmUpto (T i)) e d _ P hd
    (fun i hi => cleared_shifted_log_trunc_mem (T i) (q i) (z i)) k

theorem column_log_cost_le {ι : Type*} (s : Finset ι) (a q : ι → ℕ) :
    (∑ i ∈ s, (a i : ℝ) * Real.log (q i)) ≤
      ∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ) := by
  apply Finset.sum_le_sum
  intro i hi
  exact mul_le_mul_of_nonneg_left (Nat.le_ceil _) (Nat.cast_nonneg _)

theorem sum_exponents_le_weight_div {ι : Type*} (s : Finset ι)
    (a : ι → ℕ) (w : ι → ℝ) (wmin : ℝ) (hmin : 0 < wmin)
    (hw : ∀ i ∈ s, wmin ≤ w i) :
    (∑ i ∈ s, (a i : ℝ)) ≤ (∑ i ∈ s, (a i : ℝ) * w i) / wmin := by
  apply (le_div_iff₀ hmin).mpr
  rw [Finset.sum_mul]
  exact Finset.sum_le_sum (fun i hi => mul_le_mul_of_nonneg_left (hw i hi) (Nat.cast_nonneg _))

theorem row_log_cost_lower {ι : Type*} (s : Finset ι)
    (a q : ι → ℕ) (wmin U : ℝ) (hmin : 0 < wmin)
    (hw : ∀ i ∈ s, wmin ≤ (⌈Real.log (q i)⌉₊ : ℝ))
    (hbudget : (∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ)) ≤ U) :
    (∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ)) - U / wmin ≤
      ∑ i ∈ s, (a i : ℝ) * Real.log (q i) := by
  have hsum := sum_exponents_le_weight_div s a (fun i => (⌈Real.log (q i)⌉₊ : ℝ))
    wmin hmin hw
  have hsumU : (∑ i ∈ s, (a i : ℝ)) ≤ U / wmin :=
    hsum.trans (div_le_div_of_nonneg_right hbudget hmin.le)
  have hceil : (∑ i ∈ s, (a i : ℝ) * (⌈Real.log (q i)⌉₊ : ℝ)) ≤
      (∑ i ∈ s, (a i : ℝ) * Real.log (q i)) + ∑ i ∈ s, (a i : ℝ) := by
    rw [← Finset.sum_add_distrib]
    apply Finset.sum_le_sum
    intro i hi
    have h := mul_le_mul_of_nonneg_left
      (Nat.ceil_lt_add_one (Real.log_natCast_nonneg (q i))).le (Nat.cast_nonneg (a i) : (0 : ℝ) ≤ a i)
    nlinarith only [h]
  linarith

theorem normalized_arithmetic_bound (M H b E δ logD columnCost rowCost logAbsDet : ℝ)
    (hM : 0 < M) (hH : 0 < H)
    (hclear : -M * logD - columnCost + rowCost ≤ logAbsDet)
    (hden : logD ≤ H * E)
    (hcol : columnCost ≤ M * H)
    (hrow : M * H * b - M * H * δ ≤ rowCost) :
    -(1 - b) - (E + δ) ≤ logAbsDet / (M * H) := by
  apply (le_div_iff₀ (mul_pos hM hH)).mpr
  have hd := mul_le_mul_of_nonneg_left hden hM.le
  nlinarith only [hclear, hd, hcol, hrow]

end PiExponent.Arithmetic

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CanonicalRecoveryProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineIdealSections
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealSectionRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.PresentedIdealIso

namespace OAI

noncomputable section
namespace PiExponent.CanonicalAffineRecovery
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.IdealPullback
open GeometrySupport

private theorem bijective_iff_of_square {A B C D : Type*}
    (p : A → B) (q : C → D) (a : A → C) (b : B → D)
    (ha : Function.Bijective a) (hb : Function.Bijective b)
    (h : ∀ x, b (p x) = q (a x)) : Function.Bijective p ↔ Function.Bijective q := by
  have he : b ∘ p = q ∘ a := funext h
  rw [← hb.of_comp_iff' p, he]
  exact Function.Bijective.of_comp_iff q ha

theorem bijective_iff_comap {R : Type} [CommRing R] {Y : Scheme.{0}}
    (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R)) [QuasiCompact f]
    (L : LineBundle Y) (ι : L.sheaf ⟶ structureSheaf Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι)
    (r : I → Γ(L.sheaf,⊤))
    (hr : ∀ a : I, ι.app ⊤ (r a) =
      f.appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val)) :
    Function.Bijective r ↔
      Function.Bijective ((IdealPullbackMap.comap f (specIdeal I)).app ⊤) := by
  let t := PresentedIdealIso.toIdealModule (specIdeal I) f L ι hL
  have ht : Function.Bijective (t.app ⊤) := ConcreteCategory.bijective_of_isIso _
  have hdiag (a : I) :
      t.app ⊤ (r a) =
        IdealSectionRestriction.pullback f (specIdeal I) ⊤ ⊤ (by simp)
          ((AffineIdealSections.equiv I).symm a) := by
    apply IdealSectionRestriction.inclusion_injective ((specIdeal I).comap f) ⊤
    have h₁ := congrArg (fun g => g.app ⊤ (r a))
      (PresentedIdealIso.toIdealModule_inclusion (specIdeal I) f L ι hL)
    have h₂ := IdealSectionRestriction.pullback_inclusion f (specIdeal I) ⊤ ⊤
      (by simp) ((AffineIdealSections.equiv I).symm a)
    have htop : f.appLE ⊤ ⊤ (by simp) = f.appTop := f.appLE_eq_app
    rw [htop] at h₂
    have h₃ := AffineIdealSections.equiv_symm_inclusion I a
    exact (h₁.trans (hr a)).trans
      ((congrArg f.appTop h₃).symm.trans h₂.symm)
  exact (bijective_iff_of_square r
    (IdealSectionRestriction.pullback f (specIdeal I) ⊤ ⊤ (by simp))
    (AffineIdealSections.equiv I).symm (t.app ⊤)
    (AffineIdealSections.equiv I).symm.bijective ht hdiag).trans
      (IdealSectionRestriction.pullback_bijective_iff_comap f (specIdeal I) ⊤ ⊤
        (by simp) (by simp))

theorem power_bijective_iff_comap {R : Type} [CommRing R] {Y : Scheme.{0}}
    (I : Ideal R) (f : Y ⟶ Spec (CommRingCat.of R)) [QuasiCompact f]
    (L : LineBundle Y) (ι : L.sheaf ⟶ structureSheaf Y)
    (hL : PresentsPullbackIdeal (specIdeal I) f L ι) (n : ℕ)
    (r : ↥(I^n : Ideal R) → Γ((L.pow n).sheaf,⊤))
    (hr : ∀ a : ↥(I^n : Ideal R), (idealPowerInclusion L ι n).app ⊤ (r a) =
      f.appTop ((Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val)) :
    Function.Bijective r ↔ CanonicalRecoveryProperties.ComapBijective f (specIdeal (I^n)) ⊤ := by
  have hp : PresentsPullbackIdeal (specIdeal (I^n)) f (L.pow n) (idealPowerInclusion L ι n) := by
    rw [specIdeal_pow]
    exact PresentedIdealIso.idealPower_presents (specIdeal I) f L ι hL n
  exact bijective_iff_comap (I^n) f (L.pow n) (idealPowerInclusion L ι n) hp r hr

end PiExponent.CanonicalAffineRecovery

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponentSeshadri.ClosedAnnihilatedDescent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {R S : CommRingCat.{0}}

def specPushforwardSectionsIso (φ : R ⟶ S) (N : (Spec S).Modules) :
    moduleSpecΓFunctor.obj ((Scheme.Modules.pushforward (Spec.map φ)).obj N) ≅
      (ModuleCat.restrictScalars φ.hom).obj (moduleSpecΓFunctor.obj N) := by
  let E : TopCat.Sheaf (ModuleCat R) (Spec R) ⥤ ModuleCat R :=
    TopCat.Sheaf.forget _ _ ⋙ (evaluation _ _).obj (op ⊤)
  exact E.mapIso ((pushforwardCompModulesSpecToSheafIso φ).app N)

def specPushforwardTildeIso (φ : R ⟶ S) (N : ModuleCat S) :
    (Scheme.Modules.pushforward (Spec.map φ)).obj (tilde N) ≅
      tilde ((ModuleCat.restrictScalars φ.hom).obj N) := by
  let P := (Scheme.Modules.pushforward (Spec.map φ)).obj (tilde N)
  let : IsIso P.fromTildeΓ := isIso_fromTildeΓ_pushforward φ (tilde N)
  exact (asIso P.fromTildeΓ).symm ≪≫ (tilde.functor R).mapIso
    (specPushforwardSectionsIso φ (tilde N) ≪≫
      (ModuleCat.restrictScalars φ.hom).mapIso (tilde.isoTop N).symm)

def quotientModule (I : Ideal R) (M : ModuleCat R)
    (h : I ≤ Module.annihilator R M) : ModuleCat (CommRingCat.of (R ⧸ I)) := by
  let ht : Module.IsTorsionBySet R M I := fun {x} {a} =>
    Module.mem_annihilator.mp (h a.property) x
  letI := ht.module
  exact ModuleCat.of _ M

def quotientModuleRestrictIso (I : Ideal R) (M : ModuleCat R)
    (h : I ≤ Module.annihilator R M) :
    (ModuleCat.restrictScalars (Ideal.Quotient.mk I)).obj (quotientModule I M h) ≅ M :=
  Iso.refl M

def affineDescent (I : Ideal R) (M : (Spec R).Modules)
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Spec (CommRingCat.of (R ⧸ I))).Modules :=
  tilde (quotientModule I (moduleSpecΓFunctor.obj M) h)

instance affineDescent_isQuasicoherent (I : Ideal R) (M : (Spec R).Modules)
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (affineDescent I M h).IsQuasicoherent := by
  unfold affineDescent
  infer_instance

def affineDescentPushforwardIso (I : Ideal R) (M : (Spec R).Modules) [M.IsQuasicoherent]
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (Scheme.Modules.pushforward (Spec.map (CommRingCat.ofHom (Ideal.Quotient.mk I)))).obj
      (affineDescent I M h) ≅ M :=
  specPushforwardTildeIso _ _ ≪≫
    (tilde.functor R).mapIso (quotientModuleRestrictIso I (moduleSpecΓFunctor.obj M) h) ≪≫
      @asIso _ _ _ _ M.fromTildeΓ
        (Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M)

instance quotientModule_finite (I : Ideal R) (M : ModuleCat R) [Module.Finite R M]
    (h : I ≤ Module.annihilator R M) :
    Module.Finite (CommRingCat.of (R ⧸ I)) (quotientModule I M h) := by
  let ht : Module.IsTorsionBySet R M I := fun {x} {a} =>
    Module.mem_annihilator.mp (h a.property) x
  let := ht.module
  let : IsScalarTower R (R ⧸ I) M := ht.isScalarTower
  change Module.Finite (R ⧸ I) M
  exact Module.Finite.of_restrictScalars_finite R (R ⧸ I) M

lemma affineDescent_finitePresentation [IsNoetherianRing R] (I : Ideal R)
    (M : (Spec R).Modules) [Module.Finite R (moduleSpecΓFunctor.obj M)]
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    (affineDescent I M h).IsFinitePresentation :=
  PiExponent.FiniteGlobalPresentation.tilde_finitePresentation _

theorem exists_affine_coherent_descent [IsNoetherianRing R] (I : Ideal R)
    (M : (Spec R).Modules) [M.IsFinitePresentation]
    (h : I ≤ Module.annihilator R (moduleSpecΓFunctor.obj M)) :
    ∃ N : (Spec (CommRingCat.of (R ⧸ I))).Modules,
      N.IsFinitePresentation ∧ Nonempty
        ((Scheme.Modules.pushforward (Spec.map (CommRingCat.ofHom (Ideal.Quotient.mk I)))).obj N ≅ M) := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  have : Module.Finite R (moduleSpecΓFunctor.obj M) :=
    PiExponent.CoherentAffineFinite.spec_sections_finite_of_localGenerators M
      (PiExponent.CoherentAffineFinite.locallyFinitelyGenerated_of_finitePresentation M)
  exact ⟨affineDescent I M h, affineDescent_finitePresentation I M h,
    ⟨affineDescentPushforwardIso I M h⟩⟩

end
end PiExponentSeshadri.ClosedAnnihilatedDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPullbackUnit

namespace OAI

namespace PiExponentSeshadri.ClosedImmersionModules
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

def additiveFullyFaithful [IsClosedImmersion f] :
    ((Functor.whiskeringLeft _ _ AddCommGrpCat).obj (Opens.map f.base).op).FullyFaithful := by
  let h := f.isClosedEmbedding.isEmbedding.isInducing
  let adj := h.adjunction
  have hc (V : Y.Opens) : IsIso (adj.counit.app V) := by
    have he : adj.counit.app V = eqToHom (h.map_functorObj V) := Subsingleton.elim _ _
    exact he.symm ▸ (eqToIso (h.map_functorObj V)).isIso_hom
  let : IsIso adj.counit := NatIso.isIso_of_isIso_app _
  let := adj.fullyFaithfulROfIsIsoCounit.full
  let := adj.fullyFaithfulROfIsIsoCounit.faithful
  let W := (MorphismProperty.isomorphisms Y.Opens).inverseImage (Opens.map f.base)
  let : (Opens.map f.base).IsLocalization W := adj.isLocalization
  let : (Opens.map f.base).op.IsLocalization W.op :=
    (Functor.IsLocalization.op_iff (Opens.map f.base) W).mpr inferInstance
  exact Localization.fullyFaithfulWhiskeringLeft (Opens.map f.base).op W.op AddCommGrpCat

lemma preimage_surjective [IsClosedImmersion f] :
    Function.Surjective (fun U : X.Opens => f ⁻¹ᵁ U) := by
  intro V
  let h := f.isClosedEmbedding.isEmbedding.isInducing
  exact ⟨h.functorObj V, h.map_functorObj V⟩

def additivePreimage [IsClosedImmersion f] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M.presheaf ⟶ N.presheaf :=
  (additiveFullyFaithful f).preimage a.mapPresheaf

lemma additivePreimage_app [IsClosedImmersion f] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (U : X.Opens) : (additivePreimage f a).app (op (f ⁻¹ᵁ U)) = a.app U := by
  exact congrArg (fun b : (Opens.map f.base).op ⋙ M.presheaf ⟶
      (Opens.map f.base).op ⋙ N.presheaf => b.app (op U))
    ((additiveFullyFaithful f).map_preimage (X := M.presheaf) (Y := N.presheaf) a.mapPresheaf)

lemma additivePreimage_smul [IsClosedImmersion f]
    {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (V : Y.Opens) (r : Γ(Y,V)) (m : Γ(M,V)) :
    (additivePreimage f a).app (op V) (r • m) =
      r • (additivePreimage f a).app (op V) m := by
  obtain ⟨U, rfl⟩ := preimage_surjective f V
  apply N.isSheaf.section_ext
  intro y hy
  obtain ⟨W, hW, hyW, hWU⟩ := exists_isAffineOpen_mem_and_subset (X := X) (x := f y) (U := U) hy
  let j : W ⟶ U := homOfLE hWU
  let k : f ⁻¹ᵁ W ⟶ f ⁻¹ᵁ U := (Opens.map f.base).map j
  refine ⟨f ⁻¹ᵁ W, leOfHom k, hyW, ?_⟩
  have hn (z : Γ(M,f ⁻¹ᵁ U)) :
      (additivePreimage f a).app (op (f ⁻¹ᵁ W)) (M.presheaf.map k.op z) =
        N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) z) :=
    CategoryTheory.congr_fun ((additivePreimage f a).naturality k.op) z
  have hs : N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) =
      Y.presheaf.map k.op r • N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) :=
    N.val.map_smul k.op r ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  change N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) (r • m)) =
    N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  rw [← hn, hs, ← hn, additivePreimage_app]
  obtain ⟨c, hc⟩ := f.app_surjective W hW (Y.presheaf.map k.op r)
  have hm := M.val.map_smul k.op r m
  change M.presheaf.map k.op (r • m) = Y.presheaf.map k.op r • M.presheaf.map k.op m at hm
  rw [hm, ← hc]
  exact a.app_smul (r := c) (x := M.presheaf.map k.op m)

def modulePreimage [IsClosedImmersion f] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M ⟶ N where
  val.app V := ModuleCat.ofHom (X := M.val.obj V) (Y := N.val.obj V)
    { toAddHom := ((additivePreimage f a).app V).hom.toAddHom
      map_smul' := fun r m => additivePreimage_smul f a V.unop r m }
  val.naturality {V W} j := by
    ext m
    exact CategoryTheory.congr_fun ((additivePreimage f a).naturality j) m

def pushforwardFullyFaithful [IsClosedImmersion f] :
    (Scheme.Modules.pushforward f).FullyFaithful where
  preimage a := modulePreimage f a
  map_preimage a := by
    ext U m
    exact CategoryTheory.congr_fun (additivePreimage_app f a U) m
  preimage_map a := by
    apply Scheme.Modules.hom_ext
    intro V
    obtain ⟨U, rfl⟩ := preimage_surjective f V
    exact additivePreimage_app f ((Scheme.Modules.pushforward f).map a) U

theorem counit_isIso [IsClosedImmersion f]  :
    IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := by
  let := (pushforwardFullyFaithful f).full
  let := (pushforwardFullyFaithful f).faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).counit_isIso_of_R_fully_faithful

theorem unit_isIso_of_pushforward [IsClosedImmersion f]
    {M : X.Modules} {N : Y.Modules}
    (e : M ≅ (Scheme.Modules.pushforward f).obj N) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  let : IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := counit_isIso f
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.full
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).isIso_unit_app_of_iso e

end
end PiExponentSeshadri.ClosedImmersionModules

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean <==
import Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite
open PiExponentSeshadri.FlasqueCohomology

namespace PiExponent.ClosedImmersionSerreTransfer

universe u
private abbrev schemeUnit (Z : Scheme.{u}) : Z.Modules :=
  SheafOfModules.unit Z.ringCatSheaf

variable {X Y : Scheme.{u}} (f : X ⟶ Y)

def structureMap : schemeUnit Y ⟶
    (Scheme.Modules.pushforward f).obj (schemeUnit X) :=
  SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom

lemma globalHom_push (M : X.Modules) (g : schemeUnit X ⟶ M) :
    globalHomEquiv Y.ringCatSheaf ((Scheme.Modules.pushforward f).obj M)
      (structureMap f ≫ (Scheme.Modules.pushforward f).map g) =
    globalHomEquiv X.ringCatSheaf M g := by
  change (g.val.app (op ⊤)) ((f.app ⊤) 1) = (g.val.app (op ⊤)) (1 : Γ(X,⊤))
  rw [map_one]
  rfl

lemma globalHom_push_bijective (M : X.Modules) :
    Function.Bijective (fun g : schemeUnit X ⟶ M =>
      structureMap f ≫ (Scheme.Modules.pushforward f).map g) := by
  constructor
  · intro a b h
    apply (globalHomEquiv X.ringCatSheaf M).injective
    exact (globalHom_push f M a).symm.trans
      ((congrArg (globalHomEquiv Y.ringCatSheaf _) h).trans (globalHom_push f M b))
  · intro b
    obtain ⟨a, ha⟩ := (globalHomEquiv X.ringCatSheaf M).surjective
      (globalHomEquiv Y.ringCatSheaf ((Scheme.Modules.pushforward f).obj M) b)
    refine ⟨a, ?_⟩
    apply (globalHomEquiv Y.ringCatSheaf _).injective
    exact (globalHom_push f M a).trans ha

instance pushforward_flasque (M : X.Modules)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj M)] :
    TopCat.Sheaf.IsFlasque
      ((SheafOfModules.toSheaf Y.ringCatSheaf).obj ((Scheme.Modules.pushforward f).obj M)) :=
  TopCat.Sheaf.IsFlasque.pushforward_isFlasque
    ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) f.base

local instance : HasExt.{u+1} X.Modules := HasExt.standard _
local instance : HasExt.{u+1} Y.Modules := HasExt.standard _

variable [PreservesFiniteColimits (Scheme.Modules.pushforward f)]

def cohomologyMap (M : X.Modules) (n : ℕ) :
    Ext.{u+1} (C := X.Modules) (schemeUnit X) M n →+
      Ext.{u+1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n :=
  PiExponentSeshadri.ExtSectionComparison.mapFrom
    (Scheme.Modules.pushforward f) (structureMap f) M n

theorem cohomologyMap_bijective (M : X.Modules) (n : ℕ) :
    Function.Bijective (cohomologyMap f M n) := by
  let : EnoughInjectives X.Modules :=
    PiExponentSeshadri.ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  apply PiExponentSeshadri.ExtSectionComparison.mapFrom_bijective
  · exact globalHom_push_bijective f
  · intro I hI q x
    let : Injective (C := SheafOfModules X.ringCatSheaf) I := hI
    let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj I) :=
      PiExponentSeshadri.ModuleFlasque.injective_isFlasque X.ringCatSheaf I
    exact flasque_ext_zero Y.ringCatSheaf q ((Scheme.Modules.pushforward f).obj I) x

def cohomologyEquiv (M : X.Modules) (n : ℕ) :
    Ext.{u+1} (C := X.Modules) (schemeUnit X) M n ≃+
      Ext.{u+1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n :=
  AddEquiv.ofBijective (cohomologyMap f M n) (cohomologyMap_bijective f M n)

theorem ext_zero_iff (M : X.Modules) (n : ℕ) :
    (∀ x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M n, x = 0) ↔
      (∀ x : Ext.{u+1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n, x = 0) := by
  constructor
  · intro h x
    obtain ⟨y, rfl⟩ := (cohomologyEquiv f M n).surjective x
    rw [h y, map_zero]
  · intro h x
    apply (cohomologyEquiv f M n).injective
    rw [map_zero]
    exact h _

def closedCohomologyEquiv {X Y : Scheme.{0}} (f : X ⟶ Y)
    [IsClosedImmersion f] (M : X.Modules) (n : ℕ) :
    Ext.{1} (C := X.Modules) (schemeUnit X) M n ≃+
      Ext.{1} (C := Y.Modules) (schemeUnit Y)
        ((Scheme.Modules.pushforward f).obj M) n :=
  cohomologyEquiv f M n

end PiExponent.ClosedImmersionSerreTransfer

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Approximation.ClosedRestrictionTensor
import OAI.NumberTheory.PiExponent.Approximation.ClosedThickeningSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}
local instance : HasExt.{1} X.Modules := HasExt.standard _

theorem pullbackPowerSection_surjective_of_ideal_ext_zero (i : Y ⟶ X)
    [IsClosedImmersion i] (L : LineBundle X) (n : ℕ)
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (IdealModule.idealModule i)) 1, x = 0) :
    Function.Surjective (pullbackPowerSection L i n) := by
  let S := ShortComplex.mk (IdealModule.inclusion i) (IdealModule.structureMap i)
    (kernel.condition _)
  have hS := moduleTwistFunctor_shortExact L n S (IdealModule.closedSequence_exact i)
  have hsurj := globalSections_surjective_of_ext_one_zero (S.map (moduleTwistFunctor L n)) hS hzero
  intro σ
  let e := PiExponent.ClosedRestrictionTensor.powerProjectionIso i L n
  let b : GlobalSections X ((Scheme.Modules.pushforward i).obj ((L.pullback i).pow n).sheaf) :=
    IdealModule.structureMap i ≫ (Scheme.Modules.pushforward i).map σ
  obtain ⟨a,ha⟩ := hsurj (b ≫ e.inv)
  let t : GlobalSections X (L.pow n).sheaf := a ≫ (moduleTwistUnitIso L n).hom
  refine ⟨t, ?_⟩
  apply (PiExponent.ClosedImmersionSerreTransfer.globalHom_push_bijective i
    ((L.pullback i).pow n).sheaf).injective
  have ht := PiExponent.ClosedRestrictionTensor.section_restriction_eq i L n t
  change t ≫ (moduleTwistUnitIso L n).inv ≫
    (moduleTwistFunctor L n).map (IdealModule.structureMap i) ≫ e.hom =
      IdealModule.structureMap i ≫ (Scheme.Modules.pushforward i).map
        (pullbackPowerSection L i n t) at ht
  change IdealModule.structureMap i ≫ (Scheme.Modules.pushforward i).map
    (pullbackPowerSection L i n t) = b
  rw [← ht]
  dsimp only [t]
  erw [Category.assoc a (moduleTwistUnitIso L n).hom,
    (moduleTwistUnitIso L n).hom_inv_id_assoc]
  change (a ≫ (moduleTwistFunctor L n).map (IdealModule.structureMap i)) ≫ e.hom = b
  have ha' : a ≫ (moduleTwistFunctor L n).map (IdealModule.structureMap i) = b ≫ e.inv := ha
  exact (congrArg (fun z => z ≫ e.hom) ha').trans (by simp only [Category.assoc,
    Iso.inv_hom_id, Category.comp_id])

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange

namespace OAI

namespace PiExponentSeshadri.ClosedPullbackUnit
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

def opensEquivalence [IsIso f.base] : X.Opens ≌ Y.Opens :=
  Opens.mapMapIso (asIso f.base)

lemma preimage_surjective [IsIso f.base] :
    Function.Surjective (fun U : X.Opens => f ⁻¹ᵁ U) := by
  intro V
  refine ⟨(opensEquivalence f).inverse.obj V, ?_⟩
  exact le_antisymm (leOfHom ((opensEquivalence f).counitIso.app V).hom)
    (leOfHom ((opensEquivalence f).counitIso.app V).inv)

def additivePreimage [IsIso f.base] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M.presheaf ⟶ N.presheaf := by
  let : (Opens.map f.base).IsEquivalence := (opensEquivalence f).isEquivalence_functor
  exact ((Functor.whiskeringLeft _ _ AddCommGrpCat).obj (Opens.map f.base).op).preimage a.mapPresheaf

lemma additivePreimage_app [IsIso f.base] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (U : X.Opens) : (additivePreimage f a).app (op (f ⁻¹ᵁ U)) = a.app U := by
  let : (Opens.map f.base).IsEquivalence := (opensEquivalence f).isEquivalence_functor
  exact congrArg (fun b : (Opens.map f.base).op ⋙ M.presheaf ⟶
      (Opens.map f.base).op ⋙ N.presheaf => b.app (op U))
    (((Functor.whiskeringLeft _ _ AddCommGrpCat).obj (Opens.map f.base).op).map_preimage (X := M.presheaf) (Y := N.presheaf) a.mapPresheaf)

lemma additivePreimage_smul [IsClosedImmersion f] [IsIso f.base]
    {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N)
    (V : Y.Opens) (r : Γ(Y,V)) (m : Γ(M,V)) :
    (additivePreimage f a).app (op V) (r • m) =
      r • (additivePreimage f a).app (op V) m := by
  obtain ⟨U, rfl⟩ := preimage_surjective f V
  apply N.isSheaf.section_ext
  intro y hy
  obtain ⟨W, hW, hyW, hWU⟩ := exists_isAffineOpen_mem_and_subset (X := X) (x := f y) (U := U) hy
  let j : W ⟶ U := homOfLE hWU
  let k : f ⁻¹ᵁ W ⟶ f ⁻¹ᵁ U := (Opens.map f.base).map j
  refine ⟨f ⁻¹ᵁ W, leOfHom k, hyW, ?_⟩
  have hn (z : Γ(M,f ⁻¹ᵁ U)) :
      (additivePreimage f a).app (op (f ⁻¹ᵁ W)) (M.presheaf.map k.op z) =
        N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) z) :=
    CategoryTheory.congr_fun ((additivePreimage f a).naturality k.op) z
  have hs : N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) =
      Y.presheaf.map k.op r • N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m) :=
    N.val.map_smul k.op r ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  change N.presheaf.map k.op ((additivePreimage f a).app (op (f ⁻¹ᵁ U)) (r • m)) =
    N.presheaf.map k.op (r • (additivePreimage f a).app (op (f ⁻¹ᵁ U)) m)
  rw [← hn, hs, ← hn, additivePreimage_app]
  obtain ⟨c, hc⟩ := f.app_surjective W hW (Y.presheaf.map k.op r)
  have hm := M.val.map_smul k.op r m
  change M.presheaf.map k.op (r • m) = Y.presheaf.map k.op r • M.presheaf.map k.op m at hm
  rw [hm, ← hc]
  exact a.app_smul (r := c) (x := M.presheaf.map k.op m)

def modulePreimage [IsClosedImmersion f] [IsIso f.base] {M N : Y.Modules}
    (a : (Scheme.Modules.pushforward f).obj M ⟶ (Scheme.Modules.pushforward f).obj N) :
    M ⟶ N where
  val.app V := ModuleCat.ofHom (X := M.val.obj V) (Y := N.val.obj V)
    { toAddHom := ((additivePreimage f a).app V).hom.toAddHom
      map_smul' := fun r m => additivePreimage_smul f a V.unop r m }
  val.naturality {V W} j := by
    ext m
    exact CategoryTheory.congr_fun ((additivePreimage f a).naturality j) m

def pushforwardFullyFaithful [IsClosedImmersion f] [IsIso f.base] :
    (Scheme.Modules.pushforward f).FullyFaithful where
  preimage a := modulePreimage f a
  map_preimage a := by
    ext U m
    exact CategoryTheory.congr_fun (additivePreimage_app f a U) m
  preimage_map a := by
    apply Scheme.Modules.hom_ext
    intro V
    obtain ⟨U, rfl⟩ := preimage_surjective f V
    exact additivePreimage_app f ((Scheme.Modules.pushforward f).map a) U

theorem counit_isIso [IsClosedImmersion f] (hf : Function.Surjective f) :
    IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := by
  let : IsIso f.base := (TopCat.isIso_iff_isHomeomorph f.base).mpr
    (isHomeomorph_iff_isEmbedding_surjective.mpr ⟨f.isClosedEmbedding.isEmbedding, hf⟩)
  let := (pushforwardFullyFaithful f).full
  let := (pushforwardFullyFaithful f).faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).counit_isIso_of_R_fully_faithful

theorem unit_isIso_of_pushforward [IsClosedImmersion f] (hf : Function.Surjective f)
    {M : X.Modules} {N : Y.Modules}
    (e : M ≅ (Scheme.Modules.pushforward f).obj N) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  let : IsIso (Scheme.Modules.pullbackPushforwardAdjunction f).counit := counit_isIso f hf
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.full
  let := (Scheme.Modules.pullbackPushforwardAdjunction f).fullyFaithfulROfIsIsoCounit.faithful
  exact (Scheme.Modules.pullbackPushforwardAdjunction f).isIso_unit_app_of_iso e

lemma subscheme_surjective_of_support_top (I : X.IdealSheafData) (hI : I.support = ⊤) :
    Function.Surjective I.subschemeι := by
  rw [← Set.range_eq_univ, I.range_subschemeι, hI]
  rfl

theorem subscheme_counit_isIso (I : X.IdealSheafData) (hI : I.support = ⊤) :
    IsIso (Scheme.Modules.pullbackPushforwardAdjunction I.subschemeι).counit :=
  counit_isIso I.subschemeι (subscheme_surjective_of_support_top I hI)

theorem subscheme_unit_isIso_of_pushforward (I : X.IdealSheafData) (hI : I.support = ⊤)
    {M : X.Modules} {N : I.subscheme.Modules}
    (e : M ≅ (Scheme.Modules.pushforward I.subschemeι).obj N) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction I.subschemeι).unit.app M) :=
  unit_isIso_of_pushforward I.subschemeι (subscheme_surjective_of_support_top I hI) e

end
end PiExponentSeshadri.ClosedPullbackUnit

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPullbackUnit
import OAI.NumberTheory.PiExponent.Approximation.OpenPullbackUnit
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.ClosedPullbackUnitRestriction
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

lemma restrict_unit_isIso_iff (U : X.Opens) (M : X.Modules) :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)) ↔
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app
      (M.restrict U.ι)) := by
  let g := (Scheme.Modules.restrictFunctor U.ι).map
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
  let e := OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj M)
  let k := (Scheme.Modules.pushforward (f ∣_ U)).map
    ((OpenBaseChange.leftSquare f U).hom.app M)
  calc
    IsIso g ↔ IsIso (g ≫ e.hom) := (isIso_comp_right_iff g e.hom).symm
    _ ↔ IsIso (((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app
        (M.restrict U.ι)) ≫ k) := by rw [OpenBaseChange.unit_compatibility]
    _ ↔ _ := isIso_comp_right_iff _ k

theorem unit_isIso_of_affine (M : X.Modules)
    (h : ∀ U : X.affineOpens,
      IsIso ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U.1)).unit.app
        (M.restrict U.1.ι))) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  apply IdealModule.isIso_of_affine_app
  intro U
  have hr := (restrict_unit_isIso_iff f U.1 M).mpr (h U)
  have ht := Scheme.Modules.Hom.isIso_iff_isIso_app.mp hr ⊤
  change IsIso (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M).app
    (U.1.ι ''ᵁ ⊤)) at ht
  have he : U.1.ι ''ᵁ ⊤ = U.1 :=
    (Scheme.Hom.image_top_eq_opensRange U.1.ι).trans (Scheme.Opens.opensRange_ι U.1)
  rw [he] at ht
  exact ht

lemma morphismRestrict_surjective (hf : Function.Surjective f) (U : X.Opens) :
    Function.Surjective (f ∣_ U) := by
  intro x
  obtain ⟨y, hy⟩ := hf x.1
  refine ⟨⟨y, ?_⟩, ?_⟩
  · change f y ∈ U
    simpa only [hy] using x.2
  · apply Subtype.ext
    exact (morphismRestrict_base_coe f U _).trans hy

theorem unit_isIso_of_affine_pushforward [IsClosedImmersion f]
    (hf : Function.Surjective f) (M : X.Modules)
    (h : ∀ U : X.affineOpens, ∃ N : (f ⁻¹ᵁ U.1).toScheme.Modules,
      Nonempty (M.restrict U.1.ι ≅ (Scheme.Modules.pushforward (f ∣_ U.1)).obj N)) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  apply unit_isIso_of_affine f M
  intro U
  obtain ⟨N, ⟨e⟩⟩ := h U
  exact ClosedPullbackUnit.unit_isIso_of_pushforward (f ∣_ U.1)
    (morphismRestrict_surjective f hf U.1) e

end
end PiExponentSeshadri.ClosedPullbackUnitRestriction

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.ClosedPushforwardAffine
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open CoherentAffineFinite FiniteGlobalPresentation
variable {X Y : Scheme.{0}}

private def transportPresentation {Z : Scheme.{0}}
    {M N : SheafOfModules Z.ringCatSheaf} (e : M ≅ N) (P : M.Presentation) :
    N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

theorem affine_pushforward_quasicoherent [IsAffine X] [IsAffine Y]
    (f : X ⟶ Y) (M : X.Modules) [M.IsQuasicoherent] :
    ((Scheme.Modules.pushforward f).obj M).IsQuasicoherent := by
  let MX := (Scheme.Modules.pushforward X.isoSpec.hom).obj M
  have : MX.IsQuasicoherent := GlobalSectionClearing.quasicoherent_pushforward_iso X.isoSpec M
  let MY := (Scheme.Modules.pushforward (Spec.map f.appTop)).obj MX
  have : MY.IsQuasicoherent :=
    (isQuasicoherent_iff_isIso_fromTildeΓ MY).mpr (isIso_fromTildeΓ_pushforward f.appTop MX)
  have hback : ((Scheme.Modules.pushforward Y.isoSpec.inv).obj MY).IsQuasicoherent :=
    GlobalSectionClearing.quasicoherent_pushforward_iso Y.isoSpec.symm MY
  let e₁ := (Scheme.Modules.pushforward Y.isoSpec.inv).mapIso
    ((Scheme.Modules.pushforwardComp X.isoSpec.hom (Spec.map f.appTop)).app M)
  let e₂ := (Scheme.Modules.pushforwardComp (X.isoSpec.hom ≫ Spec.map f.appTop) Y.isoSpec.inv).app M
  have hf : (X.isoSpec.hom ≫ Spec.map f.appTop) ≫ Y.isoSpec.inv = f := by
    rw [Scheme.isoSpec_hom_naturality, Category.assoc, Iso.hom_inv_id, Category.comp_id]
  let e₃ := (Scheme.Modules.pushforwardCongr hf).app M
  exact (SheafOfModules.isQuasicoherent Y.ringCatSheaf).prop_of_iso (e₁ ≪≫ e₂ ≪≫ e₃) hback

theorem affine_pushforward_sections_finite [IsAffine X] [IsAffine Y]
    (f : X ⟶ Y) [IsClosedImmersion f] (M : X.Modules) [M.IsQuasicoherent]
    (hM : LocallyFinitelyGenerated M) :
    Module.Finite Γ(Y,⊤) Γ((Scheme.Modules.pushforward f).obj M,⊤) := by
  have hfin : Module.Finite Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := by
    simpa only [Scheme.Hom.preimage_top] using! affine_sections_finite_of_localGenerators M hM
  let σ : Γ(Y,⊤) →+* Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) := (f.app ⊤).hom
  have : RingHomSurjective σ := ⟨f.app_surjective ⊤ (isAffineOpen_top Y)⟩
  let ψ : Γ((Scheme.Modules.pushforward f).obj M,⊤) →ₛₗ[σ] Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := {
    toFun := fun x => x
    map_add' _ _ := rfl
    map_smul' _ _ := rfl }
  exact (ψ.finite_iff_of_bijective ⟨fun _ _ h => h, fun x => ⟨x, rfl⟩⟩).mpr hfin

theorem affine_exists_finitePresentation_of_sections [IsAffine X] [IsLocallyNoetherian X]
    (M : X.Modules) [M.IsQuasicoherent] [Module.Finite Γ(X,⊤) Γ(M,⊤)] :
    ∃ P : M.Presentation, P.IsFinite := by
  let a := X.isoSpec.inv
  let b := X.isoSpec.hom
  have : IsNoetherianRing Γ(X,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  have : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj (M.restrict a)).obj.obj (op ⊤)) :=
    finite_isoSpec_sections M
  obtain ⟨P,hP⟩ := spec_exists_finitePresentation_of_sections (M.restrict a)
  let F : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor b
  let : PreservesColimitsOfSize.{0,0} F :=
    (Scheme.Modules.restrictAdjunction b).leftAdjoint_preservesColimits
  let Q := P.map F (Scheme.Modules.restrictUnitIso b).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp b a).app M
  have e₂ : M.restrict (𝟙 X) ≅ ((M.restrict a).restrict b) := by
    change M.restrict (b ≫ a) ≅ ((M.restrict a).restrict b) at e₁
    simpa only [a, b, Iso.hom_inv_id] using e₁
  let e₃ := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app M
  exact ⟨transportPresentation (Z := X) e₃ Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem affine_pushforward_exists_finitePresentation [IsAffine X] [IsAffine Y]
    [IsLocallyNoetherian Y] (f : X ⟶ Y) [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    ∃ P : ((Scheme.Modules.pushforward f).obj M).Presentation, P.IsFinite := by
  have := affine_pushforward_quasicoherent f M
  have := affine_pushforward_sections_finite f M hM
  exact affine_exists_finitePresentation_of_sections ((Scheme.Modules.pushforward f).obj M)

end
end PiExponent.ClosedPushforwardAffine

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean <==
import Mathlib.Algebra.Category.Grp.Zero
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardAffine
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ClosedPushforward

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

lemma sections_empty (M : X.Modules) (U : X.Opens) (hU : U = ⊥) :
    Subsingleton (M.val.obj (op U)) := by
  exact AddCommGrpCat.subsingleton_of_isZero
    (TopCat.Sheaf.isTerminalOfEqEmpty ((SheafOfModules.toSheaf.{0} X.ringCatSheaf).obj M) hU).isZero

lemma map_epi (f : X ⟶ Y) [IsClosedImmersion f] {M N : X.Modules}
    (φ : M ⟶ N) [Epi φ] : Epi ((Scheme.Modules.pushforward f).map φ) := by
  let FX := SheafOfModules.toSheaf.{0} X.ringCatSheaf
  let FY := SheafOfModules.toSheaf.{0} Y.ringCatSheaf
  let S := ShortComplex.mk _ _ (kernel.condition φ)
  have hS : S.ShortExact := { exact := ShortComplex.exact_kernel φ }
  have hepi : Epi (FX.map φ) := (ModuleSheafExact.shortExact_map X.ringCatSheaf hS).epi_g
  have hφ : TopCat.Presheaf.IsLocallySurjective (FX.map φ).hom :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mpr hepi
  have hloc : TopCat.Presheaf.IsLocallySurjective
      (FY.map ((Scheme.Modules.pushforward f).map φ)).hom := by
    apply (TopCat.Presheaf.isLocallySurjective_iff _).mpr
    intro U t y hy
    by_cases him : y ∈ Set.range f
    · obtain ⟨x, rfl⟩ := him
      obtain ⟨W,hWU,⟨s,hs⟩,hxW⟩ :=
        (TopCat.Presheaf.isLocallySurjective_iff _).mp hφ (f ⁻¹ᵁ U) t x hy
      obtain ⟨V',hV',hpre⟩ := f.isClosedEmbedding.isEmbedding.isInducing.isOpen_iff.mp W.isOpen
      let V : Y.Opens := ⟨V', hV'⟩ ⊓ U
      have hV : f ⁻¹ᵁ V = W := by
        ext z
        change (f z ∈ V' ∧ f z ∈ U) ↔ z ∈ W
        have hh : f z ∈ V' ↔ z ∈ W := Set.ext_iff.mp hpre z
        exact ⟨fun h => hh.mp h.1, fun h => ⟨hh.mpr h,hWU h⟩⟩
      refine ⟨V,inf_le_right,?_,?_,⟩
      · change ∃ s, (φ.val.app (op (f ⁻¹ᵁ V))) s =
          N.val.map ((Opens.map f.base).map (homOfLE inf_le_right)).op t
        subst W
        exact ⟨s,hs⟩
      · exact ⟨(Set.ext_iff.mp hpre x).mpr hxW,hy⟩
    · let V : Y.Opens := U ⊓ ⟨(Set.range f)ᶜ, f.isClosedEmbedding.isClosed_range.isOpen_compl⟩
      have hV : f ⁻¹ᵁ V = ⊥ := by
        ext x
        change (f x ∈ U ∧ f x ∉ Set.range f) ↔ False
        simp
      have := sections_empty N (f ⁻¹ᵁ V) hV
      refine ⟨V,inf_le_left,⟨0,?_⟩,⟨hy,him⟩⟩
      exact @Subsingleton.elim (N.val.obj (op (f ⁻¹ᵁ V))) (sections_empty N _ hV) _ _
  let : Epi (FY.map ((Scheme.Modules.pushforward f).map φ)) :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mp hloc
  exact FY.epi_of_epi_map inferInstance

instance preservesEpis (f : X ⟶ Y) [IsClosedImmersion f] :
    (Scheme.Modules.pushforward f).PreservesEpimorphisms where
  preserves {_ _} φ _ := map_epi f φ

instance preservesHomology (f : X ⟶ Y) [IsClosedImmersion f] :
    (Scheme.Modules.pushforward f).PreservesHomology :=
  Functor.preservesHomology_of_preservesEpis_and_kernels _

instance preservesFiniteColimits (f : X ⟶ Y) [IsClosedImmersion f] :
    PreservesFiniteColimits (Scheme.Modules.pushforward f) :=
  Functor.preservesFiniteColimits_of_preservesHomology _

open PiExponent.CoherentAffineFinite PiExponent.FiniteGlobalPresentation
open PiExponent.ClosedPushforwardAffine

private theorem presentation_transport {Z : Scheme.{0}}
    {M N : SheafOfModules Z.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) (hP : P.IsFinite) : ∃ Q : N.Presentation, Q.IsFinite := by
  let : IsIso e.hom := e.isIso_hom
  exact ⟨P.ofIsIso e.hom,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

instance pushforward_isFinitePresentation (f : X ⟶ Y) [IsClosedImmersion f]
    [IsLocallyNoetherian Y] (M : X.Modules) [M.IsFinitePresentation] :
    ((Scheme.Modules.pushforward f).obj M).IsFinitePresentation := by
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  have : IsAffine (f ⁻¹ᵁ U.1).toScheme := U.2.preimage f
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  have hM := (locallyFinitelyGenerated_of_finitePresentation M).restrict (f ⁻¹ᵁ U.1).ι
  obtain ⟨P,hP⟩ := affine_pushforward_exists_finitePresentation (f ∣_ U.1)
    (M.restrict (f ⁻¹ᵁ U.1).ι) hM
  exact presentation_transport (Z := U.1.toScheme) (OpenBaseChange.iso f U.1 M).symm P hP

end PiExponentSeshadri.ClosedPushforward

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact

namespace OAI

namespace PiExponent.ClosedImmersionSerreTransfer

noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite PiExponentSeshadri.Geometry

variable {X Y : Scheme.{0}} (f : X ⟶ Y)
local instance closedPushforwardLinearSourceHasExt : HasExt.{1} X.Modules := schemeHasExt
local instance closedPushforwardLinearTargetHasExt : HasExt.{1} Y.Modules := schemeHasExt

lemma baseScalars_comp_actual (p : Y ⟶ Spec (CommRingCat.of ℂ)) :
    baseScalars (f ≫ p) = f.appTop.hom.comp (baseScalars p) := by
  ext c
  simp only [baseScalars, Scheme.Hom.comp_appTop, CommRingCat.hom_comp,
    RingHom.comp_apply]

lemma scalar_naturality (p : Y ⟶ Spec (CommRingCat.of ℂ)) (U : Y.Opens) (r : ℂ) :
    restrictScalar X (f ⁻¹ᵁ U) (baseScalars (f ≫ p) r) =
      f.app U (restrictScalar Y U (baseScalars p r)) := by
  rw [baseScalars_comp_actual]
  change X.presheaf.map (homOfLE le_top).op (f.appTop (baseScalars p r)) = _
  exact (CategoryTheory.congr_fun (f.naturality (homOfLE le_top).op) (baseScalars p r)).symm

theorem complexLinearPushforward (p : Y ⟶ Spec (CommRingCat.of ℂ)) :
    letI := sheafComplexLinear (f ≫ p)
    letI := sheafComplexLinear p
    (Scheme.Modules.pushforward f).Linear ℂ := by
  let := sheafComplexLinear (f ≫ p)
  let := sheafComplexLinear p
  constructor
  intro M N g r
  ext U m
  let y : Γ(N, f ⁻¹ᵁ U) := g.val.app (op (f ⁻¹ᵁ U)) m
  change restrictScalar X (f ⁻¹ᵁ U) (baseScalars (f ≫ p) r) • y =
    f.app U (restrictScalar Y U (baseScalars p r)) • y
  rw [scalar_naturality]

variable [IsClosedImmersion f]

lemma cohomologyMap_comp {M N : X.Modules} {n m k : ℕ}
    (x : cohomology M n) (y : Ext.{1} M N m) (h : n + m = k) :
    cohomologyMap f N k (x.comp y h) =
      (cohomologyMap f M n x).comp (y.mapExactFunctor (Scheme.Modules.pushforward f)) h :=
  PiExponentSeshadri.ExtSectionComparison.mapFrom_comp
    (Scheme.Modules.pushforward f) (structureMap f) x y h

def typedCohomologyMap (M : X.Modules) (n : ℕ) :
    cohomology M n →+ cohomology ((Scheme.Modules.pushforward f).obj M) n :=
  cohomologyMap f M n

lemma typedCohomologyMap_comp {M N : X.Modules} {n m k : ℕ}
    (x : cohomology M n) (y : Ext.{1} M N m) (h : n + m = k) :
    typedCohomologyMap f N k (x.comp y h) =
      (typedCohomologyMap f M n x).comp
        (y.mapExactFunctor (Scheme.Modules.pushforward f)) h :=
  cohomologyMap_comp f x y h

lemma typedCohomologyMap_bijective (M : X.Modules) (n : ℕ) :
    Function.Bijective (typedCohomologyMap f M n) :=
  cohomologyMap_bijective f M n

def cohomologyLinearMap (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
    cohomology M n →ₗ[ℂ] cohomology ((Scheme.Modules.pushforward f).obj M) n := by
  letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
  letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  exact { toFun := typedCohomologyMap f M n
          map_add' := (typedCohomologyMap f M n).map_add
          map_smul' := by
            intro r x
            change typedCohomologyMap f M n ((baseScalars (f ≫ p) r) • x) =
              (baseScalars p r) • (typedCohomologyMap f M n x)
            rw [Ext.smul_eq_comp_mk₀, typedCohomologyMap_comp, Ext.smul_eq_comp_mk₀,
              Ext.mapExactFunctor_mk₀]
            congr 2
            ext U m
            change Γ(M, f ⁻¹ᵁ U) at m
            change restrictScalar X (f ⁻¹ᵁ U) (baseScalars (f ≫ p) r) • m =
              f.app U (restrictScalar Y U (baseScalars p r)) • m
            rw [scalar_naturality] }

lemma cohomologyLinearMap_eq (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    ⇑(cohomologyLinearMap f p M n) = typedCohomologyMap f M n := rfl

def cohomologyLinearEquiv (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
    cohomology M n ≃ₗ[ℂ] cohomology ((Scheme.Modules.pushforward f).obj M) n := by
  exact LinearEquiv.ofBijective (cohomologyLinearMap f p M n)
    (by rw [cohomologyLinearMap_eq]; exact typedCohomologyMap_bijective f M n)

theorem finiteDimensional_of_pushforward
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ)
    (hfinite : letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((Scheme.Modules.pushforward f).obj M) n)) :
    letI := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M n) := by
  let := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  have := hfinite
  exact FiniteDimensional.of_injective (cohomologyLinearEquiv f p M n).toLinearMap
    (cohomologyLinearEquiv f p M n).injective

lemma cohomologyDimension_pushforward
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (n : ℕ) :
    cohomologyDimension p ((Scheme.Modules.pushforward f).obj M) n =
      cohomologyDimension (f ≫ p) M n := by
  let := Module.compHom (cohomology M n) (baseScalars (f ≫ p))
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  exact (cohomologyLinearEquiv f p M n).finrank_eq.symm

theorem euler_pushforward (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d : ℕ) :
    eulerCharacteristic p d ((Scheme.Modules.pushforward f).obj M) =
      eulerCharacteristic (f ≫ p) d M := by
  apply Finset.sum_congr rfl
  intro n hn
  rw [cohomologyDimension_pushforward]

end
end PiExponent.ClosedImmersionSerreTransfer

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.TwistPowerSection
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponent.ClosedRestrictionTensor
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure

lemma tensor_map_pure_val {Z : Scheme.{0}} {M N P Q : Z.Modules}
    (a : M ⟶ P) (b : N ⟶ Q) (U : Z.Opens)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorMap a b).val.app (op U) (pure M N U m n) =
      pure P Q U (a.val.app (op U) m) (b.val.app (op U) n) :=
  map_pure a b U m n

lemma tensor_comm_pure_val {Z : Scheme.{0}} (M N : Z.Modules) (U : Z.Opens)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorComm M N).hom.val.app (op U) (pure M N U m n) =
      pure N M U n m := moduleTensorComm_pure M N U m n

lemma projection_hom_pure_val {X Y : Scheme.{0}} (f : X ⟶ Y)
    (M : X.Modules) (L : Y.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (s : L.val.obj (op U)) :
    (ProjectionFormula.hom f M L).val.app (op U)
      (pure ((Scheme.Modules.pushforward f).obj M) L U m s) =
      pure M ((Scheme.Modules.pullback f).obj L) (f ⁻¹ᵁ U) m
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L).val.app (op U) s) :=
  ProjectionFormula.hom_pure f M L U m s

lemma pushforward_hom_pure_val {X Y : Scheme.{0}} (f : X ⟶ Y)
    (M N : X.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (n : N.val.obj (op (f ⁻¹ᵁ U))) :
    (PiExponentSeshadri.PushforwardTensor.hom f M N).val.app (op U)
      (pure ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) U m n) =
      pure M N (f ⁻¹ᵁ U) m n :=
  PiExponentSeshadri.PushforwardTensor.hom_pure f M N U m n

variable {X Y : Scheme.{0}} (f : X ⟶ Y) (L : LineBundle Y)

def powerProjectionIso (n : ℕ) :
    (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj (O X)) ≅
      (Scheme.Modules.pushforward f).obj ((L.pullback f).pow n).sheaf :=
  (ProjectionFormula.twistIso f (O X) L n).symm ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTwistUnitIso (L.pullback f) n)

def powerUnit (n : ℕ) : (L.pow n).sheaf ⟶
    (Scheme.Modules.pushforward f).obj ((L.pullback f).pow n).sheaf :=
  (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf ≫
    (Scheme.Modules.pushforward f).map (PiExponentSeshadri.PullbackTensor.powIso f L n).hom

lemma powerProjectionIso_succ_pure (n : ℕ) (U : Y.Opens)
    (m : ((moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj (O X))).val.obj (op U))
    (s : L.sheaf.val.obj (op U)) :
    (powerProjectionIso f L (n+1)).hom.val.app (op U)
      (pure _ L.sheaf U m s) =
      pure (L.pullback f).sheaf ((L.pullback f).pow n).sheaf (f ⁻¹ᵁ U)
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
        ((powerProjectionIso f L n).hom.val.app (op U) m) := by
  change (moduleTwistUnitIso (L.pullback f) (n+1)).hom.val.app (op (f ⁻¹ᵁ U))
    ((ProjectionFormula.hom f ((moduleTwistFunctor (L.pullback f) n).obj (O X)) L.sheaf).val.app (op U)
      ((moduleTensorMap (ProjectionFormula.twistIso f (O X) L n).inv (𝟙 L.sheaf)).val.app (op U)
        (pure _ L.sheaf U m s))) = _
  rw [tensor_map_pure_val]
  change (moduleTensorComm ((L.pullback f).pow n).sheaf (L.pullback f).sheaf).hom.val.app (op (f ⁻¹ᵁ U))
    ((moduleTensorMap (moduleTwistUnitIso (L.pullback f) n).hom (𝟙 (L.pullback f).sheaf)).val.app (op (f ⁻¹ᵁ U))
      ((ProjectionFormula.hom f ((moduleTwistFunctor (L.pullback f) n).obj (O X)) L.sheaf).val.app (op U)
        (pure _ L.sheaf U ((ProjectionFormula.twistIso f (O X) L n).inv.val.app (op U) m) s))) = _
  erw [projection_hom_pure_val f ((moduleTwistFunctor (L.pullback f) n).obj (O X))
    L.sheaf U ((ProjectionFormula.twistIso f (O X) L n).inv.val.app (op U) m) s]
  have ht := tensor_map_pure_val (Z := X) (moduleTwistUnitIso (L.pullback f) n).hom
    (𝟙 (L.pullback f).sheaf) (f ⁻¹ᵁ U)
    ((ProjectionFormula.twistIso f (O X) L n).inv.val.app (op U) m)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
  exact (congrArg (fun r => (moduleTensorComm ((L.pullback f).pow n).sheaf
    (L.pullback f).sheaf).hom.val.app (op (f ⁻¹ᵁ U)) r) ht).trans
      (tensor_comm_pure_val _ _ _ _ _)

lemma powerUnit_succ_pure (n : ℕ) (U : Y.Opens)
    (s : L.sheaf.val.obj (op U)) (m : (L.pow n).sheaf.val.obj (op U)) :
    (powerUnit f L (n+1)).val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m) =
      pure (L.pullback f).sheaf ((L.pullback f).pow n).sheaf (f ⁻¹ᵁ U)
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
        ((powerUnit f L n).val.app (op U) m) := by
  have h := PiExponentSeshadri.PullbackTensor.unit_hom f L.sheaf (L.pow n).sheaf
  have hp := congrArg (fun q => q.val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m)) h
  change (PiExponentSeshadri.PullbackTensor.hom f L.sheaf (L.pow n).sheaf).val.app (op (f ⁻¹ᵁ U))
      (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app
        (moduleTensor Y L.sheaf (L.pow n).sheaf)).val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m)) =
    (PiExponentSeshadri.PushforwardTensor.hom f _ _).val.app (op U)
      ((moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf)
        ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf)).val.app (op U)
        (pure L.sheaf (L.pow n).sheaf U s m)) at hp
  have hm := tensor_map_pure_val (Z := Y)
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf)
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf) U s m
  have hv := pushforward_hom_pure_val f ((Scheme.Modules.pullback f).obj L.sheaf)
    ((Scheme.Modules.pullback f).obj (L.pow n).sheaf) U
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf).val.app (op U) m)
  have hp' := hp.trans ((congrArg (fun r => (PiExponentSeshadri.PushforwardTensor.hom f
    ((Scheme.Modules.pullback f).obj L.sheaf) ((Scheme.Modules.pullback f).obj (L.pow n).sheaf)).val.app
      (op U) r) hm).trans hv)
  change (moduleTensorMap (𝟙 (L.pullback f).sheaf) (PiExponentSeshadri.PullbackTensor.powIso f L n).hom).app
    (f ⁻¹ᵁ U)
    ((PiExponentSeshadri.PullbackTensor.hom f L.sheaf (L.pow n).sheaf).val.app (op (f ⁻¹ᵁ U))
      (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app
        (moduleTensor Y L.sheaf (L.pow n).sheaf)).val.app (op U) (pure L.sheaf (L.pow n).sheaf U s m))) = _
  exact (congrArg (fun r => (moduleTensorMap (𝟙 (L.pullback f).sheaf)
    (PiExponentSeshadri.PullbackTensor.powIso f L n).hom).val.app (op (f ⁻¹ᵁ U)) r) hp').trans
      (tensor_map_pure_val (Z := X) (𝟙 (L.pullback f).sheaf)
        (PiExponentSeshadri.PullbackTensor.powIso f L n).hom _ _ _)

theorem twist_structureMap_power (n : ℕ) :
    (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
        (powerProjectionIso f L n).hom =
      (moduleTwistUnitIso L n).hom ≫ powerUnit f L n := by
  induction n with
  | zero =>
    change PiExponentSeshadri.IdealModule.structureMap f =
      (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫
        (Scheme.Modules.pushforward f).map (pullbackUnitIso f).hom
    exact (pullbackUnit_adjunction f).symm
  | succ n ih =>
    apply PiExponentSeshadri.TensorPure.hom_ext
    intro U m s
    change (powerProjectionIso f L (n+1)).hom.val.app (op U)
      ((moduleTensorMap ((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f))
        (𝟙 L.sheaf)).val.app (op U) (pure _ L.sheaf U m s)) =
      (powerUnit f L (n+1)).val.app (op U)
        ((moduleTensorComm (L.pow n).sheaf L.sheaf).hom.val.app (op U)
          ((moduleTensorMap (moduleTwistUnitIso L n).hom (𝟙 L.sheaf)).val.app (op U)
            (pure _ L.sheaf U m s)))
    have h1 := tensor_map_pure_val (Z := Y)
      ((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)) (𝟙 L.sheaf) U m s
    have h2 := powerProjectionIso_succ_pure f L n U
      (((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)).val.app (op U) m) s
    have h3 := tensor_map_pure_val (Z := Y) (moduleTwistUnitIso L n).hom (𝟙 L.sheaf) U m s
    have h4 := tensor_comm_pure_val (L.pow n).sheaf L.sheaf U
      ((moduleTwistUnitIso L n).hom.val.app (op U) m) s
    have h5 := powerUnit_succ_pure f L n U s ((moduleTwistUnitIso L n).hom.val.app (op U) m)
    have hleft := (congrArg (fun r => (powerProjectionIso f L (n+1)).hom.val.app (op U) r) h1).trans h2
    have hright := (congrArg (fun r => (powerUnit f L (n+1)).val.app (op U) r)
      ((congrArg (fun r => (moduleTensorComm (L.pow n).sheaf L.sheaf).hom.val.app (op U) r) h3).trans h4)).trans h5
    exact hleft.trans ((congrArg (fun r => pure (L.pullback f).sheaf ((L.pullback f).pow n).sheaf
      (f ⁻¹ᵁ U) (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf).val.app (op U) s) r)
      (congrArg (fun q => q.val.app (op U) m) ih)).trans hright.symm)

theorem power_restriction_eq (n : ℕ) :
    (moduleTwistUnitIso L n).inv ≫
      (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
      (ProjectionFormula.twistIso f (O X) L n).inv ≫
      (Scheme.Modules.pushforward f).map (moduleTwistUnitIso (L.pullback f) n).hom =
    (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (L.pow n).sheaf ≫
      (Scheme.Modules.pushforward f).map (PiExponentSeshadri.PullbackTensor.powIso f L n).hom := by
  change (moduleTwistUnitIso L n).inv ≫
    ((moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
      (powerProjectionIso f L n).hom) = powerUnit f L n
  erw [twist_structureMap_power, Iso.inv_hom_id_assoc]

theorem push_pullbackSection {M : Y.Modules} (s : O Y ⟶ M) :
    PiExponentSeshadri.IdealModule.structureMap f ≫
      (Scheme.Modules.pushforward f).map (pullbackSection f s) =
      s ≫ (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M := by
  have hu : PiExponentSeshadri.IdealModule.structureMap f =
      (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫
        (Scheme.Modules.pushforward f).map (pullbackUnitIso f).hom :=
    (pullbackUnit_adjunction f).symm
  let F := Scheme.Modules.pushforward f
  let P := Scheme.Modules.pullback f
  let e := pullbackUnitIso f
  have h := (F.map_comp e.hom (e.inv ≫ P.map s)).symm.trans
    (congrArg F.map (e.hom_inv_id_assoc (P.map s)))
  calc
    _ = ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫
        F.map e.hom) ≫ F.map (e.inv ≫ P.map s) :=
      congrArg (fun q : O Y ⟶ F.obj (O X) => q ≫ F.map (pullbackSection f s)) hu
    _ = (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫ F.map (P.map s) :=
      (Category.assoc _ _ _).trans
        (congrArg (fun q => (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y) ≫ q) h)
    _ = _ := ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.naturality s).symm

theorem section_restriction_eq (n : ℕ) (s : O Y ⟶ (L.pow n).sheaf) :
    s ≫ (moduleTwistUnitIso L n).inv ≫
      (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f) ≫
      (ProjectionFormula.twistIso f (O X) L n).inv ≫
      (Scheme.Modules.pushforward f).map (moduleTwistUnitIso (L.pullback f) n).hom =
    PiExponentSeshadri.IdealModule.structureMap f ≫
      (Scheme.Modules.pushforward f).map (pullbackPowerSection L f n s) := by
  erw [power_restriction_eq]
  symm
  simp only [pullbackPowerSection]
  erw [(Scheme.Modules.pushforward f).map_comp (pullbackSection f s)
    (PiExponentSeshadri.PullbackTensor.powIso f L n).hom, ← Category.assoc,
    push_pullbackSection f s, Category.assoc]

end
end PiExponent.ClosedRestrictionTensor

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiSectionLifting
import OAI.NumberTheory.PiExponent.Approximation.ClosedThickeningSections

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian


variable {X Y : Scheme.{0}}
local instance (Z : Scheme.{0}) : HasExt.{1} Z.Modules := HasExt.standard _

theorem closed_line_unit_epi (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X) :
    Epi ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf) :=
  PiExponentSeshadri.LineClosedUnit.epi f M

theorem pullbackSection_surjective_of_kernel_cohomology_zero
    (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X)
    (hzero : ∀ z : cohomology
      (kernel ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf)) 1,
      z = 0) :
    Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection f s) := by
  let u := (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf
  have : Epi u := closed_line_unit_epi f M
  let S := ShortComplex.mk (kernel.ι u) u (kernel.condition u)
  have hS : S.ShortExact := { exact := ShortComplex.exact_kernel u }
  exact PiExponent.NumericalAmpleness.pullbackSection_surjective_of_unit_surjective f M
    (globalSections_surjective_of_ext_one_zero S hS hzero)

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
variable {X Y : Scheme.{0}}
local instance (Z : Scheme.{0}) : HasExt.{1} Z.Modules := HasExt.standard _

theorem ext_zero_of_moduleIso {M N : X.Modules} (e : M ≅ N) (q : ℕ)
    (h : ∀ x : Abelian.Ext.{1} (structureSheaf X) N q, x = 0)
    (x : Abelian.Ext.{1} (structureSheaf X) M q) : x = 0 := by
  let E := (extFunctorObj (structureSheaf X) q).mapIso e
  apply (ConcreteCategory.bijective_of_isIso E.hom).injective
  change E.hom x = E.hom 0
  rw [map_zero]
  exact h (E.hom x)

theorem affine_closed_pushforward_ext_zero (i : Y ⟶ X) [IsClosedImmersion i]
    [IsAffine Y] [IsNoetherian Y] (M : X.Modules) (N : Y.Modules)
    [N.IsQuasicoherent] (e : M ≅ (Scheme.Modules.pushforward i).obj N)
    (q : ℕ) (hq : 0 < q) (x : Abelian.Ext.{1} (structureSheaf X) M q) : x = 0 := by
  apply ext_zero_of_moduleIso e q _ x
  apply (PiExponent.ClosedImmersionSerreTransfer.ext_zero_iff i N q).mp
  obtain ⟨k,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_zero_of_lt hq)
  exact AffineSchemeCohomology.affine_ext_zero Y N k

theorem eventual_twist_ext_zero_of_closed_pushforward
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (i : Y ⟶ X) [IsClosedImmersion i]
    (L : LineBundle X) (hL : (L.pullback i).IsAmple)
    (M : X.Modules) (N : Y.Modules) [N.IsFinitePresentation]
    (e : M ≅ (Scheme.Modules.pushforward i).obj N) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X) ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  obtain ⟨B,hB⟩ := PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_vanishing
    (i ≫ p) (L.pullback i) hL N
  refine ⟨B, fun n hn q hq x => ?_⟩
  let E := (moduleTwistFunctor L n).mapIso e ≪≫
    (PiExponent.ProjectionFormula.twistIso i N L n).symm
  apply ext_zero_of_moduleIso E q _ x
  exact (PiExponent.ClosedImmersionSerreTransfer.ext_zero_iff i
    ((moduleTwistFunctor (L.pullback i) n).obj N) q).mp (hB n hn q hq)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.AffineThickeningCriterion
import OAI.NumberTheory.PiExponent.Approximation.FullSupportNilpotence
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}
local instance (Z : Scheme.{0}) : HasExt.{1} Z.Modules := HasExt.standard _

theorem globalSections_surjective_of_ext_one_zero (S : ShortComplex X.Modules)
    (hS : S.ShortExact)
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X) S.X₁ 1, x = 0) :
    Function.Surjective (fun s : GlobalSections X S.X₂ => s ≫ S.g) := by
  intro s
  obtain ⟨a,ha⟩ := Ext.covariant_sequence_exact₃ (structureSheaf X) hS (Ext.mk₀ s)
    rfl (hzero _)
  refine ⟨Ext.homEquiv₀ a, ?_⟩
  apply (Ext.mk₀_bijective (structureSheaf X) S.X₃).injective
  rw [← Ext.mk₀_comp_mk₀, Ext.mk₀_homEquiv₀_apply]
  exact ha

theorem closed_appTop_surjective_of_ext_one_zero (i : Y ⟶ X) [IsClosedImmersion i]
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X) (IdealModule.idealModule i) 1, x = 0) :
    Function.Surjective i.appTop := by
  let P := (Scheme.Modules.pushforward i).obj (IdealModule.unit Y)
  let S := ShortComplex.mk (IdealModule.inclusion i) (IdealModule.structureMap i)
    (kernel.condition _)
  have hlift := globalSections_surjective_of_ext_one_zero S
    (IdealModule.closedSequence_exact i) hzero
  intro y
  let t : GlobalSections X P := (moduleSectionEquiv P).symm y
  obtain ⟨s, hs⟩ := hlift t
  refine ⟨s.app ⊤ (1 : Γ(X,⊤)), ?_⟩
  have he := congrArg (fun t : GlobalSections X P => t.app ⊤ (1 : Γ(X,⊤))) hs
  exact he.trans ((moduleSectionEquiv P).apply_symm_apply y)

theorem subscheme_surjective_of_fullSupport (I : X.IdealSheafData)
    (hI : I.support = ⊤) : Function.Surjective I.subschemeι := by
  apply Set.range_eq_univ.mp
  rw [I.range_subschemeι, hI]
  rfl

theorem isAffine_of_fullSupport_of_ideal_ext_one_zero (I : X.IdealSheafData)
    (hI : I.support = ⊤) [IsAffine I.subscheme]
    (hzero : ∀ x : Abelian.Ext.{1} (structureSheaf X) (IdealModule.closedModule I) 1, x = 0) :
    IsAffine X :=
  isAffine_of_surjective_appTop I.subschemeι (subscheme_surjective_of_fullSupport I hI)
    (closed_appTop_surjective_of_ext_one_zero I.subschemeι hzero)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedSectionLifting
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.SerrePowerDescent

namespace OAI

noncomputable section
namespace PiExponentSeshadri.Geometry

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian Opposite
open PiExponentSeshadri.TensorPure


variable {X Y : Scheme.{0}}

def closedLineQuotientIso (f : Y ⟶ X) (M : LineBundle X) :
    moduleTensor X ((Scheme.Modules.pushforward f).obj (structureSheaf Y)) M.sheaf ≅
      (Scheme.Modules.pushforward f).obj (M.pullback f).sheaf :=
  PiExponent.ProjectionFormula.iso f (structureSheaf Y) M ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTensorUnit (M.pullback f).sheaf)

theorem closedLineQuotientIso_map (f : Y ⟶ X) (M : LineBundle X) :
    moduleTensorMap (PiExponentSeshadri.IdealModule.structureMap f) (𝟙 M.sheaf) ≫
      (closedLineQuotientIso f M).hom =
    (moduleTensorUnit M.sheaf).hom ≫
      (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf := by
  apply PiExponentSeshadri.TensorPure.hom_ext
  intro U a m
  let η := ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf).val.app (op U)
  have ht := map_pure (PiExponentSeshadri.IdealModule.structureMap f) (𝟙 M.sheaf) U a m
  have hp := PiExponent.ProjectionFormula.hom_pure f (structureSheaf Y) M.sheaf U
    ((PiExponentSeshadri.IdealModule.structureMap f).app U a) m
  have hu := unit_pure (M.pullback f).sheaf (f ⁻¹ᵁ U)
    ((PiExponentSeshadri.IdealModule.structureMap f).app U a) (η m)
  have hv := unit_pure M.sheaf U a m
  have hs := η.hom.map_smul a m
  exact (congrArg (fun z => (moduleTensorUnit (M.pullback f).sheaf).hom.app (f ⁻¹ᵁ U)
      ((PiExponent.ProjectionFormula.hom f (structureSheaf Y) M.sheaf).app U z)) ht).trans
    ((congrArg (fun z => (moduleTensorUnit (M.pullback f).sheaf).hom.app (f ⁻¹ᵁ U) z) hp).trans
      (hu.trans (hs.symm.trans (congrArg (fun z => η z) hv).symm)))

def closedLineUnitKernelIso (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X) :
    moduleTensor X (PiExponentSeshadri.IdealModule.idealModule f) M.sheaf ≅
      kernel ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf) := by
  let S := ShortComplex.mk (PiExponentSeshadri.IdealModule.inclusion f)
    (PiExponentSeshadri.IdealModule.structureMap f) (kernel.condition _)
  let T := S.map (moduleTwistFunctor M 1)
  have hT : T.ShortExact := moduleTwistFunctor_shortExact M 1 S
    (PiExponentSeshadri.IdealModule.closedSequence_exact f)
  let e : T.X₁ ≅ kernel T.g :=
    hT.fIsKernel.conePointUniqueUpToIso (limit.isLimit _)
  exact e ≪≫ kernel.mapIso T.g
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M.sheaf)
    (moduleTensorUnit M.sheaf) (closedLineQuotientIso f M)
    (closedLineQuotientIso_map f M)

theorem pullbackSection_surjective_of_idealTensor_cohomology_zero
    (f : Y ⟶ X) [IsClosedImmersion f] (M : LineBundle X)
    (hzero : ∀ z : cohomology
      (moduleTensor X (PiExponentSeshadri.IdealModule.idealModule f) M.sheaf) 1, z = 0) :
    Function.Surjective (fun s : GlobalSections X M.sheaf => pullbackSection f s) := by
  apply pullbackSection_surjective_of_kernel_cohomology_zero f M
  exact PiExponent.GeometrySupport.SerrePowerDescent.ext_zero_of_iso
    (closedLineUnitKernelIso f M) 1 hzero

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluingTransitions

namespace OAI

noncomputable section

namespace PiExponentSeshadri.LineBundleGluing
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

def Cocycle.one : Cocycle U where
  transition _ _ _ _ _ := 1
  restriction _ _ _ _ _ := by simp
  identity _ _ _ := rfl
  cocycle _ _ _ _ _ _ _ := one_mul _

def Cocycle.inverse (c : Cocycle U) : Cocycle U where
  transition i j W hi hj := (c.transition i j W hi hj)⁻¹
  restriction := by
    intro i j V W h hi hj
    have h' : restrictUnit h (c.transition i j _ hi hj) =
        c.transition i j _ (h.trans hi) (h.trans hj) := Units.ext (c.restriction i j h hi hj)
    exact congrArg Units.val ((map_inv (restrictUnit h) _).symm.trans (congrArg Inv.inv h'))
  identity i W hi := by rw [c.identity, inv_one]
  cocycle i j k W hi hj hk := by rw [← mul_inv, c.cocycle]

def inverseProduct (c : Cocycle U) (V : X.Opens)
    (s : sections c V) (t : sections c.inverse V) : sections (Cocycle.one (U := U)) V :=
  ⟨fun p => s.val p * t.val p, by
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op (_ * _) = _
      rw [map_mul, s.property.1 i W W' hW hi h, t.property.1 i W W' hW hi h]
    · intro i j W hW hi hj
      change s.val ⟨i,W,hW,hi⟩ * t.val ⟨i,W,hW,hi⟩ = 1 * _
      rw [s.property.2 i j W hW hi hj, t.property.2 i j W hW hi hj, one_mul]
      change (_ * _) * ((↑((c.transition i j W hi hj)⁻¹ : Γ(X,W)ˣ) : Γ(X,W)) * _) = _
      rw [mul_mul_mul_comm, Units.mul_inv, one_mul]⟩

def inverseProductMap (c : Cocycle U) :
    PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf)
      (presheaf c) (presheaf c.inverse) ⟶ presheaf (Cocycle.one (U := U)) where
  app V := ModuleCat.MonoidalCategory.tensorLift (inverseProduct c V.unop)
    (by intros; apply Subtype.ext; funext p; exact add_mul _ _ _)
    (by intros; apply Subtype.ext; funext p; exact mul_assoc _ _ _)
    (by intros; apply Subtype.ext; funext p; exact mul_add _ _ _)
    (by intros; apply Subtype.ext; funext p; exact mul_left_comm _ _ _)
  naturality {V W} f := by
    apply ModuleCat.MonoidalCategory.tensor_ext
    intro s t
    rfl

def trivialCoefficientMap : (structureSheaf X).val ⟶ presheaf (Cocycle.one (U := U)) where
  app V := ModuleCat.ofHom (R := Γ(X, V.unop))
    (X := ModuleCat.of Γ(X, V.unop) Γ(X, V.unop))
    (Y := ModuleCat.of Γ(X, V.unop) (sections (Cocycle.one (U := U)) V.unop)) {
    toFun a := ⟨fun p => X.presheaf.map (homOfLE p.2.property.1).op a, by
      constructor
      · intro i W W' hW hi h
        change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
        rw [← Functor.map_comp]
        rfl
      · intros; exact (one_mul _).symm⟩
    map_add' a b := by apply Subtype.ext; funext p; exact map_add _ _ _
    map_smul' a b := by apply Subtype.ext; funext p; exact map_mul _ _ _ }
  naturality {V W} f := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro a
    apply Subtype.ext
    funext p
    change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
    rw [← Functor.map_comp]
    rfl

lemma cocycleUnit_restrict_isIso (c : Cocycle U) (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map ((adj X).unit.app (presheaf c))) := by
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules (U i).toScheme.ringCatSheaf.obj := modulePresheafRestrict (U i).ι
  have hη : IsIso ((adj (U i).toScheme).unit.app (R.obj (presheaf c))) :=
    sheafification_unit_isIso_of_iso _ (structureSheaf (U i).toScheme)
      (chartPresheafFrame c i)
  have hh : IsIso (R.map ((adj X).unit.app (presheaf c)) ≫
      ((moduleSheafificationRestrict (U i).ι).hom.app (presheaf c)).val) := by
    erw [sheafify_restrict_unit]
    exact hη
  let V : (U i).toScheme.Modules ⥤ PresheafOfModules (U i).toScheme.ringCatSheaf.obj :=
    SheafOfModules.forget (U i).toScheme.ringCatSheaf
  let hv : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      (((moduleSheafificationRestrict (U i).ι).hom.app (presheaf c)).val) :=
    (V.mapIso ((moduleSheafificationRestrict (U i).ι).app (presheaf c))).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hv).mp hh

lemma trivialCoefficientMap_frame (i : ι) :
    (modulePresheafRestrict (U i).ι).map (trivialCoefficientMap (U := U)) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom =
    (Scheme.Modules.restrictUnitIso (U i).ι).hom.val := by
  ext V a
  change X.presheaf.map (homOfLE (show (U i).ι ''ᵁ V.unop ≤ (U i).ι ''ᵁ V.unop from le_rfl)).op a = _
  simp only [homOfLE_refl, op_id, CategoryTheory.Functor.map_id]
  change a = ((U i).ι.appIso V.unop).hom a
  simp only [Scheme.Opens.ι_appIso, Iso.refl_hom]
  rfl

lemma trivialCoefficientMap_restrict_isIso (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map (trivialCoefficientMap (U := U))) := by
  let V : (U i).toScheme.Modules ⥤ PresheafOfModules (U i).toScheme.ringCatSheaf.obj :=
    SheafOfModules.forget (U i).toScheme.ringCatSheaf
  have hv : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      ((Scheme.Modules.restrictUnitIso (U i).ι).hom.val) :=
    (V.mapIso (Scheme.Modules.restrictUnitIso (U i).ι)).isIso_hom
  have hh : IsIso ((modulePresheafRestrict (U i).ι).map (trivialCoefficientMap (U := U)) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom) := by
    rw [trivialCoefficientMap_frame]
    exact hv
  let hc : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom :=
    (chartPresheafFrame (Cocycle.one (U := U)) i).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hc).mp hh

lemma inverseProductMap_frame (c : Cocycle U) (i : ι) :
    (modulePresheafRestrict (U i).ι).map (inverseProductMap c) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom =
    (modulePresheafTensorRestrict (U i) (presheaf c) (presheaf c.inverse)).hom ≫
      PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := (U i).toScheme.presheaf)
        (chartPresheafFrame c i).hom (chartPresheafFrame c.inverse i).hom ≫
      (by
        let : MonoidalCategory (PresheafOfModules (U i).toScheme.ringCatSheaf.obj) :=
          PresheafOfModulesOfCommRing.monoidalCategory (R := (U i).toScheme.presheaf)
        exact (λ_ (structureSheaf (U i).toScheme).val).hom) := by
  let : MonoidalCategory (PresheafOfModules (U i).toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := (U i).toScheme.presheaf)
  let l := (modulePresheafRestrict (U i).ι).map (inverseProductMap c) ≫
    (chartPresheafFrame (Cocycle.one (U := U)) i).hom
  let r := (modulePresheafTensorRestrict (U i) (presheaf c) (presheaf c.inverse)).hom ≫
    PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := (U i).toScheme.presheaf)
      (chartPresheafFrame c i).hom (chartPresheafFrame c.inverse i).hom ≫
    (λ_ (structureSheaf (U i).toScheme).val).hom
  change l = r
  ext V : 1
  apply ModuleCat.hom_ext
  apply LinearMap.ext
  intro z
  induction z using TensorProduct.inductionOn with
  | tmul s t => rfl
  | add a b ha hb =>
      exact ((l.app V).hom.map_add a b).trans
        ((congrArg₂ (· + ·) ha hb).trans ((r.app V).hom.map_add a b).symm)

lemma inverseProductMap_restrict_isIso (c : Cocycle U) (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map (inverseProductMap c)) := by
  let : MonoidalCategory (PresheafOfModules (U i).toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := (U i).toScheme.presheaf)
  let e := modulePresheafTensorRestrict (U i) (presheaf c) (presheaf c.inverse) ≪≫
    tensorIso (chartPresheafFrame c i) (chartPresheafFrame c.inverse i) ≪≫
      λ_ (structureSheaf (U i).toScheme).val
  have hh : IsIso ((modulePresheafRestrict (U i).ι).map (inverseProductMap c) ≫
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom) := by
    rw [inverseProductMap_frame]
    exact e.isIso_hom
  let hc : IsIso (C := PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
      (chartPresheafFrame (Cocycle.one (U := U)) i).hom :=
    (chartPresheafFrame (Cocycle.one (U := U)) i).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules (U i).toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hc).mp hh

lemma sheafification_isIso_of_chart {P Q : PresheafOfModules X.ringCatSheaf.obj}
    (f : P ⟶ Q) (hcover : ⊤ ≤ ⨆ i, U i)
    (hf : ∀ i, IsIso ((modulePresheafRestrict (U i).ι).map f)) :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f) := by
  apply PiExponent.NumericalAmpleness.isIso_of_locally_isIso
  intro x
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp (hcover (show x ∈ (⊤ : X.Opens) from trivial))
  refine ⟨U i, hi, ?_⟩
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict (U i).ι) f).mpr
  have := hf i
  change IsIso ((PresheafOfModules.sheafification (𝟙 (U i).toScheme.ringCatSheaf.obj)).map
    ((modulePresheafRestrict (U i).ι).map f))
  infer_instance

end PiExponentSeshadri.LineBundleGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CocycleTensor

namespace OAI

namespace PiExponentSeshadri.LineBundleGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

lemma tensorHom_restrict_isIso (W : X.Opens)
    {P P' Q Q' : PresheafOfModules X.ringCatSheaf.obj} (f : P ⟶ P') (g : Q ⟶ Q')
    [IsIso ((modulePresheafRestrict W.ι).map f)]
    [IsIso ((modulePresheafRestrict W.ι).map g)] :
    IsIso ((modulePresheafRestrict W.ι).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f g)) := by
  let R := modulePresheafRestrict W.ι
  let : MonoidalCategory (PresheafOfModules W.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := W.toScheme.presheaf)
  have hh : IsIso (R.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f g) ≫
      (modulePresheafTensorRestrict W P' Q').hom) := by
    rw [modulePresheafTensorRestrict_natural]
    change IsIso (_ ≫ (R.map f ⊗ₘ R.map g))
    infer_instance
  let hc : IsIso (C := PresheafOfModules W.toScheme.ringCatSheaf.obj)
      (modulePresheafTensorRestrict W P' Q').hom :=
    (modulePresheafTensorRestrict W P' Q').isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules W.toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hc).mp hh

def cocycleTensorComparison (c d : Cocycle U) (hcover : ⊤ ≤ ⨆ i, U i) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf)
        (presheaf c) (presheaf d)) ≅ moduleTensor X (sheaf c) (sheaf d) := by
  let f := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    ((adj X).unit.app (presheaf c)) ((adj X).unit.app (presheaf d))
  have ht : IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f) := by
    apply sheafification_isIso_of_chart f hcover
    intro i
    have := cocycleUnit_restrict_isIso c i
    have := cocycleUnit_restrict_isIso d i
    exact tensorHom_restrict_isIso (U i) _ _
  exact @asIso _ _ _ _ ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f) ht

def trivialSheafIso (hcover : ⊤ ≤ ⨆ i, U i) :
    sheaf (Cocycle.one (U := U)) ≅ structureSheaf X := by
  have ht : IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (trivialCoefficientMap (U := U))) :=
    sheafification_isIso_of_chart _ hcover trivialCoefficientMap_restrict_isIso
  exact (@asIso _ _ _ _ ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    (trivialCoefficientMap (U := U))) ht).symm ≪≫
      (asIso (adj X).counit).app (structureSheaf X)

def tensorInverseIso (c : Cocycle U) (hcover : ⊤ ≤ ⨆ i, U i) :
    moduleTensor X (sheaf c) (sheaf c.inverse) ≅ structureSheaf X := by
  have ht : IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (inverseProductMap c)) :=
    sheafification_isIso_of_chart _ hcover (inverseProductMap_restrict_isIso c)
  exact (cocycleTensorComparison c c.inverse hcover).symm ≪≫
    @asIso _ _ _ _ ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (inverseProductMap c)) ht ≪≫
      trivialSheafIso hcover

end
end PiExponentSeshadri.LineBundleGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.CoherentCokernels
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponent.FiniteGlobalPresentation PiExponent.CoherentAffineFinite
universe u

private def presentationOfIso (X : Scheme.{u})
    {M N : SheafOfModules.{u} X.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

def specCokernelIso {R : CommRingCat.{u}} {M N : (Spec R).Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N) :
    let g := (tilde.functor R).preimage
      ((asIso M.fromTildeΓ).hom ≫ f ≫ (asIso N.fromTildeΓ).inv)
    (tilde.functor R).obj (cokernel g) ≅ cokernel f := by
  intro g
  let hm := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  let hn := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent N
  let em := @asIso _ _ _ _ M.fromTildeΓ hm
  let en := @asIso _ _ _ _ N.fromTildeΓ hn
  exact PreservesCokernel.iso (tilde.functor R) g ≪≫
    cokernel.mapIso ((tilde.functor R).map g) f em en (by
        change (tilde.functor R).map ((tilde.functor R).preimage _) ≫ _ = _
        erw [Functor.map_preimage]
        exact (Category.assoc em.hom (f ≫ en.inv) en.hom).trans
          (congrArg (fun q => em.hom ≫ q)
            ((Category.assoc f en.inv en.hom).trans
              ((congrArg (fun q => f ≫ q) en.inv_hom_id).trans (Category.comp_id f)))))

theorem spec_cokernel_exists_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    {M N : (Spec R).Modules} [M.IsQuasicoherent] [N.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj N).obj.obj (op ⊤))] (f : M ⟶ N) :
    ∃ P : (cokernel f).Presentation, P.IsFinite := by
  let g := (tilde.functor R).preimage
    ((asIso M.fromTildeΓ).hom ≫ f ≫ (asIso N.fromTildeΓ).inv)
  have : Module.Finite R (moduleSpecΓFunctor.obj N) := inferInstanceAs
    (Module.Finite R ((modulesSpecToSheaf.obj N).obj.obj (op ⊤)))
  have : Module.Finite R (cokernel (C := ModuleCat R) g) :=
    Module.Finite.of_surjective (cokernel.π g).hom
      ((ModuleCat.epi_iff_surjective _).mp inferInstance)
  obtain ⟨P,hP⟩ := tilde_exists_finitePresentation (cokernel g)
  exact ⟨presentationOfIso (Spec R) (specCokernelIso f) P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem affine_cokernel_exists_finitePresentation {X : Scheme.{u}}
    [IsAffine X] [IsLocallyNoetherian X] {M N : X.Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N)
    (hN : LocallyFinitelyGenerated N) :
    ∃ P : (cokernel f).Presentation, P.IsFinite := by
  let a := X.isoSpec.inv
  let F := Scheme.Modules.restrictFunctor a
  have : IsNoetherianRing Γ(X,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  have : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj (N.restrict a)).obj.obj (op ⊤)) :=
    spec_sections_finite_of_localGenerators (N.restrict a) (hN.restrict a)
  obtain ⟨P,hP⟩ := spec_cokernel_exists_finitePresentation (F.map f)
  let e := PreservesCokernel.iso F f
  let P' := presentationOfIso (Spec Γ(X,⊤)) e.symm P
  let b := X.isoSpec.hom
  let G : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor b
  let : PreservesColimitsOfSize.{u,u} G :=
    (Scheme.Modules.restrictAdjunction b).leftAdjoint_preservesColimits
  let Q := P'.map G (Scheme.Modules.restrictUnitIso b).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp b a).app (cokernel f)
  have e₂ : (cokernel f).restrict (𝟙 X) ≅ ((cokernel f).restrict a).restrict b := by
    change (cokernel f).restrict (b ≫ a) ≅ ((cokernel f).restrict a).restrict b at e₁
    simpa only [b, a, Iso.hom_inv_id] using e₁
  let e₃ := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app (cokernel f)
  exact ⟨presentationOfIso X e₃ Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem cokernel_isFinitePresentation {X : Scheme.{u}} [IsLocallyNoetherian X]
    {M N : X.Modules} [M.IsQuasicoherent] [N.IsFinitePresentation] (f : M ⟶ N) :
    (cokernel f).IsFinitePresentation := by
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  let F := Scheme.Modules.restrictFunctor U.1.ι
  let : N.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData N).choose.isQuasicoherent
  obtain ⟨P,hP⟩ := affine_cokernel_exists_finitePresentation (F.map f)
    ((locallyFinitelyGenerated_of_finitePresentation N).restrict U.1.ι)
  let e := PreservesCokernel.iso F f
  exact ⟨presentationOfIso U.1.toScheme e.symm P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩
end
end PiExponent.CoherentCokernels

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite

namespace PiExponent.CoherentTwist

universe u
variable {R : CommRingCat.{u}} (M : (Spec R).Modules) [M.IsQuasicoherent]

abbrev affineSections (U : (Spec R).Opens) :=
  (modulesSpecToSheaf.obj M).obj.obj (op U)

abbrev principalRestriction (r : R) :=
  ((modulesSpecToSheaf.obj M).obj.map (PrimeSpectrum.basicOpen r).leTop.op).hom

theorem principalRestriction_localizes (r : R) :
    IsLocalizedModule.Away r (principalRestriction M r) :=
  ((isIso_fromTildeΓ_iff_isLocalizing M).mp inferInstance) r

theorem principal_section_extends (r : R)
    (x : affineSections M (PrimeSpectrum.basicOpen r)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : affineSections M ⊤,
      principalRestriction M r y = r ^ n • x := by
  let := principalRestriction_localizes M r
  obtain ⟨N, y, hy⟩ := (inferInstance : IsLocalizedModule.Away r
    (principalRestriction M r)).surj _ _ x
  refine ⟨N, fun n hn => ⟨r ^ (n - N) • y, ?_⟩⟩
  rw [map_smul, ← hy, ← mul_smul, ← pow_add, Nat.sub_add_cancel hn]

theorem principal_section_zero (r : R) (x : affineSections M ⊤)
    (hx : principalRestriction M r x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  let := principalRestriction_localizes M r
  obtain ⟨⟨_, N, rfl⟩, hN⟩ :=
    (IsLocalizedModule.eq_zero_iff (.powers r) (principalRestriction M r)).mp hx
  change r ^ N • x = 0 at hN
  refine ⟨N, fun n hn => ?_⟩
  rw [← Nat.sub_add_cancel hn, pow_add, mul_smul, hN, smul_zero]

theorem finite_principal_sections_extend {ι : Type*} [Fintype ι] (r : R)
    (x : ι → affineSections M (PrimeSpectrum.basicOpen r)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : ι → affineSections M ⊤,
      ∀ i, principalRestriction M r (y i) = r ^ n • x i := by
  classical
  choose N hN using fun i => principal_section_extends M r (x i)
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  have hn' (i : ι) : N i ≤ n :=
    (Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn
  choose y hy using fun i => hN i n (hn' i)
  exact ⟨y, hy⟩

theorem finite_principal_sections_zero {ι : Type*} [Fintype ι] (r : R)
    (x : ι → affineSections M ⊤)
    (hx : ∀ i, principalRestriction M r (x i) = 0) :
    ∃ N : ℕ, ∀ n ≥ N, ∀ i, r ^ n • x i = 0 := by
  classical
  choose N hN using fun i => principal_section_zero M r (x i) (hx i)
  refine ⟨Finset.univ.sup N, fun n hn i => ?_⟩
  exact hN i n ((Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn)

open TopologicalSpace
variable {X : Scheme.{u}} {P Q : X.Modules}

lemma app_zero_of_restrict (φ : P ⟶ Q) (U W : X.Opens) (hW : W ≤ U)
    (h : (Scheme.Modules.restrictFunctor U.ι).map φ = 0) : φ.app W = 0 := by
  have hz := congrArg (fun q : P.restrict U.ι ⟶ Q.restrict U.ι =>
    q.app (U.ι ⁻¹ᵁ W)) h
  have he : U.ι ''ᵁ U.ι ⁻¹ᵁ W = W := by
    rw [Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι,
      inf_eq_right.mpr hW]
  change φ.app (U.ι ''ᵁ U.ι ⁻¹ᵁ W) = 0 at hz
  suffices hh : ∀ A : X.Opens, A = W → φ.app A = 0 → φ.app W = 0 from hh _ he hz
  intro A hA hφ
  subst A
  exact hφ

lemma eq_zero_of_local (φ : P ⟶ Q)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      (Scheme.Modules.restrictFunctor U.ι).map φ = 0) : φ = 0 := by
  ext W m
  change φ.app W m = 0
  let F : (X : TopCat).Sheaf AddCommGrpCat := (SheafOfModules.toSheaf X.ringCatSheaf).obj Q
  apply TopCat.Presheaf.section_ext F W (φ.app W m) 0
  intro x hx
  obtain ⟨U,hxU,hU⟩ := h x
  let V : X.Opens := W ⊓ U
  have hv : φ.app V = 0 := app_zero_of_restrict φ U V inf_le_right hU
  change Q.presheaf.germ W x hx (φ.app W m) = Q.presheaf.germ W x hx 0
  rw [← TopCat.Presheaf.germ_res_apply Q.presheaf (homOfLE (show V ≤ W from inf_le_left))
    x (show x ∈ V from ⟨hx,hxU⟩)]
  have hn := CategoryTheory.congr_fun (φ.mapPresheaf.naturality
    (homOfLE (show V ≤ W from inf_le_left)).op) m
  change φ.app V (P.presheaf.map (homOfLE inf_le_left).op m) =
    Q.presheaf.map (homOfLE inf_le_left).op (φ.app W m) at hn
  rw [← hn,hv]
  simp

lemma epi_of_local (φ : P ⟶ Q)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      Epi ((Scheme.Modules.restrictFunctor U.ι).map φ)) : Epi φ := by
  apply (Preadditive.epi_iff_cancel_zero _).mpr
  intro T g hg
  apply eq_zero_of_local
  intro x
  obtain ⟨U,hx,hU⟩ := h x
  let := hU
  refine ⟨U,hx,?_⟩
  apply (cancel_epi ((Scheme.Modules.restrictFunctor U.ι).map φ)).mp
  rw [← Functor.map_comp,hg,Functor.map_zero,comp_zero]

lemma mono_of_local (φ : P ⟶ Q)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      Mono ((Scheme.Modules.restrictFunctor U.ι).map φ)) : Mono φ := by
  apply (Preadditive.mono_iff_cancel_zero _).mpr
  intro T g hg
  apply eq_zero_of_local
  intro x
  obtain ⟨U, hx, hU⟩ := h x
  let := hU
  refine ⟨U, hx, ?_⟩
  apply (cancel_mono ((Scheme.Modules.restrictFunctor U.ι).map φ)).mp
  rw [← Functor.map_comp, hg, Functor.map_zero, zero_comp]

lemma exact_of_local (S : ShortComplex X.Modules)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      (S.map (Scheme.Modules.restrictFunctor U.ι)).Exact) : S.Exact := by
  rw [ShortComplex.exact_iff_isZero_homology]
  apply (IsZero.iff_id_eq_zero _).mpr
  apply eq_zero_of_local
  intro x
  obtain ⟨U, hx, hU⟩ := h x
  have hz : IsZero ((Scheme.Modules.restrictFunctor U.ι).obj S.homology) :=
    ((ShortComplex.exact_iff_isZero_homology _).mp hU).of_iso
      (S.mapHomologyIso (Scheme.Modules.restrictFunctor U.ι)).symm
  refine ⟨U, hx, ?_⟩
  rw [CategoryTheory.Functor.map_id]
  exact hz.eq_of_src _ _

end PiExponent.CoherentTwist

namespace PiExponentSeshadri.Geometry
open MonoidalCategory
variable {X : Scheme}

private lemma tensorRestrict_natural {C D : Type*} [Category C] [Category D]
    [mC : MonoidalCategory C] [mD : MonoidalCategory D] (R F : C ⥤ D) [F.OplaxMonoidal]
    (e : R ≅ F) {M N P Q : C} (f : M ⟶ N) (g : P ⟶ Q) :
    R.map (f ⊗ₘ g) ≫ (e.hom.app (N ⊗ Q) ≫
      Functor.OplaxMonoidal.δ F N Q ≫ (e.inv.app N ⊗ₘ e.inv.app Q)) =
    (e.hom.app (M ⊗ P) ≫ Functor.OplaxMonoidal.δ F M P ≫
      (e.inv.app M ⊗ₘ e.inv.app P)) ≫ (R.map f ⊗ₘ R.map g) := by
  rw [← Category.assoc, e.hom.naturality, Category.assoc,
    ← Category.assoc (F.map (f ⊗ₘ g)), ← Functor.OplaxMonoidal.δ_natural,
    Category.assoc, tensorHom_comp_tensorHom, e.inv.naturality,
    e.inv.naturality, ← tensorHom_comp_tensorHom]
  simp only [Category.assoc]

private lemma modulePresheafTensorRestrict_natural_aux (U : X.Opens)
    {M N P Q : PresheafOfModules X.ringCatSheaf.obj}
    (f : M ⟶ N) (g : P ⟶ Q) :
    type_of% (tensorRestrict_natural
    (C := PresheafOfModules (X.presheaf ⋙ forget₂ CommRingCat RingCat))
    (D := PresheafOfModules
      ((U.ι.opensFunctor.op ⋙ X.presheaf) ⋙ forget₂ CommRingCat RingCat))
    (mC := PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf))
    (mD := PresheafOfModulesOfCommRing.monoidalCategory
      (R := U.ι.opensFunctor.op ⋙ X.presheaf))
    (modulePresheafRestrict U.ι)
    (PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf)
    (modulePresheafRestrictOpensIso U) f g) :=
  tensorRestrict_natural
    (C := PresheafOfModules (X.presheaf ⋙ forget₂ CommRingCat RingCat))
    (D := PresheafOfModules
      ((U.ι.opensFunctor.op ⋙ X.presheaf) ⋙ forget₂ CommRingCat RingCat))
    (mC := PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf))
    (mD := PresheafOfModulesOfCommRing.monoidalCategory
      (R := U.ι.opensFunctor.op ⋙ X.presheaf))
    (modulePresheafRestrict U.ι)
    (PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf)
    (modulePresheafRestrictOpensIso U) f g

lemma modulePresheafTensorRestrict_natural (U : X.Opens)
    {M N P Q : PresheafOfModules X.ringCatSheaf.obj}
    (f : M ⟶ N) (g : P ⟶ Q) :
    (modulePresheafRestrict U.ι).map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f g) ≫
      (modulePresheafTensorRestrict U N Q).hom =
    (modulePresheafTensorRestrict U M P).hom ≫
      PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
        ((modulePresheafRestrict U.ι).map f) ((modulePresheafRestrict U.ι).map g) := by
  dsimp only [modulePresheafTensorRestrict, Iso.trans_hom, Iso.symm_hom,
    Functor.Monoidal.μIso_inv, tensorIso_hom]
  exact modulePresheafTensorRestrict_natural_aux U f g

lemma moduleTensorRestrict_natural (U : X.Opens) {M N P Q : X.Modules}
    (f : M ⟶ N) (g : P ⟶ Q) :
    (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap f g) ≫
      (moduleTensorRestrict U N Q).hom =
    (moduleTensorRestrict U M P).hom ≫
      moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map f)
        ((Scheme.Modules.restrictFunctor U.ι).map g) := by
  let K : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let R : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
  let Rpre : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  let S : PresheafOfModules U.toScheme.ringCatSheaf.obj ⥤ U.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)
  let e : K ⋙ R ≅ Rpre ⋙ S := moduleSheafificationRestrict U.ι
  let h := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f.val g.val
  let k := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
    (Rpre.map f.val) (Rpre.map g.val)
  let a := (modulePresheafTensorRestrict U M.val P.val).hom
  let b := (modulePresheafTensorRestrict U N.val Q.val).hom
  change R.map (K.map h) ≫ (e.hom.app _ ≫ S.map b) =
    (e.hom.app _ ≫ S.map a) ≫ S.map k
  have ht : Rpre.map h ≫ b = a ≫ k := modulePresheafTensorRestrict_natural U f.val g.val
  calc
    _ = (R.map (K.map h) ≫ e.hom.app _) ≫ S.map b :=
      (Category.assoc _ _ _).symm
    _ = (e.hom.app _ ≫ S.map (Rpre.map h)) ≫ S.map b :=
      congrArg (· ≫ S.map b) (e.hom.naturality h)
    _ = e.hom.app _ ≫ (S.map (Rpre.map h) ≫ S.map b) := Category.assoc _ _ _
    _ = e.hom.app _ ≫ S.map (Rpre.map h ≫ b) :=
      congrArg (e.hom.app _ ≫ ·) (S.map_comp _ _).symm
    _ = e.hom.app _ ≫ S.map (a ≫ k) :=
      congrArg (fun t => e.hom.app _ ≫ S.map t) ht
    _ = e.hom.app _ ≫ (S.map a ≫ S.map k) :=
      congrArg (e.hom.app _ ≫ ·) (S.map_comp _ _)
    _ = _ := (Category.assoc _ _ _).symm

def moduleTensorRightFunctor (L : X.Modules) : X.Modules ⥤ X.Modules where
  obj M := moduleTensor X M L
  map f := moduleTensorMap f (𝟙 L)
  map_id M := moduleTensorMap_id M L
  map_comp f g := by simpa using moduleTensorMap_comp f g (𝟙 L) (𝟙 L)

@[simp] theorem moduleTensorIso_hom {M N P Q : X.Modules}
    (e : M ≅ N) (f : P ≅ Q) :
    (moduleTensorIso e f).hom = moduleTensorMap e.hom f.hom := rfl

@[reassoc] theorem moduleTensorRightUnit_natural {M N : X.Modules} (f : M ⟶ N) :
    moduleTensorMap f (𝟙 (structureSheaf X)) ≫ (moduleTensorRightUnit N).hom =
      (moduleTensorRightUnit M).hom ≫ f := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let S : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let adj := PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
    (𝟙 X.ringCatSheaf.obj)
  change S.map (f.val ⊗ₘ 𝟙 _) ≫ (S.map (ρ_ N.val).hom ≫ adj.counit.app N) =
    (S.map (ρ_ M.val).hom ≫ adj.counit.app M) ≫ f
  have hu : (f.val ⊗ₘ 𝟙 _) ≫ (ρ_ N.val).hom = (ρ_ M.val).hom ≫ f.val := by
    simpa only [tensorHom_id] using rightUnitor_naturality f.val
  have hS : S.map (f.val ⊗ₘ 𝟙 _) ≫ S.map (ρ_ N.val).hom =
      S.map (ρ_ M.val).hom ≫ S.map f.val :=
    (S.map_comp _ _).symm.trans ((congrArg S.map hu).trans (S.map_comp _ _))
  calc
    _ = (S.map (f.val ⊗ₘ 𝟙 _) ≫ S.map (ρ_ N.val).hom) ≫ adj.counit.app N :=
      (Category.assoc _ _ _).symm
    _ = (S.map (ρ_ M.val).hom ≫ S.map f.val) ≫ adj.counit.app N :=
      congrArg (· ≫ adj.counit.app N) hS
    _ = S.map (ρ_ M.val).hom ≫ (S.map f.val ≫ adj.counit.app N) :=
      Category.assoc _ _ _
    _ = S.map (ρ_ M.val).hom ≫ (adj.counit.app M ≫ f) :=
      congrArg (S.map (ρ_ M.val).hom ≫ ·) (adj.counit.naturality f)
    _ = _ := (Category.assoc _ _ _).symm

def moduleTensorFrame (M : X.Modules) {L : X.Modules}
    (e : L ≅ structureSheaf X) : moduleTensor X M L ≅ M :=
  moduleTensorIso (Iso.refl M) e ≪≫ moduleTensorRightUnit M

@[reassoc] theorem moduleTensorFrame_natural {M N L : X.Modules}
    (f : M ⟶ N) (e : L ≅ structureSheaf X) :
    moduleTensorMap f (𝟙 L) ≫ (moduleTensorFrame N e).hom =
      (moduleTensorFrame M e).hom ≫ f := by
  simp only [moduleTensorFrame, Iso.trans_hom, moduleTensorIso_hom, Iso.refl_hom]
  calc
    _ = moduleTensorMap f e.hom ≫ (moduleTensorRightUnit N).hom := by
      rw [← Category.assoc, ← moduleTensorMap_comp]
      simp only [Category.comp_id, Category.id_comp]
    _ = moduleTensorMap (𝟙 M) e.hom ≫
        moduleTensorMap f (𝟙 (structureSheaf X)) ≫ (moduleTensorRightUnit N).hom := by
      rw [← Category.assoc, ← moduleTensorMap_comp]
      simp only [Category.comp_id, Category.id_comp]
    _ = _ := by rw [moduleTensorRightUnit_natural, Category.assoc]

def moduleTensorRestrictFrame (U : X.Opens) (L : X.Modules)
    (e : L.restrict U.ι ≅ structureSheaf U.toScheme) :
    moduleTensorRightFunctor L ⋙ Scheme.Modules.restrictFunctor U.ι ≅
      Scheme.Modules.restrictFunctor U.ι :=
  NatIso.ofComponents
    (fun M => moduleTensorRestrict U M L ≪≫ moduleTensorFrame (M.restrict U.ι) e)
    (by
      intro M N f
      change (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap f (𝟙 L)) ≫
          ((moduleTensorRestrict U N L).hom ≫ (moduleTensorFrame (N.restrict U.ι) e).hom) =
        ((moduleTensorRestrict U M L).hom ≫ (moduleTensorFrame (M.restrict U.ι) e).hom) ≫
          (Scheme.Modules.restrictFunctor U.ι).map f
      rw [← Category.assoc, moduleTensorRestrict_natural, Category.assoc,
        CategoryTheory.Functor.map_id, moduleTensorFrame_natural, Category.assoc])

theorem moduleTensorMap_epi {M N : X.Modules} (f : M ⟶ N) [Epi f]
    (L : LineBundle X) : Epi (moduleTensorMap f (𝟙 L.sheaf)) := by
  apply PiExponent.CoherentTwist.epi_of_local
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  let F : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
  let E : moduleTensorRightFunctor L.sheaf ⋙ F ≅ F := moduleTensorRestrictFrame U L.sheaf e
  have h : F.map (moduleTensorMap f (𝟙 L.sheaf)) =
      (E.app M).hom ≫ F.map f ≫ (E.app N).inv := by
    exact ((E.app N).eq_comp_inv.mpr (E.hom.naturality f)).trans
      (Category.assoc _ _ _)
  rw [h]
  let : Epi (F.map f) := inferInstanceAs
    (Epi ((Scheme.Modules.restrictFunctor U.ι).map f))
  let : IsIso (E.app M).hom := (E.app M).isIso_hom
  let : IsIso (E.app N).inv := (E.app N).isIso_inv
  exact (inferInstance : Epi (C := U.toScheme.Modules)
    ((E.app M).hom ≫ F.map f ≫ (E.app N).inv))

theorem moduleTensorMap_mono {M N : X.Modules} (f : M ⟶ N) [Mono f]
    (L : LineBundle X) : Mono (moduleTensorMap f (𝟙 L.sheaf)) := by
  apply PiExponent.CoherentTwist.mono_of_local
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  let F : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
  let E : moduleTensorRightFunctor L.sheaf ⋙ F ≅ F := moduleTensorRestrictFrame U L.sheaf e
  have h : F.map (moduleTensorMap f (𝟙 L.sheaf)) =
      (E.app M).hom ≫ F.map f ≫ (E.app N).inv := by
    exact ((E.app N).eq_comp_inv.mpr (E.hom.naturality f)).trans
      (Category.assoc _ _ _)
  rw [h]
  let : Mono (F.map f) := inferInstanceAs
    (Mono ((Scheme.Modules.restrictFunctor U.ι).map f))
  let : IsIso (E.app M).hom := (E.app M).isIso_hom
  let : IsIso (E.app N).inv := (E.app N).isIso_inv
  exact (inferInstance : Mono (C := U.toScheme.Modules)
    ((E.app M).hom ≫ F.map f ≫ (E.app N).inv))

instance moduleTensorRightFunctor_preservesZero (L : LineBundle X) :
    (moduleTensorRightFunctor L.sheaf).PreservesZeroMorphisms where
  map_zero M N := by
    apply PiExponent.CoherentTwist.eq_zero_of_local
    intro x
    obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
    refine ⟨U, hx, ?_⟩
    let E := moduleTensorRestrictFrame U L.sheaf e
    apply (cancel_mono (E.app N).hom).mp
    rw [zero_comp]
    change ((moduleTensorRightFunctor L.sheaf ⋙ Scheme.Modules.restrictFunctor U.ι).map
      (0 : M ⟶ N)) ≫ E.hom.app N = 0
    rw [E.hom.naturality, CategoryTheory.Functor.map_zero, comp_zero]

theorem moduleTensorRightFunctor_exact (L : LineBundle X)
    (S : ShortComplex X.Modules) (hS : S.Exact) :
    (S.map (moduleTensorRightFunctor L.sheaf)).Exact := by
  apply PiExponent.CoherentTwist.exact_of_local
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  exact ShortComplex.exact_of_iso
    (S.mapNatIso (moduleTensorRestrictFrame U L.sheaf e)).symm
    (hS.map (Scheme.Modules.restrictFunctor U.ι))

theorem moduleTensorRightFunctor_shortExact (L : LineBundle X)
    (S : ShortComplex X.Modules) (hS : S.ShortExact) :
    (S.map (moduleTensorRightFunctor L.sheaf)).ShortExact where
  exact := moduleTensorRightFunctor_exact L S hS.exact
  mono_f := by
    have := hS.mono_f
    exact moduleTensorMap_mono S.f L
  epi_g := by
    have := hS.epi_g
    exact moduleTensorMap_epi S.g L

instance moduleTensorRightFunctor_additive (L : LineBundle X) :
    (moduleTensorRightFunctor L.sheaf).Additive where
  map_add {M N} {f g} := by
    apply sub_eq_zero.mp
    apply PiExponent.CoherentTwist.eq_zero_of_local
    intro x
    obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
    refine ⟨U, hx, ?_⟩
    let F := Scheme.Modules.restrictFunctor U.ι
    let T := moduleTensorRightFunctor L.sheaf
    let E := moduleTensorRestrictFrame U L.sheaf e
    have h (a : M ⟶ N) : F.map (T.map a) =
        (E.app M).hom ≫ F.map a ≫ (E.app N).inv := by
      apply (cancel_mono (E.app N).hom).mp
      simp only [Category.assoc, Iso.inv_hom_id, Category.comp_id]
      exact E.hom.naturality a
    change F.map (T.map (f + g) - (T.map f + T.map g)) = 0
    rw [F.map_sub, F.map_add, h (f+g), h f, h g, F.map_add,
      Preadditive.add_comp, Preadditive.comp_add, sub_self]

def moduleTwistFunctor (L : LineBundle X) : ℕ → X.Modules ⥤ X.Modules
  | 0 => 𝟭 _
  | n + 1 => moduleTwistFunctor L n ⋙ moduleTensorRightFunctor L.sheaf

instance moduleTwistFunctor_additive (L : LineBundle X) (n : ℕ) :
    (moduleTwistFunctor L n).Additive := by
  induction n with
  | zero => change (𝟭 X.Modules).Additive; infer_instance
  | succ n ih =>
    change (moduleTwistFunctor L n ⋙ moduleTensorRightFunctor L.sheaf).Additive
    infer_instance

theorem moduleTwistFunctor_add (L : LineBundle X) (m n : ℕ) :
    moduleTwistFunctor L (m+n) = moduleTwistFunctor L m ⋙ moduleTwistFunctor L n := by
  induction n with
  | zero =>
    change moduleTwistFunctor L m = moduleTwistFunctor L m ⋙ 𝟭 _
    rfl
  | succ n ih =>
    change moduleTwistFunctor L (m+n) ⋙ moduleTensorRightFunctor L.sheaf =
      moduleTwistFunctor L m ⋙ (moduleTwistFunctor L n ⋙ moduleTensorRightFunctor L.sheaf)
    rw [ih]
    rfl

theorem moduleTwistFunctor_shortExact (L : LineBundle X) (n : ℕ)
    (S : ShortComplex X.Modules) (hS : S.ShortExact) :
    (S.map (moduleTwistFunctor L n)).ShortExact := by
  induction n with
  | zero => exact hS
  | succ n ih =>
    change ((S.map (moduleTwistFunctor L n)).map
      (moduleTensorRightFunctor L.sheaf)).ShortExact
    exact moduleTensorRightFunctor_shortExact L (S.map (moduleTwistFunctor L n)) ih

def moduleTensorComm (M N : X.Modules) : moduleTensor X M N ≅ moduleTensor X N M := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let : SymmetricCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.symmetricCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso (β_ M.val N.val)

def moduleTwistUnitIso (L : LineBundle X) : ∀ n : ℕ,
    (moduleTwistFunctor L n).obj (structureSheaf X) ≅ modulePow X L.sheaf n
  | 0 => Iso.refl _
  | n+1 => moduleTensorIso (moduleTwistUnitIso L n) (Iso.refl L.sheaf) ≪≫
      moduleTensorComm (modulePow X L.sheaf n) L.sheaf

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Comparison.lean <==
import Mathlib.Tactic.Linarith
import Mathlib.Topology.Instances.Real.Lemmas

namespace OAI

namespace PiExponent

open Filter Topology

theorem determinant_bounds_inconsistent
    (nu theta x b ear ean err collision d : ℝ)
    (hnu : 1 < nu) (hb0 : 0 ≤ b) (hb : b ≤ theta)
    (hgap : ear + ean + err < nu * (x - theta) - (1 - theta))
    (hcollision : 1 + ear + ean + err < collision)
    (hlower : -(1 - b) - ear ≤ d)
    (hupper : d ≤ ean + err + max (-collision) (-nu * (x - b))) : False := by
  have hfirst : ean + err - collision < -(1 - b) - ear := by linarith
  have hmono :
      nu * (x - theta) - (1 - theta) ≤ nu * (x - b) - (1 - b) := by
    nlinarith
  have hsecond : ean + err - nu * (x - b) < -(1 - b) - ear := by linarith
  rcases le_total (-collision) (-nu * (x - b)) with h | h
  · rw [max_eq_right h] at hupper
    linarith
  · rw [max_eq_left h] at hupper
    linarith

theorem asymptotic_determinant_bounds_inconsistent
    (nu theta x ear ean collisionLimit : ℝ)
    (b d err collision : ℕ → ℝ)
    (hnu : 1 < nu)
    (hgap : ear + ean < nu * (x - theta) - (1 - theta))
    (hcollision : 1 + ear + ean < collisionLimit)
    (herr : Tendsto err atTop (𝓝 0))
    (hcol : Tendsto collision atTop (𝓝 collisionLimit))
    (hb0 : ∀ᶠ n in atTop, 0 ≤ b n)
    (hb : ∀ᶠ n in atTop, b n ≤ theta)
    (hlower : ∀ᶠ n in atTop, -(1 - b n) - ear ≤ d n)
    (hupper : ∀ᶠ n in atTop,
      d n ≤ ean + err n + max (-collision n) (-nu * (x - b n))) : False := by
  have hsum : Tendsto (fun n => ear + ean + err n) atTop (𝓝 (ear + ean + 0)) :=
    tendsto_const_nhds.add herr
  have hsmall : ∀ᶠ n in atTop,
      ear + ean + err n < nu * (x - theta) - (1 - theta) :=
    hsum.eventually (Iio_mem_nhds (by simpa using hgap))
  have hdiff : Tendsto (fun n => collision n - (1 + ear + ean + err n))
      atTop (𝓝 (collisionLimit - (1 + ear + ean + 0))) :=
    hcol.sub (tendsto_const_nhds.add herr)
  have hlarge : ∀ᶠ n in atTop, 0 < collision n - (1 + ear + ean + err n) :=
    hdiff.eventually (Ioi_mem_nhds (by linarith))
  have hfalse : ∀ᶠ n : ℕ in atTop, False := by
    filter_upwards [hsmall, hlarge, hb0, hb, hlower, hupper] with n hs hc h0 ht hl hu
    exact determinant_bounds_inconsistent nu theta x (b n) ear ean (err n)
      (collision n) (d n) hnu h0 ht hs (by linarith) hl hu
  exact hfalse.exists.elim fun _ h => h

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
namespace PiExponent.CompositePullbackFrame
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

private theorem mapIso_trans_inv_comp {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B T : C} {U : D} (e : A ≅ B) (u : F.obj B ≅ U)
    (s : A ⟶ T) :
    (F.mapIso e ≪≫ u).inv ≫ F.map s = u.inv ≫ F.map (e.inv ≫ s) := by
  simp only [Iso.trans_inv, Functor.mapIso_inv, Functor.map_comp, Category.assoc]

private theorem map_comp_iso_inv {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B T : C} {U : D} (u : U ⟶ F.obj A)
    (s : A ⟶ B) (e : B ≅ T) :
    (u ≫ F.map (s ≫ e.hom)) ≫ (F.mapIso e).inv = u ≫ F.map s := by
  simp only [Functor.mapIso_inv, Category.assoc, ← Functor.map_comp,
    Iso.hom_inv_id, Category.comp_id]

theorem exists_frame (f : X ⟶ Y) (φ : Z ⟶ X) [IsOpenImmersion φ]
    (V : Y.Opens) (g : Z ⟶ V.toScheme) (h : φ ≫ f = g ≫ V.ι)
    {M : Y.Modules} (e : M.restrict V.ι ≅ O V.toScheme) :
    ∃ E : ((Scheme.Modules.pullback f).obj M).restrict φ ≅ O Z,
      ∀ s : O Y ⟶ M,
        coefficient E (restrictSection φ (pullbackSection f s)) =
          g.appTop (coefficient e (restrictSection V.ι s)) := by
  let F := Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor φ
  let G := Scheme.Modules.restrictFunctor V.ι ⋙ Scheme.Modules.pullback g
  let v : F ≅ G :=
    Functor.isoWhiskerLeft (Scheme.Modules.pullback f)
      (Scheme.Modules.restrictFunctorIsoPullback φ) ≪≫
    Scheme.Modules.pullbackComp φ f ≪≫
    Scheme.Modules.pullbackCongr h ≪≫
    (Scheme.Modules.pullbackComp g V.ι).symm ≪≫
    Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback V.ι).symm
      (Scheme.Modules.pullback g)
  let uF : F.obj (O Y) ≅ O Z :=
    (Scheme.Modules.restrictFunctor φ).mapIso (pullbackUnitIso f) ≪≫
      Scheme.Modules.restrictUnitIso φ
  let uG : G.obj (O Y) ≅ O Z :=
    (Scheme.Modules.pullback g).mapIso (Scheme.Modules.restrictUnitIso V.ι) ≪≫
      pullbackUnitIso g
  obtain ⟨E, hE⟩ := PullbackFrameCoefficient.exists_frame_natIso_all F G v uF uG
    (pullbackFrame g e)
  refine ⟨E, fun s => ?_⟩
  have hs : coefficient E (restrictSection φ (pullbackSection f s)) =
      coefficient (pullbackFrame g e) (pullbackSection g (restrictSection V.ι s)) := by
    simp only [restrictSection, pullbackSection]
    exact (congrArg (coefficient E)
      (mapIso_trans_inv_comp (Scheme.Modules.restrictFunctor φ)
        (pullbackUnitIso f) (Scheme.Modules.restrictUnitIso φ)
        ((Scheme.Modules.pullback f).map s)).symm).trans
      ((hE s).trans (congrArg (coefficient (pullbackFrame g e))
        (mapIso_trans_inv_comp (Scheme.Modules.pullback g)
          (Scheme.Modules.restrictUnitIso V.ι) (pullbackUnitIso g)
          ((Scheme.Modules.restrictFunctor V.ι).map s))))
  rw [hs, coefficient_pullback]

theorem exists_power_frame (L : LineBundle Y) (f : X ⟶ Y)
    (φ : Z ⟶ X) [IsOpenImmersion φ] (V : Y.Opens)
    (g : Z ⟶ V.toScheme) (h : φ ≫ f = g ≫ V.ι) (n : ℕ)
    (e : (modulePow Y L.sheaf n).restrict V.ι ≅ O V.toScheme) :
    ∃ E : (modulePow X (L.pullback f).sheaf n).restrict φ ≅ O Z,
      ∀ s : O Y ⟶ modulePow Y L.sheaf n,
        coefficient E (restrictSection φ (pullbackPowerSection L f n s)) =
          g.appTop (coefficient e (restrictSection V.ι s)) := by
  obtain ⟨E, hE⟩ := exists_frame f φ V g h e
  refine ⟨(Scheme.Modules.restrictFunctor φ).mapIso
    (PiExponentSeshadri.PullbackTensor.powIso f L n).symm ≪≫ E, fun s => ?_⟩
  erw [coefficient_transport]
  have hs : restrictSection φ (pullbackPowerSection L f n s) ≫
      ((Scheme.Modules.restrictFunctor φ).mapIso (PiExponentSeshadri.PullbackTensor.powIso f L n).symm).hom =
      restrictSection φ (pullbackSection f s) := by
    simp only [restrictSection, pullbackPowerSection, Functor.mapIso_hom, Iso.symm_hom]
    exact map_comp_iso_inv (Scheme.Modules.restrictFunctor φ)
      (Scheme.Modules.restrictUnitIso φ).inv (pullbackSection f s)
      (PiExponentSeshadri.PullbackTensor.powIso f L n)
  exact (congrArg (coefficient E) hs).trans (hE s)

end PiExponent.CompositePullbackFrame
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Approximation.NumericalMarginRestriction
import OAI.NumberTheory.PiExponent.Approximation.SectionPullback

namespace OAI

namespace PiExponent.ConstantPullbackDegree
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

def pullbackFrame_of_range_subset (K : LineBundle Y) (g : X ⟶ Y)
    (U : Y.Opens) (h : Set.range g ⊆ (U : Set Y))
    (e : K.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    (K.pullback g).sheaf ≅ structureSheaf X := by
  have hr : Set.range g ⊆ Set.range U.ι := by
    rw [Scheme.Opens.range_ι]
    exact h
  let l := IsOpenImmersion.lift U.ι g hr
  have hl : l ≫ U.ι = g := IsOpenImmersion.lift_fac U.ι g hr
  exact (Scheme.Modules.pullbackCongr hl.symm).app K.sheaf ≪≫
    ((Scheme.Modules.pullbackComp l U.ι).app K.sheaf).symm ≪≫
      (Scheme.Modules.pullback l).mapIso ((Scheme.Modules.restrictFunctorIsoPullback U.ι).app
        K.sheaf).symm ≪≫ (Scheme.Modules.pullback l).mapIso e ≪≫ pullbackUnitIso l

def constantPullbackIso (K : LineBundle Y) (g : X ⟶ Y) (y : Y)
    (hg : Set.range g ⊆ ({y} : Set Y)) :
    (K.pullback g).sheaf ≅ structureSheaf X := by
  apply Classical.choice
  obtain ⟨U, hy, ⟨e⟩⟩ := K.locallyRankOne y
  refine ⟨pullbackFrame_of_range_subset K g U ?_ e⟩
  intro z hz
  have hz' : z = y := hg hz
  exact hz'.symm ▸ hy

theorem euler_difference_eq_zero (p : X ⟶ Spec (CommRingCat.of ℂ))
    (K : LineBundle Y) (g : X ⟶ Y) (y : Y)
    (hg : Set.range g ⊆ ({y} : Set Y)) (d : ℕ) :
    eulerCharacteristic p d (K.pullback g).sheaf -
      eulerCharacteristic p d (structureSheaf X) = 0 := by
  rw [eulerCharacteristic_iso p (constantPullbackIso K g y hg) d]
  exact sub_self _

theorem euler_difference_eq_zero_of_constant (p : X ⟶ Spec (CommRingCat.of ℂ))
    (K : LineBundle Y) (g : X ⟶ Y) (y : Y)
    (hg : ∀ x, g x = y) (d : ℕ) :
    eulerCharacteristic p d (K.pullback g).sheaf -
      eulerCharacteristic p d (structureSheaf X) = 0 :=
  euler_difference_eq_zero p K g y (by rintro z ⟨x,rfl⟩; exact hg x) d

theorem curveDegree_eq_zero_of_contracted
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (K : LineBundle Y)
    (g : X ⟶ Y) (C : NumericalAmpleness.IntegralCurve X) (y : Y)
    (hg : Set.range (C.embedding ≫ g) ⊆ ({y} : Set Y)) :
    NumericalAmpleness.curveDegree p (K.pullback g) C = 0 := by
  have he := eulerCharacteristic_iso (C.embedding ≫ p)
    ((Scheme.Modules.pullbackComp C.embedding g).app K.sheaf) 1
  simp only [CategoryTheory.Functor.comp_obj] at he
  unfold NumericalAmpleness.curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1
      ((Scheme.Modules.pullback C.embedding).obj ((Scheme.Modules.pullback g).obj K.sheaf)) -
    eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) = 0
  rw [he]
  exact euler_difference_eq_zero (C.embedding ≫ p) K (C.embedding ≫ g) y hg 1

end
end PiExponent.ConstantPullbackDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleFrameCocycle

namespace OAI

namespace PiExponentSeshadri.LineBundleFrameCocycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

lemma cocycle_ext {c d : LineBundleGluing.Cocycle U}
    (h : c.transition = d.transition) : c = d := by
  cases c
  cases d
  cases h
  rfl

def isoOfCoordinateCoefficients (M N : X.Modules)
    (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme)
    (f : ∀ i, N.restrict (U i).ι ≅ O (U i).toScheme)
    (s : ι → (O X ⟶ M)) (t : ι → (O X ⟶ N))
    (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s i)) = 1)
    (hcoeff : ∀ i j, coefficient (f i) (restrictSection (U i).ι (t j)) =
      coefficient (e i) (restrictSection (U i).ι (s j)))
    (hcover : ⊤ ≤ ⨆ i, U i) : M ≅ N := by
  have hnorm' (i : ι) : coefficient (f i) (restrictSection (U i).ι (t i)) = 1 :=
    (hcoeff i i).trans (hnorm i)
  have hc : ofFrames M U e = ofFrames N U f := by
    apply cocycle_ext
    funext i j W hi hj
    apply Units.ext
    change W.topIso.hom
      (frameChange (restrictOpenFrame hj (e j)) (restrictOpenFrame hi (e i)) : Γ(W.toScheme,⊤)) =
      W.topIso.hom
        (frameChange (restrictOpenFrame hj (f j)) (restrictOpenFrame hi (f i)) : Γ(W.toScheme,⊤))
    rw [frameChange_restrictOpenFrame hj hi (e j) (e i) (s j) (hnorm j),
      frameChange_restrictOpenFrame hj hi (f j) (f i) (t j) (hnorm' j), hcoeff i j]
  exact isoSheaf M U e hcover ≪≫ eqToIso (congrArg LineBundleGluing.sheaf hc) ≪≫
    (isoSheaf N U f hcover).symm

end
end PiExponentSeshadri.LineBundleFrameCocycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateFiniteSlice
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateSliceLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceBasis
import OAI.NumberTheory.PiExponent.LocalAlgebra.PointLengthEquiv

namespace OAI

noncomputable section
namespace PiExponent.CoordinateSliceComparison

open PiExponentJets.PolynomialLocalResidueResolution
open CoordinateFiniteSlice

variable {K ι : Type*} [Field K] [Fintype ι]

abbrev primeLength {R : Type*} [CommRing R] (Q : Ideal R) [Q.IsPrime] (I : Ideal R) : ℕ∞ :=
  Module.length (Localization.AtPrime Q)
    (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q)))

omit [Fintype ι] in
theorem splitBasis (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} => residueCoordinates Q i.val)) :
    IsTranscendenceBasis K
      (splitResidueBeta K (Fin A.card) {i // i ∉ A} (splitPrime Q A)) :=
  complementary_transcendenceBasis Q A hB

omit [Fintype ι] in
theorem map_residueSlice_eq_enumeratedSliceMap
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    (MvPolynomial.map (residueEquiv Q A).symm.toRingHom).comp
      ((CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)).comp
        (coordinateRenaming (K := K) A).toRingHom) =
      (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom := by
  apply MvPolynomial.ringHom_ext
  · intro c
    simp [CoordinateSliceLength.residueSlice, coordinateRenaming,
      WeightedSliceDegree.enumeratedSliceMap, WeightedSliceDegree.sliceMap,
      MvPolynomial.algebraMap_eq, AlgEquiv.commutes]
  · intro i
    obtain ⟨j, rfl⟩ := (coordinateEquiv A).surjective i
    cases j with
    | inl j =>
      simp [RingHom.comp_apply, CoordinateSliceLength.residueSlice]
    | inr j =>
      change MvPolynomial.map (residueEquiv Q A).symm.toRingHom
        (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)
          (coordinateRenaming (K := K) A (MvPolynomial.X j.val))) =
        WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (MvPolynomial.X j.val)
      rw [coordinateRenaming_X_inr]
      rw [show CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)
          (MvPolynomial.X (Sum.inr j)) =
          MvPolynomial.C (splitResidueBeta K (Fin A.card) {i // i ∉ A} (splitPrime Q A) j) by
        simp [CoordinateSliceLength.residueSlice]]
      rw [MvPolynomial.map_C, enumeratedSliceMap_X_inr]
      exact congrArg MvPolynomial.C (residueEquiv_symm_coordinate_inr Q A j)

omit [Fintype ι] in
theorem map_splitPoint_eq (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    (fun i => (residueEquiv Q A).symm.toRingEquiv
      (CoordinateSliceLength.slicePoint K (Fin A.card) {i // i ∉ A} (splitPrime Q A) i)) =
      slicePoint Q A := by
  funext i
  exact residueEquiv_symm_coordinate_inl Q A i

omit [Fintype ι] in
theorem map_slice_ideal (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    ((I.map (coordinateRenaming (K := K) A).toRingHom).map
      (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A))).map
      (MvPolynomial.map (residueEquiv Q A).symm.toRingHom) =
    I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  exact map_residueSlice_eq_enumeratedSliceMap Q A

theorem length_eq_enumeratedSlice [CharZero K]
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} => residueCoordinates Q i.val)) :
    primeLength Q I = primeLength (WeightedBezout.pointIdeal (slicePoint Q A))
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom) := by
  have h₁ := PiExponentJets.W22.localized_quotient_length_eq_of_ringEquiv
    (coordinateRenaming (K := K) A).toRingEquiv Q (splitPrime Q A)
    (PiExponentSiegel.W23.atPrimeImage_comap (coordinateRenaming (K := K) A).toRingEquiv Q) I
  have h₂ := CoordinateSliceLength.length_eq_residueSlice K (Fin A.card) {i // i ∉ A}
    (splitPrime Q A) (splitBasis Q A hB) (I.map (coordinateRenaming (K := K) A).toRingHom)
  have h₃ := PointLengthEquiv.pointLocal_quotient_length (residueEquiv Q A).symm.toRingEquiv
    (CoordinateSliceLength.slicePoint K (Fin A.card) {i // i ∉ A} (splitPrime Q A))
    ((I.map (coordinateRenaming (K := K) A).toRingHom).map
      (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A)))
  rw [map_slice_ideal, map_splitPoint_eq] at h₃
  exact h₁.trans (h₂.trans h₃)

theorem slicePoint_mem_minimalPrimes
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} => residueCoordinates Q i.val))
    (hQ : Q ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom).minimalPrimes := by
  have h₁ := splitPrime_mem_minimalPrimes Q I A hQ
  have h₂ := CoordinateSliceLength.slicePoint_mem_minimalPrimes K (Fin A.card) {i // i ∉ A}
    (splitPrime Q A) (splitBasis Q A hB) (I.map (coordinateRenaming (K := K) A).toRingHom) h₁
  have h₃ := PointLengthEquiv.point_mem_minimalPrimes_map (residueEquiv Q A).symm.toRingEquiv
    (CoordinateSliceLength.slicePoint K (Fin A.card) {i // i ∉ A} (splitPrime Q A))
    ((I.map (coordinateRenaming (K := K) A).toRingHom).map
      (CoordinateSliceLength.residueSlice K (Fin A.card) {i // i ∉ A} (splitPrime Q A))) h₂
  rw [map_slice_ideal, map_splitPoint_eq] at h₃
  exact h₃

theorem length_eq_enumeratedSlice_of_normalBasis [CharZero K]
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A) :
    primeLength Q I = primeLength (WeightedBezout.pointIdeal (slicePoint Q A))
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom) :=
  length_eq_enumeratedSlice Q I A
    (idealResidueNormalBasis_complement_isTranscendenceBasis Q A hA)

theorem slicePoint_mem_minimalPrimes_of_normalBasis [CharZero K]
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A)
    (hQ : Q ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (I.map (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom).minimalPrimes :=
  slicePoint_mem_minimalPrimes Q I A
    (idealResidueNormalBasis_complement_isTranscendenceBasis Q A hA) hQ

omit [Fintype ι] in
theorem map_span_sliceFamily
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    {J : Type*} (f : J → MvPolynomial ι K) :
    (Ideal.span (Set.range f)).map
      (WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)).toRingHom =
    Ideal.span (Set.range (fun j =>
      WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (f j))) := by
  rw [Ideal.map_span, ← Set.range_comp]
  rfl

theorem length_eq_sliceFamily_of_normalBasis [CharZero K]
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A)
    {J : Type*} (f : J → MvPolynomial ι K) :
    primeLength Q (Ideal.span (Set.range f)) =
      primeLength (WeightedBezout.pointIdeal (slicePoint Q A))
        (Ideal.span (Set.range (fun j =>
          WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (f j)))) := by
  have h := length_eq_enumeratedSlice_of_normalBasis Q (Ideal.span (Set.range f)) A hA
  rw [map_span_sliceFamily] at h
  exact h

theorem sliceFamily_mem_minimalPrimes_of_normalBasis [CharZero K]
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hA : NormalBasisRigidity.IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom K (MvPolynomial ι K) Q.ResidueField) Q).mkQ
        (Pi.basisFun Q.ResidueField ι i)) A)
    {J : Type*} (f : J → MvPolynomial ι K)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (Ideal.span (Set.range (fun j =>
        WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q) (f j)))).minimalPrimes := by
  have h := slicePoint_mem_minimalPrimes_of_normalBasis Q (Ideal.span (Set.range f)) A hA hQ
  rw [map_span_sliceFamily] at h
  exact h

end PiExponent.CoordinateSliceComparison

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeNormalRigidity

namespace OAI

noncomputable section
namespace PiExponent
open Module MvPolynomial NormalBasisRigidity

variable {C ι : Type*} [Field C] [CharZero C] [IsAlgClosed C]
  [Fintype ι] [LinearOrder ι]

omit [LinearOrder ι] in
theorem coordinate_constant_of_unique_normal_basis
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (hq : (polynomialTangent (polynomialResidueMap Q) Q).mkQ ≠ 0)
    (hunique : ∀ A B : Finset ι,
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) A →
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) B → A = B) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  let φ := polynomialResidueMap Q
  let q := (polynomialTangent φ Q).mkQ
  let b := Pi.basisFun (PolynomialResidueField Q) ι
  have hex : ∃ i, q (b i) ≠ 0 := by
    by_contra! h
    apply hq
    exact b.ext h
  obtain ⟨i, hi⟩ := hex
  obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing (fun j => q (b j))
    (polynomialNormal_span φ Q b) i hi
  have hmand : ∀ B, IsNormalBasis (K := PolynomialResidueField Q) (fun j => q (b j)) B → i ∈ B := by
    intro B hB
    rw [← hunique A B hA hB]
    exact hiA
  have htangent : ∀ t ∈ polynomialTangent φ Q, t i = 0 := by
    intro t ht
    have hh := mandatory_coordinate_eq_zero b q (polynomialNormal_span φ Q b)
      i hmand t ((Submodule.Quotient.mk_eq_zero _).mpr ht)
    simpa only [b, Pi.basisFun_repr] using hh
  have hD := differential_eq_zero_of_polynomialTangent φ Q
    (polynomialResidueMap_eq_zero Q) i htangent
  have : Algebra.EssFiniteType C (PolynomialResidueField Q) :=
    polynomialResidueField_essFiniteType Q
  obtain ⟨c, hc⟩ := constant_of_differential_eq_zero (φ (X i)) hD
  exact ⟨i, c, coordinate_sub_constant_mem_prime Q i c hc⟩

theorem coordinate_constant_of_normal_discrepancy_excluded
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (hq : (polynomialTangent (polynomialResidueMap Q) Q).mkQ ≠ 0)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) A →
      IsNormalBasis (K := PolynomialResidueField Q)
        (fun j => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
          (Pi.basisFun (PolynomialResidueField Q) ι j)) B →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  apply coordinate_constant_of_unique_normal_basis Q hq
  exact normalBasis_unique_of_discrepancy_excluded _ hexclude

omit [CharZero C] [IsAlgClosed C] [Fintype ι] [LinearOrder ι] in

theorem coordinate_constant_at_most_one_center {J : Type*}
    (Q : Ideal (MvPolynomial ι C)) (centers : J → ι → C)
    (i : ι) (c : C) (hc : X i - MvPolynomial.C c ∈ Q)
    (hinj : Function.Injective (fun j => centers j i))
    (j k : J)
    (hj : ∀ p ∈ Q, MvPolynomial.eval (centers j) p = 0)
    (hk : ∀ p ∈ Q, MvPolynomial.eval (centers k) p = 0) : j = k := by
  have hjc := hj _ hc
  have hkc := hk _ hc
  simp only [eval_sub, eval_X, eval_C, sub_eq_zero] at hjc hkc
  exact hinj (hjc.trans hkc.symm)

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.FibreWeightSeparation

theorem positive_indices {m : ℕ} (w cost : Fin (m+1) → ℝ) (C : ℝ)
    (hsep : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∀ A B : Finset (Fin m), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j.succ) < ∏ j ∈ A, w j.succ := by
  intro A B hcard i hiA hiB hlarge
  have h := hsep (A.map (Fin.succEmb m)) (B.map (Fin.succEmb m))
    (by simpa only [Finset.card_map] using hcard) i.succ (Fin.succ_ne_zero i)
    (by simpa using hiA) (by simpa using hiB) (by
      intro j hij
      cases j using Fin.cases with
      | zero => exact (not_lt_of_ge (Fin.zero_le _) hij).elim
      | succ j => simpa using hlarge j (Fin.succ_lt_succ_iff.mp hij))
  simpa only [Finset.prod_map, Fin.coe_succEmb] using h

end PiExponent.FibreWeightSeparation
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.AuxiliaryJetMap
import OAI.NumberTheory.PiExponent.Polynomials.NestedPolynomialSwap

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

open MvPowerSeries
open scoped BigOperators

def flatten (m : ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  (MvPolynomial.coeToMvPowerSeries.algHom ℂ).comp
    ((MvPolynomial.finSuccEquiv ℂ m).symm.toAlgHom.comp
      (nestedPolynomialSwap ℂ m).toAlgHom)

@[simp] theorem coeff_flatten {m : ℕ}
    (p : MvPolynomial (Fin m) (Polynomial ℂ)) (d : Fin (m+1) →₀ ℕ) :
    coeff d (flatten m p) = (p.coeff d.tail).coeff (d 0) := by
  change ((MvPolynomial.finSuccEquiv ℂ m).symm (nestedPolynomialSwap ℂ m p)).coeff d = _
  rw [← Finsupp.cons_tail d, ← MvPolynomial.finSuccEquiv_coeff_coeff,
    AlgEquiv.apply_symm_apply]
  exact coeff_nestedPolynomialSwap p (d 0) d.tail

@[simp] theorem flatten_C {m : ℕ} (p : Polynomial ℂ) :
    flatten m (MvPolynomial.C p) = FormalLogJet.liftSeries m (p : PowerSeries ℂ) := by
  classical
  ext d
  rw [coeff_flatten, FormalLogJet.coeff_liftSeries]
  simp only [MvPolynomial.coeff_C, Polynomial.coeff_coe]
  split_ifs <;> simp_all

@[simp] theorem flatten_X {m : ℕ} (i : Fin m) :
    flatten m (MvPolynomial.X i) = X i.succ := by
  classical
  ext d
  rw [coeff_flatten, MvPolynomial.coeff_X, coeff_X]
  have hd : d = Finsupp.single i.succ 1 ↔
      d.tail = Finsupp.single i 1 ∧ d 0 = 0 := by
    conv_lhs => rw [← Finsupp.cons_tail d]
    exact Finsupp.cons_eq_single_succ_iff i
  simp only [hd]
  by_cases ht : Finsupp.single i 1 = d.tail
  · rw [ite_eq_left ht]
    have ht' : d.tail = Finsupp.single i 1 := ht.symm
    simp only [ht', true_and, Polynomial.coeff_one]
  · rw [ite_eq_right ht, Polynomial.coeff_zero]
    have ht' : ¬ d.tail = Finsupp.single i 1 := Ne.symm ht
    simp only [ht', false_and, ite_false]

theorem flatten_literalJetSubstitution {m : ℕ}
    (r : Fin m → ℂ) (T : Fin m → ℕ) (j : ℕ)
    (p : PiExponentApprox.FramePolynomial m) :
    flatten m (literalJetSubstitution r
      (fun i => InterpolationMatrix.truncatedLog (T i)) j p) =
      FormalLogTruncation.truncatedFormalJet (fun i => (j : ℂ) * r i) T p := by
  have hh : (flatten m).comp
      (literalJetSubstitution r (fun i => InterpolationMatrix.truncatedLog (T i)) j) =
        FormalLogTruncation.truncatedFormalJet (fun i => (j : ℂ) * r i) T := by
    ext i
    cases i using Fin.cases with
    | zero =>
      simp [literalJetSubstitution, FormalLogTruncation.truncatedFormalJet]
    | succ i =>
      simp [literalJetSubstitution, FormalLogTruncation.truncatedFormalJet,
        InterpolationMatrix.truncatedLog, add_assoc, add_left_comm, add_comm]
  exact DFunLike.congr_fun hh p

theorem coeff_truncatedFormalJet {m : ℕ}
    (r : Fin m → ℂ) (T : Fin m → ℕ) (j : ℕ)
    (p : PiExponentApprox.FramePolynomial m) (d : Fin (m+1) →₀ ℕ) :
    coeff d (FormalLogTruncation.truncatedFormalJet
      (fun i => (j : ℂ) * r i) T p) =
      ((literalJetSubstitution r (fun i => InterpolationMatrix.truncatedLog (T i)) j p).coeff
        d.tail).coeff (d 0) := by
  rw [← flatten_literalJetSubstitution, coeff_flatten]

@[simp] theorem exponentVector_tail {m : ℕ} (a : Fin (m+1) → ℕ) :
    (InterpolationMatrix.exponentVector a).tail =
      InterpolationMatrix.exponentVector (fun i => a i.succ) := by
  ext i
  simp [Finsupp.tail_apply]

theorem entry_eq_coeff_truncatedFormalJet {m : ℕ}
    (r : Fin m → ℂ) (T : Fin m → ℕ) (j : ℕ)
    (b e : Fin (m+1) → ℕ) :
    InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i))
      j (b 0) (fun i => b i.succ) (e 0) (fun i => e i.succ) =
      coeff (InterpolationMatrix.exponentVector b)
        (FormalLogTruncation.truncatedFormalJet (fun i => (j : ℂ) * r i) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [coeff_truncatedFormalJet, literalJetSubstitution_monomial]
  simp [InterpolationMatrix.entry]

theorem truncatedLogMatrix_mulVec_eq_coeff {m : ℕ}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (x : InterpolationMatrix.Column w0 w H → ℂ)
    (ρ : InterpolationMatrix.Row K v0 θ w H) :
    (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w H r T).mulVecLin x ρ =
      coeff (InterpolationMatrix.exponentVector ρ.2.val)
        (FormalLogTruncation.truncatedFormalJet (fun i => (ρ.1.val : ℂ) * r i) T
          (polynomialOfCoefficients
            (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) H) x)) := by
  rw [coeff_truncatedFormalJet, literalJetSubstitution_polynomialOfCoefficients]
  simpa only [exponentVector_tail, InterpolationMatrix.exponentVector_apply,
    InterpolationMatrix.linearEvaluation, InterpolationMatrix.truncatedLogMatrix] using
    InterpolationMatrix.linearEvaluation_eq_coeff K w0 v0 θ w H r
      (fun i => InterpolationMatrix.truncatedLog (T i)) x ρ

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixBridge
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

open MvPowerSeries

theorem truncatedLogMatrix_surjective_of_rational_packets {m : ℕ} {α : Type*}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogTruncation.truncatedFormalJet (fun i => (j.val : ℂ) * r i) T (P a)))) :
    Function.Surjective
      (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).mulVecLin := by
  classical
  have hrow' : (fun i => (V i : ℝ)) = InterpolationMatrix.rowWeights v0 θ w := funext hrow
  have hW : ∀ i, 0 < InterpolationMatrix.columnWeights w0 w i := by
    intro i
    exact Fin.cases hw0 hw i
  intro y
  let e := rationalJetIndexEquiv V hV H
  let z : Fin K → JetGeometry.RationalCoefficientPacket (R := ℂ) V H :=
    fun j d => y (j, ⟨(e d).val, by
      simpa only [← hrow'] using (e d).property⟩)
  obtain ⟨a, ha⟩ := hpacket z
  let x : InterpolationMatrix.Column w0 w (H : ℝ) → ℂ :=
    fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)
  refine ⟨x, ?_⟩
  funext ρ
  rw [truncatedLogMatrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector ρ.2.val)
    (FormalLogTruncation.truncatedFormalJet (fun i => (ρ.1.val : ℂ) * r i) T
      (polynomialOfCoefficients
        (realWeightedSimplex (InterpolationMatrix.columnWeights w0 w) (H : ℝ))
        (fun c => (P a).coeff (InterpolationMatrix.exponentVector c.val)))) = y ρ
  rw [polynomialOfCoefficients_of_weighted _ hW _ (P a) (hdegree a)]
  let b : ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ)) :=
    ⟨ρ.2.val, by simpa only [hrow'] using ρ.2.property⟩
  have hh := congrFun (congrFun ha ρ.1) (e.symm b)
  change coeff (e.symm b).val
    (FormalLogTruncation.truncatedFormalJet (fun i => (ρ.1.val : ℂ) * r i) T (P a)) =
      z ρ.1 (e.symm b) at hh
  simpa only [e, rationalJetIndexEquiv_symm_val, b, z, Equiv.apply_symm_apply] using hh

theorem truncatedLogMatrix_surjective_of_formalLog_packets {m : ℕ} {α : Type*}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogJet.formalJet (fun i => (j.val : ℂ) * r i) (P a)))) :
    Function.Surjective
      (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).mulVecLin := by
  apply truncatedLogMatrix_surjective_of_rational_packets
    K w0 v0 θ w H hw0 hw V hV hrow r T P hdegree
  exact (FormalLogTruncation.formalLog_packets_surjective_iff_truncated
    V (fun i => (hV i).le) H T hT (fun j : Fin K => fun i => (j.val : ℂ) * r i) P).mp hpacket

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Geometry.CurveContact

namespace OAI

namespace PiExponent.FrameEquationFamily

open scoped BigOperators
open PiExponentApprox

abbrev BoundedWords {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ) :=
  {word : List (Fin (m + 1)) // frameWordCost cost word ≤ bound}

noncomputable def equations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) : BoundedWords cost bound → FramePolynomial m :=
  fun word => polynomialFrameWord m word.1 F

theorem equations_mem {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (word : BoundedWords cost bound) :
    equations cost bound F word ∈ frameDerivativeIdeal cost bound F :=
  frameWord_mem_derivativeIdeal cost bound F word.1 word.2

theorem span_equations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) :
    Ideal.span (Set.range (equations cost bound F)) =
      frameDerivativeIdeal cost bound F := by
  unfold frameDerivativeIdeal
  congr 1
  ext g
  constructor
  · rintro ⟨word, rfl⟩
    exact ⟨word.1, word.2, rfl⟩
  · rintro ⟨word, hword, rfl⟩
    exact ⟨⟨word, hword⟩, rfl⟩

theorem monomialWeight_eq_weight {m : ℕ} (W : Fin (m + 1) → ℝ)
    (d : Fin (m + 1) →₀ ℕ) :
    monomialWeight W d = Finsupp.weight W d := by
  simp only [monomialWeight, Finsupp.weight_eq_sum, nsmul_eq_mul]

theorem hasWeightedDegreeLE_iff_supportBound {m : ℕ} (W : Fin (m + 1) → ℝ)
    (N : ℝ) (F : FramePolynomial m) :
    HasWeightedDegreeLE W N F ↔ WeightedSliceDegree.SupportBound W N F := by
  simp only [HasWeightedDegreeLE, WeightedSliceDegree.SupportBound, monomialWeight_eq_weight]

theorem equation_hasWeightedDegreeLE {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (word : BoundedWords cost bound) :
    HasWeightedDegreeLE W N (equations cost bound F word) :=
  hF.polynomialFrameWord hW word.1

theorem equation_supportBound {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (word : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound W N (equations cost bound F word) :=
  (hasWeightedDegreeLE_iff_supportBound W N _).mp
    (equation_hasWeightedDegreeLE cost W bound N F hF hW word)

variable {E : Type*} [Field E] [Algebra ℂ E]

noncomputable def sliceEquations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E) :
    BoundedWords cost bound → MvPolynomial (Fin A.card) E :=
  fun word => WeightedSliceDegree.enumeratedSliceMap A b (equations cost bound F word)

theorem span_sliceEquations {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E) :
    Ideal.span (Set.range (sliceEquations cost bound F A b)) =
      (frameDerivativeIdeal cost bound F).map
        (WeightedSliceDegree.enumeratedSliceMap A b).toRingHom := by
  rw [← span_equations cost bound F, Ideal.map_span]
  congr 1
  ext g
  constructor
  · rintro ⟨word, rfl⟩
    exact ⟨equations cost bound F word, ⟨word, rfl⟩, rfl⟩
  · rintro ⟨p, ⟨word, rfl⟩, rfl⟩
    exact ⟨word, rfl⟩

theorem sliceEquation_supportBound {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E)
    (word : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound (fun j : Fin A.card => W (A.equivFin.symm j)) N
      (sliceEquations cost bound F A b word) :=
  WeightedSliceDegree.supportBound_enumeratedSliceMap A b W hW N
    (equations cost bound F word) (equation_supportBound cost W bound N F hF hW word)

theorem sliceEquation_weighted_sum_le {m : ℕ} (cost W : Fin (m + 1) → ℝ)
    (bound N : ℝ) (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE W N F) (hW : ∀ i, 0 ≤ W i)
    (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E)
    (word : BoundedWords cost bound) :
    ∀ d ∈ (sliceEquations cost bound F A b word).support,
      (∑ j ∈ d.support, (d j : ℝ) * W (A.equivFin.symm j)) ≤ N := by
  have h := sliceEquation_supportBound cost W bound N F hF hW A b word
  simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
    nsmul_eq_mul] using h

theorem sliceEquation_eval {m : ℕ} (cost : Fin (m + 1) → ℝ) (bound : ℝ)
    (F : FramePolynomial m) (A : Finset (Fin (m + 1))) (b : Fin (m + 1) → E)
    (word : BoundedWords cost bound) :
    MvPolynomial.aeval (fun j : Fin A.card => b (A.equivFin.symm j))
      (sliceEquations cost bound F A b word) =
      MvPolynomial.aeval b (equations cost bound F word) :=
  AlgHom.congr_fun (WeightedSliceDegree.enumeratedSliceMap_eval (C := ℂ) A b)
    (equations cost bound F word)

end PiExponent.FrameEquationFamily

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalFrameBasis
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame

namespace OAI

noncomputable section
namespace PiExponent

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity

theorem residue_polynomialFrame_eq_frameBasis_dot {E : Type*} [Field E]
    (m : ℕ) (phi : FramePolynomial m →+* E)
    (hy : phi (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (j : Fin (m + 1)) (p : FramePolynomial m) :
    phi (polynomialFrame m j p) =
      ∑ i, frameBasis m (phi (MvPolynomial.X 0)) hy j i *
        phi (MvPolynomial.pderiv i p) := by
  refine Fin.cases ?_ (fun l => ?_) j
  · rw [polynomialFrame_zero, logarithmicDerivation_apply, map_add, map_mul,
      map_sum, Fin.sum_univ_succ]
    simp only [frameBasis_zero_zero, frameBasis_zero_succ, one_mul]
  · rw [polynomialFrame_pos m l.succ (Fin.succ_ne_zero l), frameBasis_succ]
    simp [Pi.basisFun_apply, Pi.single_apply]

end PiExponent
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Frames

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}}

def scalarEnd (r : Γ(X, ⊤)) : O X ⟶ O X where
  val.app U := by
    let S := X.ringCatSheaf.obj.obj U
    letI : CommRing S := inferInstanceAs (CommRing Γ(X, U.unop))
    exact ModuleCat.ofHom (LinearMap.mulLeft S
      ((X.presheaf.map (homOfLE le_top).op) r))
  val.naturality {U V} i := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro a
    change Γ(X, U.unop) at a
    change (X.presheaf.map (homOfLE le_top).op r) * (X.presheaf.map i a) =
      X.presheaf.map i (X.presheaf.map (homOfLE le_top).op r * a)
    rw [map_mul, ← CommRingCat.comp_apply, ← Functor.map_comp]
    rfl

@[simp] lemma endValue_scalarEnd (r : Γ(X, ⊤)) : endValue (scalarEnd r) = r := by
  change X.presheaf.map (𝟙 _) r * 1 = r
  simp

lemma endValue_injective : Function.Injective (endValue (X := X)) := by
  intro f g h
  ext U a
  change Γ(X, U) at a
  change f.app U a = g.app U a
  rw [end_apply f U a, end_apply g U a]
  rw [end_naturality f U, end_naturality g U, h]

lemma end_isIso_iff (f : O X ⟶ O X) : IsIso f ↔ IsUnit (endValue f) := by
  constructor
  · intro h
    let := h
    refine isUnit_iff_exists_inv.mpr ⟨endValue (inv f), ?_⟩
    rw [← endValue_comp]
    simp
  · rintro ⟨u, hu⟩
    refine ⟨⟨scalarEnd ↑u⁻¹, ?_, ?_⟩⟩
    · apply endValue_injective
      rw [endValue_comp, ← hu, endValue_scalarEnd, endValue_id]
      exact Units.val_inv u
    · apply endValue_injective
      rw [endValue_comp, ← hu, endValue_scalarEnd, endValue_id]
      exact Units.inv_val u

lemma coefficient_isUnit_iff {M : X.Modules} (e : M ≅ O X) (s : O X ⟶ M) :
    IsUnit (coefficient e s) ↔ IsIso s := by
  change IsUnit (endValue (s ≫ e.hom)) ↔ _
  rw [← end_isIso_iff]
  exact isIso_comp_right_iff s e.hom

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
open scoped AlgebraicGeometry
variable {X : Scheme}

def moduleSectionsTopEquiv {T : TopCat} (R : Sheaf (Opens.grothendieckTopology T) RingCat)
    (M : SheafOfModules R) : M.sections ≃ M.val.obj (op ⊤) where
  toFun s := s.val (op ⊤)
  invFun t := PresheafOfModules.sectionsMk
    (fun U => M.val.map (homOfLE le_top).op t)
    (by
      intro U V i
      rw [← M.val.map_comp_apply]
      exact M.val.congr_map_apply (Subsingleton.elim _ _) t)
  left_inv s := by
    apply PresheafOfModules.sections_ext
    intro U
    exact s.property (homOfLE le_top).op
  right_inv t := by
    change M.val.map (𝟙 (op ⊤)) t = t
    rw [M.val.map_id]
    rfl

def moduleSectionEquiv (M : X.Modules) : (O X ⟶ M) ≃ Γ(M, ⊤) :=
  M.unitHomEquiv.trans (moduleSectionsTopEquiv X.ringCatSheaf M)

@[simp] lemma moduleSectionEquiv_apply (M : X.Modules) (s : O X ⟶ M) :
    moduleSectionEquiv M s = s.app ⊤ (1 : Γ(X, ⊤)) := rfl

def openSectionEquiv (M : X.Modules) (U : X.Opens) :
    (O U.toScheme ⟶ M.restrict U.ι) ≃ Γ(M, U) :=
  (moduleSectionEquiv (M.restrict U.ι)).trans
    (let e := M.presheaf.mapIso (eqToIso U.ι_image_top.symm).op
     { toFun := e.hom
       invFun := e.inv
       left_inv := fun t => Iso.hom_inv_id_apply e t
       right_inv := fun t => Iso.inv_hom_id_apply e t })

lemma section_value_natural {M : X.Modules} (s : O X ⟶ M) {U V : X.Opens} (i : U ⟶ V) :
    M.presheaf.map i.op (s.app V (1 : Γ(X, V))) = s.app U (1 : Γ(X, U)) := by
  have h := CategoryTheory.congr_fun (s.mapPresheaf.naturality i.op) (1 : Γ(X, V))
  change s.app U (X.presheaf.map i.op (1 : Γ(X, V))) =
    M.presheaf.map i.op (s.app V (1 : Γ(X, V))) at h
  simpa only [map_one] using h.symm

@[simp] lemma openSectionEquiv_restrict {M : X.Modules} (s : O X ⟶ M) (U : X.Opens) :
    openSectionEquiv M U (restrictSection U.ι s) = s.app U (1 : Γ(X, U)) := by
  change M.presheaf.map (eqToHom U.ι_image_top.symm).op
    (s.app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme, ⊤)))) = _
  rw [map_one]
  exact section_value_natural s (eqToHom U.ι_image_top.symm)

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma moduleSectionEquiv_scalar {M : X.Modules} (f : Γ(X, ⊤)) (s : O X ⟶ M) :
    moduleSectionEquiv M (scalarEnd f ≫ s) = f • moduleSectionEquiv M s := by
  change s.app ⊤ (endValue (scalarEnd f)) = f • s.app ⊤ (1 : Γ(X, ⊤))
  rw [endValue_scalarEnd]
  have h := s.app_smul (r := f) (x := (1 : Γ(X, ⊤)))
  change s.app ⊤ (f * 1 : Γ(X, ⊤)) = f • s.app ⊤ (1 : Γ(X, ⊤)) at h
  simpa only [mul_one] using h

lemma openSectionEquiv_scalar (M : X.Modules) (U : X.Opens)
    (f : Γ(U.toScheme, ⊤)) (s : O U.toScheme ⟶ M.restrict U.ι) :
    openSectionEquiv M U (scalarEnd f ≫ s) = U.topIso.hom f • openSectionEquiv M U s := by
  change M.presheaf.map (eqToHom U.ι_image_top.symm).op
    (moduleSectionEquiv (M.restrict U.ι) (scalarEnd f ≫ s)) = _
  rw [moduleSectionEquiv_scalar]
  change M.presheaf.map (eqToHom U.ι_image_top.symm).op
    ((U.ι.appIso ⊤).inv f • (show Γ(M, U.ι ''ᵁ ⊤) from moduleSectionEquiv (M.restrict U.ι) s)) = _
  rw [M.map_smul, U.ι_appIso]
  rfl

lemma openSectionEquiv_restrict_value (M : X.Modules) (U : X.Opens)
    (s : O U.toScheme ⟶ M.restrict U.ι) (W : U.toScheme.Opens) :
    M.presheaf.map (homOfLE (U.ι_image_le W)).op (openSectionEquiv M U s) =
      s.app W (1 : Γ(U.toScheme, W)) := by
  have h := section_value_natural s (homOfLE (show W ≤ ⊤ from le_top))
  change M.presheaf.map (U.ι.opensFunctor.map (homOfLE (show W ≤ ⊤ from le_top))).op
    (s.app ⊤ (1 : Γ(U.toScheme, ⊤))) = _ at h
  change M.presheaf.map (homOfLE (U.ι_image_le W)).op
    (M.presheaf.map (eqToHom U.ι_image_top.symm).op (s.app ⊤ (1 : Γ(U.toScheme, ⊤)))) = _
  erw [← ConcreteCategory.comp_apply, ← Functor.map_comp]
  exact h

lemma image_section_extension (M : X.Modules) (U : X.Opens)
    (s t : O U.toScheme ⟶ M.restrict U.ι) (W : U.toScheme.Opens)
    (f : Γ(W.toScheme, ⊤))
    (h : restrictSection W.ι t = scalarEnd f ≫ restrictSection W.ι s) :
    M.presheaf.map (homOfLE (U.ι_image_le W)).op (openSectionEquiv M U t) =
      (U.ι.appIso W).inv (W.topIso.hom f) • M.presheaf.map (homOfLE (U.ι_image_le W)).op
        (openSectionEquiv M U s) := by
  have hh := congrArg (openSectionEquiv (M.restrict U.ι) W) h
  rw [openSectionEquiv_restrict, openSectionEquiv_scalar, openSectionEquiv_restrict] at hh
  rw [openSectionEquiv_restrict_value, openSectionEquiv_restrict_value]
  exact hh

end PiExponentSeshadri.Frames

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.Frames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme} {M : X.Modules}

def restrictOpenFrame {U V : X.Opens} (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme) :
    M.restrict V.ι ≅ O V.toScheme :=
  ((Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M).symm ≪≫
    (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M ≪≫
      restrictFrame (X.homOfLE h) e

lemma restrictOpenFrame_coefficient_global {U V : X.Opens} (h : V ≤ U)
    (e : M.restrict U.ι ≅ O U.toScheme) (s : O X ⟶ M) :
    coefficient (restrictOpenFrame h e) (restrictSection V.ι s) =
      (X.homOfLE h).appTop (coefficient e (restrictSection U.ι s)) := by
  unfold restrictOpenFrame
  rw [coefficient_transport]
  rw [← restrictSection_congr (X.homOfLE_ι h) s, Category.assoc]
  have he : (Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).hom.app M ≫
      ((Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M).symm.hom = 𝟙 _ :=
    Iso.hom_inv_id ((Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M)
  rw [he, Category.comp_id]
  exact coefficient_restrict_comp (X.homOfLE h) U.ι e s

lemma frameChange_restrictOpenFrame {U V W : X.Opens} (hWU : W ≤ U) (hWV : W ≤ V)
    (e : M.restrict U.ι ≅ O U.toScheme) (f : M.restrict V.ι ≅ O V.toScheme)
    (s : O X ⟶ M) (hs : coefficient e (restrictSection U.ι s) = 1) :
    (frameChange (restrictOpenFrame hWU e) (restrictOpenFrame hWV f) : Γ(W.toScheme,⊤)) =
      (X.homOfLE hWV).appTop (coefficient f (restrictSection V.ι s)) := by
  have h := coefficient_change (restrictOpenFrame hWU e) (restrictOpenFrame hWV f)
    (restrictSection W.ι s)
  rw [restrictOpenFrame_coefficient_global, restrictOpenFrame_coefficient_global,
    hs, map_one, mul_one] at h
  exact h.symm

end
end PiExponentSeshadri.Frames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens

namespace OAI

namespace PiExponentSeshadri.Frames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X : Scheme} {M : X.Modules} {U V W : X.Opens}

lemma restrictOpenFrame_app (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme)
    (A : V.toScheme.Opens) (x : Γ(M.restrict V.ι,A)) :
    (restrictOpenFrame h e).hom.app A x =
      X.presheaf.map (homOfLE (show V.ι ''ᵁ A ≤ U.ι ''ᵁ (X.homOfLE h ''ᵁ A) from by
        simp [← Scheme.Hom.comp_image])).op
        (e.hom.app (X.homOfLE h ''ᵁ A)
          (M.presheaf.map (homOfLE
            (show U.ι ''ᵁ (X.homOfLE h ''ᵁ A) ≤ V.ι ''ᵁ A from by
              simp [← Scheme.Hom.comp_image])).op x)) := by
  simp only [restrictOpenFrame, Iso.trans_hom, Iso.symm_hom,
    Scheme.Modules.Hom.comp_app, Iso.app_inv, Iso.app_hom,
    Scheme.Modules.restrictFunctorCongr_inv_app_app,
    Scheme.Modules.restrictFunctorComp_hom_app_app]
  change ((X.homOfLE h).appIso A).hom (e.hom.app (X.homOfLE h ''ᵁ A)
    ((M.presheaf.map _ ≫ M.presheaf.map _) x)) = _
  simp only [Scheme.Hom.appIso_hom', Scheme.homOfLE_appLE]
  erw [← Functor.map_comp]
  rfl

lemma restrictOpenFrame_trans (h : W ≤ V) (k : V ≤ U)
    (e : M.restrict U.ι ≅ O U.toScheme) :
    restrictOpenFrame h (restrictOpenFrame k e) = restrictOpenFrame (h.trans k) e := by
  apply Iso.ext
  ext A x
  have hh := restrictOpenFrame_app h (restrictOpenFrame k e) A x
  let y := M.presheaf.map (homOfLE
    (show V.ι ''ᵁ (X.homOfLE h ''ᵁ A) ≤ W.ι ''ᵁ A from by
      simp [← Scheme.Hom.comp_image])).op x
  have hk := restrictOpenFrame_app k e (X.homOfLE h ''ᵁ A) y
  have hhk := congrArg (X.presheaf.map (homOfLE
    (show W.ι ''ᵁ A ≤ V.ι ''ᵁ (X.homOfLE h ''ᵁ A) from by
      simp [← Scheme.Hom.comp_image])).op) hk
  have hc := restrictOpenFrame_app (h.trans k) e A x
  refine hh.trans (hhk.trans (Eq.trans ?_ hc.symm))
  change (X.presheaf.map _ ≫ X.presheaf.map _)
    (e.hom.app (X.homOfLE k ''ᵁ (X.homOfLE h ''ᵁ A))
      ((M.presheaf.map _ ≫ M.presheaf.map _) x)) =
    X.presheaf.map _ (e.hom.app (X.homOfLE (h.trans k) ''ᵁ A)
      (M.presheaf.map _ x))
  erw [← Functor.map_comp, ← Functor.map_comp]
  let B := X.homOfLE k ''ᵁ (X.homOfLE h ''ᵁ A)
  let C := X.homOfLE (h.trans k) ''ᵁ A
  have hA : C ≤ B := by
    simp only [B, C, ← Scheme.Hom.comp_image, Scheme.homOfLE_homOfLE]
    exact le_rfl
  have hB : U.ι ''ᵁ B ≤ W.ι ''ᵁ A := by
    simp [B, ← Scheme.Hom.comp_image]
  have hC : W.ι ''ᵁ A ≤ U.ι ''ᵁ C := by
    simp [C, ← Scheme.Hom.comp_image]
  have hn := CategoryTheory.congr_fun
    (e.hom.mapPresheaf.naturality (homOfLE hA).op)
    (M.presheaf.map (homOfLE hB).op x)
  change e.hom.app C ((M.restrict U.ι).presheaf.map (homOfLE hA).op
    (M.presheaf.map (homOfLE hB).op x)) =
    U.toScheme.presheaf.map (homOfLE hA).op
      (e.hom.app B (M.presheaf.map (homOfLE hB).op x)) at hn
  refine Eq.trans ?_ (Eq.trans (congrArg (X.presheaf.map (homOfLE hC).op) hn).symm ?_)
  · change X.presheaf.map _ (e.hom.app B (M.presheaf.map _ x)) =
      (X.presheaf.map _ ≫ X.presheaf.map _) (e.hom.app B (M.presheaf.map _ x))
    erw [← Functor.map_comp]
    rfl
  · apply congrArg (X.presheaf.map (homOfLE hC).op)
    apply congrArg (e.hom.app C)
    change (M.presheaf.map _ ≫ M.presheaf.map _) x = M.presheaf.map _ x
    erw [← Functor.map_comp]
    rfl
end
end PiExponentSeshadri.Frames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

lemma tensor_unit_end {C : Type*} [Category C] [MonoidalCategory C]
    (f g : 𝟙_ C ⟶ 𝟙_ C) :
    (f ⊗ₘ g) ≫ (λ_ (𝟙_ C)).hom = (λ_ (𝟙_ C)).hom ≫ (f ≫ g) := by
  rw [MonoidalCategory.tensorHom_def, Category.assoc, leftUnitor_naturality, ← Category.assoc,
    unitors_equal, rightUnitor_naturality, Category.assoc]

lemma moduleTensorUnit_scalar (f g : structureSheaf X ⟶ structureSheaf X) :
    moduleTensorMap f g ≫ (moduleTensorUnit (structureSheaf X)).hom =
      (moduleTensorUnit (structureSheaf X)).hom ≫ (f ≫ g) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let G : X.Modules ⥤ PresheafOfModules X.ringCatSheaf.obj :=
    SheafOfModules.forget X.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 X.ringCatSheaf.obj)
  let ε : G ⋙ F ⟶ 𝟭 X.Modules :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).counit
  have h : (f.val ⊗ₘ g.val) ≫ (λ_ (structureSheaf X).val).hom =
      (λ_ (structureSheaf X).val).hom ≫ (f ≫ g).val := by
    let f₀ : 𝟙_ (PresheafOfModules X.ringCatSheaf.obj) ⟶
        𝟙_ (PresheafOfModules X.ringCatSheaf.obj) := f.val
    let g₀ : 𝟙_ (PresheafOfModules X.ringCatSheaf.obj) ⟶
        𝟙_ (PresheafOfModules X.ringCatSheaf.obj) := g.val
    exact tensor_unit_end f₀ g₀
  change F.map (f.val ⊗ₘ g.val) ≫ (F.map (λ_ (structureSheaf X).val).hom ≫ ε.app (structureSheaf X)) =
    (F.map (λ_ (structureSheaf X).val).hom ≫ ε.app (structureSheaf X)) ≫ (f ≫ g)
  erw [← Category.assoc, ← F.map_comp, h, F.map_comp, Category.assoc, Category.assoc]
  congr 1
  exact ε.naturality (f ≫ g)

def endPower (f : structureSheaf X ⟶ structureSheaf X) : ℕ → (structureSheaf X ⟶ structureSheaf X)
  | 0 => 𝟙 _
  | n + 1 => f ≫ endPower f n

lemma endValue_endPower (f : structureSheaf X ⟶ structureSheaf X) (n : ℕ) :
    endValue (endPower f n) = endValue f ^ n := by
  induction n with
  | zero =>
    change (1 : Γ(X, ⊤)) = endValue f ^ 0
    exact (pow_zero _).symm
  | succ n hn =>
    calc
      endValue (endPower f (n + 1)) = endValue f * endValue (endPower f n) :=
        endValue_comp f (endPower f n)
      _ = endValue f * endValue f ^ n := congrArg (endValue f * ·) hn
      _ = _ := (pow_succ' _ _).symm

lemma moduleTensorUnit_natural {M N : X.Modules} (g : M ⟶ N) :
    moduleTensorMap (𝟙 (structureSheaf X)) g ≫ (moduleTensorUnit N).hom =
      (moduleTensorUnit M).hom ≫ g := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let G : X.Modules ⥤ PresheafOfModules X.ringCatSheaf.obj :=
    SheafOfModules.forget X.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 X.ringCatSheaf.obj)
  let ε : G ⋙ F ⟶ 𝟭 X.Modules :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).counit
  change F.map ((𝟙 (structureSheaf X).val) ⊗ₘ g.val) ≫
    (F.map (λ_ N.val).hom ≫ ε.app N) =
    (F.map (λ_ M.val).hom ≫ ε.app M) ≫ g
  have h : ((𝟙 (structureSheaf X).val) ⊗ₘ g.val) ≫ (λ_ N.val).hom =
      (λ_ M.val).hom ≫ g.val := by
    rw [id_tensorHom]
    exact leftUnitor_naturality g.val
  have hF : F.map (𝟙 (structureSheaf X).val ⊗ₘ g.val) ≫ F.map (λ_ N.val).hom =
      F.map (λ_ M.val).hom ≫ F.map g.val :=
    (F.map_comp _ _).symm.trans ((congrArg F.map h).trans (F.map_comp _ _))
  refine (Category.assoc _ _ _).symm.trans ?_
  refine (congrArg (· ≫ ε.app N) hF).trans ?_
  refine (Category.assoc _ _ _).trans ?_
  refine (congrArg (F.map (λ_ M.val).hom ≫ ·) (ε.naturality g)).trans ?_
  exact (Category.assoc _ _ _).symm

lemma modulePowMap_unitPower (f : structureSheaf X ⟶ structureSheaf X) (n : ℕ) :
    modulePowMap f n ≫ (unitPowerIso n).hom =
      (unitPowerIso n).hom ≫ endPower f n := by
  induction n with
  | zero =>
    change 𝟙 (structureSheaf X) ≫ 𝟙 (structureSheaf X) = 𝟙 (structureSheaf X) ≫ 𝟙 (structureSheaf X)
    rfl
  | succ n hn =>
    change moduleTensorMap f (modulePowMap f n) ≫
      ((moduleTensorUnit _).hom ≫ (unitPowerIso n).hom) =
        ((moduleTensorUnit _).hom ≫ (unitPowerIso n).hom) ≫ (f ≫ endPower f n)
    calc
      _ = moduleTensorMap f (modulePowMap f n) ≫
          moduleTensorMap (𝟙 (structureSheaf X)) (unitPowerIso n).hom ≫
            (moduleTensorUnit (structureSheaf X)).hom := by
        rw [moduleTensorUnit_natural]
      _ = moduleTensorMap f ((unitPowerIso n).hom ≫ endPower f n) ≫
            (moduleTensorUnit (structureSheaf X)).hom := by
        rw [← Category.assoc, ← moduleTensorMap_comp, Category.comp_id, hn]
      _ = moduleTensorMap (𝟙 (structureSheaf X)) (unitPowerIso n).hom ≫
          moduleTensorMap f (endPower f n) ≫ (moduleTensorUnit (structureSheaf X)).hom := by
        rw [← Category.assoc, ← moduleTensorMap_comp, Category.id_comp]
      _ = (moduleTensorUnit (modulePow X (structureSheaf X) n)).hom ≫
          (unitPowerIso n).hom ≫ (f ≫ endPower f n) := by
        rw [moduleTensorUnit_scalar, ← Category.assoc, moduleTensorUnit_natural,
          Category.assoc]
      _ = _ := by simp only [Category.assoc]

def globalPowerFrame {M : X.Modules} (e : M ≅ structureSheaf X) (n : ℕ) :
    modulePow X M n ≅ structureSheaf X :=
  (modulePowFunctor n).mapIso e ≪≫ unitPowerIso n

lemma powerSection_coefficient {M : X.Modules} (e : M ≅ structureSheaf X)
    (s : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (globalPowerFrame e n) (powerSection s n) = coefficient e s ^ n := by
  change endValue ((unitPowerIso n).inv ≫ modulePowMap s n ≫
    (modulePowMap e.hom n ≫ (unitPowerIso n).hom)) = _
  erw [← Category.assoc (modulePowMap s n), ← modulePowMap_comp,
    modulePowMap_unitPower, Iso.inv_hom_id_assoc, endValue_endPower]
  rfl

lemma frameChange_globalPowerFrame {M : X.Modules}
    (e f : M ≅ structureSheaf X) (n : ℕ) :
    (frameChange (globalPowerFrame e n) (globalPowerFrame f n) : Γ(X,⊤)) =
      (frameChange e f : Γ(X,⊤)) ^ n := by
  have h := powerSection_coefficient f e.inv n
  exact h

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPullback

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

lemma endValue_conjugation (b : O Y ≅ O Y) (a : O Y ⟶ O Y) :
    endValue (b.hom ≫ a ≫ b.inv) = endValue a := by
  rw [endValue_comp, endValue_comp]
  have hb : endValue b.hom * endValue b.inv = 1 := by
    rw [← endValue_comp, b.hom_inv_id, endValue_id]
  calc
    endValue b.hom * (endValue a * endValue b.inv) =
      endValue a * (endValue b.hom * endValue b.inv) := by ring
    _ = endValue a := by rw [hb, mul_one]

lemma exists_frame_natIso (F G : X.Modules ⥤ Y.Modules) (v : F ≅ G)
    (uF : F.obj (O X) ≅ O Y) (uG : G.obj (O X) ≅ O Y)
    {M : X.Modules} (e : G.obj M ≅ O Y) (s : O X ⟶ M) :
    ∃ eF : F.obj M ≅ O Y,
      coefficient eF (uF.inv ≫ F.map s) = coefficient e (uG.inv ≫ G.map s) := by
  let b : O Y ≅ O Y := uF.symm ≪≫ v.app (O X) ≪≫ uG
  refine ⟨v.app M ≪≫ e ≪≫ b.symm, ?_⟩
  have h : (uF.inv ≫ F.map s) ≫ (v.app M).hom =
      b.hom ≫ (uG.inv ≫ G.map s) := by
    simp only [b, Iso.trans_hom, Iso.symm_hom, Category.assoc]
    simp only [Iso.hom_inv_id_assoc]
    exact congrArg (fun q => uF.inv ≫ q) (v.hom.naturality s)
  change endValue (((uF.inv ≫ F.map s) ≫ (v.app M).hom) ≫ e.hom ≫ b.inv) = _
  rw [h]
  change endValue (b.hom ≫ (uG.inv ≫ G.map s ≫ e.hom) ≫ b.inv) = _
  exact endValue_conjugation b _

def pullbackRestrictNatIso (f : Y ⟶ X) (U : X.Opens) :
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι ≅
      Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback (f ∣_ U) :=
  Functor.isoWhiskerLeft (Scheme.Modules.pullback f)
    (Scheme.Modules.restrictFunctorIsoPullback (f ⁻¹ᵁ U).ι) ≪≫
  Scheme.Modules.pullbackComp (f ⁻¹ᵁ U).ι f ≪≫
  Scheme.Modules.pullbackCongr (morphismRestrict_ι f U).symm ≪≫
  (Scheme.Modules.pullbackComp (f ∣_ U) U.ι).symm ≪≫
  Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback U.ι).symm
    (Scheme.Modules.pullback (f ∣_ U))

theorem exists_restricted_pullback_frame (f : Y ⟶ X) (U : X.Opens)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) (s : O X ⟶ M) :
    ∃ eF : ((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι ≅
        O (f ⁻¹ᵁ U).toScheme,
      coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) =
        (f ∣_ U).appTop (coefficient e (restrictSection U.ι s)) := by
  let F : X.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι
  let G : X.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback (f ∣_ U)
  let uF : F.obj (O X) ≅ O (f ⁻¹ᵁ U).toScheme :=
    (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).mapIso (pullbackUnitIso f) ≪≫
      Scheme.Modules.restrictUnitIso (f ⁻¹ᵁ U).ι
  let uG : G.obj (O X) ≅ O (f ⁻¹ᵁ U).toScheme :=
    (Scheme.Modules.pullback (f ∣_ U)).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
      pullbackUnitIso (f ∣_ U)
  obtain ⟨eF,he⟩ := exists_frame_natIso F G (pullbackRestrictNatIso f U) uF uG
    (pullbackFrame (f ∣_ U) e) s
  refine ⟨eF, ?_⟩
  have he' : coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) =
      coefficient (pullbackFrame (f ∣_ U) e)
        (pullbackSection (f ∣_ U) (restrictSection U.ι s)) := by
    let P : X.Modules ⥤ Y.Modules := Scheme.Modules.pullback f
    let R : Y.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
      Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι
    let S : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let Q : U.toScheme.Modules ⥤ (f ⁻¹ᵁ U).toScheme.Modules :=
      Scheme.Modules.pullback (f ∣_ U)
    let p : P.obj (O X) ≅ O Y := pullbackUnitIso f
    let r : R.obj (O Y) ≅ O (f ⁻¹ᵁ U).toScheme :=
      Scheme.Modules.restrictUnitIso (f ⁻¹ᵁ U).ι
    let a : S.obj (O X) ≅ O U.toScheme := Scheme.Modules.restrictUnitIso U.ι
    let q : Q.obj (O U.toScheme) ≅ O (f ⁻¹ᵁ U).toScheme := pullbackUnitIso (f ∣_ U)
    have hl : restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s) = uF.inv ≫ F.map s := by
      simp only [restrictSection, pullbackSection]
      change r.inv ≫ R.map (p.inv ≫ P.map s) = (r.inv ≫ R.map p.inv) ≫ R.map (P.map s)
      exact (congrArg (fun k => r.inv ≫ k) (R.map_comp p.inv (P.map s))).trans
        (Category.assoc r.inv (R.map p.inv) (R.map (P.map s))).symm
    have hr : pullbackSection (f ∣_ U) (restrictSection U.ι s) = uG.inv ≫ G.map s := by
      change q.inv ≫ Q.map (a.inv ≫ S.map s) = (q.inv ≫ Q.map a.inv) ≫ Q.map (S.map s)
      exact (congrArg (fun k => q.inv ≫ k) (Q.map_comp a.inv (S.map s))).trans
        (Category.assoc q.inv (Q.map a.inv) (Q.map (S.map s))).symm
    exact (congrArg (coefficient eF) hl).trans
      (he.trans (congrArg (coefficient (pullbackFrame (f ∣_ U) e)) hr).symm)
  rw [he', coefficient_pullback]

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Basic
import Mathlib.AlgebraicGeometry.Noetherian
import Mathlib.RingTheory.Noetherian.Nilpotent

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme}

lemma idealSheaf_le_nilradical_of_fullSupport (I : X.IdealSheafData)
    (hI : I.support = ⊤) : I ≤ X.nilradical := by
  have h : (⊤ : Closeds X) ≤ I.support := by rw [hI]
  simpa only [Scheme.IdealSheafData.vanishingIdeal_top] using
    Scheme.IdealSheafData.le_support_iff_le_vanishingIdeal.mp h

lemma affineIdeal_isNilpotent_of_fullSupport [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) (U : X.affineOpens) :
    IsNilpotent (I.ideal U) := by
  let := IsLocallyNoetherian.component_noetherian U
  apply (Ideal.FG.isNilpotent_iff_le_nilradical (IsNoetherian.noetherian _)).mpr
  exact idealSheaf_le_nilradical_of_fullSupport I hI U

theorem exists_pos_pow_eq_bot_of_fullSupport [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) :
    ∃ n : ℕ, 0 < n ∧ I ^ n = ⊥ := by
  classical
  have hlocal : ∀ U : X.affineOpens, ∃ n : ℕ, I.ideal U ^ n = ⊥ :=
    fun U => affineIdeal_isNilpotent_of_fullSupport I hI U
  choose n hn using hlocal
  obtain ⟨S, hS⟩ := isCompact_univ.elim_finite_subcover
    (fun U : X.affineOpens => (U.1 : Set X)) (fun U => U.1.isOpen)
    (by
      intro x _
      have hx : x ∈ (⨆ U : X.affineOpens, U.1) := by
        rw [iSup_affineOpens_eq_top X]
        trivial
      obtain ⟨U, hU⟩ := Opens.mem_iSup.mp hx
      exact Set.mem_iUnion.mpr ⟨U, hU⟩)
  refine ⟨S.sup n + 1, Nat.succ_pos _, ?_⟩
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top (fun U : S => U.val)
  · apply top_unique
    intro x _
    obtain ⟨U, hU⟩ := Set.mem_iUnion.mp (hS (show x ∈ Set.univ from trivial))
    obtain ⟨hUS, hxU⟩ := Set.mem_iUnion.mp hU
    exact Opens.mem_iSup.mpr ⟨⟨U, hUS⟩, hxU⟩
  · intro U
    change I.ideal U.val ^ (S.sup n + 1) = ⊥
    apply le_bot_iff.mp
    calc
      I.ideal U.val ^ (S.sup n + 1) ≤ I.ideal U.val ^ n U.val :=
        Ideal.pow_le_pow_right ((Finset.le_sup U.property).trans (Nat.le_succ _))
      _ = ⊥ := hn U.val

theorem exists_pos_pow_eq_bot_of_support_univ [IsNoetherian X]
    (I : X.IdealSheafData) (hI : (I.support : Set X) = Set.univ) :
    ∃ n : ℕ, 0 < n ∧ I ^ n = ⊥ :=
  exists_pos_pow_eq_bot_of_fullSupport I (SetLike.coe_injective hI)

theorem exists_pos_nilradical_pow_eq_bot [IsNoetherian X] :
    ∃ n : ℕ, 0 < n ∧ X.nilradical ^ n = ⊥ :=
  exists_pos_pow_eq_bot_of_fullSupport X.nilradical X.support_nilradical

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleAllPowersGeneration
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.GeneratorsSectionCover
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

private lemma epi_iso_comp {C : Type*} [Category C] {A B D E : C}
    (i : A ≅ B) (f : B ⟶ D) (e : D ≅ E) [Epi f] :
    Epi (i.hom ≫ f ≫ e.hom) := inferInstance

private abbrev schemeFree (X : Scheme.{0}) (ι : Type) : X.Modules :=
  SheafOfModules.free ι

private abbrev schemeInclusion {X : Scheme.{0}} {ι : Type} (i : ι) :
    O X ⟶ schemeFree X ι := SheafOfModules.ιFree i

def freeProjection {ι : Type} [DecidableEq ι] (i : ι) :
    schemeFree X ι ⟶ O X :=
  Sigma.desc (C := X.Modules) (f := fun _ : ι => O X) (fun j => if j = i then 𝟙 _ else 0)

@[simp] theorem free_inclusion_projection {ι : Type} [DecidableEq ι] (i j : ι) :
    schemeInclusion j ≫ freeProjection (X := X) i = if j = i then 𝟙 _ else 0 := by
  exact Sigma.ι_comp_desc (C := X.Modules) (f := fun _ : ι => O X) _ _

theorem free_sum_projection_inclusion {ι : Type} [Fintype ι] [DecidableEq ι] :
    (∑ i : ι, freeProjection (X := X) i ≫ schemeInclusion i) =
      𝟙 (schemeFree X ι) := by
  apply (SheafOfModules.isColimitFreeCofan ι).hom_ext
  intro j
  change schemeInclusion j.as ≫ _ = schemeInclusion j.as ≫ _
  simp only [Preadditive.comp_sum, ← Category.assoc, free_inclusion_projection]
  simp only [ite_comp, Category.id_comp, zero_comp, Fintype.sum_ite_eq, Category.comp_id]

lemma hom_sum_app {M N : X.Modules} {ι : Type} (S : Finset ι)
    (f : ι → (M ⟶ N)) (V : X.Opens) (z : Γ(M,V)) :
    (∑ i ∈ S, f i).app V z = ∑ i ∈ S, (f i).app V z := by
  classical
  induction S using Finset.induction_on with
  | empty => rfl
  | @insert a S ha ih =>
    simp only [Finset.sum_insert ha, Scheme.Modules.Hom.add_app]
    change (f a).app V z + (∑ i ∈ S, f i).app V z = _
    rw [ih]

theorem unit_epimorphism_cover {ι : Type} [Finite ι]
    (f : schemeFree X ι ⟶ O X) [Epi f] :
    (⨆ i : ι, isoOpen (schemeInclusion i ≫ f)) = ⊤ := by
  classical
  let : Fintype ι := Fintype.ofFinite ι
  apply top_unique
  intro x _
  let F : X.Modules ⥤ _ := SheafOfModules.toSheaf X.ringCatSheaf
  have : F.PreservesEpimorphisms :=
    inferInstanceAs (SheafOfModules.toSheaf X.ringCatSheaf).PreservesEpimorphisms
  have hFf : Epi (F.map f) := F.map_epi f
  have hloc : TopCat.Presheaf.IsLocallySurjective (F.map f).hom :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mpr hFf
  obtain ⟨V, hV, ⟨z, hz⟩, hxV⟩ :=
    (TopCat.Presheaf.isLocallySurjective_iff _).mp hloc ⊤ (1 : Γ(X,⊤)) x trivial
  change Scheme.Modules.Hom.app f V z = X.presheaf.map (homOfLE hV).op (1 : Γ(X,⊤)) at hz
  rw [map_one] at hz
  have he : (∑ i : ι, freeProjection (X := X) i ≫ (schemeInclusion i ≫ f)) = f := by
    simp only [← Category.assoc]
    rw [← Preadditive.sum_comp, free_sum_projection_inclusion, Category.id_comp]
  have hsum : (∑ i : ι, Scheme.Modules.Hom.app (schemeInclusion i ≫ f) V
      (Scheme.Modules.Hom.app (freeProjection (X := X) i) V z)) = (1 : Γ(X,V)) := by
    exact (hom_sum_app Finset.univ
      (fun i => freeProjection (X := X) i ≫ (schemeInclusion i ≫ f)) V z).symm.trans
      ((congrArg (fun q : (schemeFree X ι : X.Modules) ⟶ O X =>
        Scheme.Modules.Hom.app q V z) he).trans hz)
  have hsum' : (∑ i : ι, X.presheaf.germ V x hxV
      (Scheme.Modules.Hom.app (schemeInclusion i ≫ f) V (Scheme.Modules.Hom.app (freeProjection (X := X) i) V z))) = 1 := by
    exact (map_sum (X.presheaf.germ V x hxV).hom _ _).symm.trans
      ((congrArg (X.presheaf.germ V x hxV) hsum).trans (X.presheaf.germ V x hxV).hom.map_one)
  obtain ⟨i, _, hi⟩ := IsLocalRing.exists_of_isUnit_sum (hsum' ▸ isUnit_one)
  have hc : IsUnit (X.presheaf.germ ⊤ x trivial
      (endValue (schemeInclusion i ≫ f))) := by
    let si : O X ⟶ O X := schemeInclusion i ≫ f
    let a : Γ(X,V) := Scheme.Modules.Hom.app (freeProjection (X := X) i) V z
    have ht := end_apply si V a
    have hi' : IsUnit (X.presheaf.germ V x hxV
        (a * (show Γ(X,V) from si.app V (1 : Γ(X,V))))) := ht ▸ hi
    have hc' : IsUnit (X.presheaf.germ V x hxV
        (show Γ(X,V) from si.app V (1 : Γ(X,V)))) := by
      rw [map_mul] at hi'
      exact isUnit_of_mul_isUnit_right hi'
    have hcoeff := congrArg (fun z : Γ(X,V) => X.presheaf.germ V x hxV z)
      (end_naturality si V)
    rw [X.presheaf.germ_res_apply] at hcoeff
    exact hcoeff ▸ hc'
  apply Opens.mem_iSup.mpr
  refine ⟨i, ?_⟩
  erw [isoOpen_eq_basicOpen (Iso.refl (O X))]
  change x ∈ X.basicOpen (endValue (schemeInclusion i ≫ f))
  exact (X.mem_basicOpen (endValue (schemeInclusion i ≫ f)) x (show x ∈ (⊤ : X.Opens) from trivial)).mpr hc

def generatorSection (L : LineBundle X) (G : L.sheaf.GeneratingSections) (i : G.I) :
    GlobalSections X L.sheaf := schemeInclusion i ≫ G.π

theorem generators_sectionOpen_cover (L : LineBundle X)
    (G : L.sheaf.GeneratingSections) [G.IsFiniteType] :
    (⨆ i : G.I, sectionOpen X (generatorSection L G i)) = ⊤ := by
  apply top_unique
  intro x _
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  let F : SheafOfModules X.ringCatSheaf ⥤ SheafOfModules U.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor U.ι
  have : PreservesColimitsOfSize.{0,0} F :=
    inferInstanceAs (PreservesColimitsOfSize.{0,0} (Scheme.Modules.restrictFunctor U.ι))
  let η := (Scheme.Modules.restrictUnitIso U.ι).symm
  let f : schemeFree U.toScheme G.I ⟶ O U.toScheme :=
    (SheafOfModules.mapFreeIso F G.I η).hom ≫ F.map G.π ≫ e.hom
  have hπ : Epi (F.map G.π) := @Functor.map_epi _ _ _ _ F _ _ _ G.π G.epi
  have : Epi f := @epi_iso_comp _ _ _ _ _ _
    (SheafOfModules.mapFreeIso F G.I η) (F.map G.π) e hπ
  let : Finite G.I := (inferInstance : G.IsFiniteType).finite
  have hf := unit_epimorphism_cover f
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp
    (show (⟨x,hx⟩ : U.toScheme) ∈ ⨆ i : G.I, isoOpen (schemeInclusion i ≫ f) by
      rw [hf]; trivial)
  have he : schemeInclusion i ≫ f =
      restrictSection U.ι (generatorSection L G i) ≫ e.hom := by
    dsimp only [f, generatorSection, restrictSection]
    erw [← Category.assoc, ← Category.assoc, SheafOfModules.ιFree_mapFreeIso_hom]
    erw [F.map_comp]
    exact Category.assoc _ _ _
  erw [he, isoOpen_postcomp, isoOpen_restrictSection] at hi
  exact Opens.mem_iSup.mpr ⟨i, hi⟩

theorem exists_fin_section_cover (L : LineBundle X)
    (G : L.sheaf.GeneratingSections) [G.IsFiniteType] :
    ∃ k : ℕ, ∃ s : Fin k → GlobalSections X L.sheaf,
      (⨆ i, sectionOpen X (s i)) = ⊤ := by
  let : Finite G.I := (inferInstance : G.IsFiniteType).finite
  let : Fintype G.I := Fintype.ofFinite G.I
  let e := (Fintype.equivFin G.I).symm
  exact ⟨Fintype.card G.I, fun i => generatorSection L G (e i),
    (e.iSup_comp (g := fun i => sectionOpen X (generatorSection L G i))).trans
      (generators_sectionOpen_cover L G)⟩

theorem ample_eventual_fin_section_cover [NoetherianSpace X]
    (L : LineBundle X) (hL : L.IsAmple) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ k : ℕ,
      ∃ s : Fin k → GlobalSections X (modulePow X L.sheaf n),
        (⨆ i, sectionOpen X (s i)) = ⊤ := by
  obtain ⟨N, hN⟩ := AmpleGlobalGeneration.ample_eventual_power_global_generators L hL
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨G, hG⟩ := hN n hn
  let : G.IsFiniteType := hG
  exact @exists_fin_section_cover X (L.pow n) G hG

end
end PiExponent.GeneratorsSectionCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FibreNormalRigidity
import OAI.NumberTheory.PiExponent.Approximation.GenericNormalRigidity

namespace OAI

noncomputable section

namespace PiExponent

open Module MvPolynomial NormalBasisRigidity

variable {C E ι : Type*} [Field C] [CharZero C] [IsAlgClosed C]
  [Field E] [Algebra C E] [Algebra.EssFiniteType C E]
  [Fintype ι] [LinearOrder ι]

abbrev genericCoordinateNormals (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) : ι → PolynomialNormal φ Q :=
  fun i => (polynomialTangent φ Q).mkQ (Pi.basisFun E ι i)

omit [LinearOrder ι] in
theorem coordinate_constant_of_generic_unique_normal_basis
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hunique : ∀ A B : Finset ι,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B → A = B) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  let q := (polynomialTangent φ Q).mkQ
  let b := Pi.basisFun E ι
  have hq : q ≠ 0 := polynomialNormal_mkQ_ne_zero_of_kernel φ Q hker hQ
  have hex : ∃ i, q (b i) ≠ 0 := by
    by_contra! h
    apply hq
    exact b.ext h
  obtain ⟨i, hi⟩ := hex
  obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing (fun j => q (b j))
    (polynomialNormal_span φ Q b) i hi
  have hmand : ∀ B, IsNormalBasis (K := E) (fun j => q (b j)) B → i ∈ B := by
    intro B hB
    rw [← hunique A B hA hB]
    exact hiA
  have htangent : ∀ t ∈ polynomialTangent φ Q, t i = 0 := by
    intro t ht
    have hh := mandatory_coordinate_eq_zero b q (polynomialNormal_span φ Q b)
      i hmand t ((Submodule.Quotient.mk_eq_zero _).mpr ht)
    simpa only [b, Pi.basisFun_repr] using hh
  have hD := differential_eq_zero_of_polynomialTangent φ Q
    (fun p hp => (hker p).mpr hp) i htangent
  obtain ⟨c, hc⟩ := constant_of_differential_eq_zero (φ (X i)) hD
  refine ⟨i, c, (hker _).mp ?_⟩
  simp only [map_sub, MvPolynomial.algHom_C, hc, sub_self]

theorem coordinate_constant_of_generic_normal_separation
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  apply coordinate_constant_of_generic_unique_normal_basis φ Q hker hQ
  exact normalBasis_unique_of_discrepancy_excluded _ hexclude

theorem coordinate_constant_of_generic_normal_weight_comparison
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (w cost : ι → ℝ) (M : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B →
      (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset ι, A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ i : ι, ∃ c : C, X i - MvPolynomial.C c ∈ Q := by
  apply coordinate_constant_of_generic_normal_separation φ Q hker hQ
  intro A B hA hB i hiA hiB hlarge
  exact (not_lt_of_ge (hcomparison A B hA hB))
    (hseparated A B (hA.card_eq.trans hB.card_eq.symm) i hiA hiB hlarge)

theorem generic_normal_separation_at_most_one_center {J : Type*}
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) A →
      IsNormalBasis (K := E) (genericCoordinateNormals φ Q) B →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False)
    (centers : J → ι → C) (hinj : ∀ i, Function.Injective (fun j => centers j i))
    (j k : J)
    (hj : ∀ p ∈ Q, MvPolynomial.eval (centers j) p = 0)
    (hk : ∀ p ∈ Q, MvPolynomial.eval (centers k) p = 0) : j = k := by
  obtain ⟨i, c, hc⟩ := coordinate_constant_of_generic_normal_separation φ Q hker hQ hexclude
  exact coordinate_constant_at_most_one_center Q centers i c hc (hinj i) j k hj hk

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeNormalRigidity

namespace OAI

noncomputable section
namespace PiExponent
open Module MvPolynomial NormalBasisRigidity

variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

theorem polynomialNormal_mkQ_ne_zero_of_kernel
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥) :
    (polynomialTangent φ Q).mkQ ≠ 0 := by
  classical
  intro hzero
  have htop : polynomialTangent φ Q = ⊤ := by
    rw [← Submodule.ker_mkQ (polynomialTangent φ Q), hzero, LinearMap.ker_zero]
  apply hQ
  apply ideal_eq_bot_of_pderiv_stable Q
  · intro h
    have hh := (hker 1).mpr (by rw [h]; trivial)
    exact (one_ne_zero : (1 : E) ≠ 0) (by simpa only [map_one] using hh)
  · intro p hp i
    apply (hker _).mp
    have ht : (Pi.single i 1 : ι → E) ∈ polynomialTangent φ Q := by rw [htop]; trivial
    change polynomialJacobian φ Q (Pi.single i 1) = 0 at ht
    have hh := congrFun ht ⟨p, hp⟩
    simpa [polynomialJacobian, Pi.single_apply] using hh

theorem constant_zeroth_coordinate_of_generic_normal_separation
    [IsAlgClosed C] [Algebra.EssFiniteType C E] {m : ℕ}
    (φ : MvPolynomial (Fin (m + 1)) C →ₐ[C] E)
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C))
    (hker : ∀ p, φ p = 0 ↔ p ∈ Q) (hQ : Q ≠ ⊥)
    (hy : φ (X (0 : Fin (m + 1))) ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := E)
        (fun j => (polynomialTangent φ Q).mkQ (Pi.basisFun E _ j)) A →
      IsNormalBasis (K := E)
        (fun j => (polynomialTangent φ Q).mkQ (frameBasis m (φ (X 0)) hy j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  let q := (polynomialTangent φ Q).mkQ
  have hvan : ∀ p ∈ Q, φ p = 0 := fun p hp => (hker p).mpr hp
  have hd := normal_basis_differential_dichotomy m (φ (X 0)) hy q
    (Submodule.mkQ_surjective _) (polynomialNormal_mkQ_ne_zero_of_kernel φ Q hker hQ) hexclude
  have hconst : ∃ c : C, algebraMap C E c = φ (X (0 : Fin (m + 1))) := by
    rcases hd with hzero | ⟨i, hlog⟩
    · exact constant_of_differential_eq_zero (φ (X 0))
        (differential_eq_zero_of_polynomialTangent φ Q hvan 0
          (fun t ht => hzero t ((Submodule.Quotient.mk_eq_zero _).mpr ht)))
    · exact constant_of_logarithmic_differential (φ (X i.succ)) (φ (X 0))
        (logarithmic_differential_of_polynomialTangent φ Q hvan i.succ 0
          (fun t ht => hlog t ((Submodule.Quotient.mk_eq_zero _).mpr ht)))
  obtain ⟨c, hc⟩ := hconst
  refine ⟨c, (hker _).mp ?_⟩
  simp only [map_sub, MvPolynomial.algHom_C, hc, sub_self]

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.AffineClosedAnnihilatedDescent
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionModules
import OAI.NumberTheory.PiExponent.Approximation.ClosedPullbackUnitRestriction
import OAI.NumberTheory.PiExponent.Approximation.ModulePullbackCoherent

namespace OAI

namespace PiExponentSeshadri.ClosedAnnihilatedDescent
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : Y ⟶ X)

def LocallyAnnihilated (M : X.Modules) : Prop :=
  ∀ U : X.affineOpens,
    RingHom.ker (f ∣_ U.1).appTop.hom ≤
      Module.annihilator Γ(U.1.toScheme,⊤) Γ(M.restrict U.1.ι,⊤)

theorem unit_isIso_of_locallyAnnihilated [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (h : LocallyAnnihilated f M) :
    IsIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) := by
  apply ClosedPullbackUnitRestriction.unit_isIso_of_affine f M
  intro U
  let : IsAffine U.1.toScheme := U.2
  obtain ⟨N, ⟨e⟩⟩ := exists_affine_closed_descent (f ∣_ U.1) (M.restrict U.1.ι) (h U)
  exact ClosedImmersionModules.unit_isIso_of_pushforward (f ∣_ U.1) e.symm

def closedDescentPushforwardIso [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (h : LocallyAnnihilated f M) :
    (Scheme.Modules.pushforward f).obj ((Scheme.Modules.pullback f).obj M) ≅ M := by
  let := unit_isIso_of_locallyAnnihilated f M h
  exact (asIso ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)).symm

theorem exists_closed_descent [IsClosedImmersion f]
    (M : X.Modules) [M.IsQuasicoherent] (h : LocallyAnnihilated f M) :
    ∃ N : Y.Modules, Nonempty ((Scheme.Modules.pushforward f).obj N ≅ M) :=
  ⟨(Scheme.Modules.pullback f).obj M, ⟨closedDescentPushforwardIso f M h⟩⟩

theorem exists_closed_coherent_descent [IsClosedImmersion f]
    (M : X.Modules) [M.IsFinitePresentation] (h : LocallyAnnihilated f M) :
    ∃ N : Y.Modules, N.IsFinitePresentation ∧
      Nonempty ((Scheme.Modules.pushforward f).obj N ≅ M) := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  exact ⟨(Scheme.Modules.pullback f).obj M, Geometry.pullback_isFinitePresentation f M,
    ⟨closedDescentPushforwardIso f M h⟩⟩

end
end PiExponentSeshadri.ClosedAnnihilatedDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean <==
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.AlgebraicGeometry.Morphisms.QuasiCompact
import Mathlib.Algebra.Module.LocalizedModule.Basic
import Mathlib.Topology.Sheaves.SheafCondition.UniqueGluing
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GlobalSectionClearing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
universe u
variable {X Y : Scheme.{u}}

def restrictScalar (X : Scheme.{u}) (U : X.Opens) : Γ(X, ⊤) →+* Γ(X, U) :=
  (X.presheaf.map (homOfLE le_top).op).hom

lemma restrictScalar_naturality (X : Scheme.{u}) {U V : X.Opens} (i : U ⟶ V) (r : Γ(X, ⊤)) :
    X.presheaf.map i.op (restrictScalar X V r) = restrictScalar X U r := by
  change (X.presheaf.map (homOfLE le_top).op ≫ X.presheaf.map i.op) r = _
  rw [← X.presheaf.map_comp]
  rfl

def OpenSections (M : X.Modules) (U : X.Opens) := Γ(M,U)
instance (M : X.Modules) (U : X.Opens) : AddCommGroup (OpenSections M U) :=
  inferInstanceAs (AddCommGroup Γ(M,U))
instance (M : X.Modules) (U : X.Opens) : Module Γ(X,⊤) (OpenSections M U) :=
  Module.compHom Γ(M,U) (restrictScalar X U)

def openRestriction (M : X.Modules) {U V : X.Opens} (h : U ≤ V) :
    OpenSections M V →ₗ[Γ(X,⊤)] OpenSections M U where
  toFun := M.val.map (homOfLE h).op
  map_add' := map_add _
  map_smul' := by
    intro r m
    let : Module Γ(X,V) (OpenSections M V) := (M.val.obj (op V)).isModule
    let : Module Γ(X,U) (OpenSections M U) := (M.val.obj (op U)).isModule
    change M.presheaf.map (homOfLE h).op (restrictScalar X V r • (m : Γ(M,V))) =
      restrictScalar X U r • M.presheaf.map (homOfLE h).op m
    erw [M.map_smul, restrictScalar_naturality]

theorem quasicoherent_pushforward_iso (e : X ≅ Y) (M : X.Modules) [M.IsQuasicoherent] :
    ((Scheme.Modules.pushforward e.hom).obj M).IsQuasicoherent := by
  let N := (Scheme.Modules.pushforward e.hom).obj M
  let q : (Scheme.Modules.pushforward e.inv).obj N ≅ M :=
    (Scheme.Modules.pushforwardComp e.hom e.inv).app M ≪≫
      (Scheme.Modules.pushforwardCongr e.hom_inv_id).app M ≪≫
      (Scheme.Modules.pushforwardId X).app M
  let j : N ≅ M.restrict e.inv :=
    ((Scheme.Modules.restrictFunctorAdjCounitIso e.inv).app N).symm ≪≫
      (Scheme.Modules.restrictFunctor e.inv).mapIso q
  exact (SheafOfModules.isQuasicoherent Y.ringCatSheaf).prop_of_iso j.symm inferInstance

abbrev affineToSpecModule [IsAffine X] (M : X.Modules) :=
  (Scheme.Modules.pushforward X.toSpecΓ).obj M

instance affineToSpecModule_quasicoherent [IsAffine X] (M : X.Modules)
    [M.IsQuasicoherent] : (affineToSpecModule M).IsQuasicoherent :=
  quasicoherent_pushforward_iso X.isoSpec M

theorem affine_sections_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r
      (((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
        (PrimeSpectrum.basicOpen r).leTop.op).hom) :=
  ((isIso_fromTildeΓ_iff_isLocalizing (affineToSpecModule M)).mp inferInstance) r

def affineSpecSections [IsAffine X] (M : X.Modules)
    (U : (Spec Γ(X,⊤)).Opens) :
    ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj (op U)) ≃ₗ[Γ(X,⊤)]
      OpenSections M (X.toSpecΓ ⁻¹ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    let : Module Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) :=
      (M.val.obj (op (X.toSpecΓ ⁻¹ᵁ U))).isModule
    change @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
      ((X.toSpecΓ.app U).hom
        ((Spec Γ(X,⊤)).presheaf.map U.leTop.op ((Scheme.ΓSpecIso Γ(X,⊤)).inv r))) m =
      @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
        (restrictScalar X (X.toSpecΓ ⁻¹ᵁ U) r) m
    congr 1
    have h := congrArg (fun f : Γ(Spec Γ(X,⊤),⊤) ⟶ Γ(X,X.toSpecΓ ⁻¹ᵁ U) =>
      f ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) (X.toSpecΓ.naturality U.leTop.op)
    simp only [CommRingCat.comp_apply, Scheme.toSpecΓ_appTop] at h
    change _ = restrictScalar X (X.toSpecΓ ⁻¹ᵁ U)
      ((Scheme.ΓSpecIso Γ(X,⊤)).hom ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) at h
    rw [(Scheme.ΓSpecIso Γ(X,⊤)).inv_hom_id_apply r] at h
    exact h

def openSectionsCongr (M : X.Modules) {U V : X.Opens} (h : U = V) :
    OpenSections M U ≃ₗ[Γ(X,⊤)] OpenSections M V := by
  subst V
  exact LinearEquiv.refl _ _

lemma openSectionsCongr_restriction (M : X.Modules) {U V : X.Opens} (h : U = V)
    (m : OpenSections M ⊤) :
    openSectionsCongr M h (openRestriction M (show U ≤ ⊤ from le_top) m) = openRestriction M (show V ≤ ⊤ from le_top) m := by
  subst V
  rfl

theorem affine_openRestriction_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r (openRestriction M (X.basicOpen_le r)) := by
  let F := modulesSpecToSheaf.obj (affineToSpecModule M)
  let f := (F.obj.map (PrimeSpectrum.basicOpen r).leTop.op).hom
  let e0 : (F.obj.obj (op ⊤)) ≃ₗ[Γ(X,⊤)] OpenSections M ⊤ := affineSpecSections M ⊤
  let e1 := (affineSpecSections M (PrimeSpectrum.basicOpen r)).trans
    (openSectionsCongr M (Scheme.toSpecΓ_preimage_basicOpen X r))
  have hf : IsLocalizedModule.Away r f := affine_sections_localize M r
  have hq : IsLocalizedModule.Away r (e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap) := by
    let := hf
    let := IsLocalizedModule.of_linearEquiv (.powers r) f e1
    exact IsLocalizedModule.of_linearEquiv_right (.powers r) (e1.toLinearMap ∘ₗ f) e0.symm
  have he : e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap =
      openRestriction M (X.basicOpen_le r) := by
    ext m
    exact openSectionsCongr_restriction M (Scheme.toSpecΓ_preimage_basicOpen X r) m
  rwa [he] at hq

theorem affine_basicOpen_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M (X.basicOpen r)) :
    ∃ n : ℕ, ∃ y : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) y = r^n • x := by
  let f := openRestriction M (X.basicOpen_le r)
  let : IsLocalizedModule.Away r f := affine_openRestriction_localize M r
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away r f).surj _ _ x
  exact ⟨n,y,hy.symm⟩

def openTopSections (M : X.Modules) :
    letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
    OpenSections M ⊤ ≃ₗ[Γ(X,⊤)] Γ(M,⊤) := by
  letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,⊤) Γ(M,⊤) _ (restrictScalar X ⊤ r) m =
    @SMul.smul Γ(X,⊤) Γ(M,⊤) _ r m
  congr 1
  change (X.presheaf.map (𝟙 (op ⊤))) r = r
  rw [X.presheaf.map_id]
  rfl

lemma restrictScalar_appIso (f : Y ⟶ X) [IsOpenImmersion f] (U : Y.Opens)
    (r : Γ(X,⊤)) :
    (f.appIso U).inv (restrictScalar Y U (f.appTop r)) =
      restrictScalar X (f ''ᵁ U) r := by
  have h := congrArg (fun g : Γ(X,⊤) ⟶ Γ(X,f ''ᵁ U) => g r)
    (Scheme.Hom.appLE_appIso_inv f (U := ⊤) (V := U) (by simp))
  change (f.appIso U).inv ((f.appLE ⊤ U (by simp)) r) = _ at h
  have he : f.appLE ⊤ U (by simp) = f.appTop ≫ Y.presheaf.map U.leTop.op := by
    erw [Scheme.Hom.appTop, Scheme.Hom.app_eq_appLE, Scheme.Hom.appLE_map]
  rw [he] at h
  exact h

def restrictedOpenSections (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    (U : Y.Opens) :
    letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
    OpenSections (M.restrict f) U ≃ₗ[Γ(X,⊤)] OpenSections M (f ''ᵁ U) := by
  letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
  letI : Module Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) := (M.val.obj (op (f ''ᵁ U))).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _
      ((f.appIso U).inv (restrictScalar Y U (f.appTop r))) m =
    @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _ (restrictScalar X (f ''ᵁ U) r) m
  rw [restrictScalar_appIso]

lemma restrictedOpenSections_naturality (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {U V : Y.Opens} (h : U ≤ V) (m : OpenSections (M.restrict f) V) :
    restrictedOpenSections M f U (openRestriction (M.restrict f) h m) =
      openRestriction M (f.image_mono h) (restrictedOpenSections M f V m) := rfl

theorem affine_basicOpen_zero [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M ⊤)
    (hx : openRestriction M (X.basicOpen_le r) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  let := affine_openRestriction_localize M r
  obtain ⟨⟨_, N, rfl⟩, hN⟩ :=
    (IsLocalizedModule.eq_zero_iff (.powers r)
      (openRestriction M (X.basicOpen_le r))).mp hx
  change r ^ N • x = 0 at hN
  refine ⟨N, fun n hn => ?_⟩
  rw [← Nat.sub_add_cancel hn, pow_add, mul_smul, hN, smul_zero]

lemma openRestriction_comp_apply (M : X.Modules) {U V W : X.Opens}
    (hUV : U ≤ V) (hVW : V ≤ W) (x : OpenSections M W) :
    openRestriction M hUV (openRestriction M hVW x) =
      openRestriction M (hUV.trans hVW) x := by
  change M.presheaf.map _ (M.presheaf.map _ x) = M.presheaf.map _ x
  erw [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp]

lemma openRestriction_zero_congr (M : X.Modules) {U V W : X.Opens}
    (e : U = V) (hU : U ≤ W) (hV : V ≤ W) (x : OpenSections M W)
    (h : openRestriction M hU x = 0) : openRestriction M hV x = 0 := by
  subst V
  exact h

lemma affine_immersion_zero_on [IsAffine Y] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] (r : Γ(X,⊤))
    (U : X.Opens) (hU : f ''ᵁ (⊤ : Y.Opens) ≤ U) (x : OpenSections M U)
    (hx : openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N,
      openRestriction M hU (r ^ n • x) = 0 := by
  let x' := (restrictedOpenSections M f ⊤).symm
    (openRestriction M hU x)
  have hWD : f ''ᵁ (Y.basicOpen (f.appTop r)) ≤ U ⊓ X.basicOpen r := by
    apply le_inf
    · exact (f.image_mono le_top).trans hU
    · rw [← Scheme.preimage_basicOpen_top]
      exact f.image_preimage_le _
  have hx' : openRestriction (M.restrict f) (Y.basicOpen_le (f.appTop r)) x' = 0 := by
    apply (restrictedOpenSections M f _).injective
    rw [map_zero, restrictedOpenSections_naturality]
    simp only [x', LinearEquiv.apply_symm_apply]
    rw [openRestriction_comp_apply]
    rw [← openRestriction_comp_apply M hWD (show U ⊓ X.basicOpen r ≤ U from inf_le_left) x, hx, map_zero]
  obtain ⟨N, hN⟩ := affine_basicOpen_zero (M.restrict f) (f.appTop r) x' hx'
  refine ⟨N, fun n hn => ?_⟩
  have hi := congrArg (restrictedOpenSections M f ⊤) (hN n hn)
  let : Module Γ(X,⊤) (OpenSections (M.restrict f) ⊤) :=
    Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  have hscalar : (f.appTop r) ^ n • x' = (r ^ n) • x' := by
    change (f.appTop r) ^ n • x' = f.appTop (r ^ n) • x'
    rw [map_pow]
  rw [hscalar, map_smul, map_zero] at hi
  simpa only [x', LinearEquiv.apply_symm_apply, map_smul] using hi

theorem compact_open_section_zero (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (U : X.Opens) (hU : IsCompact (U : Set X))
    (x : OpenSections M U)
    (hx : openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  classical
  obtain ⟨s, hs, e⟩ := isCompact_and_isOpen_iff_finite_and_eq_biUnion_affineOpens.mp
    ⟨hU, U.2⟩
  replace e : U = iSup fun i : s => (i : X.Opens) := by
    ext1
    simpa using e
  have h₁ (i : s) : i.1.1 ≤ U := by
    rw [e]
    exact le_iSup (fun i : s => (i : X.Opens)) i
  have H (i : s) : ∃ N : ℕ, ∀ n ≥ N,
      openRestriction M (h₁ i) (r ^ n • x) = 0 := by
    let : IsAffine i.1.1.toScheme := i.1.2
    have hh := affine_immersion_zero_on M i.1.1.ι r U
      (by simpa only [Scheme.Opens.ι_image_top] using h₁ i) x hx
    obtain ⟨N, hN⟩ := hh
    exact ⟨N, fun n hn => openRestriction_zero_congr M i.1.1.ι_image_top _ _ _ (hN n hn)⟩
  choose n hn using H
  have := hs.to_subtype
  let := Fintype.ofFinite s
  refine ⟨Finset.univ.sup n, fun k hk => ?_⟩
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i : s => (i : X.Opens)) U
    (fun i => homOfLE (h₁ i)) (by rw [e])
  intro i
  have hi := hn i k ((Finset.le_sup (f := n) (Finset.mem_univ i)).trans hk)
  change M.presheaf.map _ (r ^ k • x) = M.presheaf.map _ 0
  rw [map_zero]
  exact hi

theorem global_section_zero [CompactSpace X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M ⊤)
    (hx : openRestriction M (X.basicOpen_le r) x = 0) :
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  apply compact_open_section_zero M r ⊤ isCompact_univ x
  exact openRestriction_zero_congr M (top_inf_eq (a := X.basicOpen r)).symm _ _ _ hx

lemma openSectionsCongr_naturality (M : X.Modules) {U V U' V' : X.Opens}
    (eU : U = U') (eV : V = V') (h : U ≤ V) (h' : U' ≤ V')
    (x : OpenSections M V) :
    openSectionsCongr M eU (openRestriction M h x) =
      openRestriction M h' (openSectionsCongr M eV x) := by
  subst U' V'
  rfl

lemma principal_open_image (r : Γ(X,⊤)) (U : X.Opens) :
    U.ι ''ᵁ U.toScheme.basicOpen (U.ι.appTop r) = U ⊓ X.basicOpen r := by
  rw [← Scheme.preimage_basicOpen_top, Scheme.Hom.image_preimage_eq_opensRange_inf,
    Scheme.Opens.opensRange_ι]

def affineOpenPrincipalEquiv (M : X.Modules) (r : Γ(X,⊤)) (U : X.Opens) :
    letI := Module.compHom (OpenSections (M.restrict U.ι)
      (U.toScheme.basicOpen (U.ι.appTop r))) U.ι.appTop.hom
    OpenSections (M.restrict U.ι) (U.toScheme.basicOpen (U.ι.appTop r)) ≃ₗ[Γ(X,⊤)]
      OpenSections M (U ⊓ X.basicOpen r) :=
  (restrictedOpenSections M U.ι _).trans (openSectionsCongr M (principal_open_image r U))

def affineOpenTopEquiv (M : X.Modules) (U : X.Opens) :
    letI := Module.compHom (OpenSections (M.restrict U.ι) ⊤) U.ι.appTop.hom
    OpenSections (M.restrict U.ι) ⊤ ≃ₗ[Γ(X,⊤)] OpenSections M U :=
  (restrictedOpenSections M U.ι ⊤).trans (openSectionsCongr M U.ι_image_top)

lemma affineOpenPrincipalEquiv_restrict (M : X.Modules) (r : Γ(X,⊤)) (U : X.Opens)
    (y : OpenSections (M.restrict U.ι) ⊤) :
    affineOpenPrincipalEquiv M r U
      (openRestriction (M.restrict U.ι) (U.toScheme.basicOpen_le (U.ι.appTop r)) y) =
    openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left)
      (affineOpenTopEquiv M U y) := by
  dsimp only [affineOpenPrincipalEquiv, affineOpenTopEquiv, LinearEquiv.trans_apply]
  rw [restrictedOpenSections_naturality]
  exact openSectionsCongr_naturality M (principal_open_image r U) U.ι_image_top _ _ _

theorem affine_open_section_extends (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (U : X.Opens) (hU : IsAffineOpen U)
    (x : OpenSections M (U ⊓ X.basicOpen r)) :
    ∃ n : ℕ, ∃ y : OpenSections M U,
      openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) y = r ^ n • x := by
  let : IsAffine U.toScheme := hU
  let : Module Γ(X,⊤) (OpenSections (M.restrict U.ι)
      (U.toScheme.basicOpen (U.ι.appTop r))) :=
    Module.compHom _ U.ι.appTop.hom
  let x' := (affineOpenPrincipalEquiv M r U).symm x
  obtain ⟨n, y, hy⟩ := affine_basicOpen_denominators (M.restrict U.ι) (U.ι.appTop r) x'
  refine ⟨n, affineOpenTopEquiv M U y, ?_⟩
  have hscalar : (U.ι.appTop r) ^ n • x' = (r ^ n) • x' := by
    change (U.ι.appTop r) ^ n • x' = U.ι.appTop (r ^ n) • x'
    rw [map_pow]
  have hh := congrArg (affineOpenPrincipalEquiv M r U) hy
  rw [hscalar, map_smul, affineOpenPrincipalEquiv_restrict] at hh
  simpa only [x', LinearEquiv.apply_symm_apply] using hh

def overlapDifference (M : X.Modules) {U V : X.Opens}
    (y : OpenSections M U) (z : OpenSections M V) : OpenSections M (U ⊓ V) :=
  openRestriction M inf_le_left y - openRestriction M inf_le_right z

lemma overlapDifference_restrict_zero (M : X.Modules) (r : Γ(X,⊤))
    (x : OpenSections M (X.basicOpen r)) (N : ℕ) {U V : X.Opens}
    (y : OpenSections M U) (z : OpenSections M V)
    (hy : openRestriction M (show U ⊓ X.basicOpen r ≤ U from inf_le_left) y =
      r ^ N • openRestriction M inf_le_right x)
    (hz : openRestriction M (show V ⊓ X.basicOpen r ≤ V from inf_le_left) z =
      r ^ N • openRestriction M inf_le_right x) :
    openRestriction M (show (U ⊓ V) ⊓ X.basicOpen r ≤ U ⊓ V from inf_le_left)
      (overlapDifference M y z) = 0 := by
  have hU : (U ⊓ V) ⊓ X.basicOpen r ≤ U ⊓ X.basicOpen r := inf_le_inf inf_le_left le_rfl
  have hV : (U ⊓ V) ⊓ X.basicOpen r ≤ V ⊓ X.basicOpen r := inf_le_inf inf_le_right le_rfl
  calc
    _ = openRestriction M hU (openRestriction M inf_le_left y) -
        openRestriction M hV (openRestriction M inf_le_left z) := by
      simp only [overlapDifference, map_sub, openRestriction_comp_apply]
    _ = 0 := by
      rw [hy, hz, map_smul, map_smul, openRestriction_comp_apply, openRestriction_comp_apply,
        sub_self]

lemma overlapDifference_smul_zero_iff (M : X.Modules) (r : Γ(X,⊤))
    {U V : X.Opens} (y : OpenSections M U) (z : OpenSections M V) (K : ℕ) :
    r ^ K • overlapDifference M y z = 0 ↔
      openRestriction M (show U ⊓ V ≤ U from inf_le_left) (r ^ K • y) =
      openRestriction M (show U ⊓ V ≤ V from inf_le_right) (r ^ K • z) := by
  simp only [overlapDifference, smul_sub, map_smul, sub_eq_zero]

theorem clear_finite_overlap_discrepancies (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (hcompact : ∀ i j, IsCompact ((U i ⊓ U j : X.Opens) : Set X))
    (x : OpenSections M (X.basicOpen r)) (N : ℕ) (y : ∀ i, OpenSections M (U i))
    (hy : ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
      r ^ N • openRestriction M inf_le_right x) :
    ∃ K : ℕ, ∀ i j,
      openRestriction M (show U i ⊓ U j ≤ U i from inf_le_left) (r ^ K • y i) =
      openRestriction M (show U i ⊓ U j ≤ U j from inf_le_right) (r ^ K • y j) := by
  classical
  have h (ij : ι × ι) := compact_open_section_zero M r (U ij.1 ⊓ U ij.2)
    (hcompact ij.1 ij.2) (overlapDifference M (y ij.1) (y ij.2))
    (overlapDifference_restrict_zero M r x N _ _ (hy ij.1) (hy ij.2))
  choose k hk using h
  let K := Finset.univ.sup k
  refine ⟨K, fun i j => ?_⟩
  apply (overlapDifference_smul_zero_iff M r (y i) (y j) K).mp
  exact hk (i,j) K (Finset.le_sup (f := k) (Finset.mem_univ (i,j)))

lemma restriction_of_glued_power (M : X.Modules) (r : Γ(X,⊤))
    {ι : Type*} (U : ι → X.Opens) (hcover : (⨆ i, U i) = ⊤)
    (x : OpenSections M (X.basicOpen r)) (N K : ℕ) (y : ∀ i, OpenSections M (U i))
    (hy : ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
      r ^ N • openRestriction M inf_le_right x)
    (z : OpenSections M ⊤)
    (hz : ∀ i, openRestriction M (show U i ≤ ⊤ from le_top) z = r ^ K • y i) :
    openRestriction M (X.basicOpen_le r) z = r ^ (N + K) • x := by
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i => U i ⊓ X.basicOpen r)
    (X.basicOpen r) (fun i => homOfLE inf_le_right)
    (by rw [← iSup_inf_eq, hcover, top_inf_eq])
  intro i
  change openRestriction M inf_le_right (openRestriction M (X.basicOpen_le r) z) =
    openRestriction M inf_le_right (r ^ (N + K) • x)
  rw [openRestriction_comp_apply,
    ← openRestriction_comp_apply M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) le_top z,
    hz i, map_smul, hy i, map_smul, ← mul_smul, ← pow_add, Nat.add_comm K N]

theorem finite_cover_power_gluing (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (hcover : (⨆ i, U i) = ⊤)
    (hcompact : ∀ i j, IsCompact ((U i ⊓ U j : X.Opens) : Set X))
    (x : OpenSections M (X.basicOpen r)) (N : ℕ) (y : ∀ i, OpenSections M (U i))
    (hy : ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
      r ^ N • openRestriction M inf_le_right x) :
    ∃ K : ℕ, ∃ z : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) z = r ^ (N + K) • x := by
  obtain ⟨K, hK⟩ := clear_finite_overlap_discrepancies M r U hcompact x N y hy
  have hh := TopCat.Sheaf.existsUnique_gluing' ⟨_, M.isSheaf⟩ U ⊤
    (fun i => homOfLE (show U i ≤ ⊤ from le_top)) (by rw [hcover]) (fun i => r ^ K • y i) ?_
  · obtain ⟨z, hz, _⟩ := hh
    exact ⟨K, z, restriction_of_glued_power M r U hcover x N K y hy z hz⟩
  · intro i j
    exact hK i j

theorem finite_affine_local_extensions (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (x : OpenSections M (X.basicOpen r)) :
    ∃ N : ℕ, ∃ y : ∀ i, OpenSections M (U i),
      ∀ i, openRestriction M (show U i ⊓ X.basicOpen r ≤ U i from inf_le_left) (y i) =
        r ^ N • openRestriction M inf_le_right x := by
  classical
  choose n y hy using fun i => affine_open_section_extends M r (U i) (hU i)
    (openRestriction M (show U i ⊓ X.basicOpen r ≤ X.basicOpen r from inf_le_right) x)
  let N := Finset.univ.sup n
  refine ⟨N, fun i => r ^ (N - n i) • y i, fun i => ?_⟩
  rw [map_smul, hy i, ← mul_smul, ← pow_add,
    Nat.sub_add_cancel (Finset.le_sup (f := n) (Finset.mem_univ i))]

theorem global_section_extends [NoetherianSpace X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M (X.basicOpen r)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) y = r ^ n • x := by
  classical
  obtain ⟨s, hs, e⟩ :=
    (isCompact_and_isOpen_iff_finite_and_eq_biUnion_affineOpens (X := X)
      (U := ((⊤ : X.Opens) : Set X))).mp
      ⟨NoetherianSpace.isCompact _, (⊤ : X.Opens).2⟩
  have hcover : (⨆ i : s, (i : X.Opens)) = ⊤ := by
    ext1
    simpa using e.symm
  have := hs.to_subtype
  let := Fintype.ofFinite s
  obtain ⟨N, y, hy⟩ := finite_affine_local_extensions M r (fun i : s => (i : X.Opens))
    (fun i => i.1.2) x
  obtain ⟨K, z, hz⟩ := finite_cover_power_gluing M r (fun i : s => (i : X.Opens)) hcover
    (fun i j => NoetherianSpace.isCompact _) x N y hy
  refine ⟨N + K, fun n hn => ⟨r ^ (n - (N + K)) • z, ?_⟩⟩
  rw [map_smul, hz, ← mul_smul, ← pow_add, Nat.sub_add_cancel hn]

theorem global_section_extends_native [NoetherianSpace X]
    (M : X.Modules) [M.IsQuasicoherent] (r : Γ(X,⊤)) (x : Γ(M, X.basicOpen r)) :
    letI : Module Γ(X, X.basicOpen r) Γ(M, X.basicOpen r) :=
      (M.val.obj (op (X.basicOpen r))).isModule
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : Γ(M,⊤),
      M.presheaf.map (homOfLE (X.basicOpen_le r)).op y =
        (restrictScalar X (X.basicOpen r) r) ^ n • x := by
  let : Module Γ(X, X.basicOpen r) Γ(M, X.basicOpen r) :=
    (M.val.obj (op (X.basicOpen r))).isModule
  obtain ⟨N, hN⟩ := global_section_extends M r x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨y, hy⟩ := hN n hn
  refine ⟨y, ?_⟩
  change M.presheaf.map (homOfLE (X.basicOpen_le r)).op y =
    (restrictScalar X (X.basicOpen r) (r ^ n)) • x at hy
  simpa only [map_pow] using hy

theorem global_section_zero_native [CompactSpace X]
    (M : X.Modules) [M.IsQuasicoherent] (r : Γ(X,⊤)) (x : Γ(M,⊤))
    (hx : M.presheaf.map (homOfLE (X.basicOpen_le r)).op x = 0) :
    letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
    ∃ N : ℕ, ∀ n ≥ N, r ^ n • x = 0 := by
  let : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
  obtain ⟨N, hN⟩ := global_section_zero M r x hx
  refine ⟨N, fun n hn => ?_⟩
  have hh := hN n hn
  change restrictScalar X ⊤ (r ^ n) • x = 0 at hh
  have hr : restrictScalar X ⊤ (r ^ n) = r ^ n := by
    change X.presheaf.map (𝟙 (op ⊤)) (r ^ n) = r ^ n
    rw [X.presheaf.map_id]
    rfl
  exact (congrArg (fun c : Γ(X, ⊤) => c • x) hr).symm.trans hh

end
end PiExponent.GlobalSectionClearing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CoherentAffineFinite
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponent.GlueGlobalGenerators
noncomputable section
universe u
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

variable {X : Scheme.{u}} (M : X.Modules) {ι : Type u}
  (U : ι → X.Opens) (hcover : (⨆ i, U i) = ⊤)
  (σ : ∀ i, (M.restrict (U i).ι).GeneratingSections)
  (t : ∀ i, (σ i).I → GlobalSections X M)
  (ht : ∀ i j, restrictSection (U i).ι (t i j) =
    (M.restrict (U i).ι).unitHomEquiv.symm ((σ i).s j))

include hcover ht

theorem globalEvaluation_epi : Epi
    (M.freeHomEquiv.symm (fun ij : Σ i, (σ i).I => M.unitHomEquiv (t ij.1 ij.2))) := by
  let q := M.freeHomEquiv.symm (fun ij : Σ i, (σ i).I => M.unitHomEquiv (t ij.1 ij.2))
  have hq (i : ι) (j : (σ i).I) : SheafOfModules.ιFree ⟨i,j⟩ ≫ q = t i j := by
    erw [← SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply]
    simp only [q, Equiv.apply_symm_apply]
    exact M.unitHomEquiv.symm_apply_apply (t i j)
  change Epi (C := X.Modules) q
  apply (Preadditive.epi_iff_cancel_zero (C := X.Modules) q).mpr
  intro N g hg
  have hz (i : ι) (j : (σ i).I) : t i j ≫ g = 0 := by
    erw [← hq i j, Category.assoc, hg, comp_zero]
  apply CoherentTwist.eq_zero_of_local
  intro x
  have hx : x ∈ ⨆ i, U i := by rw [hcover]; trivial
  obtain ⟨i, hxi⟩ := Opens.mem_iSup.mp hx
  refine ⟨U i,hxi,?_⟩
  apply (@cancel_epi _ _ _ _ _ (σ i).π (σ i).epi _ _).mp
  erw [comp_zero]
  apply (SheafOfModules.isColimitFreeCofan (σ i).I).hom_ext
  intro j
  change SheafOfModules.ιFree j.as ≫ ((σ i).π ≫
    (Scheme.Modules.restrictFunctor (U i).ι).map g) = SheafOfModules.ιFree j.as ≫ 0
  erw [comp_zero, ← Category.assoc,
    ← SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply]
  simp only [SheafOfModules.GeneratingSections.π, Equiv.apply_symm_apply]
  erw [← ht i j.as]
  let R : X.Modules ⥤ (U i).toScheme.Modules := Scheme.Modules.restrictFunctor (U i).ι
  let e : R.obj (O X) ≅ O (U i).toScheme := Scheme.Modules.restrictUnitIso (U i).ι
  change (e.inv ≫ R.map (t i j.as)) ≫ R.map g = 0
  erw [Category.assoc, ← Functor.map_comp, hz, Functor.map_zero, comp_zero]

def globalGenerators : M.GeneratingSections where
  I := Σ i, (σ i).I
  s ij := M.unitHomEquiv (t ij.1 ij.2)
  epi := globalEvaluation_epi M U hcover σ t ht

instance [Finite ι] [hσ : ∀ i, (σ i).IsFiniteType] :
    (globalGenerators M U hcover σ t ht).IsFiniteType where
  finite := by
    let (i : ι) : Finite (σ i).I := (hσ i).finite
    exact inferInstanceAs (Finite (Σ i, (σ i).I))

theorem exists_finite_global_generators [Finite ι] [∀ i, (σ i).IsFiniteType] :
    ∃ q : M.GeneratingSections, q.IsFiniteType :=
  ⟨globalGenerators M U hcover σ t ht, inferInstance⟩

end
end PiExponent.GlueGlobalGenerators

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean <==
import Mathlib.AlgebraicGeometry.FunctionField
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma trivialModule_restriction_injective [IsIntegral X] (M : X.Modules)
    (e : M ≅ structureSheaf X) {U V : X.Opens} (i : U ⟶ V) [Nonempty U] :
    Function.Injective (M.presheaf.map i.op) := by
  intro s t h
  apply (ConcreteCategory.bijective_of_isIso
    (((Scheme.Modules.toPresheaf X).mapIso e).app (Opposite.op V)).hom).injective
  have hn := e.hom.mapPresheaf.naturality i.op
  have heq := congrArg (fun a => e.hom.app U a) h
  have hh (a : Γ(M, V)) :
      e.hom.app U (M.presheaf.map i.op a) =
        X.presheaf.map i.op (e.hom.app V a) := by
    exact CategoryTheory.congr_fun hn a
  rw [hh, hh] at heq
  exact map_injective_of_isIntegral X i heq

theorem LineBundle.restriction_injective [IsIntegral X] (L : LineBundle X)
    {U V : X.Opens} (i : U ⟶ V) [Nonempty U] :
    Function.Injective (L.sheaf.presheaf.map i.op) := by
  intro s t h
  apply L.sheaf.isSheaf.section_ext
  intro x hx
  obtain ⟨T, hxT, ⟨e⟩⟩ := L.locallyRankOne x
  let f := T.ι
  let U' : T.toScheme.Opens := f ⁻¹ᵁ U
  let V' : T.toScheme.Opens := f ⁻¹ᵁ V
  have hU' : Nonempty U' := by
    obtain ⟨y, hyT, hyU⟩ := nonempty_preirreducible_inter T.isOpen U.isOpen
      ⟨x, hxT⟩ (by obtain ⟨u⟩ := ‹Nonempty U›; exact ⟨u.val, u.property⟩)
    exact ⟨⟨⟨y, hyT⟩, hyU⟩⟩
  have : Nonempty U' := hU'
  have : Nonempty T := ⟨⟨x, hxT⟩⟩
  let j : U' ⟶ V' := homOfLE (fun _ h => leOfHom i h)
  let W := f ''ᵁ V'
  have hWV : W ≤ V := f.image_preimage_le V
  refine ⟨W, hWV, ?_, ?_⟩
  · exact ⟨⟨x, hxT⟩, hx, rfl⟩
  · apply trivialModule_restriction_injective (L.sheaf.restrict f) e j
    change L.sheaf.presheaf.map ((f.opensFunctor.map j).op)
        (L.sheaf.presheaf.map (homOfLE hWV).op s) =
      L.sheaf.presheaf.map ((f.opensFunctor.map j).op)
        (L.sheaf.presheaf.map (homOfLE hWV).op t)
    have hh := congrArg
      (fun a => L.sheaf.presheaf.map (homOfLE (f.image_preimage_le U)).op a) h
    simp only [← ConcreteCategory.comp_apply, ← Functor.map_comp] at hh ⊢
    have eq : i.op ≫ (homOfLE (f.image_preimage_le U)).op =
        (homOfLE hWV).op ≫ (f.opensFunctor.map j).op := Subsingleton.elim _ _
    rw [eq] at hh
    simpa only [Functor.map_comp, ConcreteCategory.comp_apply] using hh

theorem LineBundle.section_restriction_injective [IsIntegral X] (L : LineBundle X)
    (U : X.Opens) [Nonempty U] :
    Function.Injective (fun s : GlobalSections X L.sheaf => s.app U (1 : Γ(X, U))) := by
  intro s t h
  have natural (s : GlobalSections X L.sheaf) (V : X.Opens) :
      s.app V (1 : Γ(X, V)) = L.sheaf.presheaf.map
        (homOfLE (show V ≤ ⊤ from le_top)).op (s.app ⊤ (1 : Γ(X, ⊤))) := by
    have hs := CategoryTheory.congr_fun (s.mapPresheaf.naturality
      (homOfLE (show V ≤ ⊤ from le_top)).op) (1 : Γ(X, ⊤))
    change s.app V (X.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op 1) =
      L.sheaf.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op
        (s.app ⊤ (1 : Γ(X, ⊤))) at hs
    simpa only [map_one, ConcreteCategory.comp_apply] using hs
  have ht : s.app ⊤ (1 : Γ(X, ⊤)) = t.app ⊤ (1 : Γ(X, ⊤)) := by
    apply L.restriction_injective (homOfLE (show U ≤ ⊤ from le_top))
    rw [← natural s U, ← natural t U]
    exact h
  ext V a
  change Γ(X, V) at a
  have hv : s.app V (1 : Γ(X, V)) = t.app V (1 : Γ(X, V)) := by
    rw [natural s, natural t, ht]
  have scalar (s : GlobalSections X L.sheaf) :
      s.app V a = a • s.app V (1 : Γ(X, V)) := by
    have hs := s.app_smul (r := a) (x := (1 : Γ(X, V)))
    change s.app V (a * 1 : Γ(X, V)) = _ at hs
    simpa only [mul_one] using hs
  rw [scalar s, scalar t, hv]

variable [IsIntegral X]

theorem LineBundle.noZeroSMulDivisors (L : LineBundle X)
    (U : X.Opens) [Nonempty U] : NoZeroSMulDivisors Γ(X, U) Γ(L.sheaf, U) where
  eq_zero_or_eq_zero_of_smul_eq_zero {a m} h := by
    obtain ⟨x, hx⟩ := ‹Nonempty U›
    obtain ⟨T, hxT, ⟨e⟩⟩ := L.locallyRankOne x
    let V : T.toScheme.Opens := T.ι ⁻¹ᵁ U
    have : Nonempty V := ⟨⟨⟨x, hxT⟩, hx⟩⟩
    have : Nonempty T := ⟨⟨x, hxT⟩⟩
    let W : X.Opens := T.ι ''ᵁ V
    have : Nonempty W := ⟨⟨x, ⟨x, hxT⟩, hx, rfl⟩⟩
    let i : W ⟶ U := homOfLE (T.ι.image_preimage_le U)
    let ar : Γ(X, W) := X.presheaf.map i.op a
    let mr : Γ(L.sheaf, W) := L.sheaf.presheaf.map i.op m
    have hr : ar • mr = 0 := by
      have hh := congrArg (fun z => L.sheaf.presheaf.map i.op z) h
      simpa only [L.sheaf.map_smul, map_zero] using hh
    let ar' : Γ(T.toScheme, V) := (T.ι.appIso V).hom ar
    let mr' : Γ(L.sheaf.restrict T.ι, V) := (L.sheaf.restrictAppIso T.ι V).inv mr
    let cr : Γ(T.toScheme, V) := e.hom.app V mr'
    have hr' : ar' • mr' = 0 := by
      rw [← Scheme.Modules.smul_restrictAppIso_inv_apply]
      simp only [hr, map_zero]
    have hmul : ar' * cr = 0 := by
      have hh := e.hom.app_smul (r := ar') (x := mr')
      change e.hom.app V (ar' • mr') = ar' * cr at hh
      rw [hr', map_zero] at hh
      exact hh.symm
    rcases mul_eq_zero.mp hmul with ha | hm
    · left
      apply map_injective_of_isIntegral X i
      have hinj := (ConcreteCategory.bijective_of_isIso (T.ι.appIso V).hom).injective
      apply hinj
      simpa only [map_zero] using ha
    · right
      apply L.restriction_injective i
      have hinj := (ConcreteCategory.bijective_of_isIso
        (((Scheme.Modules.toPresheaf T.toScheme).mapIso e).app (Opposite.op V)).hom).injective
      apply (ConcreteCategory.bijective_of_isIso (L.sheaf.restrictAppIso T.ι V).inv).injective
      apply hinj
      change cr = e.hom.app V ((L.sheaf.restrictAppIso T.ι V).inv
        (L.sheaf.presheaf.map i.op 0))
      refine hm.trans ?_
      simp only [map_zero]
      rfl

theorem LineBundle.mono_section (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) : Mono s := by
  have hmono : Mono s.val := by
    apply PresheafOfModules.mono_of_injective
    intro U
    by_cases hU : Nonempty U.unop
    · let := hU
      let := L.noZeroSMulDivisors U.unop
      intro a b hab
      change Γ(X, U.unop) at a b
      have hc : s.app U.unop (1 : Γ(X, U.unop)) ≠ 0 := by
        intro h
        apply hs
        apply L.section_restriction_injective U.unop
        exact h
      have hscalar (a : Γ(X, U.unop)) : s.app U.unop a =
          a • s.app U.unop (1 : Γ(X, U.unop)) := by
        have hh := s.app_smul (r := a) (x := (1 : Γ(X, U.unop)))
        change s.app U.unop (a * 1 : Γ(X, U.unop)) = _ at hh
        simpa only [mul_one] using hh
      have heq : s.app U.unop a = s.app U.unop b := hab
      rw [hscalar a, hscalar b] at heq
      exact (smul_left_injective Γ(X, U.unop) hc) heq
    · have he : U.unop = ⊥ := by
        apply Opens.ext
        ext x
        exact ⟨fun hx => (hU ⟨⟨x, hx⟩⟩).elim, fun h => h.elim⟩
      have : Subsingleton Γ(X, U.unop) := by rw [he]; infer_instance
      intro a b _
      change Γ(X, U.unop) at a b
      exact Subsingleton.elim a b
  exact (SheafOfModules.forget X.ringCatSheaf).mono_of_mono_map hmono

end Geometry

namespace Frames
open CategoryTheory AlgebraicGeometry
variable {X Y : Scheme}
lemma coefficient_injective {M : X.Modules} (e : M ≅ O X) :
    Function.Injective (coefficient e) := by
  intro s t h
  apply (cancel_mono e.hom).1
  exact endValue_injective h
lemma coefficient_zero {M : X.Modules} (e : M ≅ O X) :
    coefficient e (0 : O X ⟶ M) = 0 := by
  rw [coefficient, CategoryTheory.Limits.zero_comp]
  rfl
lemma restrictSection_zero (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules} :
    restrictSection φ (0 : O X ⟶ M) = 0 := by
  ext U a
  rfl
end Frames

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y : Scheme}
lemma LineBundle.restrict_sections_injective [IsIntegral X] (L : LineBundle X)
    (f : Y ⟶ X) [IsOpenImmersion f] [Nonempty Y] :
    Function.Injective (fun s : GlobalSections X L.sheaf =>
      (Scheme.Modules.restrictFunctor f).map s) := by
  intro s t h
  let U : X.Opens := f ''ᵁ ⊤
  have : Nonempty U := by
    obtain ⟨y⟩ := ‹Nonempty Y›
    exact ⟨⟨f y, y, Set.mem_univ y, rfl⟩⟩
  apply L.section_restriction_injective U
  have he := congrArg (fun s : (structureSheaf X).restrict f ⟶ L.sheaf.restrict f =>
    s.app ⊤ (1 : Γ(X, U))) h
  exact he

lemma LineBundle.restricted_coefficient_injective [IsIntegral X] (L : LineBundle X)
    (f : Y ⟶ X) [IsOpenImmersion f] [Nonempty Y]
    (e : L.sheaf.restrict f ≅ O Y) :
    Function.Injective (fun s : GlobalSections X L.sheaf => coefficient e (restrictSection f s)) := by
  intro s t h
  apply L.restrict_sections_injective f
  let u : (structureSheaf X).restrict f ≅ structureSheaf Y :=
    Scheme.Modules.restrictUnitIso f
  apply (cancel_epi u.inv).mp
  exact coefficient_injective e h

lemma LineBundle.isoOpen_ne_bot [IsIntegral X] (L : LineBundle X)
    (s : O X ⟶ L.sheaf) (hs : s ≠ 0) : PiExponentSeshadri.SectionOpens.isoOpen s ≠ ⊥ := by
  obtain ⟨x⟩ : Nonempty X := inferInstance
  obtain ⟨V,hx,⟨e⟩⟩ := L.locallyRankOne x
  let : Nonempty V := ⟨⟨x,hx⟩⟩
  have hc : coefficient e (restrictSection V.ι s) ≠ 0 := by
    intro h
    apply hs
    apply L.restricted_coefficient_injective V.ι e
    have hz : coefficient e (restrictSection V.ι (0 : O X ⟶ L.sheaf)) = 0 :=
      (congrArg (coefficient e) (restrictSection_zero V.ι)).trans (coefficient_zero e)
    exact h.trans hz.symm
  intro hz
  have he := preimage_isoOpen s V.ι e
  rw [hz] at he
  have hb : V.toScheme.basicOpen (coefficient e (restrictSection V.ι s)) = ⊥ := by
    simpa only [Scheme.Hom.preimage_bot] using he.symm
  exact hc (eq_zero_of_basicOpen_eq_bot _ hb)

theorem LineBundle.sectionOpen_nonempty [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    Nonempty (sectionOpen X s) := by
  have h := L.isoOpen_ne_bot s hs
  by_contra hn
  apply h
  apply TopologicalSpace.Opens.ext
  ext x
  exact ⟨fun hx => hn ⟨⟨x,hx⟩⟩, fun hx => hx.elim⟩
end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean <==
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import OAI.NumberTheory.PiExponent.Polynomials.SimplexCounting

namespace OAI

open scoped BigOperators

namespace PiExponent.InterpolationMatrix

noncomputable def exponentVector {m : ℕ} (a : Fin m → ℕ) : Fin m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm a

@[simp] theorem exponentVector_apply {m : ℕ} (a : Fin m → ℕ) (i : Fin m) :
    exponentVector a i = a i := by
  simp [exponentVector]

noncomputable def truncatedLog (T : ℕ) : Polynomial ℂ :=
  PowerSeries.trunc T (PowerSeries.log ℂ)

@[simp] theorem truncatedLog_coeff (T k : ℕ) :
    (truncatedLog T).coeff k =
      if k < T then
        if k = 0 then 0 else algebraMap ℚ ℂ ((-1 : ℚ) ^ (k + 1) / k)
      else 0 := by
  simp [truncatedLog, PowerSeries.coeff_trunc]

noncomputable def monomialImage {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j h : ℕ) (a : Fin m → ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.C ((1 + Polynomial.X) ^ h) *
    ∏ i, (MvPolynomial.C (Polynomial.C ((j : ℂ) * r i) + G i) +
      MvPolynomial.X i) ^ a i

noncomputable def entry {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (b : Fin m → ℕ)
    (h : ℕ) (a : Fin m → ℕ) : ℂ :=
  ((monomialImage r G j h a).coeff (exponentVector b)).coeff s

noncomputable def sectionImage {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ) (j : ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  ∑ c, MvPolynomial.C (Polynomial.C (x c)) * monomialImage r G j (h c) (a c)

theorem sectionImage_coeff {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ)
    (j s : ℕ) (b : Fin m → ℕ) :
    ((sectionImage r G h a x j).coeff (exponentVector b)).coeff s =
      ∑ c, entry r G j s b (h c) (a c) * x c := by
  classical
  simp only [sectionImage, MvPolynomial.coeff_sum, MvPolynomial.coeff_C_mul,
    Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul, entry]
  apply Finset.sum_congr rfl
  intro c hc
  exact mul_comm _ _

def columnWeights {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) : Fin (m + 1) → ℝ :=
  Fin.cases w0 w

noncomputable def rowWeights {m : ℕ} (v0 θ : ℝ) (w : Fin m → ℝ) : Fin (m + 1) → ℝ :=
  Fin.cases v0 (fun i => w i / θ)

abbrev Column {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  ↥(PiExponent.realWeightedSimplex (columnWeights w0 w) H)

abbrev Row {m : ℕ} (K : ℕ) (v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  Fin K × ↥(PiExponent.strictWeightedSimplex (rowWeights v0 θ w) H)

theorem column_mem_iff {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (a : Fin (m + 1) → ℕ) :
    a ∈ PiExponent.realWeightedSimplex (columnWeights w0 w) H ↔
      w0 * (a 0 : ℝ) + ∑ i, w i * (a i.succ : ℝ) ≤ H := by
  have hp : ∀ i, 0 < columnWeights w0 w i := by
    intro i
    refine Fin.cases hw0 (fun j => hw j) i
  rw [PiExponent.mem_realWeightedSimplex hp, Fin.sum_univ_succ]
  rfl

theorem row_mem_iff {m : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hv0 : 0 < v0) (hθ : 0 < θ) (hw : ∀ i, 0 < w i) (b : Fin (m + 1) → ℕ) :
    b ∈ PiExponent.strictWeightedSimplex (rowWeights v0 θ w) H ↔
      v0 * (b 0 : ℝ) + (∑ i, w i * (b i.succ : ℝ)) / θ < H := by
  have hp : ∀ i, 0 < rowWeights v0 θ w i := by
    intro i
    refine Fin.cases hv0 (fun j => div_pos (hw j) hθ) i
  rw [PiExponent.mem_strictWeightedSimplex hp, Fin.sum_univ_succ]
  simp only [rowWeights, Fin.cases_zero, Fin.cases_succ, div_mul_eq_mul_div,
    Finset.sum_div]

theorem column_weight_le {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    w0 * (c.1 0 : ℝ) + ∑ i, w i * (c.1 i.succ : ℝ) ≤ H :=
  (column_mem_iff hw0 hw c.1).mp c.2

theorem row_weight_lt {m K : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hv0 : 0 < v0) (hθ : 0 < θ) (hw : ∀ i, 0 < w i) (ρ : Row K v0 θ w H) :
    v0 * (ρ.2.1 0 : ℝ) + (∑ i, w i * (ρ.2.1 i.succ : ℝ)) / θ < H :=
  (row_mem_iff hv0 hθ hw ρ.2.1).mp ρ.2.2

noncomputable def matrix {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    Matrix (Row K v0 θ w H) (Column w0 w H) ℂ :=
  fun ρ c => entry r G ρ.1.val (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
    (c.1 0) (fun i => c.1 i.succ)

noncomputable def linearEvaluation {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    (Column w0 w H → ℂ) →ₗ[ℂ] (Row K v0 θ w H → ℂ) :=
  (matrix K w0 v0 θ w H r G).mulVecLin

theorem linearEvaluation_apply {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (x : Column w0 w H → ℂ) (ρ : Row K v0 θ w H) :
    linearEvaluation K w0 v0 θ w H r G x ρ =
      ∑ c, entry r G ρ.1.val (ρ.2.1 0) (fun i => ρ.2.1 i.succ)
        (c.1 0) (fun i => c.1 i.succ) * x c := rfl

theorem linearEvaluation_eq_coeff {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (x : Column w0 w H → ℂ) (ρ : Row K v0 θ w H) :
    linearEvaluation K w0 v0 θ w H r G x ρ =
      ((sectionImage r G (fun c : Column w0 w H => c.1 0)
        (fun c i => c.1 i.succ) x ρ.1.val).coeff
          (exponentVector (fun i => ρ.2.1 i.succ))).coeff (ρ.2.1 0) := by
  rw [linearEvaluation_apply, sectionImage_coeff]

@[simp] theorem row_card {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) :
    Fintype.card (Row K v0 θ w H) =
      K * (PiExponent.strictWeightedSimplex (rowWeights v0 θ w) H).card := by
  classical
  simp [Row]

theorem exists_full_row_minor_of_surjective
    {R C K : Type*} [Fintype R] [Fintype C] [DecidableEq R] [Field K]
    (A : Matrix R C K) (hA : Function.Surjective A.mulVecLin) :
    ∃ selection : R → C, Function.Injective selection ∧
      (A.submatrix id selection).det ≠ 0 := by
  classical
  obtain ⟨B, hB⟩ := Matrix.mulVec_surjective_iff_exists_right_inverse.mp hA
  have hexp : (A * B).det =
      ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
    calc
      (A * B).det = ∑ p : R → C, ∑ σ : Equiv.Perm R,
          ((Equiv.Perm.sign σ : ℤ) : K) * ∏ i, A (σ i) (p i) * B (p i) i := by
        simp only [Matrix.det_apply', Matrix.mul_apply, Finset.prod_univ_sum,
          Finset.mul_sum, Fintype.piFinset_univ]
        rw [Finset.sum_comm]
      _ = ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
        apply Finset.sum_congr rfl
        intro p hp
        simp only [Matrix.det_apply', Matrix.submatrix_apply, id_eq,
          Finset.prod_mul_distrib, ← mul_assoc, ← Finset.sum_mul]
  have hsum : (∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i) ≠ 0 := by
    rw [← hexp, hB, Matrix.det_one]
    exact one_ne_zero
  obtain ⟨p, _, hp⟩ := Finset.exists_ne_zero_of_sum_ne_zero hsum
  have hdet : (A.submatrix id p).det ≠ 0 := by
    intro h
    apply hp
    rw [h, zero_mul]
  refine ⟨p, ?_, hdet⟩
  intro i j hij
  by_contra hne
  exact hdet (Matrix.det_zero_of_column_eq hne (fun k => congrArg (A k) hij))

theorem interpolation_full_row_minor {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (hsurj : Function.Surjective (linearEvaluation K w0 v0 θ w H r G)) :
    ∃ selection : Row K v0 θ w H → Column w0 w H,
      Function.Injective selection ∧
        ((matrix K w0 v0 θ w H r G).submatrix id selection).det ≠ 0 := by
  classical
  exact exists_full_row_minor_of_surjective (matrix K w0 v0 θ w H r G) hsurj

noncomputable def truncatedLogMatrix {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ) :
    Matrix (Row K v0 θ w H) (Column w0 w H) ℂ :=
  matrix K w0 v0 θ w H r (fun i => truncatedLog (T i))

theorem truncatedLog_full_row_minor {m : ℕ} (K : ℕ) (w0 v0 θ : ℝ)
    (w : Fin m → ℝ) (H : ℝ) (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hsurj : Function.Surjective
      (linearEvaluation K w0 v0 θ w H r (fun i => truncatedLog (T i)))) :
    ∃ selection : Row K v0 θ w H → Column w0 w H,
      Function.Injective selection ∧
        ((truncatedLogMatrix K w0 v0 θ w H r T).submatrix id selection).det ≠ 0 := by
  exact interpolation_full_row_minor K w0 v0 θ w H r _ hsurj

end PiExponent.InterpolationMatrix

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InverseFrames
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

namespace PiExponent.InverseFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}} {M N : X.Modules}

lemma dualMap_restrict (E : moduleTensor X M N ≅ O X) (s : O X ⟶ M) (U : X.Opens) :
    (Scheme.Modules.restrictFunctor U.ι).map (dualMap E s) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom =
    dualMap (restrictPairing E U) (restrictSection U.ι s) := by
  ext A n
  change Γ(N, U.ι ''ᵁ A) at n
  change (U.ι.appIso A).hom ((dualMap E s).app (U.ι ''ᵁ A) n) =
    (dualMap (restrictPairing E U) (restrictSection U.ι s)).app A n
  erw [dualMap_apply E s (U.ι ''ᵁ A) n,
    dualMap_apply (restrictPairing E U) (restrictSection U.ι s) A n]
  change (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A)
        (s.app (U.ι ''ᵁ A) (1 : Γ(X,U.ι ''ᵁ A))) n)) =
    (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      ((moduleTensorRestrict U M N).inv.app A
        (PiExponentSeshadri.TensorPure.pure (M.restrict U.ι) (N.restrict U.ι) A
          ((restrictSection U.ι s).app A (1 : Γ(U.toScheme,A))) n)))
  erw [restrict_pure_inv U M N A
    ((restrictSection U.ι s).app A (1 : Γ(U.toScheme,A))) n]
  change (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A)
        (s.app (U.ι ''ᵁ A) (1 : Γ(X,U.ι ''ᵁ A))) n)) =
    (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A)
      (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A)
        (s.app (U.ι ''ᵁ A) ((U.ι.appIso A).inv (1 : Γ(U.toScheme,A)))) n))
  rw [show (U.ι.appIso A).inv (1 : Γ(U.toScheme,A)) = (1 : Γ(X,U.ι ''ᵁ A)) from
    (U.ι.appIso A).inv.hom.map_one]

lemma dualMap_restrict_coefficient (E : moduleTensor X M N ≅ O X)
    (s : O X ⟶ M) (U : X.Opens) (e : M.restrict U.ι ≅ O U.toScheme) :
    endValue ((inverseOpenFrame E U e).inv ≫
      (Scheme.Modules.restrictFunctor U.ι).map (dualMap E s) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom) =
    coefficient e (restrictSection U.ι s) := by
  erw [dualMap_restrict]
  exact dualMap_coefficient (restrictPairing E U) e (restrictSection U.ι s)

lemma dualSection_restrict_coefficient (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    endValue ((inverseOpenFrame (lineTensorInverseIso L) U e).inv ≫
      (Scheme.Modules.restrictFunctor U.ι).map (L.dualSection s) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom) =
    coefficient e (restrictSection U.ι s) :=
  dualMap_restrict_coefficient (lineTensorInverseIso L) s U e

end
end PiExponent.InverseFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopensCoherence
import OAI.NumberTheory.PiExponent.Approximation.InverseFrames

namespace OAI

namespace PiExponent.InverseFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}} {M N : X.Modules}

lemma restrictPairing_pure (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (A : U.toScheme.Opens) (m : Γ(M.restrict U.ι,A)) (n : Γ(N.restrict U.ι,A)) :
    (restrictPairing E U).hom.app A (PiExponentSeshadri.TensorPure.pure (M.restrict U.ι) (N.restrict U.ι) A m n) =
      E.hom.app (U.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A) m n) := by
  change (Scheme.Modules.restrictUnitIso U.ι).hom.app A
    (((Scheme.Modules.restrictFunctor U.ι).map E.hom).app A
      ((moduleTensorRestrict U M N).inv.app A
        (PiExponentSeshadri.TensorPure.pure (M.restrict U.ι) (N.restrict U.ι) A m n))) = _
  refine (congrArg (fun z => (Scheme.Modules.restrictUnitIso U.ι).hom.app A
    (((Scheme.Modules.restrictFunctor U.ι).map E.hom).app A z))
    (restrict_pure_inv U M N A m n)).trans ?_
  change (U.ι.appIso A).hom (E.hom.app (U.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A) m n)) = _
  rw [Scheme.Opens.ι_appIso]
  rfl

lemma inverseOpenFrame_pairing (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (e : M.restrict U.ι ≅ O U.toScheme)
    (A : U.toScheme.Opens) (m : Γ(M.restrict U.ι,A)) (n : Γ(N.restrict U.ι,A)) :
    E.hom.app (U.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (U.ι ''ᵁ A) m n) =
      regularValue e.hom A m * regularValue (inverseOpenFrame E U e).hom A n := by
  rw [← restrictPairing_pure]
  exact pairing_apply (restrictPairing E U) e A m n

lemma pairing_restrict (E : moduleTensor X M N ≅ O X) {U V : X.Opens}
    (h : V ≤ U) (m : Γ(M,U)) (n : Γ(N,U)) :
    X.presheaf.map (homOfLE h).op (E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U m n)) =
      E.hom.app V (PiExponentSeshadri.TensorPure.pure M N V (M.presheaf.map (homOfLE h).op m)
        (N.presheaf.map (homOfLE h).op n)) := by
  have hn := CategoryTheory.congr_fun (E.hom.mapPresheaf.naturality (homOfLE h).op)
    (PiExponentSeshadri.TensorPure.pure M N U m n)
  change E.hom.app V ((moduleTensor X M N).presheaf.map (homOfLE h).op
    (PiExponentSeshadri.TensorPure.pure M N U m n)) =
    X.presheaf.map (homOfLE h).op (E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U m n)) at hn
  exact hn.symm.trans (congrArg (fun z => E.hom.app V z)
    (pure_restrict M N (homOfLE h) m n))

private lemma restrictionMap_cycle {C : Type*} [Category C]
    (F : X.Opensᵒᵖ ⥤ C) {U V : X.Opens} (h : V ≤ U) (k : U ≤ V) :
    F.map (homOfLE h).op ≫ F.map (homOfLE k).op = 𝟙 (F.obj (op U)) := by
  rw [← Functor.map_comp]
  rw [show (homOfLE h).op ≫ (homOfLE k).op = 𝟙 (op U) from Subsingleton.elim _ _]
  exact F.map_id _

lemma inverseOpenFrame_restrict_pairing (E : moduleTensor X M N ≅ O X)
    {U V : X.Opens} (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme)
    (A : V.toScheme.Opens) (m : Γ(M.restrict V.ι,A)) (n : Γ(N.restrict V.ι,A)) :
    E.hom.app (V.ι ''ᵁ A) (PiExponentSeshadri.TensorPure.pure M N (V.ι ''ᵁ A) m n) =
      regularValue (restrictOpenFrame h e).hom A m *
        regularValue (restrictOpenFrame h (inverseOpenFrame E U e)).hom A n := by
  let B := X.homOfLE h ''ᵁ A
  have h₁ : V.ι ''ᵁ A ≤ U.ι ''ᵁ B := by simp [B, ← Scheme.Hom.comp_image]
  have h₂ : U.ι ''ᵁ B ≤ V.ι ''ᵁ A := by simp [B, ← Scheme.Hom.comp_image]
  let m' := M.presheaf.map (homOfLE h₂).op m
  let n' := N.presheaf.map (homOfLE h₂).op n
  have hp := inverseOpenFrame_pairing E U e B m' n'
  have hs := congrArg (fun x : Γ(U.toScheme,B) => X.presheaf.map (homOfLE h₁).op x) hp
  have hs := hs.trans ((X.presheaf.map (homOfLE h₁).op).hom.map_mul _ _)
  have hr := pairing_restrict E h₁ m' n'
  have hm : M.presheaf.map (homOfLE h₁).op m' = m := by
    change (M.presheaf.map _ ≫ M.presheaf.map _) m = m
    exact CategoryTheory.congr_fun (restrictionMap_cycle M.presheaf h₂ h₁) m
  have hn : N.presheaf.map (homOfLE h₁).op n' = n := by
    change (N.presheaf.map _ ≫ N.presheaf.map _) n = n
    exact CategoryTheory.congr_fun (restrictionMap_cycle N.presheaf h₂ h₁) n
  rw [hm, hn] at hr
  dsimp only [regularValue]
  rw [restrictOpenFrame_app, restrictOpenFrame_app]
  exact hr.symm.trans hs

lemma inverseOpenFrame_restrict (E : moduleTensor X M N ≅ O X)
    {U V : X.Opens} (h : V ≤ U) (e : M.restrict U.ι ≅ O U.toScheme) :
    restrictOpenFrame h (inverseOpenFrame E U e) =
      inverseOpenFrame E V (restrictOpenFrame h e) := by
  apply Iso.ext
  ext A n
  let eV := restrictOpenFrame h e
  have h1 := inverseOpenFrame_restrict_pairing E h e A (eV.inv.app A (1 : Γ(V.toScheme,A))) n
  have h2 := inverseOpenFrame_pairing E V eV A (eV.inv.app A (1 : Γ(V.toScheme,A))) n
  have he : regularValue eV.hom A (eV.inv.app A (1 : Γ(V.toScheme,A))) = (1 : Γ(V.toScheme,A)) :=
    congrArg (fun g => g.app A (1 : Γ(V.toScheme,A))) eV.inv_hom_id
  change _ = regularValue eV.hom A (eV.inv.app A (1 : Γ(V.toScheme,A))) * _ at h1
  rw [he, one_mul] at h1 h2
  exact h1.symm.trans h2

end
end PiExponent.InverseFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.TensorPure

namespace OAI

namespace PiExponent.InverseFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}} {M N : X.Modules}

def regularValue {P : X.Modules} (f : P ⟶ O X) (U : X.Opens)
    (x : P.val.obj (op U)) : Γ(X,U) := f.app U x

def pairingFrame (E : moduleTensor X M N ≅ O X) (e : M ≅ O X) : N ≅ O X :=
  (moduleTensorUnit N).symm ≪≫ moduleTensorIso e.symm (Iso.refl N) ≪≫ E

lemma unit_inv_pure (N : X.Modules) (U : X.Opens) (x : N.val.obj (op U)) :
    (moduleTensorUnit N).inv.app U x = PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x := by
  have h : (moduleTensorUnit N).hom.app U (PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x) = x := by
    change (moduleTensorUnit N).hom.app U
      (PiExponentSeshadri.TensorPure.pure (structureSheaf X) N U (1 : Γ(X,U)) x) = x
    exact (unit_pure N U (1 : Γ(X,U)) x).trans (one_smul Γ(X,U) (show Γ(N,U) from x))
  calc
    (moduleTensorUnit N).inv.app U x =
        (moduleTensorUnit N).inv.app U
          ((moduleTensorUnit N).hom.app U (PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x)) :=
      congrArg (fun z => (moduleTensorUnit N).inv.app U z) h.symm
    _ = _ := congrArg (fun f => f.app U (PiExponentSeshadri.TensorPure.pure (O X) N U (1 : Γ(X,U)) x))
      (moduleTensorUnit N).hom_inv_id

lemma pairingFrame_apply (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (U : X.Opens) (x : N.val.obj (op U)) :
    (pairingFrame E e).hom.app U x =
      E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U (e.inv.app U (1 : Γ(X,U))) x) := by
  change E.hom.app U ((moduleTensorMap e.inv (𝟙 N)).app U
    ((moduleTensorUnit N).inv.app U x)) = _
  rw [unit_inv_pure]
  exact congrArg (fun z => E.hom.app U z)
    (PiExponentSeshadri.TensorPure.map_pure e.inv (𝟙 N) U (1 : Γ(X,U)) x)

lemma frame_generator_change (e f : M ≅ O X) :
    f.inv.app ⊤ (1 : Γ(X,⊤)) = (frameChange f e : Γ(X,⊤)) • e.inv.app ⊤ (1 : Γ(X,⊤)) := by
  have h := e.inv.app_smul (r := (frameChange f e : Γ(X,⊤)))
    (x := (1 : Γ(X,⊤)))
  change e.inv.app ⊤ ((frameChange f e : Γ(X,⊤)) * (1 : Γ(X,⊤)) : Γ(X,⊤)) = _ at h
  rw [mul_one] at h
  rw [← h]
  change f.inv.app ⊤ (1 : Γ(X,⊤)) = e.inv.app ⊤ (e.hom.app ⊤ (f.inv.app ⊤ (1 : Γ(X,⊤))))
  exact (congrArg (fun t => t.app ⊤ (f.inv.app ⊤ (1 : Γ(X,⊤)))) e.hom_inv_id).symm

lemma pairingFrame_change_apply (E : moduleTensor X M N ≅ O X)
    (e f : M ≅ O X) (x : N.val.obj (op (⊤ : X.Opens))) :
    regularValue (pairingFrame E f).hom ⊤ x =
      (frameChange f e : Γ(X,⊤)) * regularValue (pairingFrame E e).hom ⊤ x := by
  dsimp only [regularValue]
  have hf := pairingFrame_apply E f ⊤ x
  have he := pairingFrame_apply E e ⊤ x
  have hg := congrArg (fun m => E.hom.app ⊤ (PiExponentSeshadri.TensorPure.pure M N ⊤ m x))
    (frame_generator_change e f)
  have hs := congrArg (fun z => E.hom.app ⊤ z)
    (pure_smul_left M N ⊤ (frameChange f e : Γ(X,⊤)) (e.inv.app ⊤ (1 : Γ(X,⊤))) x)
  have hm := E.hom.app_smul (r := (frameChange f e : Γ(X,⊤)))
    (x := PiExponentSeshadri.TensorPure.pure M N ⊤ (e.inv.app ⊤ (1 : Γ(X,⊤))) x)
  exact hf.trans (hg.trans (hs.trans (hm.trans
    (congrArg (fun a : Γ(X,⊤) => (frameChange f e : Γ(X,⊤)) * a) he.symm))))

lemma pairingFrame_frameChange (E : moduleTensor X M N ≅ O X)
    (e f : M ≅ O X) :
    frameChange (pairingFrame E e) (pairingFrame E f) = frameChange f e := by
  apply Units.ext
  change (pairingFrame E f).hom.app ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = _
  change regularValue (pairingFrame E f).hom ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = _
  erw [pairingFrame_change_apply]
  have h := congrArg (fun t => t.app ⊤ (1 : Γ(X,⊤))) (pairingFrame E e).inv_hom_id
  change (pairingFrame E e).hom.app ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = (1 : Γ(X,⊤)) at h
  have hv : regularValue (pairingFrame E e).hom ⊤
      ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = 1 := h
  rw [hv, mul_one]

lemma pairing_apply (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (U : X.Opens) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U m n) =
      regularValue e.hom U m * regularValue (pairingFrame E e).hom U n := by
  have hm : m = (regularValue e.hom U m) • e.inv.app U (1 : Γ(X,U)) := by
    have h := e.inv.app_smul (r := (regularValue e.hom U m))
      (x := (1 : Γ(X,U)))
    change e.inv.app U (regularValue e.hom U m * (1 : Γ(X,U)) : Γ(X,U)) = _ at h
    rw [mul_one] at h
    rw [← h]
    exact (congrArg (fun t => t.app U m) e.hom_inv_id).symm
  calc
    regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U m n) =
        regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U ((regularValue e.hom U m) • e.inv.app U (1 : Γ(X,U))) n) :=
      congrArg (fun z => regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U z n)) hm
    _ = (regularValue e.hom U m) * regularValue E.hom U (PiExponentSeshadri.TensorPure.pure M N U (e.inv.app U (1 : Γ(X,U))) n) := by
      erw [pure_smul_left]
      exact E.hom.app_smul _ _
    _ = _ := by
      dsimp only [regularValue]
      rw [pairingFrame_apply]

lemma pairing_inverse_generator (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (U : X.Opens) (m : M.val.obj (op U)) :
    E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U m ((pairingFrame E e).inv.app U (1 : Γ(X,U)))) = e.hom.app U m := by
  change regularValue E.hom U _ = regularValue e.hom U m
  erw [pairing_apply]
  have h := congrArg (fun t => t.app U (1 : Γ(X,U))) (pairingFrame E e).inv_hom_id
  change (pairingFrame E e).hom.app U ((pairingFrame E e).inv.app U (1 : Γ(X,U))) = (1 : Γ(X,U)) at h
  have hv : regularValue (pairingFrame E e).hom U
      ((pairingFrame E e).inv.app U (1 : Γ(X,U))) = 1 := h
  rw [hv, mul_one]

def dualMap (E : moduleTensor X M N ≅ O X) (s : O X ⟶ M) : N ⟶ O X :=
  (moduleTensorUnit N).inv ≫ moduleTensorMap s (𝟙 N) ≫ E.hom

lemma dualMap_apply (E : moduleTensor X M N ≅ O X) (s : O X ⟶ M)
    (U : X.Opens) (n : N.val.obj (op U)) :
    (dualMap E s).app U n = E.hom.app U (PiExponentSeshadri.TensorPure.pure M N U (s.app U (1 : Γ(X,U))) n) := by
  change E.hom.app U ((moduleTensorMap s (𝟙 N)).app U
    ((moduleTensorUnit N).inv.app U n)) = _
  rw [unit_inv_pure]
  exact congrArg (fun z => E.hom.app U z)
    (PiExponentSeshadri.TensorPure.map_pure s (𝟙 N) U (1 : Γ(X,U)) n)

lemma dualMap_coefficient (E : moduleTensor X M N ≅ O X) (e : M ≅ O X)
    (s : O X ⟶ M) :
    endValue ((pairingFrame E e).inv ≫ dualMap E s) = coefficient e s := by
  change (dualMap E s).app ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤))) = e.hom.app ⊤ (s.app ⊤ (1 : Γ(X,⊤)))
  exact (dualMap_apply E s ⊤ ((pairingFrame E e).inv.app ⊤ (1 : Γ(X,⊤)))).trans
    (pairing_inverse_generator E e ⊤ (s.app ⊤ (1 : Γ(X,⊤))))

def restrictPairing (E : moduleTensor X M N ≅ O X) (U : X.Opens) :
    moduleTensor U.toScheme (M.restrict U.ι) (N.restrict U.ι) ≅ O U.toScheme :=
  (moduleTensorRestrict U M N).symm ≪≫
    (Scheme.Modules.restrictFunctor U.ι).mapIso E ≪≫ Scheme.Modules.restrictUnitIso U.ι

def inverseOpenFrame (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (e : M.restrict U.ι ≅ O U.toScheme) : N.restrict U.ι ≅ O U.toScheme :=
  pairingFrame (restrictPairing E U) e

lemma inverseOpenFrame_frameChange (E : moduleTensor X M N ≅ O X) (U : X.Opens)
    (e f : M.restrict U.ι ≅ O U.toScheme) :
    frameChange (inverseOpenFrame E U e) (inverseOpenFrame E U f) = frameChange f e :=
  pairingFrame_frameChange (restrictPairing E U) e f

end
end PiExponent.InverseFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.OpenPullbackUnit
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI


namespace PiExponentSeshadri.LineClosedUnit
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

def map (L : LineBundle Y) : L.sheaf ⟶
    (Scheme.Modules.pushforward f).obj ((Scheme.Modules.pullback f).obj L.sheaf) :=
  (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L.sheaf

def frame (L : LineBundle Y) (U : Y.Opens) (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    ((Scheme.Modules.pushforward f).obj ((Scheme.Modules.pullback f).obj L.sheaf)).restrict U.ι ≅
      (Scheme.Modules.pushforward (f ∣_ U)).obj (O (f ⁻¹ᵁ U).toScheme) :=
  OpenBaseChange.iso f U _ ≪≫
    (Scheme.Modules.pushforward (f ∣_ U)).mapIso
      ((OpenBaseChange.leftSquare f U).app L.sheaf).symm ≪≫
    (Scheme.Modules.pushforward (f ∣_ U)).mapIso (pullbackFrame (f ∣_ U) e)

lemma framed_map (L : LineBundle Y) (U : Y.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map (map f L) ≫
      (frame f L U e).hom = IdealModule.structureMap (f ∣_ U) := by
  dsimp only [map, IdealModule.structureMap]
  have hu := OpenBaseChange.unit_compatibility f U L.sheaf
  have hn := (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit_naturality e.hom
  have hb := pullbackUnit_adjunction (f ∣_ U)
  rw [Adjunction.homEquiv_unit] at hb
  dsimp only [frame, Iso.trans_hom, Functor.mapIso_hom, Iso.symm_hom]
  simp only [← Category.assoc]
  rw [Category.assoc e.inv, hu]
  simp only [Category.assoc]
  have hec : (OpenBaseChange.leftSquare f U).hom.app L.sheaf ≫
      ((OpenBaseChange.leftSquare f U).app L.sheaf).inv = 𝟙 _ :=
    ((OpenBaseChange.leftSquare f U).app L.sheaf).hom_inv_id
  rw [← Functor.map_comp_assoc, hec]
  erw [CategoryTheory.Functor.map_id, Category.id_comp]
  change e.inv ≫ (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app _ ≫
    (Scheme.Modules.pushforward (f ∣_ U)).map
      ((Scheme.Modules.pullback (f ∣_ U)).map e.hom ≫ (pullbackUnitIso (f ∣_ U)).hom) = _
  rw [Functor.map_comp]
  have hn' := congrArg (fun t => e.inv ≫ t ≫
    (Scheme.Modules.pushforward (f ∣_ U)).map (pullbackUnitIso (f ∣_ U)).hom) hn
  simp only [Category.assoc, hb] at hn'
  exact hn'.trans (e.inv_hom_id_assoc _)

theorem epi [IsClosedImmersion f] (L : LineBundle Y) : Epi (map f L) := by
  apply PiExponent.CoherentTwist.epi_of_local
  intro y
  obtain ⟨U,hy,⟨e⟩⟩ := L.locallyRankOne y
  refine ⟨U,hy,?_⟩
  have hg : Epi (IdealModule.structureMap (f ∣_ U)) := IdealModule.structureMap_epi _
  have he := framed_map f L U e
  have : Epi (e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map (map f L) ≫
    (frame f L U e).hom) := he.symm ▸ hg
  have h1 : Epi ((Scheme.Modules.restrictFunctor U.ι).map (map f L) ≫
      (frame f L U e).hom) := epi_of_epi e.inv _
  exact (epi_comp_iff_of_isIso _ _).mp h1

end
end PiExponentSeshadri.LineClosedUnit

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation

namespace OAI

noncomputable section

universe u v

namespace PiExponent.NumericalAmpleness
open CategoryTheory AlgebraicGeometry
lemma isIso_of_locally_isIso {X : Scheme} {M N : X.Modules} (f : M ⟶ N)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧ IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)) :
    IsIso f := by
  have : Mono f := PiExponent.CoherentTwist.mono_of_local f (fun x => by
    obtain ⟨U,hx,hi⟩ := h x
    have := hi
    exact ⟨U,hx,inferInstance⟩)
  have : Epi f := PiExponent.CoherentTwist.epi_of_local f (fun x => by
    obtain ⟨U,hx,hi⟩ := h x
    have := hi
    exact ⟨U,hx,inferInstance⟩)
  exact isIso_of_mono_of_epi f
end PiExponent.NumericalAmpleness

namespace PiExponentSeshadri.TensorLocalization
open CategoryTheory MonoidalCategory
universe v' u'
variable {C : Type u} [Category.{v} C] [MonoidalCategory C]
  {D : Type u'} [Category.{v'} D] (F : C ⥤ D)

lemma map_tensor_right_unit {P Q L : C} (f : P ⟶ Q) (e : L ≅ 𝟙_ C)
    [IsIso (F.map f)] : IsIso (F.map (f ⊗ₘ 𝟙 L)) := by
  let ε (A : C) : A ⊗ L ≅ A := tensorIso (Iso.refl A) e ≪≫ ρ_ A
  have h : (f ⊗ₘ 𝟙 L) ≫ (ε Q).hom = (ε P).hom ≫ f := by
    simp only [ε, Iso.trans_hom, tensorIso_hom, Iso.refl_hom]
    rw [← Category.assoc, tensorHom_comp_tensorHom, Category.comp_id, Category.id_comp]
    have ht : f ⊗ₘ e.hom = (𝟙 P ⊗ₘ e.hom) ≫ (f ⊗ₘ 𝟙 (𝟙_ C)) := by
      rw [tensorHom_comp_tensorHom]
      simp only [Category.id_comp, Category.comp_id]
    rw [ht, Category.assoc, tensorHom_id, rightUnitor_naturality, Category.assoc]
  have hh : IsIso (F.map ((f ⊗ₘ 𝟙 L) ≫ (ε Q).hom)) := by
    rw [h, F.map_comp]
    infer_instance
  rw [F.map_comp] at hh
  exact (isIso_comp_right_iff _ _).mp hh

end PiExponentSeshadri.TensorLocalization

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma sheafification_tensor_right_isIso
    {P Q : PresheafOfModules X.ringCatSheaf.obj} (f : P ⟶ Q) (L : LineBundle X)
    [IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f)] :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f (𝟙 L.sheaf.val))) := by
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  apply PiExponent.NumericalAmpleness.isIso_of_locally_isIso
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U, hx, ?_⟩
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  let S : PresheafOfModules U.toScheme.ringCatSheaf.obj ⥤ U.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)
  let : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  have hf : IsIso (S.map (R.map f)) := by
    apply (NatIso.isIso_map_iff (moduleSheafificationRestrict U.ι) f).mp
    change IsIso ((Scheme.Modules.restrictFunctor U.ι).map (F.map f))
    let : IsIso (F.map f) := inferInstanceAs
      (IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f))
    exact (Scheme.Modules.restrictFunctor U.ι).map_isIso (F.map f)
  let ep : R.obj L.sheaf.val ≅ 𝟙_ (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    (SheafOfModules.forget _).mapIso e
  have ht : IsIso (S.map ((R.map f) ⊗ₘ 𝟙 (R.obj L.sheaf.val))) :=
    TensorLocalization.map_tensor_right_unit S (R.map f) ep
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict U.ι) _).mpr
  let g := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f (𝟙 L.sheaf.val)
  change IsIso (S.map (R.map g))
  have heq := modulePresheafTensorRestrict_natural U f (𝟙 L.sheaf.val)
  let : IsIso (S.map (modulePresheafTensorRestrict U P L.sheaf.val).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U P L.sheaf.val)).isIso_hom
  let : IsIso (S.map (modulePresheafTensorRestrict U Q L.sheaf.val).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U Q L.sheaf.val)).isIso_hom
  have hcomp : IsIso (S.map (R.map g ≫
      (modulePresheafTensorRestrict U Q L.sheaf.val).hom)) := by
    erw [heq, S.map_comp]
    have ht' : IsIso (S.map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
          (R.map f) (R.map (𝟙 L.sheaf.val)))) := by
      rw [R.map_id]
      exact ht
    exact (inferInstance : IsIso (C := U.toScheme.Modules)
      (S.map (modulePresheafTensorRestrict U P L.sheaf.val).hom ≫ S.map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
          (R.map f) (R.map (𝟙 L.sheaf.val)))))
  erw [S.map_comp] at hcomp
  exact (isIso_comp_right_iff (C := U.toScheme.Modules) _ _).mp hcomp

end

open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory BraidedCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

lemma sheafification_tensor_left_isIso
    {P Q : PresheafOfModules X.ringCatSheaf.obj} (f : P ⟶ Q) (L : LineBundle X)
    [IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map f)] :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) (𝟙 L.sheaf.val) f)) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let : SymmetricCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.symmetricCategory (R := X.presheaf)
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  have : IsIso (F.map (f ⊗ₘ 𝟙 L.sheaf.val)) := sheafification_tensor_right_isIso f L
  let : IsIso (F.map (β_ L.sheaf.val P).hom) :=
    (F.mapIso (β_ L.sheaf.val P)).isIso_hom
  have h : IsIso (F.map ((𝟙 L.sheaf.val ⊗ₘ f) ≫ (β_ L.sheaf.val Q).hom)) := by
    rw [braiding_naturality, F.map_comp]
    exact (inferInstance : IsIso (C := X.Modules)
      (F.map (β_ L.sheaf.val P).hom ≫ F.map (f ⊗ₘ 𝟙 L.sheaf.val)))
  rw [F.map_comp] at h
  exact (isIso_comp_right_iff _ _).mp h

def sheafificationTensorRight (P : PresheafOfModules X.ringCatSheaf.obj)
    (L : LineBundle X) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) P L.sheaf.val) ≅
    moduleTensor X ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj P)
      L.sheaf := by
  let F := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).unit.app P
  have : IsIso (F.map η) :=
    isIso_of_comp_hom_eq_id _
      ((PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).left_triangle_components P)
  let ht : IsIso (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom
      (R := X.presheaf) η (𝟙 L.sheaf.val))) := sheafification_tensor_right_isIso η L
  exact @asIso _ _ _ _ (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    η (𝟙 L.sheaf.val))) ht

def sheafificationTensorLeft (P : PresheafOfModules X.ringCatSheaf.obj)
    (L : LineBundle X) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val P) ≅
    moduleTensor X L.sheaf
      ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj P) := by
  let F := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).unit.app P
  have : IsIso (F.map η) :=
    isIso_of_comp_hom_eq_id _
      ((PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)).left_triangle_components P)
  let ht : IsIso (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom
      (R := X.presheaf) (𝟙 L.sheaf.val) η)) := sheafification_tensor_left_isIso η L
  exact @asIso _ _ _ _ (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    (𝟙 L.sheaf.val) η)) ht

def lineTensorAssoc (L M N : LineBundle X) :
    moduleTensor X (moduleTensor X L.sheaf M.sheaf) N.sheaf ≅
      moduleTensor X L.sheaf (moduleTensor X M.sheaf N.sheaf) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (sheafificationTensorRight (L.sheaf.val ⊗ M.sheaf.val) N).symm ≪≫
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso
      (α_ L.sheaf.val M.sheaf.val N.sheaf.val) ≪≫
    sheafificationTensorLeft (M.sheaf.val ⊗ N.sheaf.val) L

def linePowerAdd (L : LineBundle X) : ∀ m n : ℕ,
    modulePow X L.sheaf (m + n) ≅
      moduleTensor X (modulePow X L.sheaf m) (modulePow X L.sheaf n)
  | 0, n => by
      simpa only [Nat.zero_add, modulePow, structureSheaf] using (moduleTensorUnit (modulePow X L.sheaf n)).symm
  | m + 1, n => by
      rw [Nat.succ_add]
      exact moduleTensorIso (Iso.refl _) (linePowerAdd L m n) ≪≫
        (lineTensorAssoc L (L.pow m) (L.pow n)).symm

def linePowerMul (L : LineBundle X) (m : ℕ) : ∀ n : ℕ,
    modulePow X (modulePow X L.sheaf m) n ≅ modulePow X L.sheaf (m * n)
  | 0 => Iso.refl _
  | n + 1 => by
      rw [Nat.mul_succ, Nat.add_comm (m * n) m]
      exact moduleTensorIso (Iso.refl _) (linePowerMul L m n) ≪≫
        (linePowerAdd L m (m * n)).symm

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean <==
import Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
variable {X Y : Scheme.{0}}

instance opensMap_final (f : Y ⟶ X) : (Opens.map f.base).Final := by
  let : PreservesLimit (Functor.empty.{0} X.Opens) (Opens.map f.base) := by
    apply preservesLimit_of_preserves_limit_cone (isTerminalTop (α := X.Opens))
    exact (isLimitMapConeEmptyConeEquiv (Opens.map f.base) (⊤ : X.Opens)).symm isTerminalTop
  infer_instance

def pullbackRestrictIso (f : Y ⟶ X) (L : X.Modules) (U : X.Opens) :
    ((Scheme.Modules.pullback f).obj L).restrict (f ⁻¹ᵁ U).ι ≅
      (Scheme.Modules.pullback (f ∣_ U)).obj (L.restrict U.ι) :=
  (Scheme.Modules.restrictFunctorIsoPullback (f ⁻¹ᵁ U).ι).app _ ≪≫
  (Scheme.Modules.pullbackComp (f ⁻¹ᵁ U).ι f).app L ≪≫
  (Scheme.Modules.pullbackCongr (morphismRestrict_ι f U).symm).app L ≪≫
  ((Scheme.Modules.pullbackComp (f ∣_ U) U.ι).app L).symm ≪≫
  (Scheme.Modules.pullback (f ∣_ U)).mapIso
    ((Scheme.Modules.restrictFunctorIsoPullback U.ι).app L).symm

def LineBundle.pullback (L : LineBundle X) (f : Y ⟶ X) : LineBundle Y where
  sheaf := (Scheme.Modules.pullback f).obj L.sheaf
  locallyRankOne y := by
    obtain ⟨U,hy,⟨e⟩⟩ := L.locallyRankOne (f y)
    refine ⟨f ⁻¹ᵁ U,hy,⟨pullbackRestrictIso f L.sheaf U ≪≫
      (Scheme.Modules.pullback (f ∣_ U)).mapIso e ≪≫ ?_⟩⟩
    letI : (Opens.map (f ∣_ U).base).Final := opensMap_final (f ∣_ U)
    letI : (SheafOfModules.pushforward (f ∣_ U).toRingCatSheafHom).IsRightAdjoint :=
      inferInstanceAs (Scheme.Modules.pushforward (f ∣_ U)).IsRightAdjoint
    let hu : IsIso (SheafOfModules.pullbackObjUnitToUnit (f ∣_ U).toRingCatSheafHom) :=
      SheafOfModules.instIsIsoPullbackObjUnitToUnitOfFinal (f ∣_ U).toRingCatSheafHom
    let a : (SheafOfModules.pullback (f ∣_ U).toRingCatSheafHom).obj
        (SheafOfModules.unit U.toScheme.ringCatSheaf) ≅
        SheafOfModules.unit (f ⁻¹ᵁ U).toScheme.ringCatSheaf :=
      @asIso _ _ _ _ (SheafOfModules.pullbackObjUnitToUnit (f ∣_ U).toRingCatSheafHom) hu
    exact { hom := a.hom, inv := a.inv, hom_inv_id := a.hom_inv_id, inv_hom_id := a.inv_hom_id }

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorOpenBaseChange

namespace OAI

noncomputable section

namespace PiExponentSeshadri.PullbackTensor
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

def hom (M N : Y.Modules) : (Scheme.Modules.pullback f).obj (moduleTensor Y M N) ⟶
    moduleTensor X ((Scheme.Modules.pullback f).obj M) ((Scheme.Modules.pullback f).obj N) :=
  ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).symm
    (moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app N) ≫
      PushforwardTensor.hom f _ _)

lemma unit_hom (M N : Y.Modules) :
    (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (moduleTensor Y M N) ≫
      (Scheme.Modules.pushforward f).map (hom f M N) =
    moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app N) ≫
      PushforwardTensor.hom f _ _ :=
  ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).apply_symm_apply _

@[reassoc] lemma naturality {M N P Q : Y.Modules} (a : M ⟶ P) (b : N ⟶ Q) :
    (Scheme.Modules.pullback f).map (moduleTensorMap a b) ≫ hom f P Q =
      hom f M N ≫ moduleTensorMap ((Scheme.Modules.pullback f).map a)
        ((Scheme.Modules.pullback f).map b) := by
  apply ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).injective
  rw [Adjunction.homEquiv_naturality_left,Adjunction.homEquiv_naturality_right]
  simp only [hom,Equiv.apply_symm_apply]
  rw [← Category.assoc,← moduleTensorMap_comp]
  rw [Category.assoc,← PushforwardTensor.naturality,← Category.assoc,← moduleTensorMap_comp]
  rw [← (Scheme.Modules.pullbackPushforwardAdjunction f).unit_naturality,
    ← (Scheme.Modules.pullbackPushforwardAdjunction f).unit_naturality]

lemma unit_pure_structure (Z : Scheme.{0}) (U : Z.Opens)
    (a b : (O Z).val.obj (op U)) :
    (moduleTensorUnit (O Z)).hom.app U (pure (O Z) (O Z) U a b) =
      (show Γ(Z,U) from a) * (show Γ(Z,U) from b) :=
  TensorPure.unit_pure (O Z) U a b

lemma unit_compatibility :
    hom f (O Y) (O Y) ≫
      (moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f)).hom ≫
      (moduleTensorUnit (O X)).hom =
    (Scheme.Modules.pullback f).map (moduleTensorUnit (O Y)).hom ≫
      (pullbackUnitIso f).hom := by
  apply ((Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _).injective
  let adj := Scheme.Modules.pullbackPushforwardAdjunction f
  have hl := adj.homEquiv_naturality_left (moduleTensorUnit (O Y)).hom
    (pullbackUnitIso f).hom
  have hr := adj.homEquiv_naturality_right (hom f (O Y) (O Y))
    ((moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f)).hom ≫
      (moduleTensorUnit (O X)).hom)
  have hu := congrArg (fun q => (moduleTensorUnit (O Y)).hom ≫ q)
    (pullbackUnit_adjunction f)
  refine hr.trans (Eq.trans ?_ (hu.symm.trans hl.symm))
  simp only [adj, hom, Equiv.apply_symm_apply]
  apply TensorPure.hom_ext
  intro U a b
  change (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (pullbackUnitIso f).hom (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U)
      ((PushforwardTensor.hom f _ _).app U ((moduleTensorMap _ _).app U
        (pure (O Y) (O Y) U a b)))) =
    (f.app U) ((moduleTensorUnit (O Y)).hom.app U (pure (O Y) (O Y) U a b))
  let η := (Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y)
  let m := η.app U a
  let n := η.app U b
  have h₁ := congrArg (fun z => (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (pullbackUnitIso f).hom (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U)
      ((PushforwardTensor.hom f _ _).app U z)))
    (TensorPure.map_pure η η U a b)
  have h₂ := congrArg (fun z => (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (pullbackUnitIso f).hom (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U) z))
    (PushforwardTensor.hom_pure f ((Scheme.Modules.pullback f).obj (O Y))
      ((Scheme.Modules.pullback f).obj (O Y)) U m n)
  have h₃ := congrArg (fun z => (moduleTensorUnit (O X)).hom.app (f ⁻¹ᵁ U) z)
    (TensorPure.map_pure (pullbackUnitIso f).hom (pullbackUnitIso f).hom (f ⁻¹ᵁ U) m n)
  refine h₁.trans (h₂.trans (h₃.trans ((unit_pure_structure X (f ⁻¹ᵁ U) _ _).trans ?_)))
  have hy := congrArg (fun z => (f.app U) z) (unit_pure_structure Y U a b)
  refine Eq.trans ?_ hy.symm
  have hu := congrArg (fun q => q.app U) (pullbackUnit_adjunction f)
  have ha := congrArg (fun q => q a) hu
  have hb := congrArg (fun q => q b) hu
  change (pullbackUnitIso f).hom.app (f ⁻¹ᵁ U)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y)).app U a) =
    (f.app U) a at ha
  change (pullbackUnitIso f).hom.app (f ⁻¹ᵁ U)
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (O Y)).app U b) =
    (f.app U) b at hb
  exact (congrArg₂ (fun a b : Γ(X,f ⁻¹ᵁ U) => a * b) ha hb).trans
    (map_mul (f.app U).hom (show Γ(Y,U) from a) (show Γ(Y,U) from b)).symm

instance unit_isIso : IsIso (hom f (O Y) (O Y)) := by
  let e := (Scheme.Modules.pullback f).mapIso (moduleTensorUnit (O Y)) ≪≫
    pullbackUnitIso f
  let d := moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f) ≪≫
    moduleTensorUnit (O X)
  have hi : IsIso (hom f (O Y) (O Y) ≫ d.hom) := by
    change IsIso (hom f (O Y) (O Y) ≫
      (moduleTensorIso (pullbackUnitIso f) (pullbackUnitIso f)).hom ≫
      (moduleTensorUnit (O X)).hom)
    rw [unit_compatibility]
    exact e.isIso_hom
  let hd : IsIso (C := X.Modules) d.hom := d.isIso_hom
  exact (@isIso_comp_right_iff X.Modules _ _ _ _ _ _ hd).mp hi

lemma open_transpose (M : Y.Modules) :
    (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).homEquiv _ _
      ((OpenBaseChange.leftSquare f U).hom.app M) =
    (Scheme.Modules.restrictFunctor U.ι).map
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) ≫
        (OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj M)).hom :=
  (OpenBaseChange.unit_compatibility f U M).symm

lemma restrict_compatibility (M N : Y.Modules) :
    (OpenBaseChange.leftSquare f U).hom.app (moduleTensor Y M N) ≫
      (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map (hom f M N) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U) ((Scheme.Modules.pullback f).obj M)
        ((Scheme.Modules.pullback f).obj N)).hom =
    (Scheme.Modules.pullback (f ∣_ U)).map (moduleTensorRestrict U M N).hom ≫
      hom (f ∣_ U) (M.restrict U.ι) (N.restrict U.ι) ≫
      moduleTensorMap ((OpenBaseChange.leftSquare f U).hom.app M)
        ((OpenBaseChange.leftSquare f U).hom.app N) := by
  apply ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).homEquiv _ _).injective
  conv_rhs => rw [Adjunction.homEquiv_naturality_left,
    Adjunction.homEquiv_naturality_right]
  conv_lhs => rw [Adjunction.homEquiv_naturality_right]
  rw [open_transpose]
  have ht : (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).homEquiv _ _
      (hom (f ∣_ U) (M.restrict U.ι) (N.restrict U.ι)) =
      moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (M.restrict U.ι))
        ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (N.restrict U.ι)) ≫
        PushforwardTensor.hom (f ∣_ U) _ _ := Equiv.apply_symm_apply _ _
  rw [ht]
  simp only [Functor.map_comp, Category.assoc]
  rw [← OpenBaseChange.naturality_assoc]
  rw [← Functor.map_comp_assoc, unit_hom, Functor.map_comp]
  simp only [Category.assoc]
  rw [OpenBaseChange.tensor_square]
  rw [← Category.assoc]
  refine (congrArg (fun q => q ≫
    moduleTensorMap (OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj M)).hom
      (OpenBaseChange.iso f U ((Scheme.Modules.pullback f).obj N)).hom ≫
    PushforwardTensor.hom (f ∣_ U)
      (((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι)
      (((Scheme.Modules.pullback f).obj N).restrict (f ⁻¹ᵁ U).ι))
    (TensorPure.restrict_map U
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M)
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app N))).trans ?_
  simp only [Category.assoc]
  rw [← moduleTensorMap_comp_assoc]
  rw [OpenBaseChange.unit_compatibility,OpenBaseChange.unit_compatibility]
  rw [moduleTensorMap_comp]
  simp only [Category.assoc]
  exact congrArg (fun q => (moduleTensorRestrict U M N).hom ≫
    moduleTensorMap ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (M.restrict U.ι))
      ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (N.restrict U.ι)) ≫ q)
    (PushforwardTensor.naturality (f ∣_ U)
      ((OpenBaseChange.leftSquare f U).hom.app M) ((OpenBaseChange.leftSquare f U).hom.app N))

lemma framed_isIso (M N : Y.Modules) (e : M ≅ O Y) (d : N ≅ O Y) :
    IsIso (hom f M N) := by
  have h := naturality f e.hom d.hom
  have : IsIso ((Scheme.Modules.pullback f).map (moduleTensorMap e.hom d.hom) ≫
      hom f (O Y) (O Y)) := by
    change IsIso ((Scheme.Modules.pullback f).map (moduleTensorIso e d).hom ≫ _)
    infer_instance
  have : IsIso (moduleTensorMap ((Scheme.Modules.pullback f).map e.hom)
      ((Scheme.Modules.pullback f).map d.hom)) := by
    change IsIso (moduleTensorIso ((Scheme.Modules.pullback f).mapIso e)
      ((Scheme.Modules.pullback f).mapIso d)).hom
    infer_instance
  have hi : IsIso (hom f M N ≫ moduleTensorMap ((Scheme.Modules.pullback f).map e.hom)
      ((Scheme.Modules.pullback f).map d.hom)) := h ▸ inferInstance
  exact (isIso_comp_right_iff _ _).mp hi

instance power_step_isIso (L : LineBundle Y) (n : ℕ) :
    IsIso (hom f L.sheaf (L.pow n).sheaf) := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro x
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne (f x)
  let d := modulePowFrame U e n
  refine ⟨f ⁻¹ᵁ U,hx,?_⟩
  let : IsIso (hom (f ∣_ U) (L.sheaf.restrict U.ι) ((L.pow n).sheaf.restrict U.ι)) :=
    framed_isIso (f ∣_ U) _ _ e d
  have : IsIso (moduleTensorMap ((OpenBaseChange.leftSquare f U).hom.app L.sheaf)
      ((OpenBaseChange.leftSquare f U).hom.app (L.pow n).sheaf)) := by
    change IsIso (moduleTensorIso ((OpenBaseChange.leftSquare f U).app L.sheaf)
      ((OpenBaseChange.leftSquare f U).app (L.pow n).sheaf)).hom
    infer_instance
  have h := restrict_compatibility f U L.sheaf (L.pow n).sheaf
  have : IsIso ((OpenBaseChange.leftSquare f U).hom.app (moduleTensor Y L.sheaf (L.pow n).sheaf) ≫
      (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map (hom f L.sheaf (L.pow n).sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj (L.pow n).sheaf)).hom) := by rw [h]; infer_instance
  have hi : IsIso ((Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map
      (hom f L.sheaf (L.pow n).sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj (L.pow n).sheaf)).hom) :=
    (isIso_comp_left_iff ((OpenBaseChange.leftSquare f U).hom.app
      (moduleTensor Y L.sheaf (L.pow n).sheaf)) _).mp inferInstance
  exact (isIso_comp_right_iff _ _).mp hi

def powIso (L : LineBundle Y) : ∀ n : ℕ,
    (Scheme.Modules.pullback f).obj (L.pow n).sheaf ≅ ((L.pullback f).pow n).sheaf
  | 0 => pullbackUnitIso f
  | n+1 => @asIso _ _ _ _ (hom f L.sheaf (L.pow n).sheaf) (power_step_isIso f L n) ≪≫
      moduleTensorIso (Iso.refl _) (powIso L n)

end PiExponentSeshadri.PullbackTensor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Arithmetic
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

namespace OAI

namespace PiExponent

open scoped BigOperators

namespace InterpolationMatrix

theorem entry_eq_binomial_product {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) :
    entry r G j s β h α =
      (∏ i, ((α i).choose (β i) : ℂ)) *
        (((1 + Polynomial.X) ^ h * ∏ i,
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)).coeff s) := by
  classical
  have hexp := RowTranslation.shiftCoefficient_eq
    (fun i => Polynomial.C ((j : ℂ) * r i) + G i)
    (exponentVector β) (exponentVector α)
  rw [RowTranslation.shiftCoefficient, RowTranslation.shift_monomial_one] at hexp
  simp only [exponentVector_apply] at hexp
  have hp : (monomialImage r G j h α).coeff (exponentVector β) =
      (1 + Polynomial.X) ^ h * ∏ i,
        ((α i).choose (β i) : Polynomial ℂ) *
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i) := by
    rw [monomialImage, MvPolynomial.coeff_C_mul]
    simpa only [add_comm] using congrArg (fun x => (1 + Polynomial.X) ^ h * x) hexp
  rw [entry, hp, Finset.prod_mul_distrib]
  have hc : (∏ i, ((α i).choose (β i) : Polynomial ℂ)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) := by simp
  rw [hc]
  rw [show (1 + Polynomial.X) ^ h *
      (Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ((1 + Polynomial.X) ^ h *
          ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) by ring]
  rw [Polynomial.coeff_C_mul]

theorem entry_eq_zero_of_not_le {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) (hβα : ¬ ∀ i, β i ≤ α i) :
    entry r G j s β h α = 0 := by
  classical
  push Not at hβα
  obtain ⟨i, hi⟩ := hβα
  rw [entry_eq_binomial_product]
  have hprod : (∏ k, ((α k).choose (β k) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  rw [hprod, zero_mul]

theorem scalar_product_mul_coeff {m : ℕ} (q : Fin m → ℂ)
    (d : Fin m → ℕ) (P : Polynomial ℂ) (F : Fin m → Polynomial ℂ) (s : ℕ) :
    (∏ i, q i ^ d i) * (P * ∏ i, F i ^ d i).coeff s =
      (P * ∏ i, (Polynomial.C (q i) * F i) ^ d i).coeff s := by
  have he : P * ∏ i, (Polynomial.C (q i) * F i) ^ d i =
      Polynomial.C (∏ i, q i ^ d i) * (P * ∏ i, F i ^ d i) := by
    simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod]
    ring
  rw [he, Polynomial.coeff_C_mul]

theorem gaussian_center_cast (j : ℕ) (p : ℤ) :
    (((⟨0, 2 * (j : ℤ) * p⟩ : GaussianInt) : ℂ)) =
      (j : ℂ) * (2 * Complex.I * (p : ℂ)) := by
  simp only [GaussianInt.toComplex_def', Int.cast_zero, Int.cast_mul,
    Int.cast_ofNat, Int.cast_natCast, zero_add]
  ring

theorem entry_truncatedLog_cleared_gaussian {m : ℕ}
    (T q e : Fin m → ℕ) (p : Fin m → ℤ) (hq : ∀ i, q i ≠ 0)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) *
      entry (fun i => 2 * Complex.I * (p i : ℂ) / (q i : ℂ))
        (fun i => truncatedLog (T i)) j s β h α ∈ GaussianInt.toComplex.range := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ hβα, mul_zero]
    exact GaussianInt.toComplex.range.zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by
    intro i
    exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) =
      ∏ i, (q i : ℂ) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (q i : ℂ) (hqC i) (hβα i)).symm
  let z : Fin m → GaussianInt := fun i => ⟨0, 2 * (j : ℤ) * p i⟩
  have hz (i : Fin m) : Polynomial.C (q i : ℂ) *
      (Polynomial.C ((j : ℂ) * (2 * Complex.I * (p i : ℂ) / (q i : ℂ))) +
        truncatedLog (T i)) =
      Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) *
        PowerSeries.trunc (T i) (PowerSeries.log ℂ) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    rw [show (z i : ℂ) = (j : ℂ) * (2 * Complex.I * (p i : ℂ)) from
      gaussian_center_cast j (p i)]
    field_simp [hqC i]
  have hclear := Arithmetic.shifted_truncation_product_coeff_gaussian Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial GaussianInt).map GaussianInt.toComplex) =
      (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : ℂ)) ∈ GaussianInt.toComplex.range := by
    apply GaussianInt.toComplex.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : GaussianInt), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (q i : ℂ)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : ℂ) * (2 * Complex.I * (p i : ℂ) / (q i : ℂ))) +
      truncatedLog (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, entry_eq_binomial_product]
  have he := GaussianInt.toComplex.range.mul_mem hchoose hclear
  rw [← hscalar] at he
  convert he using 1
  ring

end InterpolationMatrix

namespace MatrixArithmetic

noncomputable def logWeights {m : ℕ} (q : Fin m → ℕ) (i : Fin m) : ℝ :=
  (⌈Real.log (q i)⌉₊ : ℝ)

noncomputable def columnScale {m : ℕ} (q : Fin m → ℕ) (a : Fin m → ℕ) : ℝ :=
  ∏ i, (q i : ℝ) ^ a i

noncomputable def rowScale {m : ℕ} (q : Fin m → ℕ) (b : Fin m → ℕ) : ℝ :=
  (columnScale q b)⁻¹

noncomputable def denominator {m : ℕ} (q : Fin m → ℕ) (T : Fin m → ℕ) (H : ℝ) : ℝ :=
  ∏ i, (Nat.lcmUpto (T i) : ℝ) ^ ⌊H / logWeights q i⌋₊

noncomputable def rationalCenters {m : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ) : Fin m → ℂ :=
  fun i => 2 * Complex.I * (p i : ℂ) / (q i : ℂ)

noncomputable def truncationOrders {m : ℕ} (q : Fin m → ℕ) (F v0 : ℝ) : Fin m → ℕ :=
  fun i => ⌈F * logWeights q i / v0⌉₊

theorem columnScale_pos {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (a : Fin m → ℕ) : 0 < columnScale q a := by
  exact Finset.prod_pos (fun i _ => pow_pos (by exact_mod_cast hq i) _)

theorem rowScale_pos {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (b : Fin m → ℕ) : 0 < rowScale q b :=
  inv_pos.mpr (columnScale_pos hq b)

theorem denominator_pos {m : ℕ} (q : Fin m → ℕ) (T : Fin m → ℕ) (H : ℝ) :
    0 < denominator q T H := by
  apply Finset.prod_pos
  intro i hi
  apply pow_pos
  exact_mod_cast Nat.pos_of_ne_zero (Nat.lcmUpto_ne_zero (T i))

theorem log_columnScale {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (a : Fin m → ℕ) :
    Real.log (columnScale q a) = ∑ i, (a i : ℝ) * Real.log (q i) := by
  rw [columnScale, Real.log_prod (by
    intro i hi
    exact pow_ne_zero _ (by exact_mod_cast (hq i).ne'))]
  simp only [Real.log_pow]

theorem log_rowScale {m : ℕ} {q : Fin m → ℕ} (hq : ∀ i, 0 < q i)
    (b : Fin m → ℕ) :
    Real.log (rowScale q b) = -(∑ i, (b i : ℝ) * Real.log (q i)) := by
  rw [rowScale, Real.log_inv, log_columnScale hq]

theorem log_denominator_le {m : ℕ} {q : Fin m → ℕ} (F v0 H : ℝ)
    (hF : 0 ≤ F) (hv0 : 0 < v0) (hH : 0 < H)
    (hw : ∀ i, 0 < logWeights q i) :
    Real.log (denominator q (truncationOrders q F v0) H) ≤
      H * (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i) := by
  have h := Arithmetic.truncation_denominator_log_le Finset.univ
    (logWeights q) F v0 H hF hv0 hH (fun i _ => hw i)
  rw [div_le_iff₀ hH] at h
  simpa [denominator, truncationOrders, mul_comm H] using h

noncomputable def rowWeightedSum {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  ∑ ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H,
    ∑ i, (ρ.2.1 i.succ : ℝ) * logWeights q i

noncomputable def meanRowWeight {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  rowWeightedSum K v0 θ q H /
    ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H)

noncomputable def rowCost {m : ℕ} (K : ℕ) (v0 θ : ℝ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  ∑ ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H,
    ∑ i, (ρ.2.1 i.succ : ℝ) * Real.log (q i)

noncomputable def columnCost {m : ℕ} {K : ℕ} {w0 v0 θ : ℝ}
    (q : Fin m → ℕ) {H : ℝ}
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H) : ℝ :=
  ∑ ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H,
    ∑ i, ((selection ρ).1 i.succ : ℝ) * Real.log (q i)

noncomputable def selectedMinor {m : ℕ} (K : ℕ) (w0 v0 θ F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H) :
    Matrix (InterpolationMatrix.Row K v0 θ (logWeights q) H)
      (InterpolationMatrix.Row K v0 θ (logWeights q) H) ℂ :=
  (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ (logWeights q) H
    (rationalCenters p q) (truncationOrders q F v0)).submatrix id selection

theorem actual_row_card_pos {m K : ℕ} {v0 θ H : ℝ} {q : Fin m → ℕ}
    (hK : 0 < K) (hv0 : 0 < v0) (hθ : 0 < θ) (hH : 0 < H)
    (hw : ∀ i, 0 < logWeights q i) :
    0 < Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) := by
  apply Fintype.card_pos_iff.mpr
  refine ⟨⟨⟨0, hK⟩, ⟨fun _ => 0, ?_⟩⟩⟩
  apply (InterpolationMatrix.row_mem_iff hv0 hθ hw _).mpr
  simpa using hH

theorem ceil_log_weight_pos {q : ℕ} (hq : 2 ≤ q) :
    0 < (⌈Real.log (q : ℝ)⌉₊ : ℝ) := by
  have hqR : (1 : ℝ) < q := by exact_mod_cast (by omega : 1 < q)
  exact lt_of_lt_of_le (Real.log_pos hqR) (Nat.le_ceil _)

theorem column_coordinate_le_floor {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (c : PiExponent.InterpolationMatrix.Column w0 w H) (i : Fin m) :
    c.1 i.succ ≤ ⌊H / w i⌋₊ := by
  apply Nat.le_floor
  apply (le_div_iff₀ (hw i)).mpr
  have hs : w i * (c.1 i.succ : ℝ) ≤
      ∑ j, w j * (c.1 j.succ : ℝ) :=
    Finset.single_le_sum (fun j hj => mul_nonneg (hw j).le (Nat.cast_nonneg (c.1 j.succ)))
      (Finset.mem_univ i)
  have h0 : 0 ≤ w0 * (c.1 0 : ℝ) := mul_nonneg hw0.le (Nat.cast_nonneg _)
  have hb := PiExponent.InterpolationMatrix.column_weight_le hw0 hw c
  nlinarith only [hs, h0, hb]

theorem column_log_cost_le_H {m : ℕ} {w0 H : ℝ} (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (c : PiExponent.InterpolationMatrix.Column w0
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) :
    (∑ i, (c.1 i.succ : ℝ) * Real.log (q i : ℝ)) ≤ H := by
  have hb := PiExponent.InterpolationMatrix.column_weight_le hw0
    (fun i => ceil_log_weight_pos (hq i)) c
  have hc := PiExponent.Arithmetic.column_log_cost_le Finset.univ
    (fun i => c.1 i.succ) q
  have h0 : 0 ≤ w0 * (c.1 0 : ℝ) := mul_nonneg hw0.le (Nat.cast_nonneg _)
  calc
    _ ≤ ∑ i, (c.1 i.succ : ℝ) * (⌈Real.log (q i : ℝ)⌉₊ : ℝ) := hc
    _ = ∑ i, (⌈Real.log (q i : ℝ)⌉₊ : ℝ) * (c.1 i.succ : ℝ) := by
      apply Finset.sum_congr rfl
      intro i hi
      exact mul_comm _ _
    _ ≤ H := by linarith

theorem selected_column_log_cost_le {m K : ℕ} {w0 v0 θ H : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : PiExponent.InterpolationMatrix.Row K v0 θ
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H →
      PiExponent.InterpolationMatrix.Column w0
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) :
    (∑ ρ, ∑ i, ((selection ρ).1 i.succ : ℝ) * Real.log (q i : ℝ)) ≤
      (Fintype.card (PiExponent.InterpolationMatrix.Row K v0 θ
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) : ℝ) * H := by
  calc
    _ ≤ ∑ ρ, H := Finset.sum_le_sum (fun ρ hρ => column_log_cost_le_H q hq hw0 (selection ρ))
    _ = _ := by simp

theorem row_weighted_cost_le {m K : ℕ} {v0 θ H : ℝ} {w : Fin m → ℝ}
    (hv0 : 0 < v0) (hθ : 0 < θ) (hw : ∀ i, 0 < w i)
    (ρ : PiExponent.InterpolationMatrix.Row K v0 θ w H) :
    (∑ i, (ρ.2.1 i.succ : ℝ) * w i) ≤ H * θ := by
  have hb := PiExponent.InterpolationMatrix.row_weight_lt hv0 hθ hw ρ
  have h0 : 0 ≤ v0 * (ρ.2.1 0 : ℝ) := mul_nonneg hv0.le (Nat.cast_nonneg _)
  have hh : (∑ i, w i * (ρ.2.1 i.succ : ℝ)) / θ ≤ H := by linarith
  have hm := (div_le_iff₀ hθ).mp hh
  simpa only [mul_comm] using hm

theorem all_row_log_cost_lower {m K : ℕ} {v0 θ H wmin : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hv0 : 0 < v0) (hθ : 0 < θ) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) :
    (∑ ρ : PiExponent.InterpolationMatrix.Row K v0 θ
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H,
        ∑ i, (ρ.2.1 i.succ : ℝ) * (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) -
      (Fintype.card (PiExponent.InterpolationMatrix.Row K v0 θ
        (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) : ℝ) * H * θ / wmin ≤
    ∑ ρ : PiExponent.InterpolationMatrix.Row K v0 θ
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H,
        ∑ i, (ρ.2.1 i.succ : ℝ) * Real.log (q i : ℝ) := by
  have hrow (ρ : PiExponent.InterpolationMatrix.Row K v0 θ
      (fun i => (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) H) :=
    PiExponent.Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ)
      q wmin (H * θ) hmin (fun i hi => hwmin i)
      (row_weighted_cost_le hv0 hθ (fun i => ceil_log_weight_pos (hq i)) ρ)
  have hs := Finset.sum_le_sum (s := Finset.univ) (fun ρ hρ => hrow ρ)
  simpa only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
    nsmul_eq_mul, mul_div_assoc, mul_assoc] using hs

theorem selectedMinor_entries_gaussian {m K : ℕ} {w0 v0 θ F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (ρ σ : InterpolationMatrix.Row K v0 θ (logWeights q) H) :
    (denominator q (truncationOrders q F v0) H : ℂ) *
      (rowScale q (fun i => ρ.2.1 i.succ) : ℂ) *
        ((columnScale q (fun i => (selection σ).1 i.succ) : ℂ) *
          selectedMinor K w0 v0 θ F H p q selection ρ σ) ∈
        GaussianInt.toComplex.range := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have he := InterpolationMatrix.entry_truncatedLog_cleared_gaussian
    (truncationOrders q F v0) q (fun i => ⌊H / logWeights q i⌋₊) p
    (fun i => by have := hq i; omega) ρ.1.val (ρ.2.1 0) ((selection σ).1 0)
    (fun i => ρ.2.1 i.succ) (fun i => (selection σ).1 i.succ)
    (column_coordinate_le_floor hw0 hw (selection σ))
  simp only [denominator, rowScale, columnScale, selectedMinor,
    InterpolationMatrix.truncatedLogMatrix, InterpolationMatrix.matrix,
    Matrix.submatrix_apply, id_eq,
    Complex.ofReal_prod, Complex.ofReal_pow, Complex.ofReal_natCast,
    Complex.ofReal_inv]
  have hcenters : rationalCenters p q =
      (fun i => 2 * Complex.I * (p i : ℂ) / (q i : ℂ)) := rfl
  rw [← hcenters] at he
  convert he using 1
  ring

theorem selectedMinor_clearing_bound {m K : ℕ} {w0 v0 θ F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (selectedMinor K w0 v0 θ F H p q selection).det ≠ 0) :
    -(Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) *
      Real.log (denominator q (truncationOrders q F v0) H) -
      columnCost q selection + rowCost K v0 θ q H ≤
      Real.log ‖(selectedMinor K w0 v0 θ F H p q selection).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := Arithmetic.cleared_det_log_bound_with_denominator
    (selectedMinor K w0 v0 θ F H p q selection)
    (fun ρ => rowScale q (fun i => ρ.2.1 i.succ))
    (fun σ => columnScale q (fun i => (selection σ).1 i.succ))
    (denominator q (truncationOrders q F v0) H)
    (denominator_pos _ _ _) (fun ρ => rowScale_pos hqpos _)
    (fun σ => columnScale_pos hqpos _) hdet
    (selectedMinor_entries_gaussian p q hq hw0 selection)
  simp only [log_rowScale hqpos, log_columnScale hqpos,
    Finset.sum_neg_distrib, sub_neg_eq_add] at hc
  dsimp [columnCost, rowCost]
  linarith

theorem selectedMinor_arithmetic_lower_bound {m K : ℕ} {w0 v0 θ F H wmin : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (selectedMinor K w0 v0 θ F H p q selection).det ≠ 0) :
    -(1 - meanRowWeight K v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / wmin) ≤
      Real.log ‖(selectedMinor K w0 v0 θ F H p q selection).det‖ /
        ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  apply Arithmetic.normalized_arithmetic_bound _ _ _ _ _ _ _ _ _ hM hH
  · exact selectedMinor_clearing_bound p q hq hw0 selection hdet
  · exact log_denominator_le F v0 H hF hv0 hH hw
  · exact selected_column_log_cost_le q hq hw0 selection
  · have hrow (ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H) :=
      Arithmetic.row_log_cost_lower Finset.univ (fun i => ρ.2.1 i.succ) q
        wmin (H * θ) hmin (fun i _ => hwmin i)
        (row_weighted_cost_le hv0 hθ hw ρ)
    have hr := Finset.sum_le_sum (s := Finset.univ) (fun ρ _ => hrow ρ)
    simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      nsmul_eq_mul] at hr
    have hb :
        (Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H *
          meanRowWeight K v0 θ q H = rowWeightedSum K v0 θ q H := by
      unfold meanRowWeight
      field_simp [(mul_pos hM hH).ne']
    rw [hb]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hr

theorem meanRowWeight_nonneg {m : ℕ} (K : ℕ) (v0 θ : ℝ) (q : Fin m → ℕ)
    {H : ℝ} (hH : 0 ≤ H) : 0 ≤ meanRowWeight K v0 θ q H := by
  apply div_nonneg
  · apply Finset.sum_nonneg
    intro ρ hρ
    exact Finset.sum_nonneg (fun i hi => mul_nonneg (Nat.cast_nonneg _) (Nat.cast_nonneg _))
  · exact mul_nonneg (Nat.cast_nonneg _) hH

theorem meanRowWeight_le_theta {m K : ℕ} {v0 θ H : ℝ} (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) (hK : 0 < K) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hH : 0 < H) : meanRowWeight K v0 θ q H ≤ θ := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos hK hv0 hθ hH hw
  apply (div_le_iff₀ (mul_pos hM hH)).mpr
  calc
    rowWeightedSum K v0 θ q H ≤
        ∑ _ρ : InterpolationMatrix.Row K v0 θ (logWeights q) H, H * θ :=
      Finset.sum_le_sum (fun ρ hρ => row_weighted_cost_le hv0 hθ hw ρ)
    _ = θ * ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H) := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
      ring

noncomputable def minimumLogWeight {m : ℕ} [NeZero m] (q : Fin m → ℕ) : ℝ :=
  Finset.univ.inf' Finset.univ_nonempty (logWeights q)

theorem minimumLogWeight_pos {m : ℕ} [NeZero m] (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) : 0 < minimumLogWeight q := by
  exact (Finset.lt_inf'_iff _).mpr (fun i hi => ceil_log_weight_pos (hq i))

theorem minimumLogWeight_le {m : ℕ} [NeZero m] (q : Fin m → ℕ) (i : Fin m) :
    minimumLogWeight q ≤ logWeights q i :=
  Finset.inf'_le _ (Finset.mem_univ i)

theorem selectedMinor_arithmetic_lower_bound_minimum {m K : ℕ} [NeZero m]
    {w0 v0 θ F H : ℝ} (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hK : 0 < K) (hw0 : 0 < w0) (hv0 : 0 < v0) (hθ : 0 < θ)
    (hF : 0 ≤ F) (hH : 0 < H)
    (selection : InterpolationMatrix.Row K v0 θ (logWeights q) H →
      InterpolationMatrix.Column w0 (logWeights q) H)
    (hdet : (selectedMinor K w0 v0 θ F H p q selection).det ≠ 0) :
    -(1 - meanRowWeight K v0 θ q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + θ / minimumLogWeight q) ≤
      Real.log ‖(selectedMinor K w0 v0 θ F H p q selection).det‖ /
        ((Fintype.card (InterpolationMatrix.Row K v0 θ (logWeights q) H) : ℝ) * H) :=
  selectedMinor_arithmetic_lower_bound p q hq hK hw0 hv0 hθ hF hH
    (minimumLogWeight_pos q hq) (minimumLogWeight_le q) selection hdet

end MatrixArithmetic

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean <==
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent.MatrixCounting

noncomputable def rowCount {m : ℕ} (K : ℕ) (v0 θ : ℚ)
    (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  Fintype.card (InterpolationMatrix.Row K (v0 : ℝ) (θ : ℝ) (MatrixArithmetic.logWeights q) H)

noncomputable def lowIndexCount {m : ℕ} (A : ℚ) (q : Fin m → ℕ) (H : ℝ) : ℝ :=
  (realWeightedSimplex (MatrixArithmetic.logWeights q) ((A : ℝ) * H)).card

noncomputable def rationalLogWeights {m : ℕ} (q : Fin m → ℕ) (i : Fin m) : ℚ :=
  (⌈Real.log (q i)⌉₊ : ℚ)

@[simp] theorem rationalLogWeights_cast {m : ℕ} (q : Fin m → ℕ) (i : Fin m) :
    (rationalLogWeights q i : ℝ) = MatrixArithmetic.logWeights q i := by
  simp [rationalLogWeights, MatrixArithmetic.logWeights]

theorem rationalLogWeights_pos {m : ℕ} (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (i : Fin m) : 0 < rationalLogWeights q i := by
  have h := MatrixArithmetic.ceil_log_weight_pos (hq i)
  unfold rationalLogWeights
  exact_mod_cast h

theorem tendsto_rowCount_normalized {m : ℕ} (K : ℕ) (v0 θ : ℚ)
    (q : Fin m → ℕ) (hv0 : 0 < v0) (hθ : 0 < θ) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => rowCount K v0 θ q H / H ^ (m + 1)) atTop
      (𝓝 ((K : ℝ) * (θ : ℝ) ^ m /
        (((m + 1).factorial : ℝ) * (v0 : ℝ) * ∏ i, MatrixArithmetic.logWeights q i))) := by
  let V : Fin (m + 1) → ℚ := Fin.cases v0 (fun i => rationalLogWeights q i / θ)
  have hV : ∀ i, 0 < V i := by
    intro i
    exact Fin.cases hv0 (fun j => div_pos (rationalLogWeights_pos q hq j) hθ) i
  have hcast : (fun i => (V i : ℝ)) =
      InterpolationMatrix.rowWeights (v0 : ℝ) (θ : ℝ) (MatrixArithmetic.logWeights q) := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [V, InterpolationMatrix.rowWeights]
    · simp [V, InterpolationMatrix.rowWeights]
  have hp : ∏ i, (V i : ℝ) =
      (v0 : ℝ) * (∏ i, MatrixArithmetic.logWeights q i) / (θ : ℝ) ^ m := by
    rw [Fin.prod_univ_succ]
    simp [V, Finset.prod_div_distrib, mul_div_assoc]
  have ht := (tendsto_card_strictWeightedSimplex_rational V hV).const_mul (K : ℝ)
  have hθ0 : (θ : ℝ) ≠ 0 := by exact_mod_cast hθ.ne'
  have he : (K : ℝ) * (1 / (((m + 1).factorial : ℝ) * ∏ i, (V i : ℝ))) =
      (K : ℝ) * (θ : ℝ) ^ m /
        (((m + 1).factorial : ℝ) * (v0 : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) := by
    rw [hp]
    field_simp
  rw [he] at ht
  apply ht.congr'
  exact Eventually.of_forall (fun H => by
    simp only [rowCount, InterpolationMatrix.row_card, Nat.cast_mul]
    rw [← hcast]
    ring)

theorem tendsto_lowIndexCount_normalized {m : ℕ} (A : ℚ)
    (q : Fin m → ℕ) (hA : 0 < A) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => lowIndexCount A q H / H ^ m) atTop
      (𝓝 ((A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i))) := by
  have hAR : (0 : ℝ) < A := by exact_mod_cast hA
  have ht : Tendsto (fun H : ℝ => (A : ℝ) * H) atTop atTop :=
    Tendsto.const_mul_atTop hAR tendsto_id
  have h := ((tendsto_card_realWeightedSimplex_rational (rationalLogWeights q)
    (rationalLogWeights_pos q hq)).comp ht).mul_const ((A : ℝ) ^ m)
  simp only [rationalLogWeights_cast] at h
  have he : 1 / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) * (A : ℝ) ^ m =
      (A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) := by ring
  rw [he] at h
  have hweights : (fun i => (rationalLogWeights q i : ℝ)) = MatrixArithmetic.logWeights q := by
    funext i
    exact rationalLogWeights_cast q i
  apply h.congr'
  exact Eventually.of_forall (fun H => by
    simp only [Function.comp_apply, lowIndexCount, mul_pow]
    field_simp)

theorem tendsto_row_lowIndex_ratio {m : ℕ} (K : ℕ) (v0 θ A : ℚ)
    (q : Fin m → ℕ) (hv0 : 0 < v0) (hθ : 0 < θ) (hA : 0 < A)
    (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => rowCount K v0 θ q H / (H * lowIndexCount A q H)) atTop
      (𝓝 ((K : ℝ) * (θ : ℝ) ^ m / (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m))) := by
  have hAR : (0 : ℝ) < A := by exact_mod_cast hA
  have hvR : (0 : ℝ) < v0 := by exact_mod_cast hv0
  have hθR : (0 : ℝ) < θ := by exact_mod_cast hθ
  have hP : 0 < ∏ i, MatrixArithmetic.logWeights q i :=
    Finset.prod_pos (fun i _ => MatrixArithmetic.ceil_log_weight_pos (hq i))
  have hfac : (0 : ℝ) < m.factorial := by exact_mod_cast Nat.factorial_pos m
  have hd : (A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i) ≠ 0 :=
    (div_pos (pow_pos hAR m) (mul_pos hfac hP)).ne'
  have h := (tendsto_rowCount_normalized K v0 θ q hv0 hθ hq).div
    (tendsto_lowIndexCount_normalized A q hA hq) hd
  have he :
      ((K : ℝ) * (θ : ℝ) ^ m /
        (((m + 1).factorial : ℝ) * (v0 : ℝ) * ∏ i, MatrixArithmetic.logWeights q i)) /
        ((A : ℝ) ^ m / ((m.factorial : ℝ) * ∏ i, MatrixArithmetic.logWeights q i)) =
      (K : ℝ) * (θ : ℝ) ^ m / (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m) := by
    simp only [Nat.factorial_succ, Nat.cast_mul, Nat.cast_add, Nat.cast_one]
    field_simp
  rw [he] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : ℝ)] with H hH
  change (rowCount K v0 θ q H / H ^ (m + 1)) / (lowIndexCount A q H / H ^ m) =
    rowCount K v0 θ q H / (H * lowIndexCount A q H)
  by_cases hn : lowIndexCount A q H = 0
  · simp [hn]
  · simp only [pow_succ]
    field_simp [hH.ne', hn]

theorem tendsto_collisionRatio {m : ℕ} (K : ℕ) (v0 θ A : ℚ)
    (q : Fin m → ℕ) (hv0 : 0 < v0) (hθ : 0 < θ) (hA : 0 < A)
    (hq : ∀ i, 2 ≤ q i) (c η : ℝ) :
    Tendsto (fun H : ℝ => c * η ^ 2 * rowCount K v0 θ q H /
      (H * lowIndexCount A q H)) atTop
      (𝓝 (c * η ^ 2 * (K : ℝ) * (θ : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m))) := by
  have ht := (tendsto_row_lowIndex_ratio K v0 θ A q hv0 hθ hA hq).const_mul (c * η ^ 2)
  have he : (c * η ^ 2) *
      ((K : ℝ) * (θ : ℝ) ^ m / (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m)) =
      c * η ^ 2 * (K : ℝ) * (θ : ℝ) ^ m /
        (((m : ℝ) + 1) * (v0 : ℝ) * (A : ℝ) ^ m) := by ring
  rw [he] at ht
  apply ht.congr'
  exact Eventually.of_forall (fun H => by
    change (c * η ^ 2) * (rowCount K v0 θ q H / (H * lowIndexCount A q H)) = _
    ring)

end PiExponent.MatrixCounting

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import OAI.NumberTheory.PiExponent.Approximation.RowTranslation

namespace OAI

namespace PiExponent.MatrixTranslation

open scoped BigOperators
open MvPolynomial
open RowTranslation

noncomputable def periodCoordinate (j : ℕ) (ω : ℂ) : PowerSeries ℂ :=
  PowerSeries.C ((j : ℂ) * ω) + PowerSeries.log ℂ

noncomputable def periodMonomial {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) : MvPolynomial (Fin m) (PowerSeries ℂ) :=
  C ((1 + PowerSeries.X) ^ h) *
    ∏ i, (C (periodCoordinate j ω) + X i) ^ a i

theorem periodMonomial_as_shift {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) :
    periodMonomial j ω h a = C ((1 + PowerSeries.X) ^ h) *
      shift (fun _ => periodCoordinate j ω) (monomial (InterpolationMatrix.exponentVector a) 1) := by
  rw [periodMonomial, shift_monomial_one]
  simp [add_comm]

theorem periodMonomial_coeff {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    (periodMonomial j ω h a).coeff A =
      ((∏ i, (a i).choose (A i) : ℕ) : PowerSeries ℂ) *
        (1 + PowerSeries.X) ^ h * periodCoordinate j ω ^ (∑ i : Fin m, (a i - A i)) := by
  rw [periodMonomial_as_shift, coeff_C_mul]
  change _ * shiftCoefficient _ _ _ = _
  rw [shiftCoefficient_eq, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
  simp only [InterpolationMatrix.exponentVector_apply, Nat.cast_prod]
  ring

theorem periodMonomial_support_le {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) {A : Fin m →₀ ℕ}
    (hA : A ∈ (periodMonomial j ω h a).support) : ∀ i, A i ≤ a i := by
  intro i
  by_contra hn
  have hi : a i < A i := by omega
  have hzero : (∏ k, (a k).choose (A k) : ℕ) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    exact Nat.choose_eq_zero_of_lt hi
  have hz : (periodMonomial j ω h a).coeff A = 0 := by
    rw [periodMonomial_coeff, hzero]
    simp
  exact (MvPolynomial.mem_support_iff.mp hA) hz

theorem periodMonomial_support_weight {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 ≤ w i)
    (ha : ∑ i, w i * a i ≤ H) {A : Fin m →₀ ℕ}
    (hA : A ∈ (periodMonomial j ω h a).support) :
    ∑ i, w i * A i ≤ H := by
  apply le_trans _ ha
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_left _ (hw i)
  exact_mod_cast periodMonomial_support_le j ω h a hA i

noncomputable def transverseIndices {m : ℕ} (w : Fin m → ℝ) (H : ℝ) :
    Finset (Fin m →₀ ℕ) :=
  (PiExponent.realWeightedSimplex w H).map Finsupp.equivFunOnFinite.symm.toEmbedding

@[simp] theorem mem_transverseIndices {m : ℕ} (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 0 < w i) (A : Fin m →₀ ℕ) :
    A ∈ transverseIndices w H ↔ ∑ i, w i * A i ≤ H := by
  classical
  simp only [transverseIndices, Finset.mem_map_equiv, PiExponent.mem_realWeightedSimplex hw]
  rfl

@[simp] theorem card_transverseIndices {m : ℕ} (w : Fin m → ℝ) (H : ℝ) :
    (transverseIndices w H).card = (PiExponent.realWeightedSimplex w H).card := by
  simp [transverseIndices]

theorem periodMonomial_support_subset {m : ℕ} (j : ℕ) (ω : ℂ) (h : ℕ)
    (a : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (ha : ∑ i, w i * a i ≤ H) :
    (periodMonomial j ω h a).support ⊆ transverseIndices w H := by
  intro A hA
  apply (mem_transverseIndices w H hw A).2
  exact periodMonomial_support_weight j ω h a w H (fun i => (hw i).le) ha hA

theorem transverseIndices_coordinate_le {m : ℕ} (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 1 ≤ w i) {A : Fin m →₀ ℕ} (hA : A ∈ transverseIndices w H) (i : Fin m) :
    A i ≤ ⌊H⌋₊ := by
  have hwpos : ∀ i, 0 < w i := fun i => lt_of_lt_of_le zero_lt_one (hw i)
  have ha := (mem_transverseIndices w H hwpos A).mp hA
  apply Nat.le_floor
  calc
    (A i : ℝ) ≤ w i * A i := by nlinarith [show (0 : ℝ) ≤ (A i : ℝ) by positivity, hw i]
    _ ≤ ∑ k, w k * A k := Finset.single_le_sum
      (fun k hk => mul_nonneg (hwpos k).le (Nat.cast_nonneg _)) (Finset.mem_univ i)
    _ ≤ H := ha

theorem transverseIndices_card_le {m : ℕ} (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 1 ≤ w i) :
    (transverseIndices w H).card ≤ (⌊H⌋₊ + 1) ^ m := by
  classical
  let box : Finset (Fin m → ℕ) := Fintype.piFinset (fun _ => Finset.range (⌊H⌋₊ + 1))
  have hcard : (transverseIndices w H).card ≤ box.card := by
    apply Finset.card_le_card_of_injOn (fun A : Fin m →₀ ℕ => fun i => A i)
    · intro A hA
      apply Fintype.mem_piFinset.mpr
      intro i
      exact Finset.mem_range.mpr (Nat.lt_succ_of_le (transverseIndices_coordinate_le w H hw hA i))
    · intro A hA B hB he
      exact Finsupp.ext (fun i => congrFun he i)
  simpa [box, Fintype.card_piFinset] using hcard

theorem row_term_count {m : ℕ} (w : Fin m → ℝ) (H v : ℝ)
    (hw : ∀ i, 1 ≤ w i) (β : Fin m →₀ ℕ) (s : ℕ) (hs : (s : ℝ) ≤ H / v) :
    Fintype.card (RowChoices (transverseIndices w H) β s) ≤
      (⌊H⌋₊ + 1) ^ (2 * m) * (⌊H / v⌋₊ + 1) := by
  have h := card_rowChoices_box_le (transverseIndices w H) β s ⌊H⌋₊
    (fun A hA i => transverseIndices_coordinate_le w H hw hA i)
    (by simpa using transverseIndices_card_le w H hw)
  simp only [Fintype.card_fin] at h
  exact h.trans (Nat.mul_le_mul_left _ (Nat.add_le_add_right (Nat.le_floor hs) 1))

noncomputable def formalMonomialImage {m : ℕ} (r : Fin m → ℂ)
    (T : Fin m → ℕ) (j h : ℕ) (a : Fin m → ℕ) :
    MvPolynomial (Fin m) (PowerSeries ℂ) :=
  MvPolynomial.map Polynomial.coeToPowerSeries.ringHom
    (InterpolationMatrix.monomialImage r (fun i => InterpolationMatrix.truncatedLog (T i)) j h a)

theorem coordinate_translation (j : ℕ) (ω r : ℂ) (T : ℕ) :
    periodCoordinate j ω + (PowerSeries.C ((j : ℂ) * (r - ω)) +
      tail T (PowerSeries.log ℂ)) =
      PowerSeries.C ((j : ℂ) * r) + (InterpolationMatrix.truncatedLog T : PowerSeries ℂ) := by
  unfold periodCoordinate tail InterpolationMatrix.truncatedLog
  calc
    _ = PowerSeries.C ((j : ℂ) * ω) + PowerSeries.C ((j : ℂ) * (r - ω)) +
        (PowerSeries.trunc T (PowerSeries.log ℂ) : PowerSeries ℂ) := by ring
    _ = _ := by rw [← map_add]; congr 1; congr 1; ring

theorem periodMonomial_shift {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j : ℕ) (ω : ℂ) (h : ℕ) (a : Fin m → ℕ) :
    shift (fun i => PowerSeries.C ((j : ℂ) * (r i - ω)) + tail (T i) (PowerSeries.log ℂ))
      (periodMonomial j ω h a) = formalMonomialImage r T j h a := by
  simp only [periodMonomial, formalMonomialImage, InterpolationMatrix.monomialImage,
    map_mul, map_prod, map_pow, map_add, shift_C, shift_X, MvPolynomial.map_C,
    MvPolynomial.map_X, Polynomial.coeToPowerSeries.ringHom_apply,
    Polynomial.coe_C, Polynomial.coe_one, Polynomial.coe_X]
  congr 1
  apply Finset.prod_congr rfl
  intro i hi
  congr 1
  calc
    _ = C (periodCoordinate j ω + (PowerSeries.C ((j : ℂ) * (r i - ω)) +
        tail (T i) (PowerSeries.log ℂ))) + X i := by simp only [map_add, map_mul]; ring
    _ = _ := by rw [coordinate_translation]; simp [map_add]

theorem formalMonomialImage_coeff {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (b : Fin m → ℕ) (h : ℕ) (a : Fin m → ℕ) :
    PowerSeries.coeff s ((formalMonomialImage r T j h a).coeff
      (InterpolationMatrix.exponentVector b)) =
      InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i)) j s b h a := by
  simp [formalMonomialImage, MvPolynomial.coeff_map, InterpolationMatrix.entry]

theorem matrix_entry_translation {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (ω : ℂ) (b : Fin m → ℕ) (h : ℕ) (a : Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hp : (periodMonomial j ω h a).support ⊆ S) :
    InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i)) j s b h a =
      ∑ A ∈ S, ∑ d : (∀ i, Fin (A i - (InterpolationMatrix.exponentVector b) i + 1)),
        ∑ kl ∈ Finset.HasAntidiagonal.antidiagonal s,
          rowScalar (fun i => (j : ℂ) * (r i - ω))
            (fun i => tail (T i) (PowerSeries.log ℂ))
            (InterpolationMatrix.exponentVector b) A d kl.1 *
            PowerSeries.coeff kl.2 ((periodMonomial j ω h a).coeff A) := by
  rw [← formalMonomialImage_coeff r T j s b h a, ← periodMonomial_shift r T j ω h a]
  exact exact_row_identity _ _ _ _ S hp s

theorem matrix_entry_translation_choices {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ℕ) (ω : ℂ) (b : Fin m → ℕ) (h : ℕ) (a : Fin m → ℕ)
    (S : Finset (Fin m →₀ ℕ)) (hp : (periodMonomial j ω h a).support ⊆ S) :
    InterpolationMatrix.entry r (fun i => InterpolationMatrix.truncatedLog (T i)) j s b h a =
      ∑ t : RowChoices S (InterpolationMatrix.exponentVector b) s,
        rowScalar (fun i => (j : ℂ) * (r i - ω))
          (fun i => tail (T i) (PowerSeries.log ℂ))
          (InterpolationMatrix.exponentVector b) t.1.1 t.2.1 t.2.2 *
          PowerSeries.coeff (s - t.2.2) ((periodMonomial j ω h a).coeff t.1.1) := by
  classical
  rw [matrix_entry_translation r T j s ω b h a S hp, Fintype.sum_sigma]
  simp only [Fintype.sum_prod_type]
  rw [← Finset.sum_coe_sort]
  apply Finset.sum_congr rfl
  intro A hA
  apply Finset.sum_congr rfl
  intro d hd
  rw [Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk, ← Fin.sum_univ_eq_sum_range]

theorem det_dependent_row_sum {ι : Type*} [Fintype ι] [DecidableEq ι]
    {δ : ι → Type*} [∀ i, Fintype (δ i)]
    (B : ∀ i, δ i → ℂ) (C : ∀ i, δ i → ι → ℂ) :
    Matrix.det (fun i j => ∑ t, B i t * C i t j) =
      ∑ f : (∀ i, δ i), (∏ i, B i (f i)) * Matrix.det (fun i j => C i (f i) j) := by
  classical
  have hm := (Matrix.detRowAlternating : (ι → ℂ) [⋀^ι]→ₗ[ℂ] ℂ).toMultilinearMap.map_sum
    (fun i t => B i t • C i t)
  calc
    _ = Matrix.det (fun i => ∑ t, B i t • C i t) := by
      congr 1
      funext i j
      simp
    _ = ∑ f : (∀ i, δ i), Matrix.det (fun i => B i (f i) • C i (f i)) := hm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro f hf
      exact Matrix.det_mul_column (fun i => B i (f i)) (fun i j => C i (f i) j)

theorem det_matrix_translation {ι : Type*} [Fintype ι] [DecidableEq ι]
    {m : ℕ} (r : Fin m → ℂ) (T : Fin m → ℕ)
    (j s : ι → ℕ) (ω : ℂ) (b : ι → Fin m → ℕ)
    (h : ι → ℕ) (a : ι → Fin m → ℕ) (S : Finset (Fin m →₀ ℕ))
    (hp : ∀ i c, (periodMonomial (j i) ω (h c) (a c)).support ⊆ S) :
    Matrix.det (fun i c => InterpolationMatrix.entry r
      (fun k => InterpolationMatrix.truncatedLog (T k)) (j i) (s i) (b i) (h c) (a c)) =
      ∑ f : (∀ i, RowChoices S (InterpolationMatrix.exponentVector (b i)) (s i)),
        (∏ i, rowScalar (fun k => (j i : ℂ) * (r k - ω))
          (fun k => tail (T k) (PowerSeries.log ℂ))
          (InterpolationMatrix.exponentVector (b i)) (f i).1.1 (f i).2.1 (f i).2.2) *
          Matrix.det (fun i c => PowerSeries.coeff (s i - (f i).2.2)
            ((periodMonomial (j i) ω (h c) (a c)).coeff (f i).1.1)) := by
  have he : (fun i c => InterpolationMatrix.entry r
      (fun k => InterpolationMatrix.truncatedLog (T k)) (j i) (s i) (b i) (h c) (a c)) =
      (fun i c => ∑ t : RowChoices S (InterpolationMatrix.exponentVector (b i)) (s i),
        rowScalar (fun k => (j i : ℂ) * (r k - ω))
          (fun k => tail (T k) (PowerSeries.log ℂ))
          (InterpolationMatrix.exponentVector (b i)) t.1.1 t.2.1 t.2.2 *
          PowerSeries.coeff (s i - t.2.2) ((periodMonomial (j i) ω (h c) (a c)).coeff t.1.1)) := by
    funext i c
    exact matrix_entry_translation_choices r T (j i) (s i) ω (b i) (h c) (a c) S (hp i c)
  rw [he]
  exact det_dependent_row_sum _ _

end PiExponent.MatrixTranslation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogTailAnalytic
import OAI.NumberTheory.PiExponent.Approximation.ApproximationCenters
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

namespace OAI

namespace PiExponent.MatrixTranslationBounds

open scoped BigOperators
open RowTranslation

noncomputable def weight {σ : Type*} [Fintype σ] (w : σ → ℝ) (a : σ → ℕ) : ℝ :=
  ∑ i, w i * a i

theorem error_power_product_le {σ : Type*} [Fintype σ]
    (ε : σ → ℂ) (e : σ → ℕ) (w : σ → ℝ) (C ν : ℝ)
    (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    (∏ i, ‖ε i‖ ^ e i) ≤ Real.exp (∑ i, (e i : ℝ) * (C - ν * w i)) := by
  rw [Real.exp_sum]
  apply Finset.prod_le_prod₀ (fun i hi => by positivity)
  intro i hi
  rw [Real.exp_nat_mul]
  exact pow_le_pow_left₀ (norm_nonneg _) (hε i) _

theorem norm_rowScalar_exp_basic {σ : Type*} [Fintype σ] [DecidableEq σ]
    (ε : σ → ℂ) (T : σ → ℕ) (β a : σ →₀ ℕ)
    (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (w : σ → ℝ) (C ν : ℝ)
    (hT : ∀ i, 1 ≤ T i) (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    ‖rowScalar ε (fun i => tail (T i) (PowerSeries.log ℂ)) β a d k‖ ≤
      Real.exp ((∑ i, a i : ℕ) * Real.log 4 +
        (∑ i, ((a i - β i - d i : ℕ) : ℝ) * (C - ν * w i)) +
          (k : ℝ) * Real.log 2) := by
  have hτ := LogTailAnalytic.norm_coeff_prod_formal_logTail_le Finset.univ T
    (fun i => (d i : ℕ)) (fun i hi => hT i) k
  apply (norm_rowScalar_le ε _ β a d k ((2 : ℝ) ^ k) hτ).trans
  calc
    _ ≤ (4 : ℝ) ^ (∑ i, a i) *
        Real.exp (∑ i, ((a i - β i - d i : ℕ) : ℝ) * (C - ν * w i)) * (2 : ℝ) ^ k :=
      mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left (error_power_product_le ε _ w C ν hε) (by positivity))
        (by positivity)
    _ = _ := by
      rw [Real.exp_add, Real.exp_add, Real.exp_nat_mul, Real.exp_nat_mul,
        Real.exp_log (by norm_num : (0 : ℝ) < 4), Real.exp_log (by norm_num : (0 : ℝ) < 2)]

theorem sum_exponents_le {σ : Type*} [Fintype σ] (w : σ → ℝ) (a : σ → ℕ)
    (H ws : ℝ) (hws : 0 < ws) (hw : ∀ i, ws ≤ w i) (ha : weight w a ≤ H) :
    ((∑ i, a i : ℕ) : ℝ) ≤ H / ws := by
  apply (le_div_iff₀ hws).2
  calc
    ((∑ i, a i : ℕ) : ℝ) * ws = ∑ i, ws * (a i : ℝ) := by
      simp only [Nat.cast_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i hi
      ring_nf
    _ ≤ weight w a := Finset.sum_le_sum (fun i hi =>
      mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _))
    _ ≤ H := ha

theorem residual_exponent_identity {σ : Type*} [Fintype σ]
    (a β : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (w : σ → ℝ) (C ν : ℝ) :
    (∑ i, ((a i - β i - d i : ℕ) : ℝ) * (C - ν * w i)) =
      C * ((∑ i, (a i - β i - d i) : ℕ) : ℝ) -
        ν * weight w (fun i => a i - β i) + ν * weight w (fun i => (d i : ℕ)) := by
  simp only [weight, Nat.cast_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i hi
  rw [Nat.cast_sub (Nat.le_of_lt_succ (d i).isLt)]
  ring_nf

theorem norm_rowScalar_exp_weighted {σ : Type*} [Fintype σ] [DecidableEq σ]
    (ε : σ → ℂ) (T : σ → ℕ) (β a : σ →₀ ℕ)
    (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (w : σ → ℝ)
    (C ν H ws v F : ℝ) (hC : 0 ≤ C) (hν : 0 ≤ ν)
    (hws : 0 < ws) (hv : 0 < v) (hF : 0 < F)
    (hw : ∀ i, ws ≤ w i) (ha : weight w (fun i => a i) ≤ H)
    (hk : (k : ℝ) ≤ H / v) (hT : ∀ i, 1 ≤ T i)
    (hTw : ∀ i, F * w i ≤ v * T i)
    (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    ‖rowScalar ε (fun i => tail (T i) (PowerSeries.log ℂ)) β a d k‖ ≤
      Real.exp (-ν * weight w (fun i => a i - β i) +
        H * (ν / F + Real.log 2 / v + (Real.log 4 + C) / ws)) := by
  by_cases hz : PowerSeries.coeff k (∏ i, tail (T i) (PowerSeries.log ℂ) ^ (d i : ℕ)) = 0
  · simp [rowScalar, hz, Real.exp_nonneg]
  have hbudget : weight w (fun i => (d i : ℕ)) ≤ H / F := by
    have hb := tail_weight_budget Finset.univ T (fun i => (d i : ℕ))
      (fun _ => PowerSeries.log ℂ) k w v F hv.le hF (fun i hi => hTw i) hz
    have hkv : v * (k : ℝ) ≤ H := by nlinarith [(le_div_iff₀ hv).mp hk]
    have hb' : weight w (fun i => (d i : ℕ)) ≤ v * k / F := by
      simpa [weight, mul_comm] using hb
    exact hb'.trans (div_le_div_of_nonneg_right hkv hF.le)
  have hsize := sum_exponents_le w (fun i => a i) H ws hws hw ha
  have hcount : ((∑ i, (a i - β i - d i) : ℕ) : ℝ) ≤ ((∑ i, a i : ℕ) : ℝ) := by
    exact_mod_cast Finset.sum_le_sum (fun i hi => (Nat.sub_le _ _).trans (Nat.sub_le _ _))
  have hlog2 : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  have hlog4 : 0 ≤ Real.log 4 := Real.log_nonneg (by norm_num)
  apply (norm_rowScalar_exp_basic ε T β a d k w C ν hT hε).trans
  apply Real.exp_le_exp.mpr
  rw [residual_exponent_identity]
  calc
    _ ≤ (Real.log 4 + C) * ((∑ i, a i : ℕ) : ℝ) -
        ν * weight w (fun i => a i - β i) + ν * (H / F) + (H / v) * Real.log 2 := by
      nlinarith [mul_le_mul_of_nonneg_left hcount hC,
        mul_le_mul_of_nonneg_left hbudget hν,
        mul_le_mul_of_nonneg_right hk hlog2]
    _ ≤ (Real.log 4 + C) * (H / ws) -
        ν * weight w (fun i => a i - β i) + ν * (H / F) + (H / v) * Real.log 2 := by
      nlinarith [mul_le_mul_of_nonneg_left hsize (add_nonneg hlog4 hC)]
    _ = _ := by ring_nf

theorem weight_sub_le_weight_tsub {σ : Type*} [Fintype σ]
    (w : σ → ℝ) (a β : σ → ℕ) (hw : ∀ i, 0 ≤ w i) :
    weight w a - weight w β ≤ weight w (fun i => a i - β i) := by
  simp only [weight, ← Finset.sum_sub_distrib]
  apply Finset.sum_le_sum
  intro i hi
  rw [← mul_sub]
  apply mul_le_mul_of_nonneg_left _ (hw i)
  by_cases h : β i ≤ a i
  · rw [Nat.cast_sub h]
  · have hle : a i ≤ β i := by omega
    rw [Nat.sub_eq_zero_of_le hle, Nat.cast_zero]
    exact sub_nonpos.mpr (by exact_mod_cast hle)

theorem norm_rowScalar_exp_weight_difference {σ : Type*} [Fintype σ] [DecidableEq σ]
    (ε : σ → ℂ) (T : σ → ℕ) (β a : σ →₀ ℕ)
    (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (w : σ → ℝ)
    (C ν H ws v F : ℝ) (hC : 0 ≤ C) (hν : 0 ≤ ν)
    (hws : 0 < ws) (hv : 0 < v) (hF : 0 < F)
    (hw : ∀ i, ws ≤ w i) (ha : weight w (fun i => a i) ≤ H)
    (hk : (k : ℝ) ≤ H / v) (hT : ∀ i, 1 ≤ T i)
    (hTw : ∀ i, F * w i ≤ v * T i)
    (hε : ∀ i, ‖ε i‖ ≤ Real.exp (C - ν * w i)) :
    ‖rowScalar ε (fun i => tail (T i) (PowerSeries.log ℂ)) β a d k‖ ≤
      Real.exp (-ν * (weight w (fun i => a i) - weight w (fun i => β i)) +
        H * (ν / F + Real.log 2 / v + (Real.log 4 + C) / ws)) := by
  apply (norm_rowScalar_exp_weighted ε T β a d k w C ν H ws v F
    hC hν hws hv hF hw ha hk hT hTw hε).trans
  apply Real.exp_le_exp.mpr
  have h := weight_sub_le_weight_tsub w (fun i => a i) (fun i => β i)
    (fun i => hws.le.trans (hw i))
  nlinarith [mul_le_mul_of_nonneg_left h hν]

theorem actual_error_exp {σ : Type*} (p : σ → ℤ) (q : σ → ℕ)
    (j K : ℕ) (ν : ℝ) (hK : 1 ≤ K) (hj : j ≤ K) (hν : 0 ≤ ν)
    (hq : ∀ i, 1 ≤ q i)
    (happrox : ∀ i, |Real.pi - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-ν)) :
    ∀ i, ‖(j : ℂ) * (approximatePeriod (p i) (q i) - logarithmicPeriod)‖ ≤
      Real.exp ((Real.log (2 * (K : ℝ)) + ν) - ν * (⌈Real.log (q i)⌉₊ : ℝ)) := by
  intro i
  have h := norm_center_error_exp ν hν (hq i) hj (happrox i)
  have hKpos : (0 : ℝ) < 2 * K := by exact_mod_cast (by omega : 0 < 2 * K)
  convert h using 1
  rw [sub_eq_add_neg, Real.exp_add, Real.exp_add, Real.exp_log hKpos]
  congr 1
  ring_nf

noncomputable def truncationOrder (F v w : ℝ) : ℕ := ⌈F * w / v⌉₊

theorem truncationOrder_pos {F v w : ℝ} (hF : 0 < F) (hv : 0 < v) (hw : 0 < w) :
    1 ≤ truncationOrder F v w := by
  exact Nat.ceil_pos.mpr (div_pos (mul_pos hF hw) hv)

theorem truncationOrder_budget {F v w : ℝ} (hv : 0 < v) :
    F * w ≤ v * truncationOrder F v w := by
  have h := Nat.le_ceil (F * w / v)
  have h' := (div_le_iff₀ hv).mp h
  simpa [truncationOrder, mul_comm] using h'

end PiExponent.MatrixTranslationBounds

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.MixedSectionExtension
import OAI.NumberTheory.PiExponent.Approximation.TensorMixedSection

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

theorem LineBundle.divisible_mixed_extension [IsIntegral X] [CompactSpace X] (L M : LineBundle X)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (w : Γ(M.sheaf,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow (n+1)).tensor M).sheaf,
      sectionOpen X t ≤ sectionOpen X s ∧
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow (n+1)).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s (n+1)).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s))) w := by
  obtain ⟨N,hN⟩ := L.mixed_extension M s hD w
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht⟩ := hN n hn
  let q := tensorSection s t ≫ (lineTensorAssoc L (L.pow n) M).inv
  refine ⟨q,?_,?_⟩
  · change SectionOpens.isoOpen (tensorSection s t ≫ (lineTensorAssoc L (L.pow n) M).symm.hom) ≤ _
    erw [SectionOpens.isoOpen_postcomp,section_open L ((L.pow n).tensor M)]
    exact inf_le_left
  · let D := sectionOpen X s
    change (lineTensorAssoc L (L.pow n) M).inv.app D ((tensorSection s t).app D (1 : Γ(X,D))) = _
    have h := (section_apply s t D).trans
      (congrArg (pure L.sheaf ((L.pow n).tensor M).sheaf D (s.app D (1 : Γ(X,D)))) ht)
    exact (congrArg ((lineTensorAssoc L (L.pow n) M).inv.app D) h).trans
      ((assoc_inv_pure L (L.pow n) M D _ _ w).trans
       (congrArg (fun z => pure (L.pow (n+1)).sheaf M.sheaf D z w) (power_succ_apply s n D).symm))

theorem LineBundle.mixed_frame_extension [IsIntegral X] [CompactSpace X] (L M : LineBundle X)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (e : M.sheaf.restrict (sectionOpen X s).ι ≅ O (sectionOpen X s).toScheme) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow (n+1)).tensor M).sheaf,
      sectionOpen X t = sectionOpen X s ∧
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow (n+1)).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s (n+1)).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)))
          (openSectionEquiv M.sheaf (sectionOpen X s) e.inv) := by
  obtain ⟨N,hN⟩ := L.divisible_mixed_extension M s hD
    (openSectionEquiv M.sheaf (sectionOpen X s) e.inv)
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht,hv⟩ := hN n hn
  refine ⟨t,le_antisymm ht ?_,hv⟩
  have hi : IsIso (restrictSection (sectionOpen X s).ι (powerSection s (n+1))) := by
    have hs := L.sectionOpen_power s (by omega : 0 < n+1)
    exact isIso_restricted_section _ _ hs
  exact mixed_value_open (sectionOpen X s) (powerSection s (n+1)) e.inv t hv

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PowerSectionExtension
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure
variable {X : Scheme.{0}}

theorem local_affine_mixed_extension (L M : LineBundle X) (U : X.Opens) [IsAffine U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) (d : M.sheaf.restrict U.ι ≅ O U.toScheme)
    (s : O X ⟶ L.sheaf)
    (w : Γ(M.sheaf, U.ι ''ᵁ (U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))))) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O U.toScheme ⟶ (((L.pow n).tensor M).sheaf.restrict U.ι),
      let V := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
      (((L.pow n).tensor M).sheaf).presheaf.map (homOfLE (U.ι_image_le V)).op
        (openSectionEquiv _ U t) =
      pure (L.pow n).sheaf M.sheaf (U.ι ''ᵁ V) ((powerSection s n).app (U.ι ''ᵁ V) (1 : Γ(X,U.ι ''ᵁ V))) w := by
  let V := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
  let b : Γ(U.toScheme,V) := d.hom.app V w
  let f : Γ(V.toScheme,⊤) := V.topIso.inv b
  obtain ⟨N,hN⟩ := local_affine_power_extension U e s f
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht⟩ := hN n hn
  let q : O U.toScheme ⟶ (((L.pow n).tensor M).sheaf.restrict U.ι) :=
    TensorPure.tensorSection t d.inv ≫ (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv
  refine ⟨q,?_⟩
  change (((L.pow n).tensor M).sheaf).presheaf.map (homOfLE (U.ι_image_le V)).op
    (openSectionEquiv _ U q) = _
  erw [openSectionEquiv_restrict_value ((L.pow n).tensor M).sheaf U q V]
  have he := congrArg (openSectionEquiv ((L.pow n).sheaf.restrict U.ι) V) ht
  erw [openSectionEquiv_restrict t V,
    openSectionEquiv_scalar ((L.pow n).sheaf.restrict U.ι) V f
      (restrictSection V.ι (restrictSection U.ι (powerSection s n))),
    openSectionEquiv_restrict (restrictSection U.ι (powerSection s n)) V] at he
  have hf : V.topIso.hom f = b := Iso.inv_hom_id_apply _ _
  rw [hf] at he
  have hp : (restrictSection U.ι (powerSection s n)).app V (1 : Γ(U.toScheme,V)) =
      (powerSection s n).app (U.ι ''ᵁ V) (1 : Γ(X,U.ι ''ᵁ V)) := by
    change (powerSection s n).app (U.ι ''ᵁ V) ((U.ι.appIso V).inv (1 : Γ(U.toScheme,V))) = _
    rw [map_one]
  have he := he.trans (congrArg (fun z : Γ((L.pow n).sheaf.restrict U.ι, V) => (b : Γ(U.toScheme,V)) • z) hp)
  apply (ConcreteCategory.bijective_of_isIso
    (((Scheme.Modules.toPresheaf U.toScheme).mapIso
      (moduleTensorRestrict U (L.pow n).sheaf M.sheaf)).app (op V)).hom).injective
  change (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).hom.app V
      ((moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv.app V
        ((TensorPure.tensorSection t d.inv).app V (1 : Γ(U.toScheme,V)))) = _
  have hc : (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).hom.app V
      ((moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv.app V
        ((TensorPure.tensorSection t d.inv).app V (1 : Γ(U.toScheme,V)))) = (TensorPure.tensorSection t d.inv).app V (1 : Γ(U.toScheme,V)) := by
    change ((moduleTensorRestrict U (L.pow n).sheaf M.sheaf).inv ≫
      (moduleTensorRestrict U (L.pow n).sheaf M.sheaf).hom).app V _ = _
    rw [Iso.inv_hom_id]
    rfl
  erw [hc,TensorPure.section_apply t d.inv V]
  refine (congrArg (fun z => pure ((L.pow n).sheaf.restrict U.ι) (M.sheaf.restrict U.ι) V
    z (d.inv.app V (1 : Γ(U.toScheme,V)))) he).trans ?_
  erw [pure_smul_left,← pure_smul_right]
  have hd : b • d.inv.app V (1 : Γ(U.toScheme,V)) = w := by
    erw [← d.inv.app_smul b (1 : Γ(U.toScheme,V)),smul_eq_mul,mul_one]
    change d.inv.app V (d.hom.app V w) = w
    change (d.hom ≫ d.inv).app V w = w
    rw [Iso.hom_inv_id]
    rfl
  erw [hd]
  exact (restrict_pure U (L.pow n).sheaf M.sheaf V _ w).symm

theorem LineBundle.finite_cover_mixed_extension [IsIntegral X] (L M : LineBundle X)
    {ι : Type*} [Fintype ι] [Nonempty ι] (U : ι → X.Opens)
    (hcover : (⊤ : X.Opens) ≤ iSup U)
    (haff : ∀ i, IsAffine (U i).toScheme) (hU : ∀ i, (U i : Set X).Nonempty)
    (e : ∀ i, L.sheaf.restrict (U i).ι ≅ O (U i).toScheme)
    (d : ∀ i, M.sheaf.restrict (U i).ι ≅ O (U i).toScheme)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (w : Γ(M.sheaf, sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow n).tensor M).sheaf,
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow n).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s n).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s))) w := by
  classical
  let D := sectionOpen X s
  let V (i : ι) := (U i).toScheme.basicOpen (coefficient (e i) (restrictSection (U i).ι s))
  let W (i : ι) := (U i).ι ''ᵁ V i
  have hV (i : ι) : V i = (U i).ι ⁻¹ᵁ D := (preimage_isoOpen s (U i).ι (e i)).symm
  have hW_eq (i : ι) : W i = U i ⊓ D := by
    simp only [W,hV,Scheme.Hom.image_preimage_eq_opensRange_inf,Scheme.Opens.opensRange_ι]
  have hWU (i : ι) : W i ≤ U i := (U i).ι_image_le (V i)
  have hWD (i : ι) : W i ≤ D := (hW_eq i).le.trans inf_le_right
  have hW (i : ι) : (W i : Set X).Nonempty := by
    rw [hW_eq]
    exact nonempty_preirreducible_inter (U i).isOpen D.isOpen (hU i) hD
  let wi (i : ι) : Γ(M.sheaf,W i) := M.sheaf.presheaf.map (homOfLE (hWD i)).op w
  have hh (i : ι) := @local_affine_mixed_extension X L M (U i) (haff i) (e i) (d i) s (wi i)
  choose N hN using hh
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  have hn' (i : ι) : N i ≤ n := (Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn
  choose t ht using fun i => hN i n (hn' i)
  let P := ((L.pow n).tensor M)
  let target : Γ(P.sheaf,D) := pure (L.pow n).sheaf M.sheaf D
    ((powerSection s n).app D (1 : Γ(X,D))) w
  have heq (i : ι) : P.sheaf.presheaf.map (homOfLE (hWU i)).op
      (openSectionEquiv P.sheaf (U i) (t i)) =
      P.sheaf.presheaf.map (homOfLE (hWD i)).op target := by
    refine (ht i).trans ?_
    have hr := pure_restrict (L.pow n).sheaf M.sheaf (homOfLE (hWD i))
      ((powerSection s n).app D (1 : Γ(X,D))) w
    have hp := section_value_natural (powerSection s n) (homOfLE (hWD i))
    exact (congrArg (fun z => pure (L.pow n).sheaf M.sheaf (W i) z (wi i)) hp).symm.trans hr.symm
  obtain ⟨g,hg,-⟩ := P.glue_dense_subopens D U W hcover hWU hWD hW
    (fun i => openSectionEquiv P.sheaf (U i) (t i)) target heq
  refine ⟨(moduleSectionEquiv P.sheaf).symm g,?_⟩
  have H := section_value_natural ((moduleSectionEquiv P.sheaf).symm g)
    (homOfLE (show D ≤ ⊤ from le_top))
  have Htop : ((moduleSectionEquiv P.sheaf).symm g).app ⊤ (1 : Γ(X,⊤)) = g :=
    (moduleSectionEquiv P.sheaf).apply_symm_apply g
  rw [Htop] at H
  exact H.symm.trans hg.2

theorem LineBundle.mixed_extension [IsIntegral X] [CompactSpace X] (L M : LineBundle X)
    (s : O X ⟶ L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (w : Γ(M.sheaf,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow n).tensor M).sheaf,
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        pure (L.pow n).sheaf M.sheaf (sectionOpen X s)
          ((powerSection s n).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s))) w := by
  classical
  choose U hUx he hd using common_affine_frames L M
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (U x).1 : X → Set X) (fun x => (U x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hUx x⟩)
  have hic (x : X) : ∃ i ∈ I, x ∈ (U i).1 := by
    obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
    exact ⟨i,hi,hx⟩
  have : Nonempty I := by
    obtain ⟨x,-⟩ := hD
    obtain ⟨i,hi,-⟩ := hic x
    exact ⟨⟨i,hi⟩⟩
  exact L.finite_cover_mixed_extension M (fun i : I => (U i.val).1)
    (by intro x _; obtain ⟨i,hi,hx⟩ := hic x; exact Opens.mem_iSup.mpr ⟨⟨i,hi⟩,hx⟩)
    (fun i => (U i.val).2) (fun i => ⟨i.val,hUx i.val⟩)
    (fun i => Classical.choice (he i.val)) (fun i => Classical.choice (hd i.val)) s hD w

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.MixedFrameExtension
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologySections

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.TensorPure PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

theorem LineBundle.mixed_section_open_extension [IsIntegral X] [CompactSpace X]
    (L M : LineBundle X) (s : O X ⟶ L.sheaf)
    (hne : (sectionOpen X s : Set X).Nonempty)
    (w : O (sectionOpen X s).toScheme ⟶ M.sheaf.restrict (sectionOpen X s).ι) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : O X ⟶ ((L.pow (n+1)).tensor M).sheaf,
      sectionOpen X t = (sectionOpen X s).ι ''ᵁ isoOpen w := by
  let U := sectionOpen X s
  obtain ⟨N,hN⟩ := L.divisible_mixed_extension M s hne (openSectionEquiv M.sheaf U w)
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨t,ht,hv⟩ := hN n hn
  have hi : IsIso (restrictSection U.ι (powerSection s (n+1))) :=
    isIso_restricted_section _ _ (L.sectionOpen_power s (by omega))
  have hpre : U.ι ⁻¹ᵁ isoOpen t = isoOpen w := by
    rw [← isoOpen_restrictSection]
    have hval := mixed_value_restrict U (powerSection s (n+1)) w t hv
    have hpost := isoOpen_postcomp (tensorSection (restrictSection U.ι (powerSection s (n+1))) w)
      (moduleTensorRestrict U (L.pow (n+1)).sheaf M.sheaf).symm
    have hopen := section_open ((L.pow (n+1)).restrict U.ι) (M.restrict U.ι)
      (restrictSection U.ι (powerSection s (n+1))) w
    refine (congrArg isoOpen hval).trans (hpost.trans (hopen.trans ?_))
    have he : isoOpen (restrictSection U.ι (powerSection s (n+1))) = ⊤ := by
      apply top_unique
      intro x _
      apply (mem_isoOpen_iff _ x).mpr
      exact ⟨⊤, trivial, by infer_instance⟩
    exact (congrArg (fun V : U.toScheme.Opens => V ⊓ isoOpen w) he).trans (top_inf_eq _)
  refine ⟨t,?_⟩
  change isoOpen t = _
  rw [← hpre,Scheme.Hom.image_preimage_eq_opensRange_inf,Scheme.Opens.opensRange_ι]
  exact (inf_eq_right.mpr ht).symm
end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Geometry.SheafificationUnitIso

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open PiExponentSeshadri.TensorPure
variable {X : Scheme}

def lineTensorPresheafRestrictFrame (L : LineBundle X) (N : X.Modules)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    (modulePresheafRestrict U.ι).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val) ≅
        (N.restrict U.ι).val := by
  let : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  let ep : (modulePresheafRestrict U.ι).obj L.sheaf.val ≅
      𝟙_ (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    (SheafOfModules.forget _).mapIso e
  exact modulePresheafTensorRestrict U L.sheaf.val N.val ≪≫
    tensorIso ep (Iso.refl _) ≪≫ λ_ _

lemma lineTensorPresheaf_unit_restrict_isIso (L : LineBundle X) (N : X.Modules)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    IsIso ((modulePresheafRestrict U.ι).map
      ((adj X).unit.app
        (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val))) := by
  let P := PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  have hη : IsIso ((adj U.toScheme).unit.app (R.obj P)) :=
    sheafification_unit_isIso_of_iso (R.obj P) (N.restrict U.ι)
      (lineTensorPresheafRestrictFrame L N U e)
  have hh : IsIso (R.map ((adj X).unit.app P) ≫
      ((moduleSheafificationRestrict U.ι).hom.app P).val) := by
    erw [sheafify_restrict_unit]
    exact hη
  let V : U.toScheme.Modules ⥤ PresheafOfModules U.toScheme.ringCatSheaf.obj :=
    SheafOfModules.forget U.toScheme.ringCatSheaf
  let hv : IsIso (C := PresheafOfModules U.toScheme.ringCatSheaf.obj)
      (((moduleSheafificationRestrict U.ι).hom.app P).val) :=
    (V.mapIso ((moduleSheafificationRestrict U.ι).app P)).isIso_hom
  exact (@isIso_comp_right_iff (PresheafOfModules U.toScheme.ringCatSheaf.obj)
    _ _ _ _ _ _ hv).mp hh

lemma sheafification_tensor_left_line_unit_isIso (M : X.Modules) (L : LineBundle X)
    (N : X.Modules) :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) (𝟙 M.val)
        ((adj X).unit.app
          (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val)))) := by
  let P := PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.val
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules :=
    PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (adj X).unit.app P
  let Q := (F ⋙ SheafOfModules.forget X.ringCatSheaf ⋙
    PresheafOfModules.restrictScalars (𝟙 X.ringCatSheaf.obj)).obj P
  let g := PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) (𝟙 M.val) η
  apply PiExponent.NumericalAmpleness.isIso_of_locally_isIso
  intro x
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
  refine ⟨U,hx,?_⟩
  let R : PresheafOfModules X.ringCatSheaf.obj ⥤
      PresheafOfModules U.toScheme.ringCatSheaf.obj := modulePresheafRestrict U.ι
  let S : PresheafOfModules U.toScheme.ringCatSheaf.obj ⥤ U.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)
  let : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  have : IsIso (R.map η) := lineTensorPresheaf_unit_restrict_isIso L N U e
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict U.ι) g).mpr
  change IsIso (S.map (R.map g))
  have heq := modulePresheafTensorRestrict_natural U (𝟙 M.val) η
  let : IsIso (S.map (modulePresheafTensorRestrict U M.val P).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U M.val P)).isIso_hom
  let : IsIso (S.map (modulePresheafTensorRestrict U M.val Q).hom) :=
    (S.mapIso (modulePresheafTensorRestrict U M.val Q)).isIso_hom
  have hcomp : IsIso (S.map (R.map g ≫
      (modulePresheafTensorRestrict U M.val Q).hom)) := by
    erw [heq, S.map_comp]
    have ht : IsIso (S.map
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
        (R.map (𝟙 M.val)) (R.map η))) := by
      rw [R.map_id]
      change IsIso (S.map ((𝟙 (R.obj M.val)) ⊗ₘ (R.map η)))
      infer_instance
    exact (inferInstance : IsIso (C := U.toScheme.Modules)
      (S.map (modulePresheafTensorRestrict U M.val P).hom ≫ S.map
        (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := U.toScheme.presheaf)
          (R.map (𝟙 M.val)) (R.map η))))
  erw [S.map_comp] at hcomp
  exact (isIso_comp_right_iff (C := U.toScheme.Modules) _ _).mp hcomp

def sheafificationTensorLeftLinePair (M : X.Modules) (L N : LineBundle X) :
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
      (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M.val
        (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.sheaf.val)) ≅
    moduleTensor X M (moduleTensor X L.sheaf N.sheaf) := by
  let P := PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) L.sheaf.val N.sheaf.val
  let F := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let η := (adj X).unit.app P
  let ht : IsIso (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom
      (R := X.presheaf) (𝟙 M.val) η)) := sheafification_tensor_left_line_unit_isIso M L N.sheaf
  exact @asIso _ _ _ _ (F.map (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
    (𝟙 M.val) η)) ht

def moduleLineTensorAssoc (M : X.Modules) (L N : LineBundle X) :
    moduleTensor X (moduleTensor X M L.sheaf) N.sheaf ≅
      moduleTensor X M (moduleTensor X L.sheaf N.sheaf) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (sheafificationTensorRight (M.val ⊗ L.sheaf.val) N).symm ≪≫
    (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso
      (α_ M.val L.sheaf.val N.sheaf.val) ≪≫
    sheafificationTensorLeftLinePair M L N

def moduleTwistPowerIso (L : LineBundle X) (M : X.Modules) : ∀ n : ℕ,
    (moduleTwistFunctor L n).obj M ≅ moduleTensor X M (modulePow X L.sheaf n)
  | 0 => (moduleTensorRightUnit M).symm
  | n+1 => moduleTensorIso (moduleTwistPowerIso L M n) (Iso.refl L.sheaf) ≪≫
      moduleLineTensorAssoc M (L.pow n) L ≪≫
      moduleTensorIso (Iso.refl M) (moduleTensorComm (modulePow X L.sheaf n) L.sheaf)

def moduleTwistPowerMulIso (L : LineBundle X) (M : X.Modules) (d n : ℕ) :
    (moduleTwistFunctor (L.pow d) n).obj M ≅ (moduleTwistFunctor L (d*n)).obj M :=
  moduleTwistPowerIso (L.pow d) M n ≪≫
    moduleTensorIso (Iso.refl M) (linePowerMul L d n) ≪≫
      (moduleTwistPowerIso L M (d*n)).symm

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponent.FiniteGlobalPresentation

private def presentationOfIso (X : Scheme.{0})
    {M N : SheafOfModules X.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

theorem pullback_isFinitePresentation {X Y : Scheme.{0}} (f : Y ⟶ X)
    (M : X.Modules) [M.IsFinitePresentation] :
    ((Scheme.Modules.pullback f).obj M).IsFinitePresentation := by
  apply isFinitePresentation_of_localPresentations
  intro y
  obtain ⟨U, hy, P, hP⟩ := exists_local_finitePresentation M (f y)
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤
      SheafOfModules (f ⁻¹ᵁ U).toScheme.ringCatSheaf :=
    Scheme.Modules.pullback (f ∣_ U)
  let : PreservesColimitsOfSize.{0,0} F :=
    (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).leftAdjoint_preservesColimits
  let Q := P.map F (pullbackUnitIso (f ∣_ U)).symm
  let e := (pullbackRestrictNatIso f U).app M
  exact ⟨f ⁻¹ᵁ U, hy, presentationOfIso (f ⁻¹ᵁ U).toScheme e.symm Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.TwistPresentations
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoherentExtFiniteness

namespace OAI

namespace PiExponent.NegativeTwistPresentations
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport.TwistPresentations
variable {X : Scheme.{0}}

def cancelIso (M : X.Modules) (L N : LineBundle X)
    (e : moduleTensor X L.sheaf N.sheaf ≅ structureSheaf X) :
    moduleTensor X (moduleTensor X M L.sheaf) N.sheaf ≅ M :=
  moduleLineTensorAssoc M L N ≪≫ moduleTensorIso (Iso.refl M) e ≪≫ moduleTensorRightUnit M

variable (L N : LineBundle X) {M : X.Modules} {n : ℕ}
    (s : ((moduleTwistFunctor L n).obj M).GeneratingSections)
    (e : moduleTensor X (L.pow n).sheaf N.sheaf ≅ structureSheaf X)

def presentationMap : moduleTensor X (SheafOfModules.free s.I) N.sheaf ⟶ M :=
  moduleTensorMap (s.π ≫ (moduleTwistPowerIso L M n).hom) (𝟙 N.sheaf) ≫
    (cancelIso M (L.pow n) N e).hom

instance presentationMap_epi : Epi (presentationMap L N s e) := by
  let g : (SheafOfModules.free s.I : X.Modules) ⟶ moduleTensor X M (L.pow n).sheaf :=
    s.π ≫ (moduleTwistPowerIso L M n).hom
  let : Epi (C := X.Modules) s.π := s.epi
  let hg : Epi (C := X.Modules) g := epi_comp (C := X.Modules) s.π (moduleTwistPowerIso L M n).hom
  let : Epi (C := X.Modules) (moduleTensorMap g (𝟙 N.sheaf)) :=
    @moduleTensorMap_epi X _ _ g hg N
  exact epi_comp (C := X.Modules) (moduleTensorMap g (𝟙 N.sheaf))
    (cancelIso M (L.pow n) N e).hom

def middleIsoBiproduct [Fintype s.I] [HasFiniteBiproducts X.Modules] :
    moduleTensor X (SheafOfModules.free s.I) N.sheaf ≅ ⨁ (fun _ : s.I => N.sheaf) :=
  twistFreeIsoBiproduct N 1 s.I ≪≫
    biproduct.mapIso (fun _ : s.I => moduleTensorRightUnit N.sheaf)

theorem middle_isFinitePresentation [hs : s.IsFiniteType] :
    (moduleTensor X (SheafOfModules.free s.I) N.sheaf).IsFinitePresentation := by
  let : Finite s.I := hs.finite
  have := PiExponent.FiniteGlobalPresentation.free_isFinitePresentation X s.I
  exact PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation N 1
    (SheafOfModules.free s.I)

theorem kernel_isFinitePresentation [IsLocallyNoetherian X] [M.IsFinitePresentation]
    [s.IsFiniteType] : (kernel (presentationMap L N s e)).IsFinitePresentation := by
  have := middle_isFinitePresentation L N s
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  exact PiExponent.FiniteGlobalPresentation.kernel_isFinitePresentation (presentationMap L N s e)

theorem presentation_shortExact :
    (ShortComplex.mk (kernel.ι (presentationMap L N s e)) (presentationMap L N s e)
      (kernel.condition (presentationMap L N s e))).ShortExact :=
  { exact := ShortComplex.exact_kernel (presentationMap L N s e) }

theorem middle_cohomology_finite (p : X ⟶ Spec (CommRingCat.of ℂ)) [hs : s.IsFiniteType]
    (q : ℕ)
    (hN : letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q)) :
    letI := Module.compHom
      (cohomology (moduleTensor X (SheafOfModules.free s.I) N.sheaf) q) (baseScalars p)
    FiniteDimensional ℂ (cohomology (moduleTensor X (SheafOfModules.free s.I) N.sheaf) q) := by
  let : Finite s.I := hs.finite
  let : Fintype s.I := Fintype.ofFinite s.I
  let : HasFiniteBiproducts X.Modules := Abelian.hasFiniteBiproducts
  let B := ⨁ (fun _ : s.I => N.sheaf)
  let := Module.compHom (cohomology B q) (baseScalars p)
  let := Module.compHom
    (cohomology (moduleTensor X (SheafOfModules.free s.I) N.sheaf) q) (baseScalars p)
  have : FiniteDimensional ℂ (cohomology B q) :=
    CoherentExtFiniteness.cohomology_finite_of_biproduct p
      (biproduct.isBilimit (fun _ : s.I => N.sheaf)) q (fun _ => hN)
  exact Module.Finite.of_surjective (cohomologyIso p (middleIsoBiproduct L N s) q).symm.toLinearMap
    (cohomologyIso p (middleIsoBiproduct L N s) q).symm.surjective

def coherentFinitePresentation [IsLocallyNoetherian X] [M.IsFinitePresentation]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [s.IsFiniteType]
    (hN : ∀ q, letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q)) :
    CoherentExtFiniteness.CoherentFinitePresentation p M where
  kernel := kernel (presentationMap L N s e)
  kernel_coherent := kernel_isFinitePresentation L N s e
  middle := moduleTensor X (SheafOfModules.free s.I) N.sheaf
  left := kernel.ι (presentationMap L N s e)
  right := presentationMap L N s e
  comp_zero := kernel.condition (presentationMap L N s e)
  shortExact := presentation_shortExact L N s e
  middle_finite := fun q => middle_cohomology_finite L N s p q (hN q)

end
end PiExponent.NegativeTwistPresentations

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.TwistGlobalExtension
import OAI.NumberTheory.PiExponent.Approximation.TwistPowerSection
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames
variable {X : Scheme}

theorem LineBundle.noetherian_power_extension [NoetherianSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (f : Γ(X,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      t.app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) =
        f • (powerSection s n).app (sectionOpen X s) (1 : Γ(X,sectionOpen X s)) := by
  have : (structureSheaf X).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  have : (structureSheaf X).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (structureSheaf X)).choose.isQuasicoherent
  obtain ⟨N, hN⟩ := PiExponent.TwistGlobalExtension.global_twist_extension_native L s
    (structureSheaf X) f
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨z, hz⟩ := hN n hn
  let P := (moduleTwistFunctor L n).obj (structureSheaf X)
  let Q := modulePow X L.sheaf n
  let D := sectionOpen X s
  let e := moduleTwistUnitIso L n
  let t : GlobalSections X Q := (moduleSectionEquiv Q).symm (e.hom.app ⊤ z)
  refine ⟨t, ?_⟩
  have htop : t.app ⊤ (1 : Γ(X,⊤)) = e.hom.app ⊤ z :=
    (moduleSectionEquiv Q).apply_symm_apply _
  have ht : Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op
      (e.hom.app ⊤ z) = t.app D (1 : Γ(X,D)) :=
    (congrArg (fun x : Γ(Q,⊤) =>
      Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op x) htop).symm.trans
        (section_value_natural t (homOfLE (show D ≤ ⊤ from le_top)))
  have he := CategoryTheory.congr_fun
    (e.hom.mapPresheaf.naturality (homOfLE (show D ≤ ⊤ from le_top)).op) z
  change e.hom.app D (P.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op z) =
    Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op (e.hom.app ⊤ z) at he
  have hp := moduleTwistSection_unitIso_app L s n D f
  calc
    t.app D (1 : Γ(X,D)) =
        Q.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op (e.hom.app ⊤ z) := ht.symm
    _ = e.hom.app D (P.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op z) := he.symm
    _ = e.hom.app D (((moduleTwistSection L s n).app (structureSheaf X)).app D f) :=
      congrArg (fun x => e.hom.app D x) hz
    _ = (powerSection s n).app D f := hp
    _ = f • (powerSection s n).app D (1 : Γ(X,D)) := by
      have hm := (powerSection s n).app_smul (r := f) (x := (1 : Γ(X,D)))
      change (powerSection s n).app D (show Γ(X,D) from f * 1) = _ at hm
      exact (congrArg ((powerSection s n).app D) (mul_one f)).symm.trans hm

theorem LineBundle.noetherian_power_extension_ratio [NoetherianSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (f : Γ((sectionOpen X s).toScheme,⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      restrictSection (sectionOpen X s).ι t = scalarEnd f ≫
        restrictSection (sectionOpen X s).ι (powerSection s n) := by
  obtain ⟨N, hN⟩ := L.noetherian_power_extension s ((sectionOpen X s).topIso.hom f)
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨t, ht⟩ := hN n hn
  refine ⟨t, ?_⟩
  apply (openSectionEquiv (modulePow X L.sheaf n) (sectionOpen X s)).injective
  erw [openSectionEquiv_restrict, openSectionEquiv_scalar, openSectionEquiv_restrict]
  exact ht

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmpleness
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry

def curveDegree {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (C : IntegralCurve X) : ℤ :=
  eulerCharacteristic (C.embedding ≫ p) 1
    ((Scheme.Modules.pullback C.embedding).obj L.sheaf) -
  eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme)

def IntegralCurve.mapClosed {X Y : Scheme.{0}} (C : IntegralCurve Y)
    (i : Y ⟶ X) [IsClosedImmersion i] : IntegralCurve X where
  scheme := C.scheme
  embedding := C.embedding ≫ i
  closedImmersion := inferInstance
  integral := C.integral
  dimension := C.dimension

theorem curveDegree_mapClosed {X Y : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (i : Y ⟶ X) [IsClosedImmersion i] (C : IntegralCurve Y) :
    curveDegree p L (C.mapClosed i) = curveDegree (i ≫ p) (L.pullback i) C := by
  unfold curveDegree IntegralCurve.mapClosed LineBundle.pullback
  simp only [Category.assoc]
  congr 1
  exact eulerCharacteristic_iso (C.embedding ≫ i ≫ p)
    ((Scheme.Modules.pullbackComp C.embedding i).app L.sheaf).symm 1

theorem uniform_curve_margin_restrict {X Y : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L H : LineBundle X) (ε : ℝ)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (i : Y ⟶ X) [IsClosedImmersion i] :
    ∀ C : IntegralCurve Y,
      ε * (curveDegree (i ≫ p) (H.pullback i) C : ℝ) ≤
        (curveDegree (i ≫ p) (L.pullback i) C : ℝ) := by
  intro C
  simpa only [curveDegree_mapClosed] using hmargin (C.mapClosed i)

theorem proper_closed_dimension_succ_le {X Y : Type*}
    [TopologicalSpace X] [TopologicalSpace Y] [IrreducibleSpace X] [Nonempty Y]
    (f : Y → X) (hf : Topology.IsClosedEmbedding f)
    (hproper : Set.range f ≠ Set.univ) :
    topologicalKrullDim Y + 1 ≤ topologicalKrullDim X := by
  let T : IrreducibleCloseds X := ⟨Set.univ, IrreducibleSpace.isIrreducible_univ X, isClosed_univ⟩
  let g := IrreducibleCloseds.map f hf.continuous
  have hg : StrictMono g := IrreducibleCloseds.map_strictMono_of_isInducing hf.isEmbedding.isInducing
  have hlt (Z : IrreducibleCloseds Y) : g Z < T := by
    apply lt_of_le_of_ne
    · intro x hx; trivial
    · intro he
      apply hproper
      apply Set.eq_univ_of_forall
      intro x
      have hx : x ∈ (g Z : Set X) := by rw [he]; trivial
      exact closure_minimal (Set.image_subset_range f _) hf.isClosed_range hx
  let k : WithTop (IrreducibleCloseds Y) → IrreducibleCloseds X := WithTop.recTopCoe T g
  have hk : StrictMono k := WithTop.strictMono_iff.mpr ⟨hg, hlt⟩
  have : Nonempty (IrreducibleCloseds Y) := by
    obtain ⟨y⟩ := ‹Nonempty Y›
    exact ⟨⟨closure {y}, isIrreducible_singleton.closure, isClosed_closure⟩⟩
  have hh := Order.krullDim_le_of_strictMono k hk
  simpa only [Order.krullDim_WithTop, topologicalKrullDim] using hh

theorem proper_closed_subscheme_dimension_succ_le {X Y : Scheme.{0}}
    [IsIntegral X] [Nonempty Y] (i : Y ⟶ X) [IsClosedImmersion i]
    (hproper : ¬ Function.Surjective i) :
    topologicalKrullDim Y + 1 ≤ topologicalKrullDim X :=
  proper_closed_dimension_succ_le i i.isClosedEmbedding
    (fun h => hproper (Set.range_eq_univ.mp h))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeAlgebra
import OAI.NumberTheory.PiExponent.Ampleness.NakaiInductionStep

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def LowerClosedNumericalCriterion (p : X ⟶ Spec (CommRingCat.of ℂ))
    (H : LineBundle X) (d : ℕ) : Prop :=
  ∀ (I : X.IdealSheafData), topologicalKrullDim I.subscheme ≤ d →
    ∀ (M : LineBundle I.subscheme) (δ : ℝ), 0 < δ →
      (∀ C : IntegralCurve I.subscheme,
        δ * (curveDegree (I.subschemeι ≫ p) (H.pullback I.subschemeι) C : ℝ) ≤
          (curveDegree (I.subschemeι ≫ p) M C : ℝ)) → M.IsAmple

theorem slope_lower_closed_ampleness
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (hb : 0 < b) :
    ∀ I : X.IdealSheafData, topologicalKrullDim I.subscheme ≤ d →
      ((slopeBundle L H a b).pullback I.subschemeι).IsAmple := by
  intro I hI
  have hδ : (0:ℝ) < (b:ℝ)*ε+a :=
    add_pos_of_pos_of_nonneg (mul_pos (by exact_mod_cast hb) hε) (Nat.cast_nonneg a)
  apply hlower I hI ((slopeBundle L H a b).pullback I.subschemeι) ((b:ℝ)*ε+a) hδ
  exact uniform_curve_margin_restrict p (slopeBundle L H a b) H ((b:ℝ)*ε+a)
    (uniform_margin_tensor_powers p H L hH ε hmargin a b) I.subschemeι

theorem ample_slope_of_topEuler_pos_of_lower_criterion [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (hb : 0 < b)
    (htop : 0 < (fwdDiff (1:ℕ))^[d+1]
      (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0) :
    (slopeBundle L H a b).IsAmple := by
  have hδ : (0:ℝ) < (b:ℝ)*ε+a :=
    add_pos_of_pos_of_nonneg (mul_pos (by exact_mod_cast hb) hε) (Nat.cast_nonneg a)
  exact isAmple_of_lower_ampleness_of_topEuler_pos_of_margin p r i hi H
    (slopeBundle L H a b) hH d hdim
    (slope_lower_closed_ampleness p H L hH d hlower ε hε hmargin a b hb)
    htop ((b:ℝ)*ε+a) hδ (uniform_margin_tensor_powers p H L hH ε hmargin a b)

theorem ample_slope_of_polynomial_pos_of_lower_criterion [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (P : Polynomial ℝ)
    (hP : ∀ a b : ℕ, 0 < b →
      (((fwdDiff (1:ℕ))^[d+1]
        (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0 : ℤ):ℝ) =
        (b:ℝ)^(d+1) * P.eval ((a:ℝ)/b))
    (a b : ℕ) (hb : 0 < b) (hpos : 0 < P.eval ((a:ℝ)/b)) :
    (slopeBundle L H a b).IsAmple := by
  apply ample_slope_of_topEuler_pos_of_lower_criterion p r i hi H L hH d hdim hlower ε hε hmargin a b hb
  have hreal : (0:ℝ) <
      (((fwdDiff (1:ℕ))^[d+1]
        (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0 : ℤ):ℝ) := by
    rw [hP a b hb]
    exact mul_pos (pow_pos (by exact_mod_cast hb) _) hpos
  exact_mod_cast hreal

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeTopology
import OAI.NumberTheory.PiExponent.Ampleness.AmpleThresholdPolynomial
import OAI.NumberTheory.PiExponent.Approximation.NumericalSlopeInduction

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem isAmple_of_lower_criterion_of_euler_slope_polynomial [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (P : Polynomial ℝ)
    (hP : ∀ a b : ℕ, 0 < b →
      (((fwdDiff (1:ℕ))^[d+1]
        (fun n => eulerCharacteristic p (d+1) ((slopeBundle L H a b).pow n).sheaf) 0 : ℤ):ℝ) =
        (b:ℝ)^(d+1) * P.eval ((a:ℝ)/b))
    (hPample : ∀ a b : ℕ, 0 < b → (slopeBundle L H a b).IsAmple →
      0 < P.eval ((a:ℝ)/b))
    (hPderivative : ∀ a b : ℕ, 0 < b → (slopeBundle L H a b).IsAmple →
      ((a:ℝ)/b+ε) * P.derivative.eval ((a:ℝ)/b) ≤
        ((d+1:ℕ):ℝ) * P.eval ((a:ℝ)/b)) : L.IsAmple := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let t := ampleThreshold L H
  have ht : 0 ≤ t := ampleThreshold_nonneg L H hH
  have hrat (q : ℚ) (hq : t < (q:ℝ)) : ∃ a b : ℕ, 0 < b ∧
      (q:ℝ) = (a:ℝ)/b ∧ (slopeBundle L H a b).IsAmple := by
    have hqnonneg : (0:ℚ) ≤ q := by exact_mod_cast (ht.trans hq.le)
    obtain ⟨a,b,hb,hab⟩ := nonnegative_rat_nat_ratio q hqnonneg
    exact ⟨a,b,hb,hab,ample_of_threshold_lt L H hH a b hb (hab ▸ hq)⟩
  have hpositive : ∀ q : ℚ, t < (q:ℝ) → 0 < P.eval (q:ℝ) := by
    intro q hq
    obtain ⟨a,b,hb,hab,hamp⟩ := hrat q hq
    rw [hab]
    exact hPample a b hb hamp
  have hderivative : ∀ q : ℚ, t < (q:ℝ) →
      ((q:ℝ)+ε) * P.derivative.eval (q:ℝ) ≤ ((d+1:ℕ):ℝ)*P.eval (q:ℝ) := by
    intro q hq
    obtain ⟨a,b,hb,hab,hamp⟩ := hrat q hq
    rw [hab]
    exact hPderivative a b hb hamp
  have hPt : 0 < P.eval t :=
    polynomial_pos_at_boundary_of_rational_margin P (d+1) t ε ht hε hpositive hderivative
  by_cases htzero : t = 0
  · have hpzero : 0 < P.eval ((0:ℝ)/1) := by simpa only [htzero,zero_div] using hPt
    exact (slope_zero_isAmple_iff L H 1 (by decide)).mp
      (ample_slope_of_polynomial_pos_of_lower_criterion p r i hi H L hH d hdim hlower ε hε
        hmargin P hP 0 1 (by decide) (by simpa using hpzero))
  · have htpos : 0 < t := lt_of_le_of_ne ht (Ne.symm htzero)
    obtain ⟨q,hq0,hqt,hPq⟩ := exists_positive_rational_below_of_polynomial_pos P t htpos hPt
    have hqnonneg : (0:ℚ) ≤ q := by exact_mod_cast hq0.le
    obtain ⟨a,b,hb,hab⟩ := nonnegative_rat_nat_ratio q hqnonneg
    have ha : 0 < a := by
      have hnum : (0:ℝ) < a :=
        (div_pos_iff_of_pos_right (by exact_mod_cast hb : (0:ℝ)<b)).mp (hab ▸ hq0)
      exact_mod_cast hnum
    have hamp := ample_slope_of_polynomial_pos_of_lower_criterion p r i hi H L hH d hdim
      hlower ε hε hmargin P hP a b hb (hab ▸ hPq)
    have habove := threshold_lt_of_ample L H a b ha hb hamp
    have hbelow : (a:ℝ)/b < ampleThreshold L H := hab ▸ hqt
    exact False.elim (lt_asymm habove hbelow)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean <==
import Mathlib.AlgebraicGeometry.Modules.Sheaf
import Mathlib.Tactic

namespace OAI

namespace PiExponentSeshadri.OpenBaseChange
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

lemma restrict_unit_app {Z T : Scheme.{0}} (i : Z ⟶ T) [IsOpenImmersion i]
    (M : T.Modules) (W : T.Opens) :
    ((Scheme.Modules.restrictAdjunction i).unit.app M).app W =
      M.presheaf.map (homOfLE (i.image_preimage_le W)).op := rfl

lemma restrict_unit_app_iso {Z T : Scheme.{0}} (i : Z ⟶ T) [IsOpenImmersion i]
    (M : T.Modules) (W : T.Opens) (hW : W ≤ i.opensRange) :
    IsIso (((Scheme.Modules.restrictAdjunction i).unit.app M).app W) := by
  rw [restrict_unit_app]
  have he : i ''ᵁ i ⁻¹ᵁ W = W := by
    rw [i.image_preimage_eq_opensRange_inf, inf_eq_right.mpr hW]
  have hi : IsIso (homOfLE (i.image_preimage_le W)) :=
    homOfLE_isIso_of_eq _ he
  let e := @asIso _ _ _ _ (homOfLE (i.image_preimage_le W)) hi
  exact (M.presheaf.mapIso e.op).isIso_hom

def rightSquare :
    Scheme.Modules.pushforward (f ⁻¹ᵁ U).ι ⋙ Scheme.Modules.pushforward f ≅
      Scheme.Modules.pushforward (f ∣_ U) ⋙ Scheme.Modules.pushforward U.ι :=
  Scheme.Modules.pushforwardComp _ _ ≪≫
    Scheme.Modules.pushforwardCongr (morphismRestrict_ι f U).symm ≪≫
      (Scheme.Modules.pushforwardComp _ _).symm

def hom (M : X.Modules) :
    ((Scheme.Modules.pushforward f).obj M).restrict U.ι ⟶
      (Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι) :=
  (Scheme.Modules.restrictFunctor U.ι).map
    ((Scheme.Modules.pushforward f).map
      ((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M)) ≫
  (Scheme.Modules.restrictFunctor U.ι).map
    ((rightSquare f U).hom.app (M.restrict (f ⁻¹ᵁ U).ι)) ≫
  (Scheme.Modules.restrictAdjunction U.ι).counit.app
    ((Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι))

instance hom_isIso (M : X.Modules) : IsIso (hom f U M) := by
  have ha : IsIso ((Scheme.Modules.restrictFunctor U.ι).map
    ((Scheme.Modules.pushforward f).map
      ((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M))) := by
    apply Scheme.Modules.Hom.isIso_iff_isIso_app.mpr
    intro W
    change IsIso (((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M).app
      (f ⁻¹ᵁ (U.ι ''ᵁ W)))
    apply restrict_unit_app_iso
    rw [Scheme.Opens.opensRange_ι]
    apply (Opens.map f.base).monotone
    simpa only [Scheme.Opens.opensRange_ι] using U.ι.image_le_opensRange W
  unfold hom
  infer_instance

def iso (M : X.Modules) :
    ((Scheme.Modules.pushforward f).obj M).restrict U.ι ≅
      (Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι) := asIso (hom f U M)

end
end PiExponentSeshadri.OpenBaseChange

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPullback
import OAI.NumberTheory.PiExponent.Approximation.TensorOpenBaseChange


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Approximation.GenericFibreRigidity
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDerivativeIdeals
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryComponentRigidity

open scoped BigOperators
open NormalBasisRigidity DerivativeIdeals

def NormalProductComparison {n : ℕ} (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime]
    (w cost : Fin n → ℝ) (M : ℝ) : Prop :=
  ∀ A B : Finset (Fin n),
    IsNormalBasis (K := Q.ResidueField) (genericCoordinateNormals (primeResidueMap Q) Q) A →
    IsNormalBasis (K := Q.ResidueField) (genericCoordinateNormals (primeResidueMap Q) Q) B →
    (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j

def PersistentNormalComparison {n : ℕ} (w cost : Fin n → ℝ) (M delta : ℝ)
    (f : OrdinaryDerivatives.Polynomial n) (d : ℕ)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) : Prop :=
  ∀ r : ℕ, r < d + 2 → ∀ Q : Ideal (OrdinaryDerivatives.Polynomial n), ∀ hQ : Q.IsPrime,
    Q ≤ P →
    Q ∈ (OrdinaryDerivatives.ideal n cost ((r : ℝ) * delta) f).minimalPrimes →
    Q ∈ (OrdinaryDerivatives.ideal n cost (((r : ℝ) + 1) * delta) f).minimalPrimes →
    1 ≤ Q.height → Q.height ≤ d →
    (∀ p ∈ OrdinaryDerivatives.ideal n cost ((r : ℝ) * delta) f,
      ∀ l : List (Fin n), wordCost cost l ≤ delta → OrdinaryDerivatives.word n l p ∈ Q) →
    @NormalProductComparison n Q hQ w cost M

theorem coordinate_constant_of_persistent_comparison {n : ℕ}
    (w cost : Fin n → ℝ) (M delta : ℝ) (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (f : OrdinaryDerivatives.Polynomial n) (hf : f ≠ 0) (d : ℕ)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ l : List (Fin n), wordCost cost l ≤ ((d : ℝ) + 2) * delta →
      OrdinaryDerivatives.word n l f ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta f d P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ i : Fin n, ∃ c : ℂ, MvPolynomial.X i - MvPolynomial.C c ∈ P := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi, hpersist⟩ :=
    OrdinaryDerivatives.exists_persistent_component cost hcost delta hdelta f hf
      d P hP hheight hvanish
  let : Q.IsPrime := hQr.isPrime
  let : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (OrdinaryDerivatives.Polynomial n) Q.ResidueField
  have hfQ : f ∈ Q := hQr.le
    (self_mem_derivativeIdeal (OrdinaryDerivatives.partialFrame n) cost ((r : ℝ) * delta) f
      (mul_nonneg (Nat.cast_nonneg r) hdelta))
  have hQ0 : Q ≠ ⊥ := by
    intro h
    exact hf (by simpa only [h, Ideal.mem_bot] using hfQ)
  have hcomp := hcomparison r hr Q inferInstance hQP hQr hQnext hQlo hQhi hpersist
  have hker (p : OrdinaryDerivatives.Polynomial n) : primeResidueMap Q p = 0 ↔ p ∈ Q :=
    Ideal.algebraMap_residueField_eq_zero
  obtain ⟨i, c, hc⟩ := coordinate_constant_of_generic_normal_weight_comparison
    (primeResidueMap Q) Q hker hQ0 w cost M hcomp hseparated
  exact ⟨i, c, hQP hc⟩

theorem at_most_one_center_of_persistent_comparison {n : ℕ}
    (w cost : Fin n → ℝ) (M delta : ℝ) (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (f : OrdinaryDerivatives.Polynomial n) (hf : f ≠ 0) (d : ℕ)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ l : List (Fin n), wordCost cost l ≤ ((d : ℝ) + 2) * delta →
      OrdinaryDerivatives.word n l f ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta f d P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j)
    {J : Type*} (centers : J → Fin n → ℂ)
    (hinj : ∀ i, Function.Injective (fun j => centers j i))
    (j l : J) (hj : ∀ p ∈ P, MvPolynomial.eval (centers j) p = 0)
    (hl : ∀ p ∈ P, MvPolynomial.eval (centers l) p = 0) : j = l := by
  obtain ⟨i, c, hc⟩ := coordinate_constant_of_persistent_comparison
    w cost M delta hcost hdelta f hf d P hP hheight hvanish hcomparison hseparated
  have hjc := hj _ hc
  have hlc := hl _ hc
  simp only [MvPolynomial.eval_sub, MvPolynomial.eval_X, MvPolynomial.eval_C, sub_eq_zero] at hjc hlc
  exact hinj i (hjc.trans hlc.symm)

end PiExponent.OrdinaryComponentRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts
import OAI.NumberTheory.PiExponent.LocalAlgebra.OrdinaryMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeWeightedBezout

namespace OAI

noncomputable section
namespace PiExponent.OrdinarySliceComparison

open scoped BigOperators
open NormalBasisRigidity NormalBasisProducts TransverseWeightedMultiplicity
open OrdinaryDerivatives DerivativeIdeals

theorem comparison_of_normal_basis {n : ℕ}
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime]
    (A : Finset (Fin n)) (hk : 0 < A.card)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    (B : Fin A.card → Fin n)
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ (B j))))
    {J : Type*} (f : J → OrdinaryDerivatives.Polynomial n)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ l : List (Fin n),
      wordCost cost l ≤ epsilon * N → OrdinaryDerivatives.word n l p ∈ Q) :
    (∏ i ∈ A, (rho i : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  obtain ⟨L, hL, hupper⟩ := PrimeWeightedBezout.weighted_prime_length_bound
    Q A hA f hQ rho hrho N hN.le hdegree
  have hlower := OrdinaryMultiplicity.prime_rectangular_length_lower n A.card Q B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  change (∏ i, rectangularCutoff (fun j => cost (B j)) (epsilon * N) i : ℕ) ≤
    CoordinateSliceComparison.primeLength Q (Ideal.span (Set.range f)) at hlower
  rw [hL] at hlower
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have h := weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN (by exact_mod_cast hlower)
    (by simpa only [prod_equivFin A (fun i => (rho i : ℝ))] using hupper)
  simpa only [prod_equivFin A (fun i => (rho i : ℝ))] using h

end PiExponent.OrdinarySliceComparison
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Parameters.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.Order.Archimedean.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_rational_parameters (ν : ℝ) (hν : 2 < ν) :
    ∃ θ A B C : ℚ,
      0 < (θ : ℝ) ∧ (θ : ℝ) < A ∧ (A : ℝ) < B ∧ (B : ℝ) < 1 ∧
      ν * ((A : ℝ) - θ) > 1 - θ ∧
      1 < (C : ℝ) ∧ (B : ℝ) < 1 / C ∧
      (B : ℝ) < C * θ ∧ (C : ℝ) * θ < 1 := by
  have hνpos : 0 < ν := by linarith
  have hdiv : 1 / ν < (1 / 2 : ℝ) :=
    (div_lt_iff₀ hνpos).2 (by linarith)
  obtain ⟨b, hbl, hbu⟩ := exists_rat_btwn (show (1 / 2 : ℝ) < 1 - 1 / ν by linarith)
  have hbpos : 0 < (b : ℝ) := by linarith
  have hb1 : (b : ℝ) < 1 := by
    have := one_div_pos.mpr hνpos
    linarith
  have hνb : ν * (b : ℝ) < ν - 1 := calc
    _ < ν * (1 - 1 / ν) := mul_lt_mul_of_pos_left hbu hνpos
    _ = ν - 1 := by field_simp
  have hcoeff : 0 < ν * (1 - (b : ℝ)) - 1 := by nlinarith
  have hδtop : 0 < min (1 : ℝ) ((2 * (b : ℝ) - 1) / ((b : ℝ) * b)) :=
    lt_min (by norm_num) (div_pos (by linarith) (mul_pos hbpos hbpos))
  obtain ⟨δ, hδpos, hδtop⟩ := exists_rat_btwn hδtop
  have hδ1 : (δ : ℝ) < 1 := lt_of_lt_of_le hδtop (min_le_left _ _)
  have hδsmall : (δ : ℝ) < (2 * (b : ℝ) - 1) / ((b : ℝ) * b) :=
    lt_of_lt_of_le hδtop (min_le_right _ _)
  have hδprod : (δ : ℝ) * ((b : ℝ) * b) < 2 * (b : ℝ) - 1 :=
    (lt_div_iff₀ (mul_pos hbpos hbpos)).mp hδsmall
  let θ : ℚ := 1 - δ
  let A : ℚ := 1 - b * δ
  have hθcast : (θ : ℝ) = 1 - (δ : ℝ) := by simp [θ]
  have hAcast : (A : ℝ) = 1 - (b : ℝ) * δ := by simp [A]
  have hθpos : 0 < (θ : ℝ) := by rw [hθcast]; linarith
  have hθA : (θ : ℝ) < A := by
    rw [hθcast, hAcast]
    nlinarith [mul_pos (sub_pos.mpr hb1) hδpos]
  have hApos : 0 < (A : ℝ) := lt_trans hθpos hθA
  have hA1 : (A : ℝ) < 1 := by
    rw [hAcast]
    nlinarith [mul_pos hbpos hδpos]
  have hAsq : (A : ℝ) ^ 2 < θ := by
    rw [hAcast, hθcast]
    nlinarith [mul_pos hδpos (sub_pos.mpr hδprod)]
  have hgap : 1 - (θ : ℝ) < ν * ((A : ℝ) - θ) := by
    rw [hAcast, hθcast]
    nlinarith [mul_pos hcoeff hδpos]
  have hCinterval : (A : ℝ) / θ < 1 / A := by
    apply (div_lt_div_iff₀ hθpos hApos).2
    nlinarith
  obtain ⟨C, hClo, hChi⟩ := exists_rat_btwn hCinterval
  have hC1 : 1 < (C : ℝ) := by
    have : (1 : ℝ) < (A : ℝ) / θ := (lt_div_iff₀ hθpos).2 (by simpa using hθA)
    exact lt_trans this hClo
  have hCpos : 0 < (C : ℝ) := by linarith
  have hACθ : (A : ℝ) < (C : ℝ) * θ := (div_lt_iff₀ hθpos).mp hClo
  have hCA : (C : ℝ) * A < 1 := (lt_div_iff₀ hApos).mp hChi
  have hAinvC : (A : ℝ) < 1 / C := (lt_div_iff₀ hCpos).2 (by nlinarith)
  have hCθ1 : (C : ℝ) * θ < 1 := by nlinarith [mul_lt_mul_of_pos_left hθA hCpos]
  have hBinterval : (A : ℝ) < min (1 / (C : ℝ)) ((C : ℝ) * θ) :=
    lt_min hAinvC hACθ
  obtain ⟨B, hBlo, hBhi⟩ := exists_rat_btwn hBinterval
  have hBinv : (B : ℝ) < 1 / C := lt_of_lt_of_le hBhi (min_le_left _ _)
  have hBCθ : (B : ℝ) < (C : ℝ) * θ := lt_of_lt_of_le hBhi (min_le_right _ _)
  exact ⟨θ, A, B, C, hθpos, hθA, hBlo, lt_trans hBCθ hCθ1,
    hgap, hC1, hBinv, hBCθ, hCθ1⟩

theorem exists_eta_preserving_exponent_gap
    (nu theta A : ℝ) (hnu : 2 < nu) (hA : 0 < A)
    (hgap : 1 - theta < nu * (A - theta)) :
    ∃ eta : ℝ, 0 < eta ∧ eta < 1 ∧
      0 < nu * (A * (1 - eta) - theta) - (1 - theta) := by
  let gap : ℝ := nu * (A - theta) - (1 - theta)
  have hgap_pos : 0 < gap := by dsimp [gap]; linarith
  have hnu_pos : 0 < nu := by linarith
  have hden_pos : 0 < 2 * nu * A := by positivity
  let eta : ℝ := min (1 / 2) (gap / (2 * nu * A))
  have heta_pos : 0 < eta := by
    dsimp [eta]
    exact lt_min (by norm_num) (div_pos hgap_pos hden_pos)
  have heta_half : eta ≤ 1 / 2 := min_le_left _ _
  have heta_lt_one : eta < 1 := by linarith
  have heta_gap : eta ≤ gap / (2 * nu * A) := min_le_right _ _
  have hscaled : eta * (2 * nu * A) ≤ gap :=
    (le_div_iff₀ hden_pos).mp heta_gap
  refine ⟨eta, heta_pos, heta_lt_one, ?_⟩
  dsimp [gap] at hgap_pos hscaled
  nlinarith

structure Parameters (ν : ℝ) where
  theta : ℚ
  A : ℚ
  B : ℚ
  C : ℚ
  eta : ℝ
  theta_pos : 0 < (theta : ℝ)
  theta_lt_A : (theta : ℝ) < A
  A_lt_B : (A : ℝ) < B
  B_lt_one : (B : ℝ) < 1
  approximation_gap : 1 - (theta : ℝ) < ν * ((A : ℝ) - theta)
  one_lt_C : 1 < (C : ℝ)
  B_lt_inv_C : (B : ℝ) < 1 / C
  B_lt_C_theta : (B : ℝ) < (C : ℝ) * theta
  C_theta_lt_one : (C : ℝ) * theta < 1
  eta_pos : 0 < eta
  eta_lt_one : eta < 1
  gap_pos : 0 < ν * ((A : ℝ) * (1 - eta) - theta) - (1 - theta)

theorem exists_parameters (ν : ℝ) (hν : 2 < ν) : Nonempty (Parameters ν) := by
  obtain ⟨theta, A, B, C, htheta, hthetaA, hAB, hB, hgap, hC, hBinv, hBC, hCtheta⟩ :=
    exists_rational_parameters ν hν
  obtain ⟨eta, heta, heta1, hgapeta⟩ := exists_eta_preserving_exponent_gap
    ν theta A hν (lt_trans htheta hthetaA) hgap
  exact ⟨⟨theta, A, B, C, eta, htheta, hthetaA, hAB, hB, hgap, hC,
    hBinv, hBC, hCtheta, heta, heta1, hgapeta⟩⟩

namespace Parameters

variable {ν : ℝ} (p : Parameters ν)

theorem A_pos : 0 < (p.A : ℝ) := lt_trans p.theta_pos p.theta_lt_A

theorem B_pos : 0 < (p.B : ℝ) := lt_trans p.A_pos p.A_lt_B

theorem C_pos : 0 < (p.C : ℝ) := lt_trans zero_lt_one p.one_lt_C

theorem A_lt_one : (p.A : ℝ) < 1 := lt_trans p.A_lt_B p.B_lt_one

theorem theta_lt_one : (p.theta : ℝ) < 1 := lt_trans p.theta_lt_A p.A_lt_one

theorem CB_lt_one : (p.C : ℝ) * p.B < 1 := by
  have h := (lt_div_iff₀ p.C_pos).mp p.B_lt_inv_C
  simpa only [mul_comm] using h

theorem one_lt_C_theta_div_B : 1 < (p.C : ℝ) * p.theta / p.B := by
  apply (lt_div_iff₀ p.B_pos).2
  simpa using p.B_lt_C_theta

theorem one_lt_B_div_A : 1 < (p.B : ℝ) / p.A := by
  apply (lt_div_iff₀ p.A_pos).2
  simpa using p.A_lt_B

end Parameters

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean <==
import Mathlib.RingTheory.Ideal.Height
import Mathlib.RingTheory.Spectrum.Prime.Topology
import Mathlib.Tactic

namespace OAI

namespace PiExponent.PersistentComponents

variable {R : Type*} [CommRing R]

theorem prime_height_step {P Q : Ideal R} (hP : P.IsPrime) (hQ : Q.IsPrime)
    (hPQ : P < Q) : P.height + 1 ≤ Q.height := by
  let := hP
  let := hQ
  exact Ideal.height_add_one_le_of_lt_of_isPrime hPQ

theorem exists_adjacent_eq_of_height_bound (P : ℕ → Ideal R) (m : ℕ)
    (hPrime : ∀ i ≤ m + 1, (P i).IsPrime)
    (hstep : ∀ i ≤ m, P i ≤ P (i + 1))
    (hheight : (P (m + 1)).height ≤ m) :
    ∃ i ≤ m, P i = P (i + 1) := by
  by_contra h
  have hneq : ∀ i ≤ m, P i ≠ P (i + 1) := by simpa only [not_exists, not_and] using h
  have hgrowth : ∀ i ≤ m + 1, (i : ℕ∞) ≤ (P i).height := by
    intro i hi
    induction i with
    | zero => exact bot_le
    | succ i ih =>
      have him : i ≤ m := by omega
      have hip : i ≤ m + 1 := by omega
      have hs := prime_height_step (hPrime i hip) (hPrime (i + 1) hi)
        (lt_of_le_of_ne (hstep i him) (hneq i him))
      have hadd : (i : ℕ∞) + 1 ≤ (P i).height + 1 := by
        gcongr
        exact ih hip
      simpa only [Nat.cast_add, Nat.cast_one] using hadd.trans hs
  have hf := (hgrowth (m + 1) le_rfl).trans hheight
  exact (by exact_mod_cast (Nat.not_succ_le_self m) : ¬ ((m + 1 : ℕ) : ℕ∞) ≤ (m : ℕ∞)) hf

theorem exists_nested_minimalPrimes (I : ℕ → Ideal R) (hI : Monotone I)
    (n : ℕ) (P : Ideal R) (hP : P.IsPrime) (hIP : I n ≤ P) :
    ∃ Q : ℕ → Ideal R,
      (∀ i ≤ n, Q i ∈ (I i).minimalPrimes) ∧
      (∀ i < n, Q i ≤ Q (i + 1)) ∧ Q n ≤ P := by
  induction n generalizing P with
  | zero =>
    let := hP
    obtain ⟨Q, hQ, hQP⟩ := Ideal.exists_minimalPrimes_le hIP
    refine ⟨fun _ => Q, ?_, ?_, hQP⟩
    · intro i hi
      have hi0 : i = 0 := by omega
      simpa only [hi0] using hQ
    · intro i hi
      omega
  | succ n ih =>
    let := hP
    obtain ⟨Qlast, hQlast, hQlastP⟩ := Ideal.exists_minimalPrimes_le hIP
    obtain ⟨Q, hQ, hstep, hQlastle⟩ :=
      ih Qlast hQlast.isPrime ((hI (Nat.le_succ n)).trans hQlast.le)
    refine ⟨fun i => if i = n + 1 then Qlast else Q i, ?_, ?_, ?_⟩
    · intro i hi
      by_cases hei : i = n + 1
      · simpa [hei] using hQlast
      · simpa [hei] using hQ i (by omega)
    · intro i hi
      have hin : i ≠ n + 1 := by omega
      by_cases hei : i = n
      · simpa [hei] using hQlastle
      · have hip : i + 1 ≠ n + 1 := by omega
        simpa [hin, hip, hei] using hstep i (by omega)
    · simpa [Nat.succ_eq_add_one] using hQlastP

theorem exists_persistent_minimalPrime (I : ℕ → Ideal R) (hI : Monotone I)
    (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ I (r + 1) ≤ Q ∧ Q ≤ P := by
  obtain ⟨Q, hQ, hstep, hQP⟩ := exists_nested_minimalPrimes I hI (m + 2) P hP hIP
  have hmono : ∀ i j, i ≤ j → j ≤ m + 2 → Q i ≤ Q j := by
    intro i j hij hj
    induction j with
    | zero =>
      have hi : i = 0 := by omega
      simp only [hi, le_refl]
    | succ j ih =>
      by_cases heq : i = j + 1
      · simp [heq]
      · exact (ih (by omega) (by omega)).trans (hstep j (by omega))
  have hbound : (Q (m + 1)).height ≤ m :=
    (Ideal.height_mono ((hmono (m + 1) (m + 2) (by omega) le_rfl).trans hQP)).trans hheight
  obtain ⟨r, hr, heq⟩ := exists_adjacent_eq_of_height_bound Q m
    (fun i hi => (hQ i (by omega)).isPrime) (fun i hi => hstep i (by omega)) hbound
  refine ⟨r, by omega, Q r, hQ r (by omega), ?_, ?_⟩
  · rw [heq]
    exact (hQ (r + 1) (by omega)).le
  · exact (hmono r (m + 2) (by omega) le_rfl).trans hQP

theorem minimalPrime_persists {I J Q : Ideal R} (hIJ : I ≤ J)
    (hQ : Q ∈ I.minimalPrimes) (hJQ : J ≤ Q) : Q ∈ J.minimalPrimes := by
  refine ⟨⟨hQ.isPrime, hJQ⟩, ?_⟩
  intro P hP hPQ
  exact hQ.2 ⟨hP.1, hIJ.trans hP.2⟩ hPQ

theorem exists_persistent_minimalPrime_pair (I : ℕ → Ideal R) (hI : Monotone I)
    (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ Q ∈ (I (r + 1)).minimalPrimes ∧ Q ≤ P := by
  obtain ⟨r, hr, Q, hQ, hnext, hQP⟩ :=
    exists_persistent_minimalPrime I hI m P hP hIP hheight
  exact ⟨r, hr, Q, hQ, minimalPrime_persists (hI (Nat.le_succ r)) hQ hnext, hQP⟩

theorem minimalPrime_gives_irreducibleComponent (I Q : Ideal R) (hQ : Q ∈ I.minimalPrimes) :
    ∃ Z : Set (PrimeSpectrum.zeroLocus (I : Set R)),
      Z ∈ irreducibleComponents (PrimeSpectrum.zeroLocus (I : Set R)) := by
  exact ⟨((Ideal.minimalPrimes.equivIrreducibleComponents I) ⟨Q, hQ⟩).val,
    ((Ideal.minimalPrimes.equivIrreducibleComponents I) ⟨Q, hQ⟩).property⟩

theorem exists_persistent_operation_component (I : ℕ → Ideal R) (hI : Monotone I)
    (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m)
    {D : Type*} (op : D → R → R) (Allowed : ℕ → D → Prop)
    (hshift : ∀ r d, Allowed r d → ∀ f ∈ I r, op d f ∈ I (r + 1)) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ Q ∈ (I (r + 1)).minimalPrimes ∧ Q ≤ P ∧
      ∀ d, Allowed r d → ∀ f ∈ I r, op d f ∈ Q := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP⟩ :=
    exists_persistent_minimalPrime_pair I hI m P hP hIP hheight
  exact ⟨r, hr, Q, hQr, hQnext, hQP, fun d hd f hf => hQnext.le (hshift r d hd f hf)⟩

theorem minimalPrime_height_pos_of_nonzero_mem [IsDomain R] {I Q : Ideal R}
    (hQ : Q ∈ I.minimalPrimes) {F : R} (hF : F ≠ 0) (hFI : F ∈ I) :
    1 ≤ Q.height := by
  have hQbot : Q ≠ ⊥ := by
    intro h
    have hFQ := hQ.le hFI
    simp only [h, Ideal.mem_bot] at hFQ
    exact hF hFQ
  exact Order.one_le_iff_ne_zero.mpr (mt Ideal.height_eq_zero_iff_eq_bot.mp hQbot)

theorem exists_persistent_component_positive_height [IsDomain R]
    (I : ℕ → Ideal R) (hI : Monotone I) (m : ℕ) (P : Ideal R) (hP : P.IsPrime)
    (hIP : I (m + 2) ≤ P) (hheight : P.height ≤ m)
    {F : R} (hF : F ≠ 0) (hFI : F ∈ I 0) :
    ∃ r < m + 2, ∃ Q : Ideal R,
      Q ∈ (I r).minimalPrimes ∧ Q ∈ (I (r + 1)).minimalPrimes ∧ Q ≤ P ∧
      1 ≤ Q.height ∧ Q.height ≤ m := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP⟩ :=
    exists_persistent_minimalPrime_pair I hI m P hP hIP hheight
  exact ⟨r, hr, Q, hQr, hQnext, hQP,
    minimalPrime_height_pos_of_nonzero_mem hQr hF ((hI (Nat.zero_le r)) hFI),
    (Ideal.height_mono hQP).trans hheight⟩

end PiExponent.PersistentComponents

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameEquationFamily
import OAI.NumberTheory.PiExponent.Approximation.OrdinaryComponentRigidity
import OAI.NumberTheory.PiExponent.Approximation.OrdinarySliceComparison
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentRigidity
import OAI.NumberTheory.PiExponent.Jets.TransverseSliceComparison

namespace OAI

noncomputable section
namespace PiExponent.PersistentWeightComparison

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity NormalBasisProducts

def comparisonConstant (m : ℕ) (sigma : ℝ) : ℝ :=
  2 * ((m : ℝ) + 2) ^ (m + 2) * (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2)

def UniformRectangles (n : ℕ) (cost : Fin n → ℝ) (epsilon N : ℝ) : Prop :=
  ∀ k : ℕ, 0 < k → k ≤ n → ∀ B : Fin k → Fin n, ∀ i,
    2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i

theorem eventually_uniformRectangles (n : ℕ) (cost : Fin n → ℝ)
    (hcost : ∀ i, 0 < cost i) (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, UniformRectangles n cost epsilon N :=
  eventually_uniform_cutoff n cost hcost epsilon hepsilon

theorem logarithmic_normal_comparison {m : ℕ}
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m + 1) cost (sigma / ((m : ℝ) + 2)) N)
    (F : FramePolynomial m) (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (bound : ℝ) (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q)
    (hQ : Q ∈ (frameDerivativeIdeal cost bound F).minimalPrimes)
    (hvanish : ∀ p ∈ frameDerivativeIdeal cost bound F,
      ∀ word : List (Fin (m + 1)),
        frameWordCost cost word ≤ (sigma / ((m : ℝ) + 2)) * N →
          polynomialFrameWord m word p ∈ Q) :
    CurveComponentRigidity.NormalProductComparison Q hY
      (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma) := by
  intro A B hA hB
  have hcard : A.card = B.card := hA.card_eq.trans hB.card_eq.symm
  by_cases hk0 : A.card = 0
  · have hA0 : A = ∅ := Finset.card_eq_zero.mp hk0
    have hB0 : B = ∅ := Finset.card_eq_zero.mp (hcard.symm.trans hk0)
    have hc := rectangular_factor_le_constant m 0 sigma hsigma (by omega)
    simpa [hA0, hB0, comparisonConstant] using hc
  have hk : 0 < A.card := Nat.pos_of_ne_zero hk0
  have hka : A.card ≤ m + 1 := by simpa using Finset.card_le_univ A
  have hepsilon : 0 < sigma / ((m : ℝ) + 2) := by positivity
  have hrhoR (i : Fin (m + 1)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hdegree : ∀ j, ∀ d ∈ (FrameEquationFamily.equations cost bound F j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N := by
    intro j
    have h := FrameEquationFamily.equation_supportBound cost (fun i => (rho i : ℝ))
      bound N F hF (fun i => (hrhoR i).le) j
    simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
      nsmul_eq_mul] using h
  have hcomp := TransverseSliceComparison.comparison_of_normal_basis Q
    (CurveComponentRigidity.residueY_ne_zero Q hY) A hk hA
    (enumeration A B hcard) (enumeration_linearIndependent A B hcard hB)
    (FrameEquationFamily.equations cost bound F)
    (by simpa only [FrameEquationFamily.span_equations] using hQ)
    rho hrho cost hcost (sigma / ((m : ℝ) + 2)) N hepsilon hN hdegree
    (hrect A.card hk hka (enumeration A B hcard))
    (by simpa only [FrameEquationFamily.span_equations] using hvanish)
  exact hcomp.trans (by
    have hc := rectangular_comparison_le_constant (m := m) (k := A.card)
      (by omega) (fun i => cost (enumeration A B hcard i)) sigma hsigma
      (fun i => (hcost _).le)
    simpa only [prod_enumeration A B hcard cost, comparisonConstant] using hc)

theorem logarithmic_persistent_comparison {m : ℕ}
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m + 1) cost (sigma / ((m : ℝ) + 2)) N)
    (F : FramePolynomial m) (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (P : Ideal (FramePolynomial m)) (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P) :
    CurveComponentRigidity.PersistentNormalComparison (fun i => (rho i : ℝ)) cost
      (comparisonConstant m sigma) ((sigma / ((m : ℝ) + 2)) * N) F P hY := by
  intro r hr Q hQ hQP hQr hQnext hQlo hQhi hvanish
  let := hQ
  exact logarithmic_normal_comparison rho hrho cost hcost sigma N hsigma hN hrect
    F hF _ Q (fun h => hY (hQP h)) hQr hvanish

theorem ordinary_normal_comparison {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (bound : ℝ) (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime]
    (hQ : Q ∈ (OrdinaryDerivatives.ideal n cost bound F).minimalPrimes)
    (hvanish : ∀ p ∈ OrdinaryDerivatives.ideal n cost bound F,
      ∀ word : List (Fin n),
        DerivativeIdeals.wordCost cost word ≤ (sigma / ((m : ℝ) + 2)) * N →
          OrdinaryDerivatives.word n word p ∈ Q) :
    OrdinaryComponentRigidity.NormalProductComparison Q
      (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma) := by
  intro A B hA hB
  have hcard : A.card = B.card := hA.card_eq.trans hB.card_eq.symm
  by_cases hk0 : A.card = 0
  · have hA0 : A = ∅ := Finset.card_eq_zero.mp hk0
    have hB0 : B = ∅ := Finset.card_eq_zero.mp (hcard.symm.trans hk0)
    have hc := rectangular_factor_le_constant m 0 sigma hsigma (by omega)
    simpa [hA0, hB0, comparisonConstant] using hc
  have hk : 0 < A.card := Nat.pos_of_ne_zero hk0
  have hka : A.card ≤ n := by simpa using Finset.card_le_univ A
  have hepsilon : 0 < sigma / ((m : ℝ) + 2) := by positivity
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hdegree : ∀ j, ∀ d ∈ (OrdinaryDerivatives.equations cost bound F j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N := by
    intro j
    have h := OrdinaryDerivatives.equation_supportBound cost (fun i => (rho i : ℝ))
      bound N F hF (fun i => (hrhoR i).le) j
    simpa only [WeightedSliceDegree.SupportBound, Finsupp.weight_apply, Finsupp.sum,
      nsmul_eq_mul] using h
  have hcomp := OrdinarySliceComparison.comparison_of_normal_basis Q A hk hA
    (enumeration A B hcard) (enumeration_linearIndependent A B hcard hB)
    (OrdinaryDerivatives.equations cost bound F)
    (by simpa only [OrdinaryDerivatives.span_equations] using hQ)
    rho hrho cost hcost (sigma / ((m : ℝ) + 2)) N hepsilon hN hdegree
    (hrect A.card hk hka (enumeration A B hcard))
    (by simpa only [OrdinaryDerivatives.span_equations] using hvanish)
  exact hcomp.trans (by
    have hc := rectangular_comparison_le_constant (m := m) (k := A.card)
      (hka.trans hn) (fun i => cost (enumeration A B hcard i)) sigma hsigma
      (fun i => (hcost _).le)
    simpa only [prod_enumeration A B hcard cost, comparisonConstant] using hc)

theorem ordinary_persistent_comparison {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (d : ℕ) (P : Ideal (OrdinaryDerivatives.Polynomial n)) :
    OrdinaryComponentRigidity.PersistentNormalComparison (fun i => (rho i : ℝ)) cost
      (comparisonConstant m sigma) ((sigma / ((m : ℝ) + 2)) * N) F d P := by
  intro r hr Q hQ hQP hQr hQnext hQlo hQhi hvanish
  let := hQ
  exact ordinary_normal_comparison hn rho hrho cost hcost sigma N hsigma hN hrect
    F hF _ Q hQr hvanish

end PiExponent.PersistentWeightComparison
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Frames
open CategoryTheory AlgebraicGeometry
@[simp] lemma coefficient_scalarEnd {X : Scheme} {M : X.Modules}
    (e : M ≅ O X) (a : Γ(X, ⊤)) :
    coefficient e (scalarEnd a ≫ e.inv) = a := by
  simp only [coefficient, Category.assoc, Iso.inv_hom_id, Category.comp_id,
    endValue_scalarEnd]
end Frames

namespace Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

lemma affine_function_denom [IsAffine X] (a : Γ(X, ⊤))
    (f : Γ((X.basicOpen a).toScheme, ⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ g : Γ(X, ⊤),
      (X.basicOpen a).ι.appTop g = f * (X.basicOpen a).ι.appTop a ^ n := by
  obtain ⟨N, g, hg⟩ := IsLocalization.Away.surj a f
  refine ⟨N, fun n hn => ⟨g * a ^ (n - N), ?_⟩⟩
  change algebraMap Γ(X, ⊤) Γ((X.basicOpen a).toScheme, ⊤) (g * a ^ (n - N)) =
    f * algebraMap Γ(X, ⊤) Γ((X.basicOpen a).toScheme, ⊤) a ^ n
  rw [map_mul, map_pow, ← hg, mul_assoc, ← pow_add, Nat.add_sub_of_le hn]

theorem local_affine_power_extension (U : X.Opens) [IsAffine U.toScheme]
    {M : X.Modules} (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (s : GlobalSections X M)
    (f : Γ((U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))).toScheme, ⊤)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : structureSheaf U.toScheme ⟶ (modulePow X M n).restrict U.ι,
      restrictSection (U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))).ι t =
        scalarEnd f ≫ restrictSection
          (U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))).ι
          (restrictSection U.ι (powerSection s n)) := by
  let a := coefficient e (restrictSection U.ι s)
  obtain ⟨N, hN⟩ := affine_function_denom a f
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨g, hg⟩ := hN n hn
  let eₙ := localPowerFrame U e n
  let c := endValue (powerRestrictionUnit U n).hom
  let φ := (U.toScheme.basicOpen a).ι
  refine ⟨scalarEnd (c * g) ≫ eₙ.inv, ?_⟩
  apply coefficient_injective (restrictFrame φ eₙ)
  calc
    _ = φ.appTop (c * g) := (coefficient_restrict φ eₙ _).trans
      (congrArg φ.appTop (coefficient_scalarEnd eₙ (c * g)))
    _ = φ.appTop c * φ.appTop g := map_mul φ.appTop.hom c g
    _ = φ.appTop c * (f * φ.appTop a ^ n) := congrArg (φ.appTop c * ·) hg
    _ = f * φ.appTop (c * a ^ n) := by
      simp only [map_mul, map_pow]
      ring
    _ = f * φ.appTop (coefficient eₙ (restrictSection U.ι (powerSection s n))) :=
      congrArg (fun z => f * φ.appTop z) (local_powerSection_coefficient U e s n).symm
    _ = endValue (scalarEnd f) * coefficient (restrictFrame φ eₙ)
        (restrictSection φ (restrictSection U.ι (powerSection s n))) :=
      congrArg₂ (· * ·) (endValue_scalarEnd f).symm (coefficient_restrict φ eₙ _).symm
    _ = _ := (coefficient_precompose _ _ _).symm

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
variable {X : Scheme}

theorem LineBundle.glue_dense_subopens [IsIntegral X] (L : LineBundle X)
    (D : X.Opens) {ι : Type*} [Nonempty ι] (U W : ι → X.Opens)
    (hcover : (⊤ : X.Opens) ≤ iSup U)
    (hWU : ∀ i, W i ≤ U i) (hWD : ∀ i, W i ≤ D)
    (hW : ∀ i, (W i : Set X).Nonempty)
    (sf : ∀ i, Γ(L.sheaf, U i)) (target : Γ(L.sheaf, D))
    (heq : ∀ i, L.sheaf.presheaf.map (homOfLE (hWU i)).op (sf i) =
      L.sheaf.presheaf.map (homOfLE (hWD i)).op target) :
    ∃! g : Γ(L.sheaf, ⊤),
      (∀ i, L.sheaf.presheaf.map (homOfLE le_top).op g = sf i) ∧
        L.sheaf.presheaf.map (homOfLE le_top).op g = target := by
  let F : TopCat.Sheaf AddCommGrpCat X := ⟨L.sheaf.presheaf, L.sheaf.isSheaf⟩
  have hc : TopCat.Presheaf.IsCompatible L.sheaf.presheaf U sf := by
    intro i j
    have : Nonempty (W i ⊓ W j : X.Opens) := by
      obtain ⟨x, hi, hj⟩ := nonempty_preirreducible_inter (W i).isOpen (W j).isOpen
        (hW i) (hW j)
      exact ⟨⟨x, hi, hj⟩⟩
    apply L.restriction_injective (homOfLE
      (show W i ⊓ W j ≤ U i ⊓ U j from fun _ hx => ⟨hWU i hx.1, hWU j hx.2⟩))
    have hi := congrArg (L.sheaf.presheaf.map (infLELeft (W i) (W j)).op) (heq i)
    have hj := congrArg (L.sheaf.presheaf.map (infLERight (W i) (W j)).op) (heq j)
    simp only [← ConcreteCategory.comp_apply, ← Functor.map_comp] at hi hj ⊢
    exact hi.trans hj.symm
  obtain ⟨g, hg, hguniq⟩ := F.existsUnique_gluing' U ⊤
    (fun _ => homOfLE le_top) hcover sf hc
  have hD : L.sheaf.presheaf.map (homOfLE (show D ≤ ⊤ from le_top)).op g = target := by
    obtain ⟨i⟩ := ‹Nonempty ι›
    have : Nonempty (W i) := by obtain ⟨x, hx⟩ := hW i; exact ⟨⟨x, hx⟩⟩
    apply L.restriction_injective (homOfLE (hWD i))
    have hi : L.sheaf.presheaf.map (homOfLE (show U i ≤ ⊤ from le_top)).op g = sf i := hg i
    have hgi := congrArg (L.sheaf.presheaf.map (homOfLE (hWU i)).op) hi
    simp only [← ConcreteCategory.comp_apply, ← Functor.map_comp] at hgi ⊢
    exact hgi.trans (heq i)
  exact ⟨g, ⟨hg, hD⟩, fun g' h' => hguniq g' h'.1⟩

end

open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

theorem LineBundle.finite_cover_power_extension [IsIntegral X] (L : LineBundle X)
    {ι : Type*} [Fintype ι] [Nonempty ι] (U : ι → X.Opens)
    (hcover : (⊤ : X.Opens) ≤ iSup U)
    (haff : ∀ i, IsAffine (U i).toScheme)
    (hU : ∀ i, (U i : Set X).Nonempty)
    (e : ∀ i, L.sheaf.restrict (U i).ι ≅ structureSheaf (U i).toScheme)
    (s : GlobalSections X L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (f : Γ(X, sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      t.app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) =
        f • (powerSection s n).app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) := by
  classical
  let D := sectionOpen X s
  let V (i : ι) := (U i).toScheme.basicOpen (coefficient (e i) (restrictSection (U i).ι s))
  let W (i : ι) := (U i).ι ''ᵁ V i
  have hV (i : ι) : V i = (U i).ι ⁻¹ᵁ D :=
    (preimage_isoOpen s (U i).ι (e i)).symm
  have hW_eq (i : ι) : W i = U i ⊓ D := by
    simp only [W, hV, Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι]
  have hWU (i : ι) : W i ≤ U i := (U i).ι_image_le (V i)
  have hWD (i : ι) : W i ≤ D := (hW_eq i).le.trans inf_le_right
  have hW (i : ι) : (W i : Set X).Nonempty := by
    rw [hW_eq]
    exact nonempty_preirreducible_inter (U i).isOpen D.isOpen (hU i) hD
  let fi (i : ι) : Γ((V i).toScheme, ⊤) :=
    (V i).topIso.inv (((U i).ι.appIso (V i)).hom (X.presheaf.map (homOfLE (hWD i)).op f))
  have hf (i : ι) : ∃ N : ℕ, ∀ n ≥ N,
      ∃ t : structureSheaf (U i).toScheme ⟶ (modulePow X L.sheaf n).restrict (U i).ι,
        restrictSection (V i).ι t = scalarEnd (fi i) ≫
          restrictSection (V i).ι (restrictSection (U i).ι (powerSection s n)) := by
    let := haff i
    exact local_affine_power_extension (U i) (e i) s (fi i)
  choose N hN using hf
  refine ⟨Finset.univ.sup N, fun n hn => ?_⟩
  have hn' (i : ι) : N i ≤ n := (Finset.le_sup (f := N) (Finset.mem_univ i)).trans hn
  choose t ht using fun i => hN i n (hn' i)
  let M := modulePow X L.sheaf n
  let target : Γ((L.pow n).sheaf, D) := f • (powerSection s n).app D (1 : Γ(X, D))
  have heq (i : ι) : M.presheaf.map (homOfLE (hWU i)).op (openSectionEquiv M (U i) (t i)) =
      M.presheaf.map (homOfLE (hWD i)).op target := by
    have hi := image_section_extension M (U i) (restrictSection (U i).ι (powerSection s n))
      (t i) (V i) (fi i) (ht i)
    have hfi : ((U i).ι.appIso (V i)).inv ((V i).topIso.hom (fi i)) =
        X.presheaf.map (homOfLE (hWD i)).op f := by
      dsimp only [fi]
      rw [Iso.inv_hom_id_apply, Iso.hom_inv_id_apply]
    rw [hfi] at hi
    have hp : openSectionEquiv M (U i) (restrictSection (U i).ι (powerSection s n)) =
        (powerSection s n).app (U i) (1 : Γ(X, U i)) := openSectionEquiv_restrict _ _
    have hs : M.presheaf.map (homOfLE (hWU i)).op
        (openSectionEquiv M (U i) (restrictSection (U i).ι (powerSection s n))) =
        (powerSection s n).app (W i) (1 : Γ(X, W i)) :=
      (congrArg (M.presheaf.map (homOfLE (hWU i)).op) hp).trans
        (section_value_natural (powerSection s n) (homOfLE (hWU i)))
    have hr : M.presheaf.map (homOfLE (hWD i)).op target =
        X.presheaf.map (homOfLE (hWD i)).op f •
          (powerSection s n).app (W i) (1 : Γ(X, W i)) :=
      (M.map_smul (homOfLE (hWD i)) f _).trans
        (congrArg (X.presheaf.map (homOfLE (hWD i)).op f • ·)
          (section_value_natural (powerSection s n) (homOfLE (hWD i))))
    exact (hi.trans (congrArg (X.presheaf.map (homOfLE (hWD i)).op f • ·) hs)).trans hr.symm
  obtain ⟨g, hg, -⟩ := (L.pow n).glue_dense_subopens D U W hcover hWU hWD hW
    (fun i => openSectionEquiv M (U i) (t i)) target heq
  refine ⟨(moduleSectionEquiv M).symm g, ?_⟩
  have H := section_value_natural ((moduleSectionEquiv M).symm g)
    (homOfLE (show D ≤ ⊤ from le_top))
  have Htop : ((moduleSectionEquiv M).symm g).app ⊤ (1 : Γ(X, ⊤)) = g :=
    (moduleSectionEquiv M).apply_symm_apply g
  rw [Htop] at H
  exact H.symm.trans hg.2

end Geometry

namespace InvertibleLocal
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y : Scheme}

def frameOfLE (M : Y.Modules) {U V : Y.Opens} (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    M.restrict V.ι ≅ structureSheaf V.toScheme := by
  let e' := (Scheme.Modules.restrictFunctorComp (Y.homOfLE h) U.ι).app M ≪≫
    (Scheme.Modules.restrictFunctor (Y.homOfLE h)).mapIso e ≪≫
    Scheme.Modules.restrictUnitIso (Y.homOfLE h)
  simp only [Y.homOfLE_ι h] at e'
  exact e'

lemma affine_frame (J : LineBundle Y) (y : Y) :
    ∃ U : Y.affineOpens, y ∈ U.1 ∧
      Nonempty (J.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) := by
  obtain ⟨V, hyV, ⟨e⟩⟩ := J.locallyRankOne y
  obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset hyV
  exact ⟨⟨U, hU⟩, hyU, ⟨frameOfLE J.sheaf hUV e⟩⟩

end InvertibleLocal

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace TopologicalSpace.Opens
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

theorem LineBundle.power_extension [IsIntegral X] [CompactSpace X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hD : (sectionOpen X s : Set X).Nonempty)
    (f : Γ(X, sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ t : GlobalSections X (modulePow X L.sheaf n),
      t.app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) =
        f • (powerSection s n).app (sectionOpen X s) (1 : Γ(X, sectionOpen X s)) := by
  classical
  choose U hUx he using InvertibleLocal.affine_frame L
  obtain ⟨I, hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (U x).1 : X → Set X) (fun x => (U x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hUx x⟩)
  have hic (x : X) : ∃ i ∈ I, x ∈ (U i).1 := by
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi, hx⟩ := Set.mem_iUnion.mp hi
    exact ⟨i, hi, hx⟩
  have : Nonempty I := by
    obtain ⟨x, -⟩ := hD
    obtain ⟨i, hi, -⟩ := hic x
    exact ⟨⟨i, hi⟩⟩
  exact L.finite_cover_power_extension (fun i : I => (U i.val).1)
    (by
      intro x _
      obtain ⟨i, hi, hx⟩ := hic x
      exact TopologicalSpace.Opens.mem_iSup.mpr ⟨⟨i, hi⟩, hx⟩)
    (fun i => (U i.val).2) (fun i => ⟨i.val, hUx i.val⟩)
    (fun i => Classical.choice (he i.val)) s hD f

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorOpenBaseChange

namespace OAI

namespace PiExponent.ProjectionFormula
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

def hom (M : X.Modules) (L : Y.Modules) :
    moduleTensor Y ((Scheme.Modules.pushforward f).obj M) L ⟶
      (Scheme.Modules.pushforward f).obj
        (moduleTensor X M ((Scheme.Modules.pullback f).obj L)) :=
  moduleTensorMap (𝟙 _) ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L) ≫
    PiExponentSeshadri.PushforwardTensor.hom f _ _

lemma hom_pure (M : X.Modules) (L : Y.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (s : L.val.obj (op U)) :
    (hom f M L).app U (pure ((Scheme.Modules.pushforward f).obj M) L U m s) =
      pure M ((Scheme.Modules.pullback f).obj L) (f ⁻¹ᵁ U) m
        (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L).app U s) := by
  have ht := map_pure (𝟙 ((Scheme.Modules.pushforward f).obj M))
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L) U m s
  have hp := PiExponentSeshadri.PushforwardTensor.hom_pure f M
    ((Scheme.Modules.pullback f).obj L) U m
    (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L).app U s)
  exact (congrArg (fun z => (PiExponentSeshadri.PushforwardTensor.hom f M
    ((Scheme.Modules.pullback f).obj L)).app U z) ht).trans hp

@[reassoc] lemma naturality {M N : X.Modules} {L K : Y.Modules}
    (a : M ⟶ N) (b : L ⟶ K) :
    moduleTensorMap ((Scheme.Modules.pushforward f).map a) b ≫ hom f N K =
      hom f M L ≫ (Scheme.Modules.pushforward f).map
        (moduleTensorMap a ((Scheme.Modules.pullback f).map b)) := by
  unfold hom
  rw [← Category.assoc, ← moduleTensorMap_comp]
  rw [Category.comp_id, ← (Scheme.Modules.pullbackPushforwardAdjunction f).unit_naturality]
  have ht := moduleTensorMap_comp (𝟙 _) ((Scheme.Modules.pushforward f).map a)
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L)
    ((Scheme.Modules.pushforward f).map ((Scheme.Modules.pullback f).map b))
  simp only [Category.id_comp] at ht
  rw [ht, Category.assoc, PiExponentSeshadri.PushforwardTensor.naturality]
  simp only [Category.assoc]

lemma pullback_unit_apply (U : Y.Opens) (a : Γ(Y,U)) :
    (pullbackUnitIso f).hom.app (f ⁻¹ᵁ U)
      (((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (structureSheaf Y)).app U a) =
    (f.app U) a := by
  have hu := congrArg (fun q => q.app U a) (pullbackUnit_adjunction f)
  exact hu

lemma unit_compatibility (M : X.Modules) :
    hom f M (structureSheaf Y) ≫
      (Scheme.Modules.pushforward f).map
        (moduleTensorMap (𝟙 M) (pullbackUnitIso f).hom ≫ (moduleTensorRightUnit M).hom) =
      (moduleTensorRightUnit ((Scheme.Modules.pushforward f).obj M)).hom := by
  apply PiExponentSeshadri.TensorPure.hom_ext
  intro U m a
  change Γ(M, f ⁻¹ᵁ U) at m
  change Γ(Y,U) at a
  let b : ((Scheme.Modules.pullback f).obj (structureSheaf Y)).val.obj (op (f ⁻¹ᵁ U)) :=
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app (structureSheaf Y)).app U a
  have hp := hom_pure f M (structureSheaf Y) U m a
  have ht := map_pure (𝟙 M) (pullbackUnitIso f).hom (f ⁻¹ᵁ U) m b
  have hu := right_unit_pure M (f ⁻¹ᵁ U) m ((pullbackUnitIso f).hom.app (f ⁻¹ᵁ U) b)
  have hv := right_unit_pure ((Scheme.Modules.pushforward f).obj M) U m a
  have hs := congrArg (fun r : Γ(X, f ⁻¹ᵁ U) => r • m) (pullback_unit_apply f U a)
  exact (congrArg (fun z => (moduleTensorRightUnit M).hom.app (f ⁻¹ᵁ U)
    ((moduleTensorMap (𝟙 M) (pullbackUnitIso f).hom).app (f ⁻¹ᵁ U) z)) hp).trans
    ((congrArg (fun z => (moduleTensorRightUnit M).hom.app (f ⁻¹ᵁ U) z) ht).trans
      (hu.trans (hs.trans hv.symm)))

instance unit_isIso (M : X.Modules) : IsIso (hom f M (structureSheaf Y)) := by
  let e : moduleTensor X M ((Scheme.Modules.pullback f).obj (structureSheaf Y)) ≅ M :=
    moduleTensorIso (Iso.refl M) (pullbackUnitIso f) ≪≫ moduleTensorRightUnit M
  have hi : IsIso (hom f M (structureSheaf Y) ≫
      (Scheme.Modules.pushforward f).map
        (moduleTensorMap (𝟙 M) (pullbackUnitIso f).hom ≫ (moduleTensorRightUnit M).hom)) := by
    rw [unit_compatibility]
    infer_instance
  exact (isIso_comp_right_iff (C := Y.Modules) (hom f M (structureSheaf Y))
    ((Scheme.Modules.pushforward f).mapIso e).hom).mp hi

lemma framed_isIso (M : X.Modules) (L : Y.Modules) (e : L ≅ structureSheaf Y) :
    IsIso (hom f M L) := by
  have hn := naturality f (𝟙 M) e.hom
  have hi : IsIso (moduleTensorMap ((Scheme.Modules.pushforward f).map (𝟙 M)) e.hom ≫
      hom f M (structureSheaf Y)) := by
    infer_instance
  have hj : IsIso (hom f M L ≫ (Scheme.Modules.pushforward f).map
      (moduleTensorMap (𝟙 M) ((Scheme.Modules.pullback f).map e.hom))) := by
    rw [← hn]
    exact hi
  exact (isIso_comp_right_iff _ _).mp hj

lemma restrict_compatibility (U : Y.Opens) (M : X.Modules) (L : Y.Modules) :
    (Scheme.Modules.restrictFunctor U.ι).map (hom f M L) ≫
      (PiExponentSeshadri.OpenBaseChange.iso f U
        (moduleTensor X M ((Scheme.Modules.pullback f).obj L))).hom ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorRestrict (f ⁻¹ᵁ U) M ((Scheme.Modules.pullback f).obj L)).hom =
    (moduleTensorRestrict U ((Scheme.Modules.pushforward f).obj M) L).hom ≫
      moduleTensorMap (PiExponentSeshadri.OpenBaseChange.iso f U M).hom (𝟙 _) ≫
      hom (f ∣_ U) (M.restrict (f ⁻¹ᵁ U).ι) (L.restrict U.ι) ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorMap (𝟙 _) ((PiExponentSeshadri.OpenBaseChange.leftSquare f U).hom.app L)) := by
  unfold hom
  rw [Functor.map_comp]
  simp only [Category.assoc]
  rw [PiExponentSeshadri.OpenBaseChange.tensor_square]
  rw [← Category.assoc, ← Category.assoc]
  erw [PiExponentSeshadri.TensorPure.restrict_map U (𝟙 ((Scheme.Modules.pushforward f).obj M))
    ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app L)]
  simp only [Category.assoc]
  rw [← moduleTensorMap_comp_assoc]
  erw [(Scheme.Modules.restrictFunctor U.ι).map_id]
  rw [Category.id_comp, PiExponentSeshadri.OpenBaseChange.unit_compatibility]
  have ht := moduleTensorMap_comp
    (PiExponentSeshadri.OpenBaseChange.iso f U M).hom (𝟙 _)
    ((Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (L.restrict U.ι))
    ((Scheme.Modules.pushforward (f ∣_ U)).map
      ((PiExponentSeshadri.OpenBaseChange.leftSquare f U).hom.app L))
  simp only [Category.comp_id] at ht
  rw [ht]
  simp only [Category.assoc]
  have hn := PiExponentSeshadri.PushforwardTensor.naturality (f ∣_ U)
    (𝟙 (M.restrict (f ⁻¹ᵁ U).ι))
    ((PiExponentSeshadri.OpenBaseChange.leftSquare f U).hom.app L)
  erw [(Scheme.Modules.pushforward (f ∣_ U)).map_id] at hn
  erw [hn]
  rw [← moduleTensorMap_comp_assoc, Category.comp_id, Category.id_comp]
  rfl

instance line_isIso (M : X.Modules) (L : LineBundle Y) : IsIso (hom f M L.sheaf) := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro y
  obtain ⟨U, hy, ⟨e⟩⟩ := L.locallyRankOne y
  refine ⟨U, hy, ?_⟩
  let : IsIso (hom (f ∣_ U) (M.restrict (f ⁻¹ᵁ U).ι) (L.sheaf.restrict U.ι)) :=
    framed_isIso (f ∣_ U) _ _ e
  have hi : IsIso ((Scheme.Modules.restrictFunctor U.ι).map (hom f M L.sheaf) ≫
      (PiExponentSeshadri.OpenBaseChange.iso f U
        (moduleTensor X M ((Scheme.Modules.pullback f).obj L.sheaf))).hom ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorRestrict (f ⁻¹ᵁ U) M ((Scheme.Modules.pullback f).obj L.sheaf)).hom) := by
    rw [restrict_compatibility]
    infer_instance
  exact (isIso_comp_right_iff _ _).mp hi

def iso (M : X.Modules) (L : LineBundle Y) :
    moduleTensor Y ((Scheme.Modules.pushforward f).obj M) L.sheaf ≅
      (Scheme.Modules.pushforward f).obj (moduleTensor X M (L.pullback f).sheaf) :=
  @asIso Y.Modules _ _ _ (hom f M L.sheaf) (line_isIso f M L)

def twistIso (M : X.Modules) (L : LineBundle Y) : ∀ n : ℕ,
    (Scheme.Modules.pushforward f).obj ((moduleTwistFunctor (L.pullback f) n).obj M) ≅
      (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj M)
  | 0 => Iso.refl _
  | n+1 => (iso f ((moduleTwistFunctor (L.pullback f) n).obj M) L).symm ≪≫
      moduleTensorIso (twistIso M L n) (Iso.refl _)

end
end PiExponent.ProjectionFormula

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechH1Transfer
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections

namespace OAI

namespace PiExponent.GeometrySupport.PushforwardOpenSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.ProjectiveChartSections
open CechOne CechHigher

private abbrev schemeFreeOpen (X : Scheme.{0}) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X Y : Scheme.{0}} (f : Y ⟶ X) {M : X.Modules} {N : Y.Modules}
    (β : M ⟶ (Scheme.Modules.pushforward f).obj N)

def sectionMap (U : X.Opens) :
    (schemeFreeOpen X U ⟶ M) →+
      (schemeFreeOpen Y (f ⁻¹ᵁ U) ⟶ N) where
  toFun b := (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm
    (β.app U (freeOpenAddEquiv U M b))
  map_zero' := by
    change (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm
      ((β.app U).hom (freeOpenAddEquiv U M 0)) = 0
    rw [_root_.map_zero, _root_.map_zero]
    exact (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.map_zero
  map_add' b c := by
    change (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm
      ((β.app U).hom (freeOpenAddEquiv U M (b + c))) = _
    rw [_root_.map_add, _root_.map_add]
    exact (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.map_add _ _

@[simp] theorem sectionMap_value (U : X.Opens) (b : schemeFreeOpen X U ⟶ M) :
    freeOpenAddEquiv (f ⁻¹ᵁ U) N (sectionMap f β U b) =
      β.app U (freeOpenAddEquiv U M b) := AddEquiv.apply_symm_apply _ _

theorem sectionMap_bijective (U : X.Opens) (h : Function.Bijective (β.app U)) :
    Function.Bijective (sectionMap f β U) :=
  (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.bijective.comp
    (h.comp (freeOpenAddEquiv U M).bijective)

theorem sectionMap_injective (U : X.Opens) (h : Function.Injective (β.app U)) :
    Function.Injective (sectionMap f β U) :=
  (freeOpenAddEquiv (f ⁻¹ᵁ U) N).symm.injective.comp
    (h.comp (freeOpenAddEquiv U M).injective)

theorem sectionMap_restrict {U V : X.Opens} (h : U ≤ V)
    (b : schemeFreeOpen X V ⟶ M) :
    sectionMap f β U (restrictHom X.ringCatSheaf h b) =
      restrictHom Y.ringCatSheaf (f.preimage_mono h) (sectionMap f β V b) := by
  apply (freeOpenAddEquiv (f ⁻¹ᵁ U) N).injective
  erw [sectionMap_value]
  change β.app U (freeOpenEquiv X.ringCatSheaf M U
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b)) =
    freeOpenEquiv Y.ringCatSheaf N (f ⁻¹ᵁ U)
      (freeOpenMap Y.ringCatSheaf (homOfLE (f.preimage_mono h)) ≫ sectionMap f β V b)
  have hleft := freeOpenEquiv_naturality X.ringCatSheaf M (homOfLE h) b
  have hright := freeOpenEquiv_naturality Y.ringCatSheaf N
    (homOfLE (f.preimage_mono h)) (sectionMap f β V b)
  have hn := PresheafOfModules.naturality_apply β.val (homOfLE h).op
    (freeOpenEquiv X.ringCatSheaf M V b)
  change β.app U (M.presheaf.map (homOfLE h).op _) =
    N.presheaf.map (homOfLE (f.preimage_mono h)).op
      (β.app V (freeOpenAddEquiv V M b)) at hn
  exact (congrArg (β.app U) hleft).trans
    (hn.trans ((congrArg (N.presheaf.map (homOfLE (f.preimage_mono h)).op)
      (sectionMap_value f β V b).symm).trans hright.symm))

def restrictEquiv (N : Y.Modules) {U V : Y.Opens} (h : U ≤ V) (h' : V ≤ U) :
    (schemeFreeOpen Y V ⟶ N) ≃+ (schemeFreeOpen Y U ⟶ N) where
  toFun := restrictHom Y.ringCatSheaf h
  invFun := restrictHom Y.ringCatSheaf h'
  left_inv b := by erw [restrictHom_restrictHom, restrictHom_refl]
  right_inv b := by erw [restrictHom_restrictHom, restrictHom_refl]
  map_add' := restrictHom_add Y.ringCatSheaf h

end
end PiExponent.GeometrySupport.PushforwardOpenSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PushforwardOpenSections

namespace OAI

namespace PiExponent.GeometrySupport.PushforwardOpenSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher CechH1Transfer

private abbrev schemeFreeOpen (X : Scheme.{0}) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X Y : Scheme.{0}} (f : Y ⟶ X) {M : X.Modules} {N : Y.Modules}
    (β : M ⟶ (Scheme.Modules.pushforward f).obj N)
    {J : Type} (U : J → X.Opens)

theorem intersection_preimage {k : ℕ} (t : Fin k → J) :
    intersection (fun i => f ⁻¹ᵁ U i) t = f ⁻¹ᵁ intersection U t := by
  ext x
  simp [intersection, Opens.coe_iInf]

def tupleSectionMap {k : ℕ} (t : Fin k → J) :
    (schemeFreeOpen X (intersection U t) ⟶ M) →+
      (schemeFreeOpen Y (intersection (fun i => f ⁻¹ᵁ U i) t) ⟶ N) :=
  (restrictEquiv N (le_of_eq (intersection_preimage f U t))
    (le_of_eq (intersection_preimage f U t).symm)).toAddMonoidHom.comp
      (sectionMap f β (intersection U t))

theorem tupleSectionMap_bijective {k : ℕ} (t : Fin k → J)
    (h : Function.Bijective (β.app (intersection U t))) :
    Function.Bijective (tupleSectionMap f β U t) :=
  (restrictEquiv N (le_of_eq (intersection_preimage f U t))
    (le_of_eq (intersection_preimage f U t).symm)).bijective.comp
      (sectionMap_bijective f β _ h)

theorem tupleSectionMap_injective {k : ℕ} (t : Fin k → J)
    (h : Function.Injective (β.app (intersection U t))) :
    Function.Injective (tupleSectionMap f β U t) :=
  (restrictEquiv N (le_of_eq (intersection_preimage f U t))
    (le_of_eq (intersection_preimage f U t).symm)).injective.comp
      (sectionMap_injective f β _ h)

theorem tupleSectionMap_face {k : ℕ} (t : Fin (k+2) → J) (j : Fin (k+2))
    (b : schemeFreeOpen X (intersection U (t ∘ j.succAbove)) ⟶ M) :
    tupleSectionMap f β U t (restrictHom X.ringCatSheaf (faceLE U t j) b) =
      restrictHom Y.ringCatSheaf (faceLE (fun i => f ⁻¹ᵁ U i) t j)
        (tupleSectionMap f β U (t ∘ j.succAbove) b) := by
  change restrictHom Y.ringCatSheaf _
      (sectionMap f β _ (restrictHom X.ringCatSheaf _ b)) =
    restrictHom Y.ringCatSheaf _
      (restrictHom Y.ringCatSheaf _ (sectionMap f β _ b))
  erw [sectionMap_restrict, restrictHom_restrictHom, restrictHom_restrictHom]

def comparison
    (hvertex : ∀ t : Fin 1 → J, Function.Bijective (β.app (intersection U t)))
    (hpair : ∀ t : Fin 2 → J, Function.Injective (β.app (intersection U t))) :
    SectionComparison U (fun i => f ⁻¹ᵁ U i) M N where
  vertex t := AddEquiv.ofBijective (tupleSectionMap f β U t)
    (tupleSectionMap_bijective f β U t (hvertex t))
  pair t := tupleSectionMap f β U t
  triple t := tupleSectionMap f β U t
  pair_injective t := tupleSectionMap_injective f β U t (hpair t)
  pair_restrict t j b := tupleSectionMap_face f β U t j b
  triple_restrict t j b := tupleSectionMap_face f β U t j b

end
end PiExponent.GeometrySupport.PushforwardOpenSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace PushforwardTensor
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

def presheafHom (M N : X.Modules) :
    presheaf ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) ⟶
      ((Scheme.Modules.pushforward f).obj (moduleTensor X M N)).val where
  app U := ModuleCat.MonoidalCategory.tensorLift
    (fun m n => pure M N (f ⁻¹ᵁ U.unop) m n)
    (fun m m' n => pure_add_left M N _ m m' n)
    (fun a m n => pure_smul_left M N _ ((f.app U.unop).hom a) m n)
    (fun m n n' => pure_add_right M N _ m n n')
    (fun a m n => pure_smul_right M N _ ((f.app U.unop).hom a) m n)
  naturality {U V} i := by
    apply ModuleCat.MonoidalCategory.tensor_ext
    intro m n
    exact (pure_restrict M N ((Opens.map f.base).map i.unop) m n).symm

def hom (M N : X.Modules) :
    moduleTensor Y ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) ⟶
      (Scheme.Modules.pushforward f).obj (moduleTensor X M N) :=
  ((adj Y).homEquiv _ _).symm (presheafHom f M N)

lemma hom_pure (M N : X.Modules) (U : Y.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ U))) (n : N.val.obj (op (f ⁻¹ᵁ U))) :
    (hom f M N).app U
      (pure ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N) U m n) =
      pure M N (f ⁻¹ᵁ U) m n := by
  have h := ((adj Y).homEquiv
    (presheaf ((Scheme.Modules.pushforward f).obj M) ((Scheme.Modules.pushforward f).obj N))
    ((Scheme.Modules.pushforward f).obj (moduleTensor X M N))).apply_symm_apply (presheafHom f M N)
  exact congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(Y,U)] n)) h

@[reassoc] lemma naturality {M N P Q : X.Modules} (a : M ⟶ P) (b : N ⟶ Q) :
    moduleTensorMap ((Scheme.Modules.pushforward f).map a) ((Scheme.Modules.pushforward f).map b) ≫
      hom f P Q = hom f M N ≫ (Scheme.Modules.pushforward f).map (moduleTensorMap a b) := by
  apply TensorPure.hom_ext
  intro U m n
  change (hom f P Q).app U ((moduleTensorMap _ _).app U (pure _ _ U m n)) =
    (moduleTensorMap a b).app (f ⁻¹ᵁ U) ((hom f M N).app U (pure _ _ U m n))
  have h₁ := TensorPure.map_pure ((Scheme.Modules.pushforward f).map a)
    ((Scheme.Modules.pushforward f).map b) U m n
  have h₂ := hom_pure f P Q U (a.app (f ⁻¹ᵁ U) m) (b.app (f ⁻¹ᵁ U) n)
  have h₃ := hom_pure f M N U m n
  have h₄ := TensorPure.map_pure a b (f ⁻¹ᵁ U) m n
  exact ((congrArg (fun z => (hom f P Q).app U z) h₁).trans h₂).trans
    ((congrArg (fun z => (moduleTensorMap a b).app (f ⁻¹ᵁ U) z) h₃).trans h₄).symm

end PushforwardTensor

namespace Geometry
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

def pullbackUnitIso (f : Y ⟶ X) : (Scheme.Modules.pullback f).obj (O X) ≅ O Y := by
  letI : (Opens.map f.base).Final := opensMap_final f
  letI : (SheafOfModules.pushforward f.toRingCatSheafHom).IsRightAdjoint :=
    inferInstanceAs (Scheme.Modules.pushforward f).IsRightAdjoint
  let hu : IsIso (SheafOfModules.pullbackObjUnitToUnit f.toRingCatSheafHom) :=
    SheafOfModules.instIsIsoPullbackObjUnitToUnitOfFinal f.toRingCatSheafHom
  let a : (SheafOfModules.pullback f.toRingCatSheafHom).obj
      (SheafOfModules.unit X.ringCatSheaf) ≅ SheafOfModules.unit Y.ringCatSheaf :=
    @asIso _ _ _ _ (SheafOfModules.pullbackObjUnitToUnit f.toRingCatSheafHom) hu
  exact { hom := a.hom, inv := a.inv, hom_inv_id := a.hom_inv_id, inv_hom_id := a.inv_hom_id }

def pullbackSection (f : Y ⟶ X) {M : X.Modules} (s : O X ⟶ M) :
    O Y ⟶ (Scheme.Modules.pullback f).obj M :=
  (pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map s

def pullbackFrame (f : Y ⟶ X) {M : X.Modules} (e : M ≅ O X) :
    (Scheme.Modules.pullback f).obj M ≅ O Y :=
  (Scheme.Modules.pullback f).mapIso e ≪≫ pullbackUnitIso f

lemma pullbackUnit_adjunction (f : Y ⟶ X) :
    (Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv _ _ (pullbackUnitIso f).hom =
      SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom := by
  let : (SheafOfModules.pushforward f.toRingCatSheafHom).IsRightAdjoint :=
    inferInstanceAs (Scheme.Modules.pushforward f).IsRightAdjoint
  change (SheafOfModules.pullbackPushforwardAdjunction f.toRingCatSheafHom).homEquiv _ _
    (SheafOfModules.pullbackObjUnitToUnit f.toRingCatSheafHom) = _
  exact SheafOfModules.pullbackPushforwardAdjunction_homEquiv_pullbackObjUnitToUnit _

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Order.Filter.AtTopBot.Field
import Mathlib.Order.Filter.Finite
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent

noncomputable def rectangularCutoff {k : ℕ} (κ : Fin k → ℝ) (T : ℝ) (i : Fin k) : ℕ :=
  ⌈T / ((k : ℝ) * κ i)⌉₊

theorem rectangularCutoff_pos {k : ℕ} (hk : 0 < k) (κ : Fin k → ℝ)
    (hκ : ∀ i, 0 < κ i) {T : ℝ} (hT : 0 < T) (i : Fin k) :
    0 < rectangularCutoff κ T i := by
  apply Nat.lt_ceil.mpr
  simpa only [Nat.cast_zero] using
    div_pos hT (mul_pos (by exact_mod_cast hk) (hκ i))

theorem two_le_rectangularCutoff {k : ℕ} (hk : 0 < k) (κ : Fin k → ℝ)
    (hκ : ∀ i, 0 < κ i) {T : ℝ} (i : Fin k)
    (hT : (k : ℝ) * κ i < T) :
    2 ≤ rectangularCutoff κ T i := by
  have hd : 0 < (k : ℝ) * κ i :=
    mul_pos (by exact_mod_cast hk) (hκ i)
  have h : (1 : ℝ) < T / ((k : ℝ) * κ i) :=
    (lt_div_iff₀ hd).mpr (by simpa using hT)
  exact Nat.lt_ceil.mpr (by simpa using h)

theorem eventually_two_le_rectangularCutoff {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ i, 2 ≤ rectangularCutoff κ (ε * N) i := by
  have ht : Filter.Tendsto (fun N : ℝ => ε * N) Filter.atTop Filter.atTop :=
    Filter.tendsto_id.const_mul_atTop hε
  apply Filter.eventually_all.mpr
  intro i
  filter_upwards [ht.eventually (Filter.eventually_gt_atTop ((k : ℝ) * κ i))] with N hN
  exact two_le_rectangularCutoff hk κ hκ i hN

theorem rectangularCutoff_coordinate_weight_lt {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {T : ℝ}
    (β : Fin k → ℕ) (hβ : ∀ i, β i < rectangularCutoff κ T i) (i : Fin k) :
    κ i * (β i : ℝ) < T / (k : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hb : (β i : ℝ) < T / ((k : ℝ) * κ i) := Nat.lt_ceil.mp (hβ i)
  have h := mul_lt_mul_of_pos_left hb (hκ i)
  have he : κ i * (T / ((k : ℝ) * κ i)) = T / (k : ℝ) := by
    field_simp [(hκ i).ne']
  simpa only [he] using h

theorem rectangularCutoff_weight_lt {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {T : ℝ}
    (β : Fin k → ℕ) (hβ : ∀ i, β i < rectangularCutoff κ T i) :
    (∑ i, κ i * (β i : ℝ)) < T := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hsum : (∑ i, κ i * (β i : ℝ)) < ∑ _i : Fin k, T / (k : ℝ) := by
    apply Finset.sum_lt_sum
    · intro i hi
      exact (rectangularCutoff_coordinate_weight_lt hk κ hκ β hβ i).le
    · exact ⟨⟨0, hk⟩, Finset.mem_univ _,
        rectangularCutoff_coordinate_weight_lt hk κ hκ β hβ ⟨0, hk⟩⟩
  have he : (∑ _i : Fin k, T / (k : ℝ)) = T := by
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp [hkR.ne']
  simpa only [he] using hsum

theorem rectangularCutoff_product_lower {k : ℕ} (hk : 0 < k)
    (κ : Fin k → ℝ) (hκ : ∀ i, 0 < κ i) {T : ℝ} (hT : 0 < T) :
    T ^ k / ((k : ℝ) ^ k * ∏ i, κ i) ≤
      ∏ i, (rectangularCutoff κ T i : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hp : (∏ i, T / ((k : ℝ) * κ i)) ≤
      ∏ i, (rectangularCutoff κ T i : ℝ) := by
    apply Finset.prod_le_prod₀
    · intro i hi
      exact (div_pos hT (mul_pos hkR (hκ i))).le
    · intro i hi
      exact Nat.le_ceil _
  simpa only [Finset.prod_div_distrib, Finset.prod_mul_distrib, Finset.prod_const,
    Finset.card_univ, Fintype.card_fin] using hp

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalAssociativity
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct
import OAI.NumberTheory.PiExponent.Geometry.ReducedComponentStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroStalk


variable {X Y : Scheme.{0}}

theorem exists_pullback_frame_sectionGerm (f : Y ⟶ X) [IsAffineHom f]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    ∃ eF : (L.pullback f).sheaf.restrict (f ⁻¹ᵁ U.1).ι ≅ O (f ⁻¹ᵁ U.1).toScheme,
      ∀ (y : Y) (hy : f y ∈ U.1),
        sectionGerm (L.pullback f) (pullbackSection f s)
          ⟨f ⁻¹ᵁ U.1, U.2.preimage f⟩ eF y hy =
        f.stalkMap y (sectionGerm L s U e (f y) hy) := by
  obtain ⟨eF, he⟩ := exists_restricted_pullback_frame f U.1 e s
  refine ⟨eF, ?_⟩
  intro y hy
  have hr (a : Γ(U.1.toScheme, ⊤)) :
      (f ⁻¹ᵁ U.1).topIso.hom ((f ∣_ U.1).appTop a) =
        f.app U.1 (U.1.topIso.hom a) := by
    change (f ⁻¹ᵁ U.1).topIso.hom ((f ∣_ U.1).app ⊤ a) = _
    rw [← Scheme.Hom.resLE_eq_morphismRestrict, Scheme.Hom.resLE_app_top]
    simp only [Scheme.Hom.appLE_eq_app]
    exact CategoryTheory.congr_fun (f ⁻¹ᵁ U.1).topIso.inv_hom_id _
  unfold sectionGerm
  erw [he, hr, Scheme.Hom.germ_stalkMap_apply]

private theorem sectionGerm_zero (L : LineBundle X) (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) (x : X) (hx : x ∈ U.1) :
    sectionGerm L 0 U e x hx = 0 := by
  simp only [sectionGerm]
  erw [restrictSection_zero, coefficient, CategoryTheory.Limits.zero_comp]
  simp only [endValue]
  change X.presheaf.germ U.1 x hx (U.1.topIso.hom 0) = 0
  simp only [map_zero]

theorem regular_component_section_ne_zero (X : Scheme.{0}) (C : irreducibleComponents X)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    pullbackSection (reducedComponentι X C) s ≠ 0 := by
  let f := reducedComponentι X C
  let z : reducedComponent X C := genericPoint (reducedComponent X C)
  obtain ⟨U, hz, ⟨e⟩, _⟩ := common_affine_frames L L (f z)
  obtain ⟨eF, heF⟩ := exists_pullback_frame_sectionGerm f L s U e
  have hne := reducedComponentι_stalkMap_ne_zero X C z
    (sectionGerm L s U e (f z) hz) (sectionGerm_nonZeroDivisor L s U e (f z) hz)
  intro hs
  apply hne
  rw [← heF z hz, hs]
  exact sectionGerm_zero _ _ _ _ _

theorem regular_component_section_mono (X : Scheme.{0}) (C : irreducibleComponents X)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    Mono (pullbackSection (reducedComponentι X C) s) :=
  (L.pullback (reducedComponentι X C)).mono_section _
    (regular_component_section_ne_zero X C L s)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean <==
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionMono
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct
import OAI.NumberTheory.PiExponent.LocalAlgebra.AssociatedPrimeAvoidance

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem finite_affine_frame_cover [CompactSpace X] (L : LineBundle X) :
    ∃ l : ℕ, ∃ U : Fin l → X.affineOpens,
      (⨆ i, (U i).1) = ⊤ ∧
      Nonempty (∀ i, L.sheaf.restrict (U i).1.ι ≅ O (U i).1.toScheme) := by
  classical
  have h (x : X) : ∃ U : X.affineOpens, x ∈ U.1 ∧
      Nonempty (L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) := by
    obtain ⟨U, hx, he, _⟩ := common_affine_frames L L x
    exact ⟨U, hx, he⟩
  choose U hx e using h
  obtain ⟨I,hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => ((U x).1 : Set X)) (fun x => (U x).1.isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x,hx x⟩)
  let E := (Fintype.equivFin I).symm
  refine ⟨Fintype.card I, fun j => U (E j).val, ?_, ?_⟩
  · apply top_unique
    intro x _
    obtain ⟨i,hi⟩ := Set.mem_iUnion.mp (hI (show x ∈ Set.univ from trivial))
    obtain ⟨hi,hx⟩ := Set.mem_iUnion.mp hi
    apply Opens.mem_iSup.mpr
    refine ⟨E.symm ⟨i,hi⟩,?_⟩
    change x ∈ (U (E (E.symm ⟨i,hi⟩)).val).1
    rw [Equiv.apply_symm_apply]
    exact hx
  · exact ⟨fun j => (e (E j).val).some⟩

theorem coefficients_span_top_of_section_cover (L : LineBundle X) {k : ℕ}
    (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ j, sectionOpen X (s j)) = ⊤)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    Ideal.span (Set.range (fun j => coefficient e (restrictSection U.1.ι (s j)))) = ⊤ := by
  have : IsAffine U.1.toScheme := U.2
  have hc : (⨆ j, U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι (s j)))) = ⊤ := by
    exact (iSup_congr fun j => (preimage_isoOpen (s j) U.1.ι e).symm).trans
      (U.1.ι.iSup_preimage_eq_top hs)
  apply (isAffineOpen_top U.1.toScheme).iSup_basicOpen_eq_self_iff.mp
  apply top_unique
  intro x _
  obtain ⟨j, hj⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ j,
    U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι (s j))) by rw [hc]; trivial)
  exact Opens.mem_iSup.mpr ⟨⟨_, Set.mem_range_self j⟩, hj⟩

def localCoefficientAddHom (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    GlobalSections X L.sheaf →+ Γ(U.toScheme, ⊤) where
  toFun s := coefficient e (restrictSection U.ι s)
  map_zero' := by
    exact (congrArg (coefficient e) (restrictSection_zero U.ι)).trans (coefficient_zero e)
  map_add' s t := by
    simp only [coefficient, restrictSection]
    erw [(Scheme.Modules.restrictFunctor U.ι).map_add (f := s) (g := t),
      Preadditive.comp_add, Preadditive.add_comp]
    rfl

private theorem iso_inv_map_comp {C D : Type*} [Category C] [Category D]
    (F : C ⥤ D) {A B : C} {T : D} (e : F.obj A ≅ T) (f : A ⟶ A) (s : A ⟶ B) :
    e.inv ≫ F.map (f ≫ s) = ((e.inv ≫ F.map f) ≫ e.hom) ≫ e.inv ≫ F.map s := by
  simp only [Functor.map_comp, Category.assoc, Iso.hom_inv_id_assoc]

theorem localCoefficient_scalar (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme)
    (r : Γ(X, ⊤)) (s : GlobalSections X L.sheaf) :
    coefficient e (restrictSection U.ι (scalarEnd r ≫ s)) =
      U.ι.appTop r * coefficient e (restrictSection U.ι s) := by
  have hscalar : restrictSection U.ι (scalarEnd r) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom = scalarEnd (U.ι.appTop r) := by
    apply endValue_injective
    erw [endValue_restrict U.ι (scalarEnd r), endValue_scalarEnd, endValue_scalarEnd]
  have hrestrict : restrictSection U.ι (scalarEnd r ≫ s) =
      scalarEnd (U.ι.appTop r) ≫ restrictSection U.ι s := by
    rw [← hscalar]
    exact iso_inv_map_comp (Scheme.Modules.restrictFunctor U.ι)
      (Scheme.Modules.restrictUnitIso U.ι) (scalarEnd r) s
  rw [hrestrict]
  change endValue (scalarEnd (U.ι.appTop r) ≫ restrictSection U.ι s ≫ e.hom) = _
  rw [endValue_comp, endValue_scalarEnd]
  rfl

def sectionLinearCombination (L : LineBundle X) {k : ℕ}
    (a : ℂ →+* Γ(X, ⊤)) (s : Fin k → GlobalSections X L.sheaf) (c : Fin k → ℂ) :
    GlobalSections X L.sheaf := ∑ j, scalarEnd (a (c j)) ≫ s j

theorem localCoefficient_linearCombination (L : LineBundle X) {k : ℕ}
    (a : ℂ →+* Γ(X, ⊤)) (s : Fin k → GlobalSections X L.sheaf) (c : Fin k → ℂ)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ O U.toScheme) :
    coefficient e (restrictSection U.ι (sectionLinearCombination L a s c)) =
      ∑ j, U.ι.appTop (a (c j)) * coefficient e (restrictSection U.ι (s j)) := by
  change localCoefficientAddHom L U e (∑ j, scalarEnd (a (c j)) ≫ s j) = _
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro j _
  exact localCoefficient_scalar L U e _ _

theorem exists_mono_linearCombination_of_finite_cover [IsNoetherian X]
    (L : LineBundle X) {k : ℕ} (a : ℂ →+* Γ(X, ⊤))
    (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ j, sectionOpen X (s j)) = ⊤) :
    ∃ c : Fin k → ℂ, Mono (sectionLinearCombination L a s c) := by
  classical
  obtain ⟨l, U, hU, ⟨e⟩⟩ := finite_affine_frame_cover L
  let R (i : Fin l) : Type := Γ((U i).1.toScheme, ⊤)
  have hAff (i : Fin l) : IsAffine (U i).1.toScheme := (U i).2
  let alg (i : Fin l) : Algebra ℂ (R i) := ((U i).1.ι.appTop.hom.comp a).toAlgebra
  let (i : Fin l) : Algebra ℂ (R i) := alg i
  have hNoeth (i : Fin l) : IsNoetherianRing (R i) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top (U i).1.toScheme⟩
  let b (i : Fin l) (j : Fin k) : R i := coefficient (e i) (restrictSection (U i).1.ι (s j))
  have hb (i : Fin l) : Ideal.span (Set.range (b i)) = ⊤ :=
    coefficients_span_top_of_section_cover L s hs (U i) (e i)
  obtain ⟨c, hc⟩ := GeometrySupport.AssociatedPrimeAvoidance.exists_regular_combination (K := ℂ) (ι := Fin l) (J := Fin k) R b hb
  refine ⟨c, section_mono_of_regular_affine_frames L _ ?_⟩
  intro x
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ i, (U i).1 by rw [hU]; trivial)
  refine ⟨U i, hi, e i, ?_⟩
  rw [localCoefficient_linearCombination]
  simpa only [R, b, Algebra.smul_def, RingHom.algebraMap_toAlgebra, RingHom.comp_apply] using hc i

theorem exists_mono_section_of_finite_cover [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) {k : ℕ}
    (s : Fin k → GlobalSections X L.sheaf)
    (hs : (⨆ j, sectionOpen X (s j)) = ⊤) :
    ∃ t : GlobalSections X L.sheaf, Mono t := by
  obtain ⟨c, hc⟩ := exists_mono_linearCombination_of_finite_cover L (baseScalars p) s hs
  exact ⟨sectionLinearCombination L (baseScalars p) s c, hc⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem affine_scalar_regular_on_open [IsAffine X] (r : Γ(X, ⊤))
    (hr : r ∈ nonZeroDivisors Γ(X, ⊤)) (U : X.Opens) :
    Function.Injective (fun a : Γ(X, U) =>
      X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op r * a) := by
  intro a b hab
  apply TopCat.Presheaf.section_ext X.sheaf U a b
  intro x hx
  let : Algebra Γ(X, ⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x, trivial⟩ : (⊤ : X.Opens))
  have : IsLocalization.AtPrime (X.presheaf.stalk x)
      ((isAffineOpen_top X).primeIdealOf ⟨x, trivial⟩).asIdeal :=
    (isAffineOpen_top X).isLocalization_stalk ⟨x, trivial⟩
  have hreg : X.presheaf.germ ⊤ x trivial r ∈ nonZeroDivisors (X.presheaf.stalk x) :=
    IsLocalization.nonZeroDivisors_le_comap
      (((isAffineOpen_top X).primeIdealOf ⟨x, trivial⟩).asIdeal.primeCompl) (X.presheaf.stalk x) hr
  have h := congrArg (fun v : Γ(X, U) => X.presheaf.germ U x hx v) hab
  simp only [map_mul, TopCat.Presheaf.germ_res_apply] at h
  exact (isRegular_iff_mem_nonZeroDivisors.mpr hreg).left h

theorem scalarEnd_mono_of_regular [IsAffine X] (r : Γ(X, ⊤))
    (hr : r ∈ nonZeroDivisors Γ(X, ⊤)) : Mono (scalarEnd r) := by
  have hm : Mono (scalarEnd r).val := by
    apply PresheafOfModules.mono_of_injective
    intro U
    exact affine_scalar_regular_on_open r hr U.unop
  exact (SheafOfModules.forget X.ringCatSheaf).mono_of_mono_map hm

theorem framed_section_mono_of_regular [IsAffine X] {M : X.Modules}
    (e : M ≅ O X) (s : O X ⟶ M)
    (hr : coefficient e s ∈ nonZeroDivisors Γ(X, ⊤)) : Mono s := by
  have he : s ≫ e.hom = scalarEnd (coefficient e s) := by
    apply endValue_injective
    rw [endValue_scalarEnd]
    rfl
  have hm : Mono (s ≫ e.hom) := by
    rw [he]
    exact scalarEnd_mono_of_regular _ hr
  exact (mono_comp_iff_of_mono s e.hom).mp hm

theorem section_mono_of_regular_affine_frames (L : LineBundle X)
    (s : GlobalSections X L.sheaf)
    (H : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        coefficient e (restrictSection U.1.ι s) ∈
          nonZeroDivisors Γ(U.1.toScheme, ⊤)) : Mono s := by
  apply CoherentTwist.mono_of_local
  intro x
  obtain ⟨U, hx, e, he⟩ := H x
  have : IsAffine U.1.toScheme := U.2
  have hm : Mono (restrictSection U.1.ι s) := framed_section_mono_of_regular e _ he
  refine ⟨U.1, hx, ?_⟩
  let : IsIso (Scheme.Modules.restrictUnitIso U.1.ι).inv :=
    (Scheme.Modules.restrictUnitIso U.1.ι).isIso_inv
  exact (mono_comp_iff_of_isIso (Scheme.Modules.restrictUnitIso U.1.ι).inv _).mp hm

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean <==
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.RingTheory.PowerSeries.Order
import Mathlib.Algebra.MvPolynomial.CommRing
import Mathlib.Algebra.MvPolynomial.Eval
import Mathlib.Algebra.MvPolynomial.Expand
import Mathlib.Algebra.MvPolynomial.Variables
import Mathlib.Data.Finsupp.Antidiagonal
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Analysis.Complex.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.RowTranslation

open scoped BigOperators
open MvPolynomial

section PolynomialShift
variable {σ R : Type*} [CommSemiring R]

noncomputable def shift (c : σ → R) : MvPolynomial σ R →+* MvPolynomial σ R :=
  eval₂Hom C (fun i => X i + C (c i))

@[simp] theorem shift_C (c : σ → R) (r : R) : shift c (C r) = C r := by
  simp [shift]

@[simp] theorem shift_X (c : σ → R) (i : σ) : shift c (X i) = X i + C (c i) := by
  simp [shift]

theorem shift_add (c d : σ → R) (p : MvPolynomial σ R) :
    shift c (shift d p) = shift (fun i => c i + d i) p := by
  have h : (shift c).comp (shift d) = shift (fun i => c i + d i) := by
    ext r i <;> simp [add_assoc]
  exact DFunLike.congr_fun h p

@[simp] theorem shift_zero (p : MvPolynomial σ R) : shift (fun _ => 0) p = p := by
  have h : shift (fun _ : σ => (0 : R)) = RingHom.id _ := by
    ext r i <;> simp
  exact DFunLike.congr_fun h p

noncomputable def shiftCoefficient (c : σ → R) (β a : σ →₀ ℕ) : R :=
  (shift c (monomial a 1)).coeff β

theorem coeff_shift (c : σ → R) (p : MvPolynomial σ R) (β : σ →₀ ℕ) :
    (shift c p).coeff β =
      ∑ a ∈ p.support, p.coeff a * shiftCoefficient c β a := by
  classical
  conv_lhs => rw [p.as_sum]
  simp only [map_sum, coeff_sum]
  apply Finset.sum_congr rfl
  intro a ha
  rw [show monomial a (p.coeff a) = C (p.coeff a) * monomial a 1 by simp [C_mul_monomial]]
  simp [shiftCoefficient, coeff_C_mul]

theorem coeff_shift_over (c : σ → R) (p : MvPolynomial σ R) (β : σ →₀ ℕ)
    (S : Finset (σ →₀ ℕ)) (hp : p.support ⊆ S) :
    (shift c p).coeff β = ∑ a ∈ S, p.coeff a * shiftCoefficient c β a := by
  classical
  rw [coeff_shift]
  apply Finset.sum_subset hp
  intro a ha hnot
  simp [MvPolynomial.notMem_support_iff.mp hnot]

theorem shift_three (z ε τ : σ → R) (p : MvPolynomial σ R) :
    shift (fun i => z i + ε i + τ i) p = shift τ (shift ε (shift z p)) := by
  simp only [shift_add]
  apply congrArg (fun c => shift c p)
  funext i
  ac_rfl

end PolynomialShift

section FiniteExpansion
variable {σ R : Type*} [Fintype σ] [DecidableEq σ] [CommSemiring R]

noncomputable def multiIndex (a : σ → ℕ) : σ →₀ ℕ := Finsupp.equivFunOnFinite.symm a

omit [DecidableEq σ] in
@[simp] theorem multiIndex_apply (a : σ → ℕ) (i : σ) : multiIndex a i = a i := by
  simp [multiIndex]

omit [Fintype σ] [DecidableEq σ] in
theorem shifted_X_pow (c : σ → R) (i : σ) (n : ℕ) :
    (X i + C (c i)) ^ n =
      ∑ b : Fin (n + 1), C ((n.choose b : R) * c i ^ (n - b)) * X i ^ (b : ℕ) := by
  rw [add_pow, ← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro b hb
  simp only [map_mul, map_pow, map_natCast]
  ring

theorem shifted_product_expansion (c : σ → R) (a : σ → ℕ) :
    (∏ i, (X i + C (c i)) ^ a i) =
      ∑ b : (∀ i, Fin (a i + 1)),
        C (∏ i, ((a i).choose (b i) : R) * c i ^ (a i - b i)) *
          monomial (multiIndex (fun i => (b i : ℕ))) 1 := by
  simp_rw [shifted_X_pow]
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro b hb
  rw [Finset.prod_mul_distrib, ← map_prod, prod_X_pow]
  have hidx : Finsupp.indicator Finset.univ (fun i _ => (b i : ℕ)) =
      multiIndex (fun i => (b i : ℕ)) := by
    ext i
    simp [Finsupp.indicator]
  rw [hidx]

omit [DecidableEq σ] in
theorem shift_monomial_one (c : σ → R) (a : σ →₀ ℕ) :
    shift c (monomial a 1) = ∏ i, (X i + C (c i)) ^ a i := by
  simp only [shift, eval₂Hom_monomial, map_one, one_mul]
  exact a.prod_fintype _ (fun i => pow_zero _)

theorem shiftCoefficient_eq (c : σ → R) (β a : σ →₀ ℕ) :
    shiftCoefficient c β a = ∏ i, ((a i).choose (β i) : R) * c i ^ (a i - β i) := by
  classical
  rw [shiftCoefficient, shift_monomial_one, shifted_product_expansion, coeff_sum]
  simp only [coeff_C_mul, coeff_monomial]
  by_cases h : ∀ i, β i ≤ a i
  · let b₀ : ∀ i, Fin (a i + 1) := fun i => ⟨β i, Nat.lt_succ_of_le (h i)⟩
    have hidx : multiIndex (fun i => (b₀ i : ℕ)) = β := by ext i; simp [b₀]
    rw [Finset.sum_eq_single b₀]
    · simp [hidx, b₀]
    · intro b hb hne
      have hidx' : multiIndex (fun i => (b i : ℕ)) ≠ β := by
        intro he
        apply hne
        funext i
        apply Fin.ext
        have hi := congrArg (fun d : σ →₀ ℕ => d i) he
        simpa [b₀] using hi
      simp [hidx']
    · simp
  · push Not at h
    obtain ⟨i, hi⟩ := h
    have hright : (∏ j, ((a j).choose (β j) : R) * c j ^ (a j - β j)) = 0 := by
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      simp [Nat.choose_eq_zero_of_lt hi]
    rw [hright]
    apply Finset.sum_eq_zero
    intro b hb
    have hidx : multiIndex (fun j => (b j : ℕ)) ≠ β := by
      intro he
      have hi' := congrArg (fun d : σ →₀ ℕ => d i) he
      have hbi : (b i : ℕ) = β i := by simpa using hi'
      have hlt := (b i).isLt
      omega
    simp [hidx]

theorem product_add_expansion (ε τ : σ → R) (n : σ → ℕ) :
    (∏ i, (ε i + τ i) ^ n i) =
      ∑ d : (∀ i, Fin (n i + 1)),
        (∏ i, (n i).choose (d i) : ℕ) *
          (∏ i, ε i ^ (n i - d i)) * ∏ i, τ i ^ (d i : ℕ) := by
  have h (i : σ) : (ε i + τ i) ^ n i =
      ∑ d : Fin (n i + 1), ((n i).choose d : R) * ε i ^ (n i - d) * τ i ^ (d : ℕ) := by
    rw [add_comm, add_pow, ← Fin.sum_univ_eq_sum_range]
    apply Finset.sum_congr rfl
    intro d hd
    ring
  simp_rw [h]
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [Finset.prod_mul_distrib, Nat.cast_prod]

end FiniteExpansion

section FormalSeriesRow
variable {σ R : Type*} [Fintype σ] [DecidableEq σ] [CommRing R]

omit [Fintype σ] [DecidableEq σ] in
theorem row_coefficient_identity (c : σ → PowerSeries R)
    (p : MvPolynomial σ (PowerSeries R)) (β : σ →₀ ℕ)
    (S : Finset (σ →₀ ℕ)) (hp : p.support ⊆ S) (s : ℕ) :
    PowerSeries.coeff s ((shift c p).coeff β) =
      ∑ a ∈ S, ∑ kl ∈ Finset.HasAntidiagonal.antidiagonal s,
        PowerSeries.coeff kl.1 (shiftCoefficient c β a) *
          PowerSeries.coeff kl.2 (p.coeff a) := by
  rw [coeff_shift_over c p β S hp]
  simp only [map_sum]
  apply Finset.sum_congr rfl
  intro a ha
  rw [mul_comm, PowerSeries.coeff_mul]

theorem coefficient_error_tail (ε : σ → R) (τ : σ → PowerSeries R)
    (n : σ → ℕ) (k : ℕ) :
    PowerSeries.coeff k (∏ i, (PowerSeries.C (ε i) + τ i) ^ n i) =
      ∑ d : (∀ i, Fin (n i + 1)),
        ((∏ i, (n i).choose (d i) : ℕ) : R) *
          (∏ i, ε i ^ (n i - d i)) *
            PowerSeries.coeff k (∏ i, τ i ^ (d i : ℕ)) := by
  rw [product_add_expansion]
  simp only [map_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [← map_pow, ← map_prod]
  rw [show ((∏ i, (n i).choose (d i) : ℕ) : PowerSeries R) =
      PowerSeries.C (((∏ i, (n i).choose (d i) : ℕ) : R)) by simp]
  rw [← map_mul, PowerSeries.coeff_C_mul]

noncomputable def rowScalar (ε : σ → R) (τ : σ → PowerSeries R)
    (β a : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) : R :=
  ((∏ i, (a i).choose (β i) * (a i - β i).choose (d i) : ℕ) : R) *
    (∏ i, ε i ^ (a i - β i - d i)) *
      PowerSeries.coeff k (∏ i, τ i ^ (d i : ℕ))

omit [DecidableEq σ] in
theorem rowScalar_ne_zero_le (ε : σ → R) (τ : σ → PowerSeries R)
    (β a : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ)
    (h : rowScalar ε τ β a d k ≠ 0) : β ≤ a := by
  intro i
  by_contra hn
  have hi : a i < β i := by omega
  have hp : (∏ j, (a j).choose (β j) * (a j - β j).choose (d j) : ℕ) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  exact h (by simp [rowScalar, hp])

theorem coeff_shiftCoefficient_error_tail (ε : σ → R) (τ : σ → PowerSeries R)
    (β a : σ →₀ ℕ) (k : ℕ) :
    PowerSeries.coeff k (shiftCoefficient (fun i => PowerSeries.C (ε i) + τ i) β a) =
      ∑ d : (∀ i, Fin (a i - β i + 1)), rowScalar ε τ β a d k := by
  rw [shiftCoefficient_eq, Finset.prod_mul_distrib]
  have hcast : (∏ i, ((a i).choose (β i) : PowerSeries R)) =
      PowerSeries.C ((∏ i, (a i).choose (β i) : ℕ) : R) := by simp
  rw [hcast, PowerSeries.coeff_C_mul, coefficient_error_tail, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [rowScalar, Finset.prod_mul_distrib, Nat.cast_mul]
  ring

theorem exact_row_identity (ε : σ → R) (τ : σ → PowerSeries R)
    (p : MvPolynomial σ (PowerSeries R)) (β : σ →₀ ℕ)
    (S : Finset (σ →₀ ℕ)) (hp : p.support ⊆ S) (s : ℕ) :
    PowerSeries.coeff s ((shift (fun i => PowerSeries.C (ε i) + τ i) p).coeff β) =
      ∑ a ∈ S, ∑ d : (∀ i, Fin (a i - β i + 1)),
        ∑ kl ∈ Finset.HasAntidiagonal.antidiagonal s,
          rowScalar ε τ β a d kl.1 * PowerSeries.coeff kl.2 (p.coeff a) := by
  rw [row_coefficient_identity _ p β S hp s]
  apply Finset.sum_congr rfl
  intro a ha
  simp only [coeff_shiftCoefficient_error_tail, Finset.sum_mul]
  rw [Finset.sum_comm]

end FormalSeriesRow

section FiniteExpansion
variable {σ : Type*} [Fintype σ] [DecidableEq σ]

theorem choose_product_le_four_pow (a β d : ℕ) :
    a.choose β * (a - β).choose d ≤ 4 ^ a := by
  calc
    a.choose β * (a - β).choose d ≤ 2 ^ a * 2 ^ (a - β) :=
      Nat.mul_le_mul (Nat.choose_le_two_pow _ _) (Nat.choose_le_two_pow _ _)
    _ ≤ 2 ^ a * 2 ^ a := Nat.mul_le_mul_left _ (Nat.pow_le_pow_right (by decide) (Nat.sub_le _ _))
    _ = 4 ^ a := by rw [← mul_pow]; norm_num

omit [DecidableEq σ] in
theorem multi_choose_product_le_four_pow (a β d : σ → ℕ) :
    (∏ i, (a i).choose (β i) * (a i - β i).choose (d i)) ≤
      4 ^ (∑ i, a i) := by
  calc
    _ ≤ ∏ i, 4 ^ a i := Finset.prod_le_prod (fun i hi => choose_product_le_four_pow _ _ _)
    _ = _ := Finset.prod_pow_eq_pow_sum _ _ _

theorem card_bounded_indices_le (a : σ → ℕ) (H : ℕ) (ha : ∀ i, a i ≤ H) :
    Fintype.card (∀ i, Fin (a i + 1)) ≤ (H + 1) ^ Fintype.card σ := by
  rw [Fintype.card_pi]
  simp only [Fintype.card_fin]
  calc
    _ ≤ ∏ _i : σ, (H + 1) := Finset.prod_le_prod (fun i hi => Nat.add_le_add_right (ha i) 1)
    _ = _ := by simp

abbrev RowChoices (S : Finset (σ →₀ ℕ)) (β : σ →₀ ℕ) (s : ℕ) :=
  Σ a : S, (∀ i, Fin (a.1 i - β i + 1)) × Fin (s + 1)

theorem card_rowChoices_le (S : Finset (σ →₀ ℕ)) (β : σ →₀ ℕ) (s H : ℕ)
    (ha : ∀ a ∈ S, ∀ i, a i ≤ H) :
    Fintype.card (RowChoices S β s) ≤ S.card * (H + 1) ^ Fintype.card σ * (s + 1) := by
  classical
  rw [Fintype.card_sigma]
  simp only [Fintype.card_prod, Fintype.card_fin]
  calc
    _ ≤ ∑ _a : S, (H + 1) ^ Fintype.card σ * (s + 1) := by
      apply Finset.sum_le_sum
      intro a ha'
      apply Nat.mul_le_mul_right
      exact card_bounded_indices_le _ H (fun i => (Nat.sub_le _ _).trans (ha a.1 a.2 i))
    _ = _ := by simp [Nat.mul_assoc]

theorem card_rowChoices_box_le (S : Finset (σ →₀ ℕ)) (β : σ →₀ ℕ) (s H : ℕ)
    (ha : ∀ a ∈ S, ∀ i, a i ≤ H)
    (hS : S.card ≤ (H + 1) ^ Fintype.card σ) :
    Fintype.card (RowChoices S β s) ≤ (H + 1) ^ (2 * Fintype.card σ) * (s + 1) := by
  calc
    _ ≤ S.card * (H + 1) ^ Fintype.card σ * (s + 1) := card_rowChoices_le S β s H ha
    _ ≤ (H + 1) ^ Fintype.card σ * (H + 1) ^ Fintype.card σ * (s + 1) :=
      Nat.mul_le_mul_right _ (Nat.mul_le_mul_right _ hS)
    _ = _ := by rw [← pow_add]; congr 2; omega


omit [DecidableEq σ] in
theorem norm_rowScalar_le (ε : σ → ℂ) (τ : σ → PowerSeries ℂ)
    (β a : σ →₀ ℕ) (d : ∀ i, Fin (a i - β i + 1)) (k : ℕ) (B : ℝ)
    (hτ : ‖PowerSeries.coeff k (∏ i, τ i ^ (d i : ℕ))‖ ≤ B) :
    ‖rowScalar ε τ β a d k‖ ≤
      (4 : ℝ) ^ (∑ i, a i) * (∏ i, ‖ε i‖ ^ (a i - β i - d i)) * B := by
  have hbin : ((∏ i, (a i).choose (β i) * (a i - β i).choose (d i) : ℕ) : ℝ) ≤
      (4 : ℝ) ^ (∑ i, a i) := by
    exact_mod_cast multi_choose_product_le_four_pow (fun i => a i) (fun i => β i) (fun i => (d i : ℕ))
  simp only [rowScalar, norm_mul, norm_prod, norm_pow, Complex.norm_natCast]
  exact mul_le_mul (mul_le_mul_of_nonneg_right hbin (by positivity)) hτ
    (norm_nonneg _) (by positivity)

end FiniteExpansion

variable {R : Type*} [CommRing R]

noncomputable def tail (T : ℕ) (f : PowerSeries R) : PowerSeries R :=
  (PowerSeries.trunc T f : PowerSeries R) - f

@[simp] theorem coeff_tail_of_lt (T k : ℕ) (f : PowerSeries R) (hk : k < T) :
    PowerSeries.coeff k (tail T f) = 0 := by
  simp [tail, PowerSeries.coeff_trunc, hk]

theorem order_tail (T : ℕ) (f : PowerSeries R) :
    (T : ℕ∞) ≤ (tail T f).order := by
  apply PowerSeries.nat_le_order
  exact fun k hk => coeff_tail_of_lt T k f hk

theorem order_tail_prod {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (f : ι → PowerSeries R) :
    ((∑ i ∈ s, d i * T i : ℕ) : ℕ∞) ≤
      (∏ i ∈ s, tail (T i) (f i) ^ d i).order := by
  calc
    ((∑ i ∈ s, d i * T i : ℕ) : ℕ∞) = ∑ i ∈ s, d i • (T i : ℕ∞) := by
      simp [nsmul_eq_mul]
    _ ≤ ∑ i ∈ s, d i • (tail (T i) (f i)).order := by
      exact Finset.sum_le_sum (fun i hi => nsmul_le_nsmul_right (order_tail _ _) _)
    _ ≤ ∑ i ∈ s, (tail (T i) (f i) ^ d i).order := by
      exact Finset.sum_le_sum (fun i hi => PowerSeries.le_order_pow _ _)
    _ ≤ (∏ i ∈ s, tail (T i) (f i) ^ d i).order := PowerSeries.le_order_prod _ _

theorem tail_budget_nat {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (f : ι → PowerSeries R) (k : ℕ)
    (hk : PowerSeries.coeff k (∏ i ∈ s, tail (T i) (f i) ^ d i) ≠ 0) :
    ∑ i ∈ s, d i * T i ≤ k := by
  exact_mod_cast (order_tail_prod s T d f).trans (PowerSeries.order_le k hk)

theorem tail_weight_budget {ι : Type*} (s : Finset ι) (T d : ι → ℕ)
    (f : ι → PowerSeries R) (k : ℕ) (w : ι → ℝ) (v F : ℝ)
    (hv : 0 ≤ v) (hF : 0 < F)
    (hT : ∀ i ∈ s, F * w i ≤ v * T i)
    (hk : PowerSeries.coeff k (∏ i ∈ s, tail (T i) (f i) ^ d i) ≠ 0) :
    ∑ i ∈ s, (d i : ℝ) * w i ≤ v * k / F := by
  apply (le_div_iff₀ hF).2
  calc
    (∑ i ∈ s, (d i : ℝ) * w i) * F =
        ∑ i ∈ s, (d i : ℝ) * (F * w i) := by rw [Finset.sum_mul]; congr 1; ext i; ring
    _ ≤ ∑ i ∈ s, (d i : ℝ) * (v * T i) :=
      Finset.sum_le_sum (fun i hi => mul_le_mul_of_nonneg_left (hT i hi) (Nat.cast_nonneg _))
    _ = v * (∑ i ∈ s, (d i * T i : ℕ) : ℕ) := by
      simp only [Nat.cast_sum, Nat.cast_mul, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ ≤ v * k := mul_le_mul_of_nonneg_left (by exact_mod_cast tail_budget_nat s T d f k hk) hv

end PiExponent.RowTranslation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma section_value_naturality {M : X.Modules} (s : O X ⟶ M)
    {U V : X.Opens} (h : V ≤ U) :
    M.presheaf.map (homOfLE h).op (s.app U (1 : Γ(X,U))) =
      s.app V (1 : Γ(X,V)) := by
  have ht := CategoryTheory.congr_fun (s.mapPresheaf.naturality (homOfLE h).op)
    (1 : Γ(X,U))
  change s.app V (X.presheaf.map (homOfLE h).op (1 : Γ(X,U))) =
    M.presheaf.map (homOfLE h).op (s.app U (1 : Γ(X,U))) at ht
  simpa only [map_one] using ht.symm

lemma section_eq_zero_of_top_value {M : X.Modules} (s : O X ⟶ M)
    (hs : s.app ⊤ (1 : Γ(X,⊤)) = 0) : s = 0 := by
  ext U a
  change Γ(X,U) at a
  change s.app U a = 0
  have h := s.app_smul (r := a) (x := (1 : Γ(X,U)))
  change s.app U (a*1 : Γ(X,U)) = a • s.app U (1 : Γ(X,U)) at h
  rw [mul_one] at h
  rw [h, ← section_value_naturality s (show U ≤ ⊤ from le_top), hs,map_zero,smul_zero]

lemma section_eq_zero_of_local_restrictions {M : X.Modules} (s : O X ⟶ M)
    (hs : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧ restrictSection U.ι s = 0) : s = 0 := by
  apply section_eq_zero_of_top_value
  let F : (X : TopCat).Sheaf AddCommGrpCat := (SheafOfModules.toSheaf X.ringCatSheaf).obj M
  apply TopCat.Presheaf.section_ext F ⊤ (s.app ⊤ (1 : Γ(X,⊤))) 0
  intro x hx
  obtain ⟨U,hxU,hU⟩ := hs x
  have hv : s.app U (1 : Γ(X,U)) = 0 := by
    have ht := congrArg (fun q : O U.toScheme ⟶ M.restrict U.ι =>
      q.app ⊤ (1 : Γ(U.toScheme,⊤))) hU
    change s.app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤))) = 0 at ht
    rw [map_one] at ht
    have htop : U.ι ''ᵁ (⊤ : U.toScheme.Opens) = U := by
      rw [Scheme.Hom.image_top_eq_opensRange,Scheme.Opens.opensRange_ι]
    suffices h : ∀ V : X.Opens, V = U → s.app V (1 : Γ(X,V)) = 0 →
        s.app U (1 : Γ(X,U)) = 0 from h _ htop ht
    intro V he ht
    subst V
    exact ht
  change M.presheaf.germ ⊤ x hx (s.app ⊤ (1 : Γ(X,⊤))) =
    M.presheaf.germ ⊤ x hx 0
  rw [← TopCat.Presheaf.germ_res_apply M.presheaf (homOfLE (show U ≤ ⊤ from le_top)) x hxU]
  rw [section_value_naturality s, hv, map_zero, map_zero]

theorem global_division_of_local_lifts {M N : X.Modules} (f : M ⟶ N) [Mono f]
    (s : O X ⟶ N)
    (hs : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      ∃ t : O U.toScheme ⟶ M.restrict U.ι,
        t ≫ (Scheme.Modules.restrictFunctor U.ι).map f = restrictSection U.ι s) :
    ∃! t : O X ⟶ M, t ≫ f = s := by
  have hz : s ≫ cokernel.π f = 0 := by
    apply section_eq_zero_of_local_restrictions
    intro x
    obtain ⟨U,hx,t,ht⟩ := hs x
    refine ⟨U,hx,?_⟩
    have hc : restrictSection U.ι (s ≫ cokernel.π f) =
        restrictSection U.ι s ≫ (Scheme.Modules.restrictFunctor U.ι).map (cokernel.π f) := by
      simp only [restrictSection]
      erw [Functor.map_comp, Category.assoc]
    rw [hc, ← ht, Category.assoc, ← Functor.map_comp,cokernel.condition,Functor.map_zero,comp_zero]
  refine ⟨Abelian.monoLift _ s hz,Abelian.monoLift_comp _ s hz,?_⟩
  intro t ht
  apply (cancel_mono f).mp
  rw [ht,Abelian.monoLift_comp]

lemma framed_local_division {M N : X.Modules} (e : M ≅ O X) (d : N ≅ O X)
    (f : M ⟶ N) (s : O X ⟶ N)
    (hs : coefficient d s ∈ Ideal.span {endValue (e.inv ≫ f ≫ d.hom)}) :
    ∃ t : O X ⟶ M, t ≫ f = s := by
  obtain ⟨r,hr⟩ := Ideal.mem_span_singleton.mp hs
  refine ⟨scalarEnd r ≫ e.inv,?_⟩
  apply (cancel_mono d.hom).mp
  apply endValue_injective
  rw [Category.assoc,Category.assoc,endValue_comp,endValue_scalarEnd]
  change r * endValue (e.inv ≫ f ≫ d.hom) = coefficient d s
  rw [mul_comm,← hr]

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionImageIdeal

namespace OAI

namespace PiExponent.SectionImageSupport
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionImageIdeal

variable {X : Scheme.{0}} {M : X.Modules}

lemma isoOpen_preimage_on_frame (φ : M ⟶ structureSheaf X) (U : X.Opens)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    U.ι ⁻¹ᵁ SectionOpens.isoOpen φ = U.toScheme.basicOpen
      (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map φ ≫
        (Scheme.Modules.restrictUnitIso U.ι).hom)) := by
  rw [← SectionOpens.isoOpen_restrict φ U.ι]
  let ψ := (Scheme.Modules.restrictFunctor U.ι).map φ
  calc
    SectionOpens.isoOpen ψ = SectionOpens.isoOpen
        (ψ ≫ (Scheme.Modules.restrictUnitIso U.ι).hom) :=
      (SectionOpens.isoOpen_postcomp ψ (Scheme.Modules.restrictUnitIso U.ι)).symm
    _ = SectionOpens.isoOpen (e.inv ≫ ψ ≫ (Scheme.Modules.restrictUnitIso U.ι).hom) :=
      (SectionOpens.isoOpen_precomp e.symm _).symm
    _ = _ := by
      simpa only [coefficient, Iso.refl_hom, Category.comp_id] using!
        (isoOpen_eq_basicOpen (Iso.refl (O U.toScheme))
          (e.inv ≫ ψ ≫ (Scheme.Modules.restrictUnitIso U.ι).hom))

lemma preimage_basicOpen_topIso_hom (U : X.Opens) (a : Γ(U.toScheme,⊤)) :
    U.ι ⁻¹ᵁ X.basicOpen (U.topIso.hom a) = U.toScheme.basicOpen a := by
  rw [← U.ι_image_basicOpen_topIso_inv (U.topIso.hom a), U.ι.preimage_image_eq]
  rw [Iso.hom_inv_id_apply]

theorem imageIdealSheaf_support (L : LineBundle X)
    (φ : L.sheaf ⟶ structureSheaf X) :
    letI := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
    letI : SheafOfModules.IsQuasicoherent L.sheaf :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose.isQuasicoherent
    ((imageIdealSheaf φ).support : Set X) = (SectionOpens.isoOpen φ : Set X)ᶜ := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  let : SheafOfModules.IsQuasicoherent L.sheaf :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose.isQuasicoherent
  ext x
  obtain ⟨V, hxV, ⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨W, hW, hxW, hWV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let A : X.affineOpens := ⟨W, hW⟩
  let e : L.sheaf.restrict W.ι ≅ structureSheaf W.toScheme := restrictOpenFrame hWV eV
  change x ∈ (imageIdealSheaf φ).support ↔ x ∉ SectionOpens.isoOpen φ
  rw [Scheme.IdealSheafData.mem_support_iff_of_mem (U := A) hxW,
    imageIdealSheaf_on_frame φ A e, X.zeroLocus_span, X.zeroLocus_singleton]
  apply not_congr
  change (⟨x, hxW⟩ : W.toScheme) ∈ W.ι ⁻¹ᵁ X.basicOpen
      (W.topIso.hom (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor W.ι).map φ ≫
        (Scheme.Modules.restrictUnitIso W.ι).hom))) ↔
    (⟨x, hxW⟩ : W.toScheme) ∈ W.ι ⁻¹ᵁ SectionOpens.isoOpen φ
  rw [preimage_basicOpen_topIso_hom, isoOpen_preimage_on_frame φ W e]

end
end PiExponent.SectionImageSupport

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

noncomputable section

namespace PiExponentSeshadri

universe u

namespace SectionOpens

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}} {M N : X.Modules}

lemma isIso_of_stalks (f : M ⟶ N)
    (h : ∀ x : X, IsIso ((TopCat.Presheaf.stalkFunctor Ab x).map f.mapPresheaf)) :
    IsIso f := by
  apply Scheme.Modules.Hom.isIso_iff_isIso_app.mpr
  intro U
  let A : TopCat.Sheaf Ab X := ⟨M.presheaf, M.isSheaf⟩
  let B : TopCat.Sheaf Ab X := ⟨N.presheaf, N.isSheaf⟩
  let φ : A ⟶ B := ⟨f.mapPresheaf⟩
  let (x : U) : IsIso ((TopCat.Presheaf.stalkFunctor Ab x.val).map φ.hom) := h x.val
  exact TopCat.Presheaf.app_isIso_of_stalkFunctor_map_iso φ U

lemma stalk_isIso_of_restrict (f : M ⟶ N) (φ : Y ⟶ X) [IsOpenImmersion φ]
    [IsIso ((Scheme.Modules.restrictFunctor φ).map f)] (y : Y) :
    IsIso ((TopCat.Presheaf.stalkFunctor Ab (φ y)).map f.mapPresheaf) := by
  apply (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ y) f).mp
  change IsIso ((TopCat.Presheaf.stalkFunctor Ab y).map
    ((Scheme.Modules.toPresheaf Y).map ((Scheme.Modules.restrictFunctor φ).map f)))
  infer_instance

lemma restrict_isIso_of_stalks (f : M ⟶ N) (φ : Y ⟶ X) [IsOpenImmersion φ]
    (h : ∀ y : Y, IsIso ((TopCat.Presheaf.stalkFunctor Ab (φ y)).map f.mapPresheaf)) :
    IsIso ((Scheme.Modules.restrictFunctor φ).map f) := by
  apply isIso_of_stalks
  intro y
  exact (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ y) f).mpr (h y)

lemma isIso_of_locally_isIso (f : M ⟶ N)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)) : IsIso f := by
  apply isIso_of_stalks
  intro x
  obtain ⟨U, hx, hU⟩ := h x
  let := hU
  exact stalk_isIso_of_restrict f U.ι ⟨x, hx⟩

def isoOpen (f : M ⟶ N) : X.Opens :=
  ⨆ (U : X.Opens) (_ : IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)), U

lemma mem_isoOpen_iff (f : M ⟶ N) (x : X) :
    x ∈ isoOpen f ↔ ∃ U : X.Opens, x ∈ U ∧
      IsIso ((Scheme.Modules.restrictFunctor U.ι).map f) := by
  simp only [isoOpen, Opens.mem_iSup]
  aesop

theorem isIso_restrict_isoOpen (f : M ⟶ N) :
    IsIso ((Scheme.Modules.restrictFunctor (isoOpen f).ι).map f) := by
  apply restrict_isIso_of_stalks
  intro x
  obtain ⟨U, hx, hU⟩ := (mem_isoOpen_iff f x.val).mp x.property
  let := hU
  exact stalk_isIso_of_restrict f U.ι ⟨x.val, hx⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}} {M N P : X.Modules}

lemma isoOpen_postcomp (f : M ⟶ N) (e : N ≅ P) :
    isoOpen (f ≫ e.hom) = isoOpen f := by
  apply le_antisymm
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff (f ≫ e.hom) x).mp hx
    refine (mem_isoOpen_iff f x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp] at hU
    let := hU
    exact IsIso.of_isIso_comp_right
      ((Scheme.Modules.restrictFunctor U.ι).map f) ((Scheme.Modules.restrictFunctor U.ι).map e.hom)
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff f x).mp hx
    refine (mem_isoOpen_iff (f ≫ e.hom) x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp]
    let := hU
    infer_instance

lemma isoOpen_precomp (e : P ≅ M) (f : M ⟶ N) :
    isoOpen (e.hom ≫ f) = isoOpen f := by
  apply le_antisymm
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff (e.hom ≫ f) x).mp hx
    refine (mem_isoOpen_iff f x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp] at hU
    let := hU
    exact IsIso.of_isIso_comp_left
      ((Scheme.Modules.restrictFunctor U.ι).map e.hom) ((Scheme.Modules.restrictFunctor U.ι).map f)
  · intro x hx
    obtain ⟨U, hxU, hU⟩ := (mem_isoOpen_iff f x).mp hx
    refine (mem_isoOpen_iff (e.hom ≫ f) x).mpr ⟨U, hxU, ?_⟩
    rw [Functor.map_comp]
    let := hU
    infer_instance

lemma isoOpen_restrict (f : M ⟶ N) (φ : Y ⟶ X) [IsOpenImmersion φ] :
    isoOpen ((Scheme.Modules.restrictFunctor φ).map f) = φ ⁻¹ᵁ isoOpen f := by
  ext y
  constructor
  · intro hy
    obtain ⟨V, hyV, hV⟩ := (mem_isoOpen_iff _ y).mp hy
    let := hV
    apply (mem_isoOpen_iff f (φ y)).mpr
    refine ⟨φ ''ᵁ V, ⟨y, hyV, rfl⟩, ?_⟩
    apply restrict_isIso_of_stalks
    intro x
    obtain ⟨z, hz, he⟩ := x.property
    change φ z = x.val at he
    change IsIso ((TopCat.Presheaf.stalkFunctor Ab x.val).map f.mapPresheaf)
    rw [← he]
    apply (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ z) f).mp
    exact stalk_isIso_of_restrict ((Scheme.Modules.restrictFunctor φ).map f) V.ι ⟨z, hz⟩
  · intro hy
    change φ y ∈ isoOpen f at hy
    let U := φ ⁻¹ᵁ isoOpen f
    apply (mem_isoOpen_iff _ y).mpr
    refine ⟨U, hy, ?_⟩
    apply restrict_isIso_of_stalks
    intro z
    apply (NatIso.isIso_map_iff (Scheme.Modules.restrictStalkNatIso φ z.val) f).mpr
    let := isIso_restrict_isoOpen f
    exact stalk_isIso_of_restrict f (isoOpen f).ι ⟨φ z.val, z.property⟩

end SectionOpens
namespace Frames
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}}

lemma isUnit_iff_basicOpen_top (c : Γ(X, ⊤)) :
    IsUnit c ↔ X.basicOpen c = ⊤ := by
  refine ⟨X.basicOpen_of_isUnit, fun h => ?_⟩
  apply X.toRingedSpace.isUnit_of_isUnit_germ ⊤ c
  intro x hx
  apply (X.mem_basicOpen c x hx).mp
  rw [h]
  trivial

lemma coefficient_restrict_isUnit {M : X.Modules} (e : M ≅ O X)
    (s : O X ⟶ M) (φ : Y ⟶ X) [IsOpenImmersion φ] :
    IsUnit (φ.appTop (coefficient e s)) ↔
      IsIso ((Scheme.Modules.restrictFunctor φ).map s) := by
  rw [← coefficient_restrict, coefficient_isUnit_iff]
  let F : X.Modules ⥤ Y.Modules := Scheme.Modules.restrictFunctor φ
  let e : F.obj (O X) ≅ O Y := Scheme.Modules.restrictUnitIso φ
  exact isIso_comp_left_iff e.inv (F.map s)

theorem isoOpen_eq_basicOpen {M : X.Modules} (e : M ≅ O X) (s : O X ⟶ M) :
    SectionOpens.isoOpen s = X.basicOpen (coefficient e s) := by
  ext x
  constructor
  · intro hx
    obtain ⟨U, hxU, hU⟩ := (SectionOpens.mem_isoOpen_iff s x).mp hx
    have hc := (coefficient_restrict_isUnit e s U.ι).mpr hU
    have hb := U.toScheme.basicOpen_of_isUnit hc
    rw [← Scheme.preimage_basicOpen_top] at hb
    have H : (⟨x, hxU⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ X.basicOpen (coefficient e s) := by
      rw [hb]; trivial
    exact H
  · intro hx
    let U := X.basicOpen (coefficient e s)
    refine (SectionOpens.mem_isoOpen_iff s x).mpr ⟨U, hx, ?_⟩
    apply (coefficient_restrict_isUnit e s U.ι).mp
    apply (isUnit_iff_basicOpen_top _).mpr
    rw [← Scheme.preimage_basicOpen_top]
    ext z
    change z.val ∈ X.basicOpen (coefficient e s) ↔ True
    exact iff_true_intro z.property

lemma isoOpen_restrictSection {M : X.Modules} (s : O X ⟶ M)
    (φ : Y ⟶ X) [IsOpenImmersion φ] :
    SectionOpens.isoOpen (restrictSection φ s) = φ ⁻¹ᵁ SectionOpens.isoOpen s := by
  exact (SectionOpens.isoOpen_precomp (Scheme.Modules.restrictUnitIso φ).symm
    ((Scheme.Modules.restrictFunctor φ).map s)).trans (SectionOpens.isoOpen_restrict s φ)

theorem preimage_isoOpen {M : X.Modules} (s : O X ⟶ M)
    (φ : Y ⟶ X) [IsOpenImmersion φ] (e : M.restrict φ ≅ O Y) :
    φ ⁻¹ᵁ SectionOpens.isoOpen s =
      Y.basicOpen (coefficient e (restrictSection φ s)) := by
  rw [← isoOpen_restrictSection, isoOpen_eq_basicOpen e]

end Frames

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateValues

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme} {M : X.Modules}

def normalizedPowerFrame (U : X.Opens) (s : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] (n : ℕ) :
    (modulePow X M n).restrict U.ι ≅ structureSheaf U.toScheme := by
  letI := powerSection_restrict_isIso U s n
  exact (asIso ((Scheme.Modules.restrictFunctor U.ι).map (powerSection s n))).symm ≪≫
    Scheme.Modules.restrictUnitIso U.ι

lemma normalizedPowerFrame_normalized (U : X.Opens) (s : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] (n : ℕ) :
    coefficient (normalizedPowerFrame U s n) (restrictSection U.ι (powerSection s n)) = 1 := by
  change coefficient (normalizedPowerFrame U s n) (normalizedPowerFrame U s n).inv = 1
  exact coefficient_frame _

lemma normalizedPowerFrame_coefficient (U : X.Opens) (si sj : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map si)]
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (hi : coefficient e (restrictSection U.ι si) = 1) (n : ℕ) :
    coefficient (normalizedPowerFrame U si n) (restrictSection U.ι (powerSection sj n)) =
      coefficient e (restrictSection U.ι sj) ^ n := by
  have hc := coefficient_change (localPowerFrame U e n) (normalizedPowerFrame U si n)
    (restrictSection U.ι (powerSection sj n))
  have hbase := coefficient_change (localPowerFrame U e n) (normalizedPowerFrame U si n)
    (restrictSection U.ι (powerSection si n))
  rw [normalizedPowerFrame_normalized, local_powerSection_coefficient, hi,
    one_pow, mul_one] at hbase
  rw [local_powerSection_coefficient, ← mul_assoc, ← hbase, one_mul] at hc
  exact hc

def coordinatePowerFrame (s : structureSheaf X ⟶ M) (n : ℕ) :
    (modulePow X M n).restrict (SectionOpens.isoOpen s).ι ≅
      structureSheaf (SectionOpens.isoOpen s).toScheme := by
  letI := SectionOpens.isIso_restrict_isoOpen s
  exact normalizedPowerFrame _ s n

lemma coordinatePowerFrame_coefficient (si sj : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (coordinatePowerFrame si n)
      (restrictSection (SectionOpens.isoOpen si).ι (powerSection sj n)) =
    coefficient (PiExponentSeshadri.Projective.sectionFrame si)
      (restrictSection (SectionOpens.isoOpen si).ι sj) ^ n := by
  exact @normalizedPowerFrame_coefficient X M _ si sj
    (SectionOpens.isIso_restrict_isoOpen si) (PiExponentSeshadri.Projective.sectionFrame si)
    (PiExponentSeshadri.Projective.sectionFrame_normalized si) n

@[simp] lemma coordinatePowerFrame_normalized (s : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (coordinatePowerFrame s n)
      (restrictSection (SectionOpens.isoOpen s).ι (powerSection s n)) = 1 := by
  erw [coordinatePowerFrame_coefficient, PiExponentSeshadri.Projective.sectionFrame_normalized, one_pow]
  rfl

lemma coordinatePowerFrame_overlap {W : Scheme}
    (si sj : structureSheaf X ⟶ M) (n : ℕ)
    (a : W ⟶ (SectionOpens.isoOpen si).toScheme)
    (b : W ⟶ (SectionOpens.isoOpen sj).toScheme)
    [IsOpenImmersion a] [IsOpenImmersion b]
    (h : a ≫ (SectionOpens.isoOpen si).ι = b ≫ (SectionOpens.isoOpen sj).ι) :
    ∃ c : Γ(W,⊤)ˣ,
      (c : Γ(W,⊤)) =
        b.appTop (coefficient (PiExponentSeshadri.Projective.sectionFrame sj)
          (restrictSection (SectionOpens.isoOpen sj).ι si)) ^ n ∧
      ∀ t : structureSheaf X ⟶ modulePow X M n,
        b.appTop (coefficient (coordinatePowerFrame sj n)
          (restrictSection (SectionOpens.isoOpen sj).ι t)) =
        (c : Γ(W,⊤)) * a.appTop (coefficient (coordinatePowerFrame si n)
          (restrictSection (SectionOpens.isoOpen si).ι t)) := by
  obtain ⟨c, hc, ht⟩ := normalized_overlap_coefficients
    (SectionOpens.isoOpen si).ι (SectionOpens.isoOpen sj).ι a b h
    (coordinatePowerFrame si n) (coordinatePowerFrame sj n)
    (powerSection si n) (coordinatePowerFrame_normalized si n)
  refine ⟨c, ?_, ht⟩
  erw [coordinatePowerFrame_coefficient, map_pow] at hc
  exact hc

lemma coordinatePowerFrame_frameChange (si sj : structureSheaf X ⟶ M) (n : ℕ)
    {W : X.Opens} (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    (frameChange (restrictOpenFrame hi (coordinatePowerFrame si n))
      (restrictOpenFrame hj (coordinatePowerFrame sj n)) : Γ(W.toScheme,⊤)) =
      (X.homOfLE hj).appTop
        (coefficient (PiExponentSeshadri.Projective.sectionFrame sj)
          (restrictSection (SectionOpens.isoOpen sj).ι si)) ^ n := by
  erw [frameChange_restrictOpenFrame hi hj _ _ (powerSection si n)
    (coordinatePowerFrame_normalized si n), coordinatePowerFrame_coefficient, map_pow]
  rfl

lemma coordinatePowerFrame_change (si sj : structureSheaf X ⟶ M) (n : ℕ)
    {W : X.Opens} (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj)
    (t : O W.toScheme ⟶ (modulePow X M n).restrict W.ι) :
    coefficient (restrictOpenFrame hj (coordinatePowerFrame sj n)) t =
      (X.homOfLE hj).appTop
        (coefficient (PiExponentSeshadri.Projective.sectionFrame sj)
          (restrictSection (SectionOpens.isoOpen sj).ι si)) ^ n *
      coefficient (restrictOpenFrame hi (coordinatePowerFrame si n)) t := by
  erw [coefficient_change (restrictOpenFrame hi (coordinatePowerFrame si n)),
    coordinatePowerFrame_frameChange]

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorPowerRestriction

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Frames
open CategoryTheory AlgebraicGeometry
lemma coefficient_precompose {X : Scheme} {M : X.Modules} (e : M ≅ O X)
    (a : O X ⟶ O X) (s : O X ⟶ M) :
    coefficient e (a ≫ s) = endValue a * coefficient e s := by
  change endValue ((a ≫ s) ≫ e.hom) = _
  rw [Category.assoc]
  exact endValue_comp a (s ≫ e.hom)
end Frames

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

def localPowerFrame (U : X.Opens) {M : X.Modules}
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ) :
    (modulePow X M n).restrict U.ι ≅ structureSheaf U.toScheme :=
  modulePowRestrict U M n ≪≫ globalPowerFrame e n

lemma local_powerSection_coefficient (U : X.Opens) {M : X.Modules}
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (s : structureSheaf X ⟶ M) (n : ℕ) :
    coefficient (localPowerFrame U e n) (restrictSection U.ι (powerSection s n)) =
      endValue (powerRestrictionUnit U n).hom *
        coefficient e (restrictSection U.ι s) ^ n := by
  change coefficient (globalPowerFrame e n)
    (restrictSection U.ι (powerSection s n) ≫ (modulePowRestrict U M n).hom) = _
  calc
    _ = coefficient (globalPowerFrame e n)
        ((powerRestrictionUnit U n).hom ≫ powerSection (restrictSection U.ι s) n) :=
      congrArg (coefficient (globalPowerFrame e n)) (restrictPowerSection_factor U s n)
    _ = endValue (powerRestrictionUnit U n).hom *
        coefficient (globalPowerFrame e n) (powerSection (restrictSection U.ι s) n) :=
      coefficient_precompose _ _ _
    _ = _ := congrArg (endValue (powerRestrictionUnit U n).hom * ·)
      (powerSection_coefficient e _ n)

lemma local_powerSection_coefficient_unit (U : X.Opens) (n : ℕ) :
    IsUnit (endValue (powerRestrictionUnit U n).hom) := by
  have h : IsIso (powerRestrictionUnit U n).hom := inferInstance
  exact (end_isIso_iff (powerRestrictionUnit U n).hom).mp h

theorem LineBundle.sectionOpen_power (L : LineBundle X) (s : GlobalSections X L.sheaf)
    {n : ℕ} (hn : 0 < n) :
    sectionOpen X (powerSection s n) = sectionOpen X s := by
  have hlocal (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
      U.ι ⁻¹ᵁ sectionOpen X (powerSection s n) = U.ι ⁻¹ᵁ sectionOpen X s := by
    change U.ι ⁻¹ᵁ SectionOpens.isoOpen (powerSection s n) =
      U.ι ⁻¹ᵁ SectionOpens.isoOpen s
    calc
      _ = U.toScheme.basicOpen (coefficient (localPowerFrame U e n)
          (restrictSection U.ι (powerSection s n))) :=
        preimage_isoOpen (powerSection s n) U.ι (localPowerFrame U e n)
      _ = U.toScheme.basicOpen (endValue (powerRestrictionUnit U n).hom *
          coefficient e (restrictSection U.ι s) ^ n) :=
        congrArg U.toScheme.basicOpen (local_powerSection_coefficient U e s n)
      _ = U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) := by
        rw [Scheme.basicOpen_mul,
          Scheme.basicOpen_of_isUnit _ (local_powerSection_coefficient_unit U n),
          top_inf_eq]
        exact U.toScheme.basicOpen_pow (coefficient e (restrictSection U.ι s)) hn
      _ = _ := (preimage_isoOpen s U.ι e).symm
  ext x
  obtain ⟨U, hxU, ⟨e⟩⟩ := L.locallyRankOne x
  have h := congrArg (fun V : U.toScheme.Opens => (⟨x, hxU⟩ : U.toScheme) ∈ V) (hlocal U e)
  exact Iff.of_eq h

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.PushforwardTensor

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y Z : Scheme.{0}}

lemma pullback_endValue (f : Y ⟶ X) (a : O X ⟶ O X) :
    endValue ((pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map a ≫
      (pullbackUnitIso f).hom) = f.appTop (endValue a) := by
  let u := SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom
  let b := (pullbackUnitIso f).inv ≫ (Scheme.Modules.pullback f).map a ≫
      (pullbackUnitIso f).hom
  have he : a ≫ u = u ≫ (Scheme.Modules.pushforward f).map b := by
    have hn := (Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv_naturality_left
      a (pullbackUnitIso f).hom
    have hr := (Scheme.Modules.pullbackPushforwardAdjunction f).homEquiv_naturality_right
      (pullbackUnitIso f).hom b
    rw [pullbackUnit_adjunction] at hn hr
    have hcomp : (pullbackUnitIso f).hom ≫ b =
        (Scheme.Modules.pullback f).map a ≫ (pullbackUnitIso f).hom := by simp [b]
    rw [hcomp] at hr
    exact hn.symm.trans hr
  have hev := congrArg (fun t : O X ⟶ (Scheme.Modules.pushforward f).obj (O Y) =>
      t.app ⊤ (1 : Γ(X,⊤))) he
  change f.app ⊤ (a.app ⊤ (1 : Γ(X,⊤))) = b.app (f ⁻¹ᵁ ⊤) (f.app ⊤ 1) at hev
  have hfOne : f.app ⊤ (1 : Γ(X,⊤)) = (1 : Γ(Y,f ⁻¹ᵁ ⊤)) := map_one (f.app ⊤).hom
  rw [hfOne] at hev
  exact hev.symm

lemma coefficient_pullback (f : Y ⟶ X) {M : X.Modules}
    (e : M ≅ O X) (s : O X ⟶ M) :
    coefficient (pullbackFrame f e) (pullbackSection f s) =
      f.appTop (coefficient e s) := by
  unfold coefficient pullbackFrame pullbackSection
  simp only [Iso.trans_hom, Functor.mapIso_hom, Category.assoc]
  rw [← Functor.map_comp_assoc]
  exact pullback_endValue f (s ≫ e.hom)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionImageSupport
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.SectionZeroIdeal
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.InverseFrames PiExponent.SectionImageSupport
variable {X : Scheme.{0}}

theorem dualSection_isoOpen (L : LineBundle X) (s : GlobalSections X L.sheaf) :
    PiExponentSeshadri.SectionOpens.isoOpen (L.dualSection s) = sectionOpen X s := by
  ext x
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
  change (⟨x,hx⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen (L.dualSection s) ↔
    (⟨x,hx⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen s
  erw [isoOpen_preimage_on_frame (L.dualSection s) U
    (inverseOpenFrame (lineTensorInverseIso L) U e), dualSection_restrict_coefficient,
    preimage_isoOpen s U.ι e]

theorem zeroIdeal_support (L : LineBundle X) (s : GlobalSections X L.sheaf) :
    ((zeroIdeal L s).support : Set X) = (sectionOpen X s : Set X)ᶜ := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L.inverse
  let : SheafOfModules.IsQuasicoherent L.inverse.sheaf :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.inverse.sheaf).choose.isQuasicoherent
  change ((PiExponent.SectionImageIdeal.imageIdealSheaf (L.dualSection s)).support : Set X) = _
  rw [imageIdealSheaf_support, dualSection_isoOpen]

end
end PiExponent.SectionZeroIdeal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.TwistPresentations
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing

namespace OAI

namespace PiExponent.GeometrySupport.SerreAssembly

noncomputable section

open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry
open PiExponentSeshadri.Geometry
open TwistPresentations

private abbrev schemeUnit (X : Scheme.{0}) : X.Modules :=
  SheafOfModules.unit X.ringCatSheaf

variable {X : Scheme.{0}} [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]

local instance : HasExt.{1} X.Modules := HasExt.standard _

theorem eventual_twist_ext_zero_of_generation_and_standard_acyclicity
    (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (U : Fin l → X.Opens) (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (hgenerate : ∀ M : {M : X.Modules // M.IsFinitePresentation},
      ∃ n0, ∃ s : ((moduleTwistFunctor L n0).obj M.val).GeneratingSections, s.IsFiniteType)
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X) (modulePow X L.sheaf n) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X)
        ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  have hbound : ∀ i n q, l ≤ q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X) (coherentTwistFamily L i n) q,
        x = 0 := by
    intro i n q hq x
    let : i.val.IsFinitePresentation := i.property
    have := PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation L n i.val
    let : ((moduleTwistFunctor L n).obj i.val).IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
        ((moduleTwistFunctor L n).obj i.val)).choose.isQuasicoherent
    exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover l hl U hU hcover
      ((moduleTwistFunctor L n).obj i.val) q hq x
  choose n0 s hs using hgenerate
  let presentation (i : {M : X.Modules // M.IsFinitePresentation}) :
      SerreDimensionShift.AcyclicPresentation.{1} (schemeUnit X)
        (coherentTwistFamily L) i := by
    let : (s i).IsFiniteType := hs i
    exact acyclicPresentationOfGenerators.{1} L i (n0 i) (s i) hpow
  exact SerreDimensionShift.eventual_all_positive_ext_zero_of_presentations
    (schemeUnit X) (coherentTwistFamily L) l hbound presentation
      ⟨M, inferInstance⟩

theorem eventual_twist_ext_zero_of_section_cover
    (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X) (modulePow X L.sheaf n) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit X)
        ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  apply eventual_twist_ext_zero_of_generation_and_standard_acyclicity
    L l hl (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) haffine hcover
    _ hpow M
  intro A
  let : A.val.IsFinitePresentation := A.property
  obtain ⟨N, hN⟩ := PiExponent.AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    L A.val s hcover haffine
  obtain ⟨G, hG⟩ := hN N le_rfl
  exact ⟨N, G, hG⟩

end
end PiExponent.GeometrySupport.SerreAssembly

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.GeometrySupport.SerrePowerDescent
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry

variable {X : Scheme.{0}}

theorem ext_zero_of_iso {M N : X.Modules} (e : M ≅ N) (q : ℕ)
    (h : ∀ x : Ext.{1} (structureSheaf X) M q, x = 0) :
    ∀ x : Ext.{1} (structureSheaf X) N q, x = 0 := by
  let E := (extFunctorObj (structureSheaf X) q).mapIso e
  intro x
  obtain ⟨y, rfl⟩ := (ConcreteCategory.bijective_of_isIso E.hom).surjective x
  exact (congrArg E.hom (h y)).trans E.hom.hom.map_zero

def moduleTwistLineIso {L N : LineBundle X} (e : L.sheaf ≅ N.sheaf) (M : X.Modules) :
    ∀ n : ℕ, (moduleTwistFunctor L n).obj M ≅ (moduleTwistFunctor N n).obj M
  | 0 => Iso.refl M
  | n + 1 => moduleTensorIso (moduleTwistLineIso e M n) e

theorem eventual_twist_ext_zero_of_lineIso {L N : LineBundle X}
    (e : L.sheaf ≅ N.sheaf) (M : X.Modules)
    (hN : ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor N n).obj M) q, x = 0) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  obtain ⟨B, hB⟩ := hN
  refine ⟨B, fun n hn q hq => ?_⟩
  exact ext_zero_of_iso (moduleTwistLineIso e M n).symm q (hB n hn q hq)

def residueTwistIso (L : LineBundle X) (M : X.Modules) (d n r : ℕ) :
    (moduleTwistFunctor (L.pow d) n).obj ((moduleTwistFunctor L r).obj M) ≅
      (moduleTwistFunctor L (d * n + r)).obj M :=
  moduleTwistPowerMulIso L ((moduleTwistFunctor L r).obj M) d n ≪≫
    eqToIso (by
      rw [Nat.add_comm (d * n) r, moduleTwistFunctor_add]
      rfl)

theorem eventual_twist_ext_zero_of_power (L : LineBundle X) (d : ℕ) (hd : 0 < d)
    (hpower : ∀ (A : X.Modules) [A.IsFinitePresentation],
      ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
        ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor (L.pow d) n).obj A) q,
          x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X) ((moduleTwistFunctor L n).obj M) q,
        x = 0 := by
  classical
  have hresidue (r : Fin d) : ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor (L.pow d) n).obj ((moduleTwistFunctor L r.val).obj M)) q,
        x = 0 := by
    let : ((moduleTwistFunctor L r.val).obj M).IsFinitePresentation :=
      FiniteGlobalPresentation.moduleTwist_isFinitePresentation L r.val M
    exact hpower ((moduleTwistFunctor L r.val).obj M)
  choose N hN using hresidue
  let B : ℕ := Finset.univ.sup N
  refine ⟨d * B, ?_⟩
  intro n hn q hq
  let r : Fin d := ⟨n % d, Nat.mod_lt n hd⟩
  have hNB : N r ≤ B := Finset.le_sup (Finset.mem_univ r)
  have hBn : B ≤ n / d := (Nat.le_div_iff_mul_le hd).mpr (by
    simpa only [Nat.mul_comm] using hn)
  have he : d * (n / d) + r.val = n := Nat.div_add_mod n d
  let e := residueTwistIso L M d (n / d) r.val ≪≫
    eqToIso (congrArg (fun a => (moduleTwistFunctor L a).obj M) he)
  exact ext_zero_of_iso e q (hN r (n / d) (hNB.trans hBn) q hq)

end
end PiExponent.GeometrySupport.SerrePowerDescent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.GeometrySupport.SerreSectionLifting
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem globalSections_surjective_of_h1_zero
    (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (hzero : ∀ x : cohomology S.X₁ 1, x = 0) :
    Function.Surjective (fun s : GlobalSections X S.X₂ => s ≫ S.g) := by
  intro s
  obtain ⟨a, ha⟩ := Ext.covariant_sequence_exact₃ (structureSheaf X) hS
    (Ext.mk₀ s) (n₁ := 1) rfl (hzero _)
  refine ⟨Ext.homEquiv₀ a, ?_⟩
  apply (Ext.mk₀_bijective (structureSheaf X) S.X₃).injective
  rw [← Ext.mk₀_comp_mk₀, Ext.mk₀_homEquiv₀_apply]
  exact ha

theorem eventual_twist_globalSections_surjective
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L)
    (S : ShortComplex X.Modules) (hS : S.ShortExact) [S.X₁.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (fun s : GlobalSections X ((moduleTwistFunctor L n).obj S.X₂) =>
        s ≫ (moduleTwistFunctor L n).map S.g) := by
  obtain ⟨N, hN⟩ := NoetherianAmpleSerreVanishing.ample_serre_vanishing p L hL S.X₁
  refine ⟨N, fun n hn => ?_⟩
  exact globalSections_surjective_of_h1_zero (S.map (moduleTwistFunctor L n))
    (moduleTwistFunctor_shortExact L n S hS) (hN n hn 1 (by decide))

end
end PiExponent.GeometrySupport.SerreSectionLifting

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/Sigma.lean <==
import Mathlib.Topology.Instances.Real.Lemmas
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_small_rational_sigma
    (m : ℕ) (α β θ : ℝ) (hα : α < 1) (hβ : β < 1) (hθ : θ < 1) :
    ∃ σ : ℚ, 0 < (σ : ℝ) ∧
      (1 + 3 * (σ : ℝ)) ^ (m + 1) * α < 1 ∧
      (1 + 3 * (σ : ℝ)) ^ m * β < 1 ∧
      (1 + (σ : ℝ)) * θ < 1 := by
  have hopenα : IsOpen {s : ℝ | (1 + 3 * s) ^ (m + 1) * α < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenβ : IsOpen {s : ℝ | (1 + 3 * s) ^ m * β < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenθ : IsOpen {s : ℝ | (1 + s) * θ < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen : IsOpen {s : ℝ |
      (1 + 3 * s) ^ (m + 1) * α < 1 ∧
      (1 + 3 * s) ^ m * β < 1 ∧
      (1 + s) * θ < 1} :=
    hopenα.inter (hopenβ.inter hopenθ)
  have hzero : (0 : ℝ) ∈ {s : ℝ |
      (1 + 3 * s) ^ (m + 1) * α < 1 ∧
      (1 + 3 * s) ^ m * β < 1 ∧
      (1 + s) * θ < 1} := by
    simpa using And.intro hα (And.intro hβ hθ)
  obtain ⟨ε, hε, hball⟩ := Metric.isOpen_iff.mp hopen 0 hzero
  obtain ⟨σ, hσ0, hσε⟩ := exists_rat_btwn hε
  have hσmem : (σ : ℝ) ∈ Metric.ball 0 ε := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_of_pos hσ0]
    exact hσε
  exact ⟨σ, hσ0, hball hσmem⟩

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.ApproximationSelection

namespace OAI

namespace PiExponent

theorem exists_successive_approximations
    (nu : ℝ) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (T : List ℝ → ℝ) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∀ n,
      2 ≤ q n ∧ p n ≠ 0 ∧
      |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
      1 ≤ Nat.ceil (Real.log (q n)) ∧
      T (((List.range n).reverse).map
        (fun i => ((Nat.ceil (Real.log (q i))) : ℝ))) <
          ((Nat.ceil (Real.log (q n))) : ℝ) := by
  classical
  let wt : ℤ × ℕ → ℝ := fun a => (Nat.ceil (Real.log a.2) : ℝ)
  let Good : ℤ × ℕ → Prop := fun a =>
    2 ≤ a.2 ∧ a.1 ≠ 0 ∧
    |Real.pi - (a.1 : ℝ) / a.2| ≤ (a.2 : ℝ) ^ (-nu) ∧
    1 ≤ Nat.ceil (Real.log a.2)
  have hex (L : List (ℤ × ℕ)) :
      ∃ a : ℤ × ℕ, Good a ∧ T (L.map wt) < wt a := by
    obtain ⟨p, q, hq, hlog, hp, happ⟩ :=
      exists_large_log_approximation nu (max 1 (T (L.map wt))) hnu hbad
    have hceil : Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) := Nat.le_ceil _
    have hone : 1 < (Nat.ceil (Real.log q) : ℝ) :=
      lt_of_le_of_lt (le_max_left _ _) (lt_of_lt_of_le hlog hceil)
    have hnat : 1 ≤ Nat.ceil (Real.log q) := by exact_mod_cast le_of_lt hone
    exact ⟨(p, q), ⟨hq, hp, happ, hnat⟩,
      lt_of_le_of_lt (le_max_right _ _) (lt_of_lt_of_le hlog hceil)⟩
  let next : List (ℤ × ℕ) → ℤ × ℕ := fun L => (hex L).choose
  have hnext (L : List (ℤ × ℕ)) : Good (next L) ∧ T (L.map wt) < wt (next L) :=
    (hex L).choose_spec
  let hist : ℕ → List (ℤ × ℕ) := Nat.rec [] (fun _ L => next L :: L)
  let a : ℕ → ℤ × ℕ := fun n => next (hist n)
  have hhist (n : ℕ) : hist n = (List.range n).reverse.map a := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change a n :: hist n = (List.range (n + 1)).reverse.map a
      rw [ih]
      simp [List.range_succ, List.reverse_append]
  refine ⟨fun n => (a n).1, fun n => (a n).2, fun n => ?_⟩
  have hgood : Good (a n) := (hnext (hist n)).1
  refine ⟨hgood.1, hgood.2.1, hgood.2.2.1, hgood.2.2.2, ?_⟩
  have hbound := (hnext (hist n)).2
  have hmap : (hist n).map wt = (List.range n).reverse.map (wt ∘ a) := by
    rw [hhist, List.map_map]
  rw [hmap] at hbound
  exact hbound

theorem logarithmic_weight_bounds (q : ℕ) (hq : 1 ≤ q) :
    Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) ∧
      (Nat.ceil (Real.log q) : ℝ) < Real.log q + 1 := by
  exact ⟨Nat.le_ceil _, Nat.ceil_lt_add_one (Real.log_nonneg (by exact_mod_cast hq))⟩

theorem approximation_error_at_logarithmic_weight
    (nu : ℝ) (hnu : 0 < nu) (p : ℤ) (q : ℕ) (hq : 1 ≤ q)
    (herror : |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    |Real.pi - (p : ℝ) / q| ≤
      Real.exp (nu - nu * (Nat.ceil (Real.log q) : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hw := (logarithmic_weight_bounds q hq).2
  calc
    _ ≤ (q : ℝ) ^ (-nu) := herror
    _ = Real.exp (Real.log q * (-nu)) := Real.rpow_def_of_pos hqpos _
    _ ≤ _ := Real.exp_le_exp.mpr (by nlinarith)

noncomputable def normalizedLogWeights (q : ℕ → ℕ) : ℕ → ℝ
  | 0 => 1
  | n + 1 => (Nat.ceil (Real.log (q n)) : ℝ)

@[simp] theorem normalizedLogWeights_zero (q : ℕ → ℕ) :
    normalizedLogWeights q 0 = 1 := rfl

@[simp] theorem normalizedLogWeights_succ (q : ℕ → ℕ) (n : ℕ) :
    normalizedLogWeights q (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ) := rfl

theorem reverse_logWeights_prod (q : ℕ → ℕ) (n : ℕ) :
    (((List.range n).reverse).map
      (fun i => (Nat.ceil (Real.log (q i)) : ℝ))).prod =
      ∏ j ∈ Finset.range (n + 1), normalizedLogWeights q j := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [List.range_succ, List.reverse_append]
    simp only [List.reverse_singleton, List.map_append, List.map_singleton,
      List.prod_append, List.prod_cons, List.prod_nil, mul_one]
    rw [Finset.prod_range_succ, ih, normalizedLogWeights_succ]
    exact mul_comm _ _

theorem exists_normalized_selection_of_selector
    (nu X D : ℝ)
    (hselect : ∀ T : List ℝ → ℝ,
      ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∀ n,
        2 ≤ q n ∧ p n ≠ 0 ∧
        |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
        1 ≤ Nat.ceil (Real.log (q n)) ∧
        T (((List.range n).reverse).map
          (fun i => ((Nat.ceil (Real.log (q i))) : ℝ))) <
            ((Nat.ceil (Real.log (q n))) : ℝ)) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∃ x : ℕ → ℝ,
      x 0 = 1 ∧
      (∀ n, x (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ)) ∧
      (∀ n, 2 ≤ q n ∧ p n ≠ 0 ∧
        |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
        1 ≤ Nat.ceil (Real.log (q n)) ∧ X < x (n + 1)) ∧
      (∀ i, 1 ≤ x i) ∧
      (∀ i, 0 < i → D * (∏ j ∈ Finset.range i, x j) < x i) := by
  obtain ⟨p, q, h⟩ := hselect (fun L => max X (D * L.prod))
  refine ⟨p, q, normalizedLogWeights q, rfl, fun _ => rfl, ?_, ?_, ?_⟩
  · intro n
    refine ⟨(h n).1, (h n).2.1, (h n).2.2.1, (h n).2.2.2.1, ?_⟩
    exact lt_of_le_of_lt (le_max_left _ _) (h n).2.2.2.2
  · intro i
    cases i with
    | zero => simp
    | succ n =>
      change (1 : ℝ) ≤ (Nat.ceil (Real.log (q n)) : ℝ)
      exact_mod_cast (h n).2.2.2.1
  · intro i hi
    cases i with
    | zero => omega
    | succ n =>
      have hprod := lt_of_le_of_lt (le_max_right _ _) (h n).2.2.2.2
      rw [reverse_logWeights_prod] at hprod
      exact hprod

theorem exists_normalized_successive_approximations
    (nu X D : ℝ) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Real.pi - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∃ x : ℕ → ℝ,
      x 0 = 1 ∧
      (∀ n, x (n + 1) = (Nat.ceil (Real.log (q n)) : ℝ)) ∧
      (∀ n, 2 ≤ q n ∧ p n ≠ 0 ∧
        |Real.pi - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
        1 ≤ Nat.ceil (Real.log (q n)) ∧ X < x (n + 1)) ∧
      (∀ i, 1 ≤ x i) ∧
      (∀ i, 0 < i → D * (∏ j ∈ Finset.range i, x j) < x i) := by
  exact exists_normalized_selection_of_selector nu X D
    (exists_successive_approximations nu hnu hbad)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

noncomputable section

namespace PiExponentSeshadri.TensorPure

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open MonoidalCategory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma assoc_pure (L M N : LineBundle X) (U : X.Opens)
    (l : Γ(L.sheaf,U)) (m : Γ(M.sheaf,U)) (n : Γ(N.sheaf,U)) :
    (lineTensorAssoc L M N).hom.val.app (op U)
      (pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n) =
      pure L.sheaf (M.tensor N).sheaf U l (pure M.sheaf N.sheaf U m n) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let P := L.sheaf.val ⊗ M.sheaf.val
  let Q := M.sheaf.val ⊗ N.sheaf.val
  let F : PresheafOfModules X.ringCatSheaf.obj ⥤ X.Modules := PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)
  let a := (lineTensorAssoc L M N)
  let v := ((adj X).unit.app (P ⊗ N.sheaf.val)).app (op U)
    ((l ⊗ₜ[Γ(X,U)] m) ⊗ₜ[Γ(X,U)] n)
  have hr : (sheafificationTensorRight P N).hom.val.app (op U) v =
      pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n := by
    have h := (adj X).unit.naturality
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
        ((adj X).unit.app P) (𝟙 N.sheaf.val))
    exact (congrArg (fun q => q.app (op U) ((l ⊗ₜ[Γ(X,U)] m) ⊗ₜ[Γ(X,U)] n)) h).symm
  have ha : (F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom).val.app (op U) v =
      ((adj X).unit.app (L.sheaf.val ⊗ Q)).app (op U)
        (l ⊗ₜ[Γ(X,U)] (m ⊗ₜ[Γ(X,U)] n)) := by
    have h := (adj X).unit.naturality (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom
    exact (congrArg (fun q => q.app (op U) ((l ⊗ₜ[Γ(X,U)] m) ⊗ₜ[Γ(X,U)] n)) h).symm
  have hl : (sheafificationTensorLeft Q L).hom.val.app (op U)
      (((adj X).unit.app (L.sheaf.val ⊗ Q)).app (op U)
        (l ⊗ₜ[Γ(X,U)] (m ⊗ₜ[Γ(X,U)] n))) =
      pure L.sheaf (M.tensor N).sheaf U l (pure M.sheaf N.sheaf U m n) := by
    have h := (adj X).unit.naturality
      (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf)
        (𝟙 L.sheaf.val) ((adj X).unit.app Q))
    exact (congrArg (fun q => q.app (op U) (l ⊗ₜ[Γ(X,U)] (m ⊗ₜ[Γ(X,U)] n))) h).symm
  change a.hom.val.app (op U) _ = _
  have hc : a.hom.val.app (op U) ((sheafificationTensorRight P N).hom.val.app (op U) v) =
      (sheafificationTensorLeft Q L).hom.val.app (op U)
        ((F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom).val.app (op U) v) := by
    change ((sheafificationTensorRight P N).hom ≫ a.hom).val.app (op U) v = _
    change ((sheafificationTensorRight P N).hom ≫
      (sheafificationTensorRight P N).inv ≫
      F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom ≫
      (sheafificationTensorLeft Q L).hom).val.app (op U) v = _
    have hs := (sheafificationTensorRight P N).hom_inv_id_assoc
      (F.map (α_ L.sheaf.val M.sheaf.val N.sheaf.val).hom ≫
        (sheafificationTensorLeft Q L).hom)
    exact congrArg (fun q => q.val.app (op U) v) hs
  exact (congrArg (a.hom.val.app (op U)) hr).symm.trans (hc.trans ((congrArg
    ((sheafificationTensorLeft Q L).hom.val.app (op U)) ha).trans hl))

lemma assoc_inv_pure (L M N : LineBundle X) (U : X.Opens)
    (l : Γ(L.sheaf,U)) (m : Γ(M.sheaf,U)) (n : Γ(N.sheaf,U)) :
    (lineTensorAssoc L M N).inv.app U
      (pure L.sheaf (M.tensor N).sheaf U l (pure M.sheaf N.sheaf U m n)) =
      pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n := by
  have h := congrArg ((lineTensorAssoc L M N).inv.app U) (assoc_pure L M N U l m n)
  have hc : (lineTensorAssoc L M N).inv.app U
      ((lineTensorAssoc L M N).hom.val.app (op U)
        (pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n)) =
      pure (L.tensor M).sheaf N.sheaf U (pure L.sheaf M.sheaf U l m) n := by
    change ((lineTensorAssoc L M N).hom ≫ (lineTensorAssoc L M N).inv).app U _ = _
    rw [Iso.hom_inv_id]
    rfl
  exact h.symm.trans hc

end

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma unit_inv_apply (M : X.Modules) (U : X.Opens) (m : Γ(M,U)) :
    (moduleTensorUnit M).inv.app U m = pure (O X) M U (1 : Γ(X,U)) m := by
  have h := congrArg ((moduleTensorUnit M).inv.app U) (unit_pure M U (1 : Γ(X,U)) m)
  have hc : (moduleTensorUnit M).inv.app U
      ((moduleTensorUnit M).hom.app U (pure (O X) M U (1 : Γ(X,U)) m)) =
      pure (O X) M U (1 : Γ(X,U)) m := by
    change ((moduleTensorUnit M).hom ≫ (moduleTensorUnit M).inv).app U _ = _
    rw [Iso.hom_inv_id]
    rfl
  exact (congrArg ((moduleTensorUnit M).inv.app U) (one_smul Γ(X,U) m)).symm.trans (h.symm.trans hc)

lemma power_succ_apply {M : X.Modules} (s : O X ⟶ M) (n : ℕ) (U : X.Opens) :
    (powerSection s (n+1)).app U (1 : Γ(X,U)) =
      pure M (modulePow X M n) U (s.app U (1 : Γ(X,U)))
        ((powerSection s n).app U (1 : Γ(X,U))) := by
  change (moduleTensorMap s (modulePowMap s n)).app U
    ((moduleTensorUnit (modulePow X (O X) n)).inv.app U
      ((unitPowerIso n).inv.app U (1 : Γ(X,U)))) = _
  exact (congrArg ((moduleTensorMap s (modulePowMap s n)).app U)
    (unit_inv_apply _ U _)).trans (map_pure _ _ U _ _)

lemma openSection_tensor (M N : X.Modules) (U : X.Opens)
    (s : O U.toScheme ⟶ M.restrict U.ι) (t : O U.toScheme ⟶ N.restrict U.ι) :
    openSectionEquiv (moduleTensor X M N) U
      (tensorSection s t ≫ (moduleTensorRestrict U M N).inv) =
    pure M N U (openSectionEquiv M U s) (openSectionEquiv N U t) := by
  change (moduleTensor X M N).presheaf.map (eqToHom U.ι_image_top.symm).op
    ((moduleTensorRestrict U M N).inv.app ⊤ ((tensorSection s t).app ⊤ (1 : Γ(U.toScheme,⊤)))) = _
  have h := (congrArg ((moduleTensorRestrict U M N).inv.app ⊤)
    (section_apply s t ⊤)).trans (restrict_pure_inv U M N ⊤ _ _)
  exact (congrArg ((moduleTensor X M N).presheaf.map (eqToHom U.ι_image_top.symm).op) h).trans
    (pure_restrict M N (eqToHom U.ι_image_top.symm) _ _)

instance tensorSection_isIso {M N : X.Modules} (s : O X ⟶ M) (t : O X ⟶ N)
    [hs : IsIso s] [ht : IsIso t] : IsIso (tensorSection s t) := by
  exact ((moduleTensorUnit (O X)).symm ≪≫
    moduleTensorIso (@asIso _ _ _ _ s hs) (@asIso _ _ _ _ t ht)).isIso_hom

lemma mixed_value_restrict {M N : X.Modules} (U : X.Opens) (a : O X ⟶ M)
    (b : O U.toScheme ⟶ N.restrict U.ι) (t : O X ⟶ moduleTensor X M N)
    (ht : t.app U (1 : Γ(X,U)) = pure M N U (a.app U (1 : Γ(X,U))) (openSectionEquiv N U b)) :
    restrictSection U.ι t = tensorSection (restrictSection U.ι a) b ≫ (moduleTensorRestrict U M N).inv := by
  apply (openSectionEquiv (moduleTensor X M N) U).injective
  rw [openSectionEquiv_restrict,openSection_tensor,openSectionEquiv_restrict]
  exact ht

lemma mixed_value_open {M N : X.Modules} (U : X.Opens) (a : O X ⟶ M)
    (b : O U.toScheme ⟶ N.restrict U.ι) [IsIso (restrictSection U.ι a)] [IsIso b]
    (t : O X ⟶ moduleTensor X M N)
    (ht : t.app U (1 : Γ(X,U)) = pure M N U (a.app U (1 : Γ(X,U))) (openSectionEquiv N U b)) :
    U ≤ SectionOpens.isoOpen t := by
  have hi : IsIso (restrictSection U.ι t) := by
    rw [mixed_value_restrict U a b t ht]
    infer_instance
  intro x hx
  apply (SectionOpens.mem_isoOpen_iff t x).mpr
  refine ⟨U,hx,?_⟩
  let hu : IsIso (C := U.toScheme.Modules) (Scheme.Modules.restrictUnitIso U.ι).inv :=
    (Scheme.Modules.restrictUnitIso U.ι).isIso_inv
  exact (@isIso_comp_left_iff U.toScheme.Modules _ _ _ _ _ _ hu).mp hi

end PiExponentSeshadri.TensorPure

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean <==
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange
import OAI.NumberTheory.PiExponent.Approximation.PushforwardTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.OpenBaseChange

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

def leftSquare :
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback (f ∣_ U) ≅
      Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι :=
  (conjugateIsoEquiv
    ((Scheme.Modules.pullbackPushforwardAdjunction f).comp
      (Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι))
    ((Scheme.Modules.restrictAdjunction U.ι).comp
      (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)))).symm (rightSquare f U)

lemma unit_compatibility (M : Y.Modules) :
    (Scheme.Modules.restrictFunctor U.ι).map
      ((Scheme.Modules.pullbackPushforwardAdjunction f).unit.app M) ≫
      (iso f U ((Scheme.Modules.pullback f).obj M)).hom =
    (Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)).unit.app (M.restrict U.ι) ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map ((leftSquare f U).hom.app M) := by
  let a := Scheme.Modules.pullbackPushforwardAdjunction f
  let b := Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι
  let c := Scheme.Modules.restrictAdjunction U.ι
  let d := Scheme.Modules.pullbackPushforwardAdjunction (f ∣_ U)
  have h := unit_conjugateEquiv_symm (a.comp b) (c.comp d) (rightSquare f U).hom M
  rw [Adjunction.comp_unit_app, Adjunction.comp_unit_app] at h
  change (a.unit.app M ≫ (Scheme.Modules.pushforward f).map
    (b.unit.app ((Scheme.Modules.pullback f).obj M))) ≫
      (rightSquare f U).hom.app _ =
    (c.unit.app M ≫ (Scheme.Modules.pushforward U.ι).map
      (d.unit.app (M.restrict U.ι))) ≫
      (Scheme.Modules.pushforward U.ι).map
        ((Scheme.Modules.pushforward (f ∣_ U)).map ((leftSquare f U).hom.app M)) at h
  have hc := congrArg (fun q => (Scheme.Modules.restrictFunctor U.ι).map q ≫
    c.counit.app ((Scheme.Modules.pushforward (f ∣_ U)).obj
      (((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι))) h
  simp only [Functor.map_comp, Category.assoc] at hc
  change _ = _ at hc
  have hn := c.counit.naturality
    (d.unit.app (M.restrict U.ι) ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map ((leftSquare f U).hom.app M))
  dsimp only [Functor.comp_map, Functor.id_map] at hn
  rw [Functor.map_comp, Functor.map_comp] at hn
  rw [Category.assoc] at hn
  dsimp only [Functor.comp_obj, Functor.id_obj] at hn
  rw [hn] at hc
  simp only [← Category.assoc] at hc
  have ht := c.left_triangle_components M
  change (Scheme.Modules.restrictFunctor U.ι).map (c.unit.app M) ≫
    c.counit.app (M.restrict U.ι) = 𝟙 _ at ht
  rw [ht, Category.id_comp] at hc
  simpa only [a, b, c, d, iso, asIso_hom, hom, Category.assoc] using hc

end

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.TensorPure
variable {X Y : Scheme.{0}} (f : X ⟶ Y) (U : Y.Opens)

lemma modules_comp_app {Z : Scheme.{0}} {M N P : Z.Modules} (a : M ⟶ N) (b : N ⟶ P)
    (W : Z.Opens) : (a ≫ b).app W = a.app W ≫ b.app W := rfl

lemma hom_app (M : X.Modules) (V : U.toScheme.Opens) :
    (hom f U M).app V = M.presheaf.map
      (eqToHom (image_morphismRestrict_preimage f U V)).op := by
  change ((Scheme.Modules.restrictAdjunction (f ⁻¹ᵁ U).ι).unit.app M).app
    (f ⁻¹ᵁ (U.ι ''ᵁ V)) ≫
      ((rightSquare f U).hom.app (M.restrict (f ⁻¹ᵁ U).ι)).app (U.ι ''ᵁ V) ≫
      ((Scheme.Modules.restrictAdjunction U.ι).counit.app
        ((Scheme.Modules.pushforward (f ∣_ U)).obj (M.restrict (f ⁻¹ᵁ U).ι))).app V = _
  simp only [rightSquare, Iso.trans_hom, Iso.symm_hom, NatTrans.comp_app,
    Scheme.Modules.restrictAdjunction_unit_app_app,
    Scheme.Modules.restrictAdjunction_counit_app_app]
  simp only [modules_comp_app,Scheme.Modules.pushforwardComp_hom_app_app,
    Scheme.Modules.pushforwardComp_inv_app_app,
    Scheme.Modules.pushforwardCongr_hom_app_app]
  simp only [Scheme.Modules.pushforward_obj_presheaf_map, Scheme.Modules.restrict_map]
  erw [Category.id_comp, Category.comp_id, ← Functor.map_comp, ← Functor.map_comp]
  congr 1

lemma tensor_pure (M N : X.Modules) (V : U.toScheme.Opens)
    (m : M.val.obj (op (f ⁻¹ᵁ (U.ι ''ᵁ V))))
    (n : N.val.obj (op (f ⁻¹ᵁ (U.ι ''ᵁ V)))) :
    (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app ((f ∣_ U) ⁻¹ᵁ V)
      ((hom f U (moduleTensor X M N)).app V
        (pure M N (f ⁻¹ᵁ (U.ι ''ᵁ V)) m n)) =
    pure (M.restrict (f ⁻¹ᵁ U).ι) (N.restrict (f ⁻¹ᵁ U).ι) ((f ∣_ U) ⁻¹ᵁ V)
      ((hom f U M).app V m) ((hom f U N).app V n) := by
  rw [hom_app, hom_app, hom_app]
  change (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app _
    ((moduleTensor X M N).val.map _ (pure M N _ m n)) = _
  exact (congrArg (fun t => (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app
    ((f ∣_ U) ⁻¹ᵁ V) t) (pure_restrict M N
      (eqToHom (image_morphismRestrict_preimage f U V)) m n)).trans
    (restrict_pure (f ⁻¹ᵁ U) M N ((f ∣_ U) ⁻¹ᵁ V) _ _)

lemma tensor_square (M N : X.Modules) :
    (Scheme.Modules.restrictFunctor U.ι).map (PushforwardTensor.hom f M N) ≫
      (iso f U (moduleTensor X M N)).hom ≫
      (Scheme.Modules.pushforward (f ∣_ U)).map
        (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom =
    (moduleTensorRestrict U ((Scheme.Modules.pushforward f).obj M)
      ((Scheme.Modules.pushforward f).obj N)).hom ≫
      moduleTensorMap (iso f U M).hom (iso f U N).hom ≫
      PushforwardTensor.hom (f ∣_ U) (M.restrict (f ⁻¹ᵁ U).ι) (N.restrict (f ⁻¹ᵁ U).ι) := by
  apply TensorPure.restrict_hom_ext U
  intro V m n
  change (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app ((f ∣_ U) ⁻¹ᵁ V)
    ((hom f U (moduleTensor X M N)).app V
      ((PushforwardTensor.hom f M N).app (U.ι ''ᵁ V)
        (pure _ _ (U.ι ''ᵁ V) m n))) =
    (PushforwardTensor.hom (f ∣_ U) _ _).app V
      ((moduleTensorMap (iso f U M).hom (iso f U N).hom).app V
        ((moduleTensorRestrict U _ _).hom.app V (pure _ _ (U.ι ''ᵁ V) m n)))
  have hA := congrArg (fun z =>
    (moduleTensorRestrict (f ⁻¹ᵁ U) M N).hom.app ((f ∣_ U) ⁻¹ᵁ V)
      ((hom f U (moduleTensor X M N)).app V z))
    (PushforwardTensor.hom_pure f M N (U.ι ''ᵁ V) m n)
  have hB := congrArg (fun z => (PushforwardTensor.hom (f ∣_ U) _ _).app V
    ((moduleTensorMap (iso f U M).hom (iso f U N).hom).app V z))
    (restrict_pure U ((Scheme.Modules.pushforward f).obj M)
      ((Scheme.Modules.pushforward f).obj N) V m n)
  have hC := congrArg (fun z => (PushforwardTensor.hom (f ∣_ U) _ _).app V z)
    (map_pure (iso f U M).hom (iso f U N).hom V m n)
  have hD := PushforwardTensor.hom_pure (f ∣_ U)
    (M.restrict (f ⁻¹ᵁ U).ι) (N.restrict (f ⁻¹ᵁ U).ι) V
      ((hom f U M).app V m) ((hom f U N).app V n)
  exact hA.trans ((tensor_pure f U M N V m n).trans ((hB.trans (hC.trans hD)).symm))

@[reassoc] lemma naturality {M N : X.Modules} (a : M ⟶ N) :
    (Scheme.Modules.restrictFunctor U.ι).map ((Scheme.Modules.pushforward f).map a) ≫
      (iso f U N).hom =
    (iso f U M).hom ≫ (Scheme.Modules.pushforward (f ∣_ U)).map
      ((Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U).ι).map a) := by
  ext V x
  change (hom f U N).app V (a.app (f ⁻¹ᵁ (U.ι ''ᵁ V)) x) =
    a.app ((f ⁻¹ᵁ U).ι ''ᵁ ((f ∣_ U) ⁻¹ᵁ V)) ((hom f U M).app V x)
  rw [hom_app,hom_app]
  exact (CategoryTheory.congr_fun (a.mapPresheaf.naturality
    (eqToHom (image_morphismRestrict_preimage f U V)).op) x).symm

end PiExponentSeshadri.OpenBaseChange

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

def modulePowRestrict (U : X.Opens) (M : X.Modules) :
    ∀ n, (modulePow X M n).restrict U.ι ≅ modulePow U.toScheme (M.restrict U.ι) n
  | 0 => Scheme.Modules.restrictUnitIso U.ι
  | n + 1 => moduleTensorRestrict U M (modulePow X M n) ≪≫
      moduleTensorIso (Iso.refl _) (modulePowRestrict U M n)

lemma modulePowRestrict_natural (U : X.Opens) {M N : X.Modules} (f : M ⟶ N) (n : ℕ) :
    (Scheme.Modules.restrictFunctor U.ι).map (modulePowMap f n) ≫
      (modulePowRestrict U N n).hom =
    (modulePowRestrict U M n).hom ≫
      modulePowMap ((Scheme.Modules.restrictFunctor U.ι).map f) n := by
  induction n with
  | zero =>
    change (Scheme.Modules.restrictFunctor U.ι).map (𝟙 (structureSheaf X)) ≫
      (Scheme.Modules.restrictUnitIso U.ι).hom =
      (Scheme.Modules.restrictUnitIso U.ι).hom ≫ 𝟙 _
    erw [(Scheme.Modules.restrictFunctor U.ι).map_id, Category.id_comp]
  | succ n hn =>
    change (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap f (modulePowMap f n)) ≫
      ((moduleTensorRestrict U N (modulePow X N n)).hom ≫
        (moduleTensorIso (Iso.refl _) (modulePowRestrict U N n)).hom) =
      ((moduleTensorRestrict U M (modulePow X M n)).hom ≫
        (moduleTensorIso (Iso.refl _) (modulePowRestrict U M n)).hom) ≫
          moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map f)
            (modulePowMap ((Scheme.Modules.restrictFunctor U.ι).map f) n)
    simp only [moduleTensorIso_hom, Iso.refl_hom]
    rw [← Category.assoc, moduleTensorRestrict_natural, Category.assoc,
      ← moduleTensorMap_comp, Category.comp_id, hn]
    rw [Category.assoc, ← moduleTensorMap_comp, Category.id_comp]

lemma modulePowMap_restrict_isIso (U : X.Opens) {M N : X.Modules} (f : M ⟶ N)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map f)] (n : ℕ) :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (modulePowMap f n)) := by
  have h := modulePowRestrict_natural U f n
  have heq : (Scheme.Modules.restrictFunctor U.ι).map (modulePowMap f n) =
      (modulePowRestrict U M n).hom ≫
        modulePowMap ((Scheme.Modules.restrictFunctor U.ι).map f) n ≫
          (modulePowRestrict U N n).inv := by
    rw [← Category.assoc, ← h, Category.assoc, Iso.hom_inv_id, Category.comp_id]
  rw [heq]
  infer_instance

lemma powerSection_restrict_isIso (U : X.Opens) {M : X.Modules}
    (s : structureSheaf X ⟶ M)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)] (n : ℕ) :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (powerSection s n)) := by
  let := modulePowMap_restrict_isIso U s n
  unfold powerSection
  rw [(Scheme.Modules.restrictFunctor U.ι).map_comp]
  infer_instance

lemma sectionOpen_le_powerSection {M : X.Modules} (s : structureSheaf X ⟶ M) (n : ℕ) :
    sectionOpen X s ≤ sectionOpen X (powerSection s n) := by
  refine iSup_le fun U => iSup_le fun hU => ?_
  let := hU
  exact le_iSup_of_le U (le_iSup_of_le (powerSection_restrict_isIso U s n) le_rfl)

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {X : Scheme}

def powerRestrictionUnit (U : X.Opens) (n : ℕ) :
    structureSheaf U.toScheme ≅ structureSheaf U.toScheme :=
  (Scheme.Modules.restrictUnitIso U.ι).symm ≪≫
    (Scheme.Modules.restrictFunctor U.ι).mapIso (unitPowerIso n).symm ≪≫
      modulePowRestrict U (structureSheaf X) n ≪≫
        (modulePowFunctor n).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
          unitPowerIso n

lemma restrictPowerSection_factor (U : X.Opens) {M : X.Modules}
    (s : structureSheaf X ⟶ M) (n : ℕ) :
    restrictSection U.ι (powerSection s n) ≫ (modulePowRestrict U M n).hom =
      (powerRestrictionUnit U n).hom ≫
        powerSection (restrictSection U.ι s) n := by
  have hs : (Scheme.Modules.restrictUnitIso U.ι).hom ≫ restrictSection U.ι s =
      (Scheme.Modules.restrictFunctor U.ι).map s := by
    let F : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let e : F.obj (structureSheaf X) ≅ structureSheaf U.toScheme :=
      Scheme.Modules.restrictUnitIso U.ι
    exact e.hom_inv_id_assoc (F.map s)
  dsimp only [restrictSection, powerSection, powerRestrictionUnit, Iso.trans_hom,
    Iso.symm_hom, Functor.mapIso_hom, modulePowFunctor]
  erw [(Scheme.Modules.restrictFunctor U.ι).map_comp]
  repeat' erw [Category.assoc]
  erw [modulePowRestrict_natural]
  erw [Iso.hom_inv_id_assoc, ← modulePowMap_comp]
  erw [show (Scheme.Modules.restrictUnitIso U.ι).hom ≫
      ((Scheme.Modules.restrictUnitIso U.ι).inv ≫
        (Scheme.Modules.restrictFunctor U.ι).map s) =
        (Scheme.Modules.restrictFunctor U.ι).map s from hs]
  rfl

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.TensorPure

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
open MonoidalCategory

variable {X Y : Scheme.{0}}

private local instance sectionModule {X : Scheme.{0}}
    (P : PresheafOfModules X.ringCatSheaf.obj) (U : X.Opens) :
    Module Γ(X, U) (P.obj (op U)) := (P.obj (op U)).isModule

abbrev presheaf (M N : X.Modules) :=
  PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M.val N.val

abbrev adj (X : Scheme.{0}) :=
  PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf) (𝟙 X.ringCatSheaf.obj)

def pure (M N : X.Modules) (U : X.Opens) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensor X M N).val.obj (op U) :=
  (((adj X).unit.app (presheaf M N)).app (op U)).hom (m ⊗ₜ[Γ(X,U)] n)

@[simp] lemma pure_add_left (M N : X.Modules) (U : X.Opens) (m m' : M.val.obj (op U)) (n : N.val.obj (op U)) :
    pure M N U (m+m') n = pure M N U m n + pure M N U m' n := by
  unfold pure
  rw [TensorProduct.add_tmul]
  exact map_add _ _ _

@[simp] lemma pure_add_right (M N : X.Modules) (U : X.Opens) (m : M.val.obj (op U)) (n n' : N.val.obj (op U)) :
    pure M N U m (n+n') = pure M N U m n + pure M N U m n' := by
  unfold pure
  rw [TensorProduct.tmul_add]
  exact map_add _ _ _

@[simp] lemma pure_smul_left (M N : X.Modules) (U : X.Opens) (a : Γ(X,U)) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    pure M N U (a • m) n = a • pure M N U m n := by
  unfold pure
  rw [← TensorProduct.smul_tmul']
  exact map_smul _ _ _

@[simp] lemma pure_smul_right (M N : X.Modules) (U : X.Opens) (a : Γ(X,U)) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    pure M N U m (a • n) = a • pure M N U m n := by
  simp only [pure]
  rw [TensorProduct.tmul_smul]
  exact map_smul _ _ _

lemma pure_restrict (M N : X.Modules) {U V : X.Opens} (i : V ⟶ U)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensor X M N).val.map i.op (pure M N U m n) =
      pure M N V (M.val.map i.op m) (N.val.map i.op n) := by
  exact (PresheafOfModules.naturality_apply ((adj X).unit.app (presheaf M N)) i.op
    (m ⊗ₜ[Γ(X,U)] n)).symm

lemma map_pure {M N P Q : X.Modules} (f : M ⟶ P) (g : N ⟶ Q)
    (U : X.Opens) (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorMap f g).app U (pure M N U m n) =
      pure P Q U (f.app U m) (g.app U n) := by
  have h := (adj X).unit.naturality
    (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f.val g.val)
  exact (congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(X,U)] n)) h).symm

lemma hom_ext {M N P : X.Modules} {f g : moduleTensor X M N ⟶ P}
    (h : ∀ U m n, f.app U (pure M N U m n) = g.app U (pure M N U m n)) : f = g := by
  apply ((adj X).homEquiv (presheaf M N) P).injective
  ext U : 1
  apply ModuleCat.MonoidalCategory.tensor_ext
  intro m n
  exact h U.unop m n

lemma sheafify_restrict_unit (f : X ⟶ Y) [IsOpenImmersion f]
    (P : PresheafOfModules Y.ringCatSheaf.obj) :
    (modulePresheafRestrict f).map ((adj Y).unit.app P) ≫
      ((moduleSheafificationRestrict f).hom.app P).val =
    (adj X).unit.app ((modulePresheafRestrict f).obj P) := by
  let a := adj Y
  let b := Scheme.Modules.restrictAdjunction f
  let c := modulePresheafRestrictAdjunction f
  let d := adj X
  apply (c.homEquiv _ _).injective
  erw [Adjunction.homEquiv_unit,Functor.map_comp]
  have hn := c.unit_naturality (a.unit.app P)
  rw [← Category.assoc,hn]
  have he := Adjunction.unit_leftAdjointUniq_hom_app (a.comp b) (c.comp d) P
  have ha := a.comp_unit_app b P
  have hd := c.comp_unit_app d P
  let G : Y.Modules ⥤ PresheafOfModules Y.ringCatSheaf.obj :=
    SheafOfModules.forget Y.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 Y.ringCatSheaf.obj)
  let I : X.Modules ⥤ Y.Modules := Scheme.Modules.pushforward f
  have hh := congrArg (fun h => h ≫ (I ⋙ G).map
    (((a.comp b).leftAdjointUniq (c.comp d)).hom.app P)) ha
  exact hh.symm.trans (he.trans hd)

lemma presheaf_restrict_pure (U : X.Opens) (M N : X.Modules)
    (V : U.toScheme.Opens)
    (m : M.val.obj (op (U.ι ''ᵁ V))) (n : N.val.obj (op (U.ι ''ᵁ V))) :
    ((modulePresheafTensorRestrict U M.val N.val).hom.app (op V)).hom
      (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n) = (show ((modulePresheafRestrict U.ι).obj M.val).obj (op V) from m) ⊗ₜ[Γ(U.toScheme,V)]
      (show ((modulePresheafRestrict U.ι).obj N.val).obj (op V) from n) := by
  rfl

lemma restrict_pure (U : X.Opens) (M N : X.Modules) (V : U.toScheme.Opens)
    (m : M.val.obj (op (U.ι ''ᵁ V))) (n : N.val.obj (op (U.ι ''ᵁ V))) :
    (moduleTensorRestrict U M N).hom.app V
      (pure M N (U.ι ''ᵁ V) m n) =
      pure (M.restrict U.ι) (N.restrict U.ι) V m n := by
  have h := sheafify_restrict_unit U.ι (presheaf M N)
  have h' := congrArg (fun q => q.app (op V) (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n)) h
  have hn := (adj U.toScheme).unit.naturality
    (modulePresheafTensorRestrict U M.val N.val).hom
  have hn' := congrArg (fun q => q.app (op V) (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n)) hn
  change (((PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)).map
    (modulePresheafTensorRestrict U M.val N.val).hom).val.app (op V))
    (((moduleSheafificationRestrict U.ι).hom.app (presheaf M N)).val.app (op V)
      (pure M N (U.ι ''ᵁ V) m n)) = _
  simp only [PresheafOfModules.comp_app] at h' hn'
  change (((moduleSheafificationRestrict U.ι).hom.app (presheaf M N)).val.app (op V))
    (pure M N (U.ι ''ᵁ V) m n) = _ at h'
  rw [h']
  refine hn'.symm.trans ?_
  change (((adj U.toScheme).unit.app (presheaf (M.restrict U.ι) (N.restrict U.ι))).app (op V))
    (((modulePresheafTensorRestrict U M.val N.val).hom.app (op V))
      (m ⊗ₜ[Γ(X,U.ι ''ᵁ V)] n)) = _
  exact congrArg (fun t => (((adj U.toScheme).unit.app
    (presheaf (M.restrict U.ι) (N.restrict U.ι))).app (op V)) t)
      (presheaf_restrict_pure U M N V m n)

lemma restrict_pure_inv (U : X.Opens) (M N : X.Modules) (V : U.toScheme.Opens)
    (m : M.val.obj (op (U.ι ''ᵁ V))) (n : N.val.obj (op (U.ι ''ᵁ V))) :
    (moduleTensorRestrict U M N).inv.app V (pure (M.restrict U.ι) (N.restrict U.ι) V m n) =
      pure M N (U.ι ''ᵁ V) m n := by
  have h := congrArg (fun t => (moduleTensorRestrict U M N).inv.app V t)
    (restrict_pure U M N V m n).symm
  refine h.trans ?_
  exact congrArg (fun q => q.app V (pure M N (U.ι ''ᵁ V) m n))
    (moduleTensorRestrict U M N).hom_inv_id

lemma restrict_hom_ext (U : X.Opens) {M N : X.Modules} {P : U.toScheme.Modules}
    {f g : (moduleTensor X M N).restrict U.ι ⟶ P}
    (h : ∀ (V : U.toScheme.Opens) (m : M.val.obj (op (U.ι ''ᵁ V)))
      (n : N.val.obj (op (U.ι ''ᵁ V))), f.app V (pure M N (U.ι ''ᵁ V) m n) =
      g.app V (pure M N (U.ι ''ᵁ V) m n)) : f = g := by
  apply (cancel_epi (moduleTensorRestrict U M N).inv).mp
  apply hom_ext (M := M.restrict U.ι) (N := N.restrict U.ι)
  intro V m n
  change f.app V ((moduleTensorRestrict U M N).inv.app V (pure _ _ V m n)) =
    g.app V ((moduleTensorRestrict U M N).inv.app V (pure _ _ V m n))
  exact (congrArg (fun x => f.app V x) (restrict_pure_inv U M N V m n)).trans
    ((h V m n).trans (congrArg (fun x => g.app V x) (restrict_pure_inv U M N V m n)).symm)

lemma restrict_map (U : X.Opens) {M N P Q : X.Modules}
    (a : M ⟶ P) (b : N ⟶ Q) :
    (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap a b) ≫
      (moduleTensorRestrict U P Q).hom =
    (moduleTensorRestrict U M N).hom ≫
      moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map a)
        ((Scheme.Modules.restrictFunctor U.ι).map b) := by
  apply restrict_hom_ext U
  intro V m n
  change (moduleTensorRestrict U P Q).hom.app V
    ((moduleTensorMap a b).app (U.ι ''ᵁ V) (pure M N (U.ι ''ᵁ V) m n)) =
    (moduleTensorMap _ _).app V ((moduleTensorRestrict U M N).hom.app V
      (pure M N (U.ι ''ᵁ V) m n))
  exact (congrArg (fun x => (moduleTensorRestrict U P Q).hom.app V x)
    (map_pure a b (U.ι ''ᵁ V) m n)).trans
    ((restrict_pure U P Q V (a.app (U.ι ''ᵁ V) m) (b.app (U.ι ''ᵁ V) n)).trans
      ((map_pure ((Scheme.Modules.restrictFunctor U.ι).map a)
        ((Scheme.Modules.restrictFunctor U.ι).map b) V m n).symm.trans
        (congrArg (fun x => (moduleTensorMap ((Scheme.Modules.restrictFunctor U.ι).map a)
          ((Scheme.Modules.restrictFunctor U.ι).map b)).app V x)
          (restrict_pure U M N V m n)).symm))

lemma unit_pure (M : X.Modules) (U : X.Opens) (a : Γ(X,U)) (m : M.val.obj (op U)) :
    (moduleTensorUnit M).hom.app U (pure (structureSheaf X) M U a m) = a • m := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  have h := ((adj X).homEquiv _ _).apply_symm_apply (λ_ M.val).hom
  change (adj X).homEquiv _ M (moduleTensorUnit M).hom = (λ_ M.val).hom at h
  exact congrArg (fun q => q.app (op U) (a ⊗ₜ[Γ(X,U)] m)) h

lemma right_unit_pure (M : X.Modules) (U : X.Opens) (m : M.val.obj (op U)) (a : Γ(X,U)) :
    (moduleTensorRightUnit M).hom.app U (pure M (structureSheaf X) U m a) = a • m := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  have h := ((adj X).homEquiv _ _).apply_symm_apply (ρ_ M.val).hom
  change (adj X).homEquiv _ M (moduleTensorRightUnit M).hom = (ρ_ M.val).hom at h
  exact congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(X,U)] a)) h

end PiExponentSeshadri.TensorPure

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerOpens
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}
def tensorFrame (L M : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme)
    (f : M.sheaf.restrict U.ι ≅ O U.toScheme) :
    (L.tensor M).sheaf.restrict U.ι ≅ O U.toScheme :=
  moduleTensorRestrict U L.sheaf M.sheaf ≪≫ moduleTensorIso e f ≪≫
    moduleTensorUnit (O U.toScheme)

end Geometry

namespace TensorPure

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

def tensorSection {M N : X.Modules} (s : O X ⟶ M) (t : O X ⟶ N) :
    O X ⟶ moduleTensor X M N :=
  (moduleTensorUnit (O X)).inv ≫ moduleTensorMap s t

lemma section_apply {M N : X.Modules} (s : O X ⟶ M) (t : O X ⟶ N) (U : X.Opens) :
    (tensorSection s t).app U (1 : Γ(X,U)) = pure M N U (s.app U (1 : Γ(X,U))) (t.app U (1 : Γ(X,U))) := by
  have h : (moduleTensorUnit (O X)).inv.app U (1 : Γ(X,U)) =
      pure (O X) (O X) U (1 : Γ(X,U)) (1 : Γ(X,U)) := by
    have he := unit_pure (O X) U (1 : Γ(X,U)) (1 : Γ(X,U))
    have he : (moduleTensorUnit (O X)).hom.app U (pure (O X) (O X) U (1 : Γ(X,U)) (1 : Γ(X,U))) = (1 : Γ(X,U)) := by
      simp only [O, structureSheaf] at he
      exact he.trans (by change (1 : Γ(X,U)) * 1 = 1; exact one_mul _)
    have hi := congrArg ((moduleTensorUnit (O X)).inv.app U) he
    change ((moduleTensorUnit (O X)).hom ≫ (moduleTensorUnit (O X)).inv).app U
      (pure (O X) (O X) U (1 : Γ(X,U)) (1 : Γ(X,U))) = _ at hi
    rw [Iso.hom_inv_id] at hi
    exact hi.symm
  change (moduleTensorMap s t).app U ((moduleTensorUnit (O X)).inv.app U (1 : Γ(X,U))) = _
  rw [h]
  exact map_pure s t U (1 : Γ(X,U)) (1 : Γ(X,U))

lemma framed_pure {M N : X.Modules} (e : M ≅ O X) (d : N ≅ O X) (U : X.Opens)
    (m : M.val.obj (op U)) (n : N.val.obj (op U)) :
    (moduleTensorIso e d ≪≫ moduleTensorUnit (O X)).hom.app U (pure M N U m n) =
      (show Γ(X,U) from e.hom.app U m) * (show Γ(X,U) from d.hom.app U n) := by
  change (moduleTensorUnit (O X)).hom.app U ((moduleTensorMap e.hom d.hom).app U
    (pure M N U m n)) = _
  exact (congrArg ((moduleTensorUnit (O X)).hom.app U) (map_pure e.hom d.hom U m n)).trans
    (unit_pure (O X) U _ _)

lemma local_framed_pure (L M : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) (d : M.sheaf.restrict U.ι ≅ O U.toScheme)
    (V : U.toScheme.Opens) (m : L.sheaf.val.obj (op (U.ι ''ᵁ V)))
    (n : M.sheaf.val.obj (op (U.ι ''ᵁ V))) :
    (tensorFrame L M U e d).hom.app V (pure L.sheaf M.sheaf (U.ι ''ᵁ V) m n) =
      (show Γ(U.toScheme,V) from e.hom.app V m) * (show Γ(U.toScheme,V) from d.hom.app V n) := by
  change (moduleTensorIso e d ≪≫ moduleTensorUnit (O U.toScheme)).hom.app V
    ((moduleTensorRestrict U L.sheaf M.sheaf).hom.app V
      (pure L.sheaf M.sheaf (U.ι ''ᵁ V) m n)) = _
  exact (congrArg ((moduleTensorIso e d ≪≫ moduleTensorUnit (O U.toScheme)).hom.app V)
    (restrict_pure U L.sheaf M.sheaf V m n)).trans (framed_pure e d V m n)

lemma local_section_coefficient (L M : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ O U.toScheme) (d : M.sheaf.restrict U.ι ≅ O U.toScheme)
    (s : O X ⟶ L.sheaf) (t : O X ⟶ M.sheaf) :
    coefficient (tensorFrame L M U e d) (restrictSection U.ι (tensorSection s t)) =
      coefficient e (restrictSection U.ι s) * coefficient d (restrictSection U.ι t) := by
  change (tensorFrame L M U e d).hom.app ⊤
    ((tensorSection s t).app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤)))) =
    (show Γ(U.toScheme,⊤) from e.hom.app ⊤ (s.app (U.ι ''ᵁ ⊤)
      ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤))))) *
    (show Γ(U.toScheme,⊤) from d.hom.app ⊤ (t.app (U.ι ''ᵁ ⊤)
      ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme,⊤)))))
  rw [map_one]
  exact (congrArg ((tensorFrame L M U e d).hom.app ⊤) (section_apply s t _)).trans
    (local_framed_pure L M U e d ⊤ _ _)

lemma section_open (L M : LineBundle X) (s : O X ⟶ L.sheaf) (t : O X ⟶ M.sheaf) :
    isoOpen (tensorSection s t) = isoOpen s ⊓ isoOpen t := by
  apply SetLike.coe_injective
  ext x
  obtain ⟨U,hx,⟨e⟩,⟨d⟩⟩ := common_affine_frames L M x
  have h : U.1.ι ⁻¹ᵁ isoOpen (tensorSection s t) =
      U.1.ι ⁻¹ᵁ (isoOpen s ⊓ isoOpen t) := by
    calc
      _ = U.1.toScheme.basicOpen (coefficient (tensorFrame L M U.1 e d)
          (restrictSection U.1.ι (tensorSection s t))) :=
        preimage_isoOpen (tensorSection s t) U.1.ι (tensorFrame L M U.1 e d)
      _ = U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι s) *
          coefficient d (restrictSection U.1.ι t)) :=
        congrArg U.1.toScheme.basicOpen (local_section_coefficient L M U.1 e d s t)
      _ = U.1.toScheme.basicOpen (coefficient e (restrictSection U.1.ι s)) ⊓
          U.1.toScheme.basicOpen (coefficient d (restrictSection U.1.ι t)) :=
        U.1.toScheme.basicOpen_mul _ _
      _ = _ := congrArg₂ (· ⊓ ·) (preimage_isoOpen s U.1.ι e).symm
        (preimage_isoOpen t U.1.ι d).symm
  exact SetLike.ext_iff.mp h ⟨x,hx⟩

end TensorPure

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionClearing
import OAI.NumberTheory.PiExponent.Geometry.SheafSectionGluing
import OAI.NumberTheory.PiExponent.LocalAlgebra.TwistLocalExtension

namespace OAI

namespace PiExponent.TwistGlobalExtension
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GlobalSectionClearing PiExponent.SheafSectionGluing
variable {X : Scheme}

lemma section_open_image {L : X.Modules} (s : structureSheaf X ⟶ L)
    (U : X.Opens) (e : L.restrict U.ι ≅ structureSheaf U.toScheme) :
    U.ι ''ᵁ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) =
      U ⊓ sectionOpen X s := by
  change U.ι ''ᵁ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) =
    U ⊓ PiExponentSeshadri.SectionOpens.isoOpen s
  rw [← preimage_isoOpen s U.ι e, Scheme.Hom.image_preimage_eq_opensRange_inf,
    Scheme.Opens.opensRange_ι]
  rfl

theorem local_twist_extension_ambient (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens) [NoetherianSpace U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent] (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : OpenSections ((moduleTwistFunctor L n).obj M) U,
      openRestriction ((moduleTwistFunctor L n).obj M)
        (show U ⊓ sectionOpen X s ≤ U from inf_le_left) y =
      mapSection ((moduleTwistSection L s n).app M) (U ⊓ sectionOpen X s)
        (openRestriction M inf_le_right x) := by
  let V := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
  let W := U.ι ''ᵁ V
  have hWU : W ≤ U := U.ι_image_le V
  have hW : W = U ⊓ sectionOpen X s := section_open_image s U e
  have hWD : W ≤ sectionOpen X s := hW.le.trans inf_le_right
  let x0 : Γ(M.restrict U.ι,V) := M.presheaf.map (homOfLE hWD).op x
  obtain ⟨N, hN⟩ := local_twist_extension_section L s U e M x0
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨z, hz⟩ := hN n hn
  let P := (moduleTwistFunctor L n).obj M
  let z0 : OpenSections P (U.ι ''ᵁ ⊤) := z
  let y : OpenSections P U := openSectionsCongr P U.ι_image_top z0
  refine ⟨y, ?_⟩
  have ht := openSectionsCongr_naturality P (rfl : W = W) U.ι_image_top
    (U.ι.image_mono (show V ≤ ⊤ from le_top)) hWU z0
  have hres : openRestriction P hWU y =
      mapSection ((moduleTwistSection L s n).app M) W (openRestriction M hWD x) := by
    exact ht.symm.trans hz
  have hh := congrArg (openSectionsCongr P hW) hres
  rw [openSectionsCongr_naturality P hW rfl hWU inf_le_left, mapSection_congr] at hh
  change openRestriction P (show U ⊓ sectionOpen X s ≤ U from inf_le_left) y =
    mapSection ((moduleTwistSection L s n).app M) (U ⊓ sectionOpen X s)
      (openSectionsCongr M hW (openRestriction M hWD x)) at hh
  rw [openSectionsCongr_naturality M hW rfl hWD inf_le_right] at hh
  exact hh

theorem finite_local_twist_extensions [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    {ι : Type*} [Fintype ι] (U : ι → X.Opens)
    (e : ∀ i, L.sheaf.restrict (U i).ι ≅ structureSheaf (U i).toScheme)
    (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∃ y : ∀ i, OpenSections ((moduleTwistFunctor L N).obj M) (U i),
      ∀ i, openRestriction ((moduleTwistFunctor L N).obj M)
        (show U i ⊓ sectionOpen X s ≤ U i from inf_le_left) (y i) =
      mapSection ((moduleTwistSection L s N).app M) (U i ⊓ sectionOpen X s)
        (openRestriction M inf_le_right x) := by
  classical
  have H (i : ι) := by
    letI : NoetherianSpace (U i).toScheme := NoetherianSpace.set (U i : Set X)
    exact local_twist_extension_ambient L s (U i) (e i) M x
  choose N hN using H
  let m := Finset.univ.sup N
  choose y hy using fun i => hN i m (Finset.le_sup (f := N) (Finset.mem_univ i))
  exact ⟨m, y, hy⟩

lemma mapSection_twistSection_add (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf)
    (M : X.Modules) (D : X.Opens) (x : OpenSections M D) (n k : ℕ) :
    mapSection ((moduleTwistForward L s n k).app M) D
      (mapSection ((moduleTwistSection L s n).app M) D x) =
    mapSection ((moduleTwistSection L s (n+k)).app M) D x := by
  exact congrArg (fun t => mapSection (t.app M) D x) (moduleTwistSection_add L s n k).symm

theorem finite_cover_twist_gluing [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    {ι : Type*} [Fintype ι] (U : ι → X.Opens) (hcover : (⨆ i, U i) = ⊤)
    (x : OpenSections M (sectionOpen X s)) (N : ℕ)
    (y : ∀ i, OpenSections ((moduleTwistFunctor L N).obj M) (U i))
    (hy : ∀ i, openRestriction ((moduleTwistFunctor L N).obj M)
        (show U i ⊓ sectionOpen X s ≤ U i from inf_le_left) (y i) =
      mapSection ((moduleTwistSection L s N).app M) (U i ⊓ sectionOpen X s)
        (openRestriction M inf_le_right x)) :
    ∃ K : ℕ, ∃ z : OpenSections ((moduleTwistFunctor L (N+K)).obj M) ⊤,
      openRestriction ((moduleTwistFunctor L (N+K)).obj M)
        (show sectionOpen X s ≤ ⊤ from le_top) z =
      mapSection ((moduleTwistSection L s (N+K)).app M) (sectionOpen X s) x := by
  classical
  let P := (moduleTwistFunctor L N).obj M
  let a := mapSection ((moduleTwistSection L s N).app M) (sectionOpen X s) x
  have hya (i : ι) : openRestriction P (show U i ⊓ sectionOpen X s ≤ U i from inf_le_left) (y i) =
      openRestriction P inf_le_right a :=
    (hy i).trans (mapSection_naturality ((moduleTwistSection L s N).app M) inf_le_right x)
  let diff (ij : ι × ι) := openRestriction P (show U ij.1 ⊓ U ij.2 ≤ U ij.1 from inf_le_left) (y ij.1) -
    openRestriction P (show U ij.1 ⊓ U ij.2 ≤ U ij.2 from inf_le_right) (y ij.2)
  have H (ij : ι × ι) :=
    PiExponent.TwistSectionClearing.twistForward_section_zero L s M N (U ij.1 ⊓ U ij.2)
      (diff ij) (overlap_difference_zero U (sectionOpen X s) a y hya ij.1 ij.2)
  choose K hK using H
  let k := Finset.univ.sup K
  have hcompat (i j : ι) :
      mapSection ((moduleTwistForward L s N k).app M) (U i ⊓ U j)
        (openRestriction P inf_le_left (y i)) =
      mapSection ((moduleTwistForward L s N k).app M) (U i ⊓ U j)
        (openRestriction P inf_le_right (y j)) := by
    have h := hK (i,j) k (Finset.le_sup (f := K) (Finset.mem_univ (i,j)))
    change mapSection ((moduleTwistForward L s N k).app M) (U i ⊓ U j)
      (openRestriction P inf_le_left (y i) - openRestriction P inf_le_right (y j)) = 0 at h
    rwa [map_sub, sub_eq_zero] at h
  obtain ⟨z, hz⟩ := glue_after_map ((moduleTwistForward L s N k).app M) U hcover y hcompat
  refine ⟨k, z, ?_⟩
  exact (restriction_of_glued_map ((moduleTwistForward L s N k).app M) U hcover
    (sectionOpen X s) a y hya z hz).trans (mapSection_twistSection_add L s M _ x N k)

theorem exists_global_twist_extension [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∃ z : OpenSections ((moduleTwistFunctor L N).obj M) ⊤,
      openRestriction ((moduleTwistFunctor L N).obj M)
        (show sectionOpen X s ≤ ⊤ from le_top) z =
      mapSection ((moduleTwistSection L s N).app M) (sectionOpen X s) x := by
  classical
  choose U hUx he using L.locallyRankOne
  obtain ⟨I, hI⟩ := isCompact_univ.elim_finite_subcover
    (fun x => (U x : Set X)) (fun x => (U x).isOpen)
    (by intro x _; exact Set.mem_iUnion.mpr ⟨x, hUx x⟩)
  have hcover : (⨆ i : I, U i.val) = ⊤ := by
    apply le_antisymm le_top
    intro x hx
    obtain ⟨i, hi⟩ := Set.mem_iUnion.mp (hI hx)
    obtain ⟨hi, hxU⟩ := Set.mem_iUnion.mp hi
    exact Opens.mem_iSup.mpr ⟨⟨i, hi⟩, hxU⟩
  let e (i : I) := Classical.choice (he i.val)
  obtain ⟨N, y, hy⟩ := finite_local_twist_extensions L s M (fun i : I => U i.val) e x
  obtain ⟨K, z, hz⟩ := finite_cover_twist_gluing L s M (fun i : I => U i.val) hcover x N y hy
  exact ⟨N+K, z, hz⟩

theorem global_twist_extension [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (x : OpenSections M (sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ z : OpenSections ((moduleTwistFunctor L n).obj M) ⊤,
      openRestriction ((moduleTwistFunctor L n).obj M)
        (show sectionOpen X s ≤ ⊤ from le_top) z =
      mapSection ((moduleTwistSection L s n).app M) (sectionOpen X s) x := by
  obtain ⟨N, z, hz⟩ := exists_global_twist_extension L s M x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  refine ⟨mapSection ((moduleTwistForward L s N k).app M) ⊤ z, ?_⟩
  rw [← mapSection_naturality, hz]
  exact mapSection_twistSection_add L s M _ x N k

theorem global_twist_extension_native [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (x : Γ(M,sectionOpen X s)) :
    ∃ N : ℕ, ∀ n ≥ N, ∃ z : Γ((moduleTwistFunctor L n).obj M,⊤),
      ((moduleTwistFunctor L n).obj M).presheaf.map
        (homOfLE (show sectionOpen X s ≤ ⊤ from le_top)).op z =
      ((moduleTwistSection L s n).app M).app (sectionOpen X s) x :=
  global_twist_extension L s M x

end
end PiExponent.TwistGlobalExtension

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TensorMixedSection
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionScalars

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MonoidalCategory
open PiExponentSeshadri.TensorPure PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma moduleTensorComm_pure (M N : X.Modules) (U : X.Opens)
    (m : Γ(M,U)) (n : Γ(N,U)) :
    (moduleTensorComm M N).hom.app U (pure M N U m n) = pure N M U n m := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  let : SymmetricCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.symmetricCategory (R := X.presheaf)
  have h := (adj X).unit.naturality (β_ M.val N.val).hom
  exact (congrArg (fun q => q.app (op U) (m ⊗ₜ[Γ(X,U)] n)) h).symm

theorem moduleTwistSection_unitIso (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) :
    (moduleTwistSection L s n).app (structureSheaf X) ≫ (moduleTwistUnitIso L n).hom =
      powerSection s n := by
  induction n with
  | zero =>
    simp [moduleTwistSection, moduleTwistUnitIso, powerSection_zero]
    exact Category.id_comp _
  | succ n ih =>
    apply (moduleSectionEquiv (modulePow X L.sheaf (n+1))).injective
    change (moduleTensorComm (modulePow X L.sheaf n) L.sheaf).hom.app ⊤
      ((moduleTensorMap (moduleTwistUnitIso L n).hom (𝟙 L.sheaf)).app ⊤
        ((moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj (structureSheaf X)) s).app ⊤
          (((moduleTwistSection L s n).app (structureSheaf X)).app ⊤ (1 : Γ(X,⊤))))) =
      (powerSection s (n+1)).app ⊤ (1 : Γ(X,⊤))
    let v := ((moduleTwistSection L s n).app (structureSheaf X)).app ⊤ (1 : Γ(X,⊤))
    have hm := congrArg (fun z => (moduleTensorComm (modulePow X L.sheaf n) L.sheaf).hom.app ⊤
      ((moduleTensorMap (moduleTwistUnitIso L n).hom (𝟙 L.sheaf)).app ⊤ z))
      (moduleSectionMultiplyRight_pure ((moduleTwistFunctor L n).obj (structureSheaf X)) s ⊤ v)
    have ht := congrArg (fun z => (moduleTensorComm (modulePow X L.sheaf n) L.sheaf).hom.app ⊤ z)
      (TensorPure.map_pure (moduleTwistUnitIso L n).hom (𝟙 L.sheaf) ⊤ v
        (s.app ⊤ (1 : Γ(X,⊤))))
    have hc := moduleTensorComm_pure (modulePow X L.sheaf n) L.sheaf ⊤
      ((moduleTwistUnitIso L n).hom.app ⊤ v) (s.app ⊤ (1 : Γ(X,⊤)))
    refine hm.trans (ht.trans (hc.trans (Eq.trans ?_ (power_succ_apply s n ⊤).symm)))
    have hi := congrArg (fun f : structureSheaf X ⟶ modulePow X L.sheaf n =>
      f.app ⊤ (1 : Γ(X,⊤))) ih
    change (moduleTwistUnitIso L n).hom.app ⊤
      (((moduleTwistSection L s n).app (structureSheaf X)).app ⊤ (1 : Γ(X,⊤))) =
      (powerSection s n).app ⊤ (1 : Γ(X,⊤)) at hi
    exact congrArg (fun z => pure L.sheaf (modulePow X L.sheaf n) ⊤
      (s.app ⊤ (1 : Γ(X,⊤))) z) hi

lemma moduleTwistSection_unitIso_app (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) (U : X.Opens) (a : Γ(X,U)) :
    (moduleTwistUnitIso L n).hom.app U
      (((moduleTwistSection L s n).app (structureSheaf X)).app U a) =
      (powerSection s n).app U a :=
  congrArg (fun f : structureSheaf X ⟶ modulePow X L.sheaf n => f.app U a)
    (moduleTwistSection_unitIso L s n)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation
import OAI.NumberTheory.PiExponent.LocalAlgebra.SerreDimensionShift

namespace OAI

namespace PiExponent.GeometrySupport.TwistPresentations
noncomputable section
universe w
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry

private abbrev schemeUnit (X : Scheme.{0}) : X.Modules :=
  SheafOfModules.unit X.ringCatSheaf

variable {X : Scheme.{0}}

def twistShiftIso (L : LineBundle X) (M : X.Modules) (n0 n : ℕ) :
    (moduleTwistFunctor L n).obj ((moduleTwistFunctor L n0).obj M) ≅
      (moduleTwistFunctor L (n0+n)).obj M :=
  eqToIso (by rw [moduleTwistFunctor_add]; rfl)

def twistFreeIsoBiproduct [HasFiniteBiproducts X.Modules]
    (L : LineBundle X) (n : ℕ) (I : Type) [Fintype I] :
    (moduleTwistFunctor L n).obj (SheafOfModules.free (R := X.ringCatSheaf) I) ≅
      ⨁ (fun _ : I => modulePow X L.sheaf n) :=
  (moduleTwistFunctor L n).mapIso
      (biproduct.isoCoproduct (fun _ : I => structureSheaf X)).symm ≪≫
    (moduleTwistFunctor L n).mapBiproduct (fun _ : I => structureSheaf X) ≪≫
    biproduct.mapIso (fun _ : I => moduleTwistUnitIso L n)

variable (L : LineBundle X) {M : X.Modules} {n0 : ℕ}
    (s : ((moduleTwistFunctor L n0).obj M).GeneratingSections)

abbrev presentationKernel : X.Modules := kernel (C := X.Modules) s.π

abbrev presentationMiddle (n : ℕ) : X.Modules :=
  (moduleTwistFunctor L n).obj (SheafOfModules.free s.I)

def presentationLeft (n : ℕ) :
    (moduleTwistFunctor L n).obj (presentationKernel L s) ⟶ presentationMiddle L s n :=
  (moduleTwistFunctor L n).map (kernel.ι (C := X.Modules) s.π)

def presentationRight (n : ℕ) :
    presentationMiddle L s n ⟶ (moduleTwistFunctor L (n0+n)).obj M :=
  (moduleTwistFunctor L n).map s.π ≫ (twistShiftIso L M n0 n).hom

theorem presentation_comp_zero (n : ℕ) :
    presentationLeft L s n ≫ presentationRight L s n = 0 := by
  unfold presentationLeft presentationRight
  erw [← Category.assoc, ← Functor.map_comp, kernel.condition, Functor.map_zero, zero_comp]

theorem presentation_shortExact (n : ℕ) :
    (ShortComplex.mk (presentationLeft L s n) (presentationRight L s n)
      (presentation_comp_zero L s n)).ShortExact := by
  have : Epi s.π := s.epi
  have hbase : (ShortComplex.kernelSequence (C := X.Modules) s.π).ShortExact := {
    exact := ShortComplex.kernelSequence_exact s.π
    mono_f := equalizer.ι_mono (C := X.Modules) (f := s.π)
    epi_g := s.epi }
  have : Functor.PreservesZeroMorphisms (C := X.Modules) (D := X.Modules)
      (moduleTwistFunctor L n) := inferInstance
  let T := (ShortComplex.kernelSequence (C := X.Modules) s.π).map (moduleTwistFunctor L n)
  let e : T ≅ ShortComplex.mk (presentationLeft L s n) (presentationRight L s n)
      (presentation_comp_zero L s n) :=
    ShortComplex.isoMk (Iso.refl _) (Iso.refl _) (twistShiftIso L M n0 n)
      (by
        simp only [presentationLeft]
        exact (Category.id_comp _).trans (Category.comp_id _).symm)
      (by
        simp only [presentationRight]
        exact Category.id_comp _)
  exact ShortComplex.shortExact_of_iso e (moduleTwistFunctor_shortExact L n _ hbase)

theorem presentationKernel_isFinitePresentation [IsLocallyNoetherian X]
    [M.IsFinitePresentation] [s.IsFiniteType] : (presentationKernel L s).IsFinitePresentation := by
  have := PiExponent.FiniteGlobalPresentation.moduleTwist_isFinitePresentation L n0 M
  let : ((moduleTwistFunctor L n0).obj M).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((moduleTwistFunctor L n0).obj M)).choose.isQuasicoherent
  exact PiExponent.FiniteGlobalPresentation.kernel_generators_isFinitePresentation _ s

theorem presentationMiddle_ext_zero [HasExt.{w} X.Modules]
    (L : LineBundle X) {M : X.Modules} {n0 : ℕ}
    (s : ((moduleTwistFunctor L n0).obj M).GeneratingSections) [hs : s.IsFiniteType]
    (A : X.Modules)
    (hpow : ∀ n q, 0 < q → ∀ x : Ext.{w} A (modulePow X L.sheaf n) q, x = 0)
    (n q : ℕ) (hq : 0 < q) (x : Ext.{w} A (presentationMiddle L s n) q) : x = 0 := by
  let : Finite s.I := hs.finite
  let : Fintype s.I := Fintype.ofFinite s.I
  let : HasFiniteBiproducts X.Modules := Abelian.hasFiniteBiproducts
  let e := twistFreeIsoBiproduct L n s.I
  let e' := (extFunctorObj A q).mapIso e
  apply (ConcreteCategory.bijective_of_isIso e'.hom).injective
  change e'.hom x = e'.hom 0
  rw [map_zero]
  exact SerreDimensionShift.ext_eq_zero_of_biproduct A
    (biproduct.isBilimit (fun _ : s.I => modulePow X L.sheaf n)) q
    (fun _ => hpow n q hq) (e'.hom x)

def coherentTwistFamily (L : LineBundle X)
    (M : {M : X.Modules // M.IsFinitePresentation}) (n : ℕ) : X.Modules :=
  (moduleTwistFunctor L n).obj M.val

def acyclicPresentationOfGenerators [IsLocallyNoetherian X] [HasExt.{w} X.Modules]
    (L : LineBundle X) (M : {M : X.Modules // M.IsFinitePresentation}) (n0 : ℕ)
    (s : ((moduleTwistFunctor L n0).obj M.val).GeneratingSections) [s.IsFiniteType]
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{w} (C := X.Modules) (schemeUnit X) (modulePow X L.sheaf n) q, x = 0) :
    SerreDimensionShift.AcyclicPresentation.{w} (C := X.Modules) (schemeUnit X)
      (coherentTwistFamily L) M := by
  have : M.val.IsFinitePresentation := M.property
  exact {
    kernel := ⟨presentationKernel L s, presentationKernel_isFinitePresentation L s⟩
    shift := n0
    middle := presentationMiddle L s
    left := presentationLeft L s
    right := presentationRight L s
    comp_zero := presentation_comp_zero L s
    shortExact := presentation_shortExact L s
    acyclic := presentationMiddle_ext_zero L s (schemeUnit X) hpow }

end
end PiExponent.GeometrySupport.TwistPresentations

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionScalars

namespace OAI

namespace PiExponent.TwistSectionClearing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.GlobalSectionClearing
variable {X : Scheme}

lemma iso_section_restrict_zero {P Q : X.Modules} (e : P ≅ Q) (V : X.Opens)
    (x : Γ(P,⊤)) (hx : P.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op x = 0) :
    Q.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op (e.hom.app ⊤ x) = 0 := by
  have h := CategoryTheory.congr_fun (e.hom.mapPresheaf.naturality
    (homOfLE (show V ≤ ⊤ from le_top)).op) x
  change e.hom.app V (P.presheaf.map (homOfLE le_top).op x) =
    Q.presheaf.map (homOfLE le_top).op (e.hom.app ⊤ x) at h
  rw [hx, map_zero] at h
  exact h.symm

lemma frame_local_input_zero (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (P : X.Modules) (x : Γ(P,⊤))
    (hx : P.presheaf.map (homOfLE (show PiExponentSeshadri.SectionOpens.isoOpen s ≤ ⊤ from le_top)).op x = 0) :
    (P.restrict U.ι).presheaf.map
      (homOfLE (U.toScheme.basicOpen_le (coefficient e (restrictSection U.ι s)))).op
      (P.presheaf.map (homOfLE (show U.ι ''ᵁ (⊤ : U.toScheme.Opens) ≤ ⊤ from le_top)).op x) = 0 := by
  have hD : U.ι ''ᵁ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤
      PiExponentSeshadri.SectionOpens.isoOpen s := by
    rw [← preimage_isoOpen s U.ι e]
    exact U.ι.image_preimage_le _
  change openRestriction P (U.ι.image_mono
    (U.toScheme.basicOpen_le (coefficient e (restrictSection U.ι s))))
    (openRestriction P (show U.ι ''ᵁ (⊤ : U.toScheme.Opens) ≤ ⊤ from le_top) x) = 0
  erw [openRestriction_comp_apply]
  erw [← openRestriction_comp_apply P hD le_top x]
  change openRestriction P hD (P.presheaf.map (homOfLE le_top).op x) = 0
  rw [hx]
  exact map_zero (openRestriction P hD)

lemma section_zero_of_imageTop (P : X.Modules) (U : X.Opens) (x : Γ(P,⊤))
    (hx : P.presheaf.map (homOfLE (show U.ι ''ᵁ (⊤ : U.toScheme.Opens) ≤ ⊤ from le_top)).op x = 0) :
    P.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op x = 0 :=
  openRestriction_zero_congr P U.ι_image_top _ _ _ hx

lemma iso_section_restrict_zero_on {P Q : X.Modules} (e : P ≅ Q)
    {V W : X.Opens} (hVW : V ≤ W) (x : Γ(P,W))
    (hx : P.presheaf.map (homOfLE hVW).op x = 0) :
    Q.presheaf.map (homOfLE hVW).op (e.hom.app W x) = 0 := by
  have h := CategoryTheory.congr_fun (e.hom.mapPresheaf.naturality (homOfLE hVW).op) x
  change e.hom.app V (P.presheaf.map (homOfLE hVW).op x) =
    Q.presheaf.map (homOfLE hVW).op (e.hom.app W x) at h
  rw [hx, map_zero] at h
  exact h.symm

lemma frame_local_input_zero_on (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf)
    (U : X.Opens) (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (P : X.Modules) (W : X.Opens) (V : U.toScheme.Opens) (hVW : U.ι ''ᵁ V ≤ W)
    (x : Γ(P,W))
    (hx : P.presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    (P.restrict U.ι).presheaf.map (homOfLE
      (show V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤ V from inf_le_left)).op
      (P.presheaf.map (homOfLE hVW).op x) = 0 := by
  have hD : U.ι ''ᵁ (V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))) ≤
      W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s := by
    apply le_inf
    · exact (U.ι.image_mono inf_le_left).trans hVW
    · apply (U.ι.image_mono inf_le_right).trans
      rw [← preimage_isoOpen s U.ι e]
      exact U.ι.image_preimage_le _
  change openRestriction P (U.ι.image_mono
    (show V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤ V from inf_le_left))
    (openRestriction P hVW x) = 0
  erw [openRestriction_comp_apply]
  erw [← openRestriction_comp_apply P hD inf_le_left x]
  change openRestriction P hD (P.presheaf.map (homOfLE inf_le_left).op x) = 0
  rw [hx]
  exact map_zero (openRestriction P hD)

theorem frame_twistForward_zero_on (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ)
    (V : U.toScheme.Opens) (hV : IsCompact (V : Set U.toScheme))
    (x : Γ(((moduleTwistFunctor L n).obj M).restrict U.ι, V))
    (hx : (((moduleTwistFunctor L n).obj M).restrict U.ι).presheaf.map (homOfLE
      (show V ⊓ U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)) ≤ V from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K,
      (((moduleTwistForward L s n k).app M).app (U.ι ''ᵁ V)) x = 0 := by
  let c := coefficient e (restrictSection U.ι s)
  let E := (moduleTwistRestrictFrame L U e n).app M
  have hz := iso_section_restrict_zero_on E
    (show V ⊓ U.toScheme.basicOpen c ≤ V from inf_le_left) x hx
  obtain ⟨K, hK⟩ := compact_open_section_zero (M.restrict U.ι) c V hV (E.hom.app V x) hz
  refine ⟨K, fun k hk => ?_⟩
  apply (ConcreteCategory.bijective_of_isIso
    (((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V)).injective
  refine (moduleTwistForward_frame L s U e M V n k x).trans ?_
  have hh := hK k hk
  change (restrictScalar U.toScheme V (c ^ k)) • E.hom.app V x = 0 at hh
  rw [map_pow] at hh
  exact hh.trans (map_zero (((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V).hom).symm

lemma hom_section_restriction {P Q : X.Modules} (f : P ⟶ Q)
    {V W : X.Opens} (hVW : V ≤ W) (x : Γ(P,W)) :
    Q.presheaf.map (homOfLE hVW).op (f.app W x) =
      f.app V (P.presheaf.map (homOfLE hVW).op x) := by
  have h := CategoryTheory.congr_fun (f.mapPresheaf.naturality (homOfLE hVW).op) x
  exact h.symm

theorem frame_twistForward_ambient_zero [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ) (W : X.Opens)
    (x : Γ((moduleTwistFunctor L n).obj M, W))
    (hx : ((moduleTwistFunctor L n).obj M).presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K,
      ((moduleTwistFunctor L (n+k)).obj M).presheaf.map
        (homOfLE (show U ⊓ W ≤ W from inf_le_right)).op
        (((moduleTwistForward L s n k).app M).app W x) = 0 := by
  let : NoetherianSpace U.toScheme := NoetherianSpace.set (U : Set X)
  let V := U.ι ⁻¹ᵁ W
  have hVW : U.ι ''ᵁ V ≤ W := U.ι.image_preimage_le W
  have hlocal := frame_local_input_zero_on L s U e ((moduleTwistFunctor L n).obj M) W V hVW x hx
  obtain ⟨K, hK⟩ := frame_twistForward_zero_on L s U e M n V
    (NoetherianSpace.isCompact _) _ hlocal
  refine ⟨K, fun k hk => ?_⟩
  have hh : ((moduleTwistFunctor L (n+k)).obj M).presheaf.map (homOfLE hVW).op
      (((moduleTwistForward L s n k).app M).app W x) = 0 := by
    rw [hom_section_restriction]
    exact hK k hk
  have he : U.ι ''ᵁ V = U ⊓ W := by
    dsimp only [V]
    rw [Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι]
  exact openRestriction_zero_congr ((moduleTwistFunctor L (n+k)).obj M) he _ _ _ hh

theorem twistForward_section_zero [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (n : ℕ) (W : X.Opens) (x : Γ((moduleTwistFunctor L n).obj M, W))
    (hx : ((moduleTwistFunctor L n).obj M).presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K, ((moduleTwistForward L s n k).app M).app W x = 0 := by
  classical
  choose U hxU he using L.locallyRankOne
  let e (a : X) := Classical.choice (he a)
  have hcover : IsOpenCover U := by
    rw [IsOpenCover]
    apply top_unique
    intro a ha
    exact Opens.mem_iSup.mpr ⟨a, hxU a⟩
  obtain ⟨I, hI⟩ := hcover.exists_finite_of_compactSpace
  have hI' : (⨆ i : I, U i.val) = ⊤ := hI
  choose K hK using fun i : I => frame_twistForward_ambient_zero L s (U i.val)
    (e i.val) M n W x hx
  refine ⟨Finset.univ.sup K, fun k hk => ?_⟩
  let P := (moduleTwistFunctor L (n+k)).obj M
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨P.presheaf, P.isSheaf⟩
    (fun i : I => U i.val ⊓ W) W (fun i => homOfLE inf_le_right)
    (by rw [← iSup_inf_eq, hI', top_inf_eq])
  intro i
  have hi := hK i k ((Finset.le_sup (f := K) (Finset.mem_univ i)).trans hk)
  change P.presheaf.map _ (((moduleTwistForward L s n k).app M).app W x) = P.presheaf.map _ 0
  rw [map_zero]
  exact hi

theorem twistSection_zero [NoetherianSpace X] (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (M : X.Modules) [M.IsQuasicoherent]
    (W : X.Opens) (x : Γ(M,W))
    (hx : M.presheaf.map (homOfLE
      (show W ⊓ PiExponentSeshadri.SectionOpens.isoOpen s ≤ W from inf_le_left)).op x = 0) :
    ∃ K : ℕ, ∀ k ≥ K, ((moduleTwistSection L s k).app M).app W x = 0 := by
  obtain ⟨K, hK⟩ := twistForward_section_zero L s M 0 W x hx
  refine ⟨K, fun k hk => ?_⟩
  have he := moduleTwistSection_add L s 0 k
  simp only [moduleTwistSection] at he
  have he' : moduleTwistSection L s (0+k) = moduleTwistForward L s 0 k :=
    he.trans (Category.id_comp _)
  have hh := (congrArg (fun t => (t.app M).app W x) he').trans (hK k hk)
  let P (j : ℕ) : Prop := ((moduleTwistSection L s j).app M).app W x = 0
  exact Eq.mp (congrArg P (Nat.zero_add k)) hh

end
end PiExponent.TwistSectionClearing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Approximation.TwistSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite
open PiExponentSeshadri.TensorPure PiExponentSeshadri.Frames
variable {X : Scheme}

lemma moduleSectionMultiplyRight_pure (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (U : X.Opens) (m : Γ(M,U)) :
    (moduleSectionMultiplyRight M s).app U m =
      pure M L U m (s.app U (1 : Γ(X,U))) := by
  have h : (moduleTensorRightUnit M).hom.app U
      (pure M (structureSheaf X) U m (1 : Γ(X,U))) = m := by
    erw [right_unit_pure, one_smul]
  have hi : (moduleTensorRightUnit M).inv.app U m =
      pure M (structureSheaf X) U m (1 : Γ(X,U)) := by
    calc
      _ = (moduleTensorRightUnit M).inv.app U
          ((moduleTensorRightUnit M).hom.app U
            (pure M (structureSheaf X) U m (1 : Γ(X,U)))) := congrArg _ h.symm
      _ = _ := congrArg (fun q => q.app U
        (pure M (structureSheaf X) U m (1 : Γ(X,U)))) (moduleTensorRightUnit M).hom_inv_id
  change (moduleTensorMap (𝟙 M) s).app U ((moduleTensorRightUnit M).inv.app U m) = _
  erw [hi, TensorPure.map_pure]
  rfl

lemma moduleTensorFrame_pure (M : X.Modules) {L : X.Modules}
    (e : L ≅ structureSheaf X) (U : X.Opens) (m : Γ(M,U)) (l : Γ(L,U)) :
    (moduleTensorFrame M e).hom.app U (pure M L U m l) =
      (show Γ(X,U) from e.hom.app U l) • m := by
  change (moduleTensorRightUnit M).hom.app U
    ((moduleTensorMap (𝟙 M) e.hom).app U (pure M L U m l)) = _
  have h := TensorPure.map_pure (𝟙 M) e.hom U m l
  exact (congrArg (fun t => (moduleTensorRightUnit M).hom.app U t) h).trans
    (right_unit_pure M U m (e.hom.app U l))

lemma moduleSectionMultiplyRight_frame (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (e : L ≅ structureSheaf X)
    (U : X.Opens) (m : Γ(M,U)) :
    (moduleTensorFrame M e).hom.app U ((moduleSectionMultiplyRight M s).app U m) =
      X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (coefficient e s) • m := by
  rw [moduleSectionMultiplyRight_pure, moduleTensorFrame_pure]
  exact congrArg (fun a : Γ(X,U) => a • m) (end_naturality (s ≫ e.hom) U)

lemma moduleSectionMultiplyRight_restrict_frame (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) (U : X.Opens)
    (e : L.restrict U.ι ≅ structureSheaf U.toScheme) (V : U.toScheme.Opens)
    (m : Γ(M,U.ι ''ᵁ V)) :
    ((moduleTensorRestrictFrame U L e).app M).hom.app V
      ((moduleSectionMultiplyRight M s).app (U.ι ''ᵁ V) m) =
      U.toScheme.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op (coefficient e (restrictSection U.ι s)) •
        (show Γ(M.restrict U.ι,V) from m) := by
  change (moduleTensorFrame (M.restrict U.ι) e).hom.app V
    ((moduleTensorRestrict U M L).hom.app V
      ((moduleSectionMultiplyRight M s).app (U.ι ''ᵁ V) m)) = _
  have h₁ := moduleSectionMultiplyRight_pure M s (U.ι ''ᵁ V) m
  have h₂ := restrict_pure U M L V m (s.app (U.ι ''ᵁ V) (1 : Γ(X, U.ι ''ᵁ V)))
  have h₃ := moduleTensorFrame_pure (M.restrict U.ι) e V m
    (s.app (U.ι ''ᵁ V) (1 : Γ(X, U.ι ''ᵁ V)))
  refine ((congrArg (fun t => (moduleTensorFrame (M.restrict U.ι) e).hom.app V
      ((moduleTensorRestrict U M L).hom.app V t)) h₁).trans
    ((congrArg (fun t => (moduleTensorFrame (M.restrict U.ι) e).hom.app V t) h₂).trans h₃)).trans ?_
  have h := end_naturality (restrictSection U.ι s ≫ e.hom) V
  apply congrArg (fun a : Γ(U.toScheme,V) => a • (show Γ(M.restrict U.ι,V) from m))
  calc
    _ = (show Γ(U.toScheme,V) from e.hom.app V ((restrictSection U.ι s).app V
        (1 : Γ(U.toScheme,V)))) := by
      change e.hom.app V (s.app (U.ι ''ᵁ V) (1 : Γ(X,U.ι ''ᵁ V))) =
        e.hom.app V (s.app (U.ι ''ᵁ V) ((U.ι.appIso V).inv (1 : Γ(U.toScheme,V))))
      rw [show (U.ι.appIso V).inv (1 : Γ(U.toScheme,V)) =
        (1 : Γ(X,U.ι ''ᵁ V)) from (U.ι.appIso V).inv.hom.map_one]
    _ = _ := h

lemma moduleTwistForward_frame (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) (V : U.toScheme.Opens) (n k : ℕ)
    (m : Γ((moduleTwistFunctor L n).obj M,U.ι ''ᵁ V)) :
    ((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V
      (((moduleTwistForward L s n k).app M).app (U.ι ''ᵁ V) m) =
      (U.toScheme.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op
        (coefficient e (restrictSection U.ι s))) ^ k •
          ((moduleTwistRestrictFrame L U e n).app M).hom.app V m := by
  induction k with
  | zero => simp only [moduleTwistForward, NatTrans.id_app, pow_zero, one_smul]; rfl
  | succ k ih =>
    change ((moduleTwistRestrictFrame L U e (n+k)).app M).hom.app V
      (((moduleTensorRestrictFrame U L.sheaf e).app ((moduleTwistFunctor L (n+k)).obj M)).hom.app V
        ((moduleSectionMultiplyRight ((moduleTwistFunctor L (n+k)).obj M) s).app
          (U.ι ''ᵁ V) (((moduleTwistForward L s n k).app M).app (U.ι ''ᵁ V) m))) = _
    rw [moduleSectionMultiplyRight_restrict_frame, Scheme.Modules.Hom.app_smul,
      ih, smul_smul, pow_succ']

lemma moduleTwistSection_frame (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) (V : U.toScheme.Opens) (n : ℕ) (m : Γ(M,U.ι ''ᵁ V)) :
    ((moduleTwistRestrictFrame L U e n).app M).hom.app V
      (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ V) m) =
      (U.toScheme.presheaf.map (homOfLE (show V ≤ ⊤ from le_top)).op
        (coefficient e (restrictSection U.ι s))) ^ n •
          (show Γ(M.restrict U.ι,V) from m) := by
  induction n with
  | zero =>
      simp only [moduleTwistSection, moduleTwistRestrictFrame, NatTrans.id_app, pow_zero]
      exact (one_smul Γ(U.toScheme, V) (show Γ(M.restrict U.ι, V) from m)).symm
  | succ n ih =>
    change ((moduleTwistRestrictFrame L U e n).app M).hom.app V
      (((moduleTensorRestrictFrame U L.sheaf e).app ((moduleTwistFunctor L n).obj M)).hom.app V
        ((moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj M) s).app
          (U.ι ''ᵁ V) (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ V) m))) = _
    rw [moduleSectionMultiplyRight_restrict_frame, Scheme.Modules.Hom.app_smul,
      ih, smul_smul, pow_succ']

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
variable {X : Scheme}

def moduleSectionMultiplyRight (M : X.Modules) {L : X.Modules}
    (s : structureSheaf X ⟶ L) : M ⟶ moduleTensor X M L :=
  (moduleTensorRightUnit M).inv ≫ moduleTensorMap (𝟙 M) s

@[reassoc] theorem moduleSectionMultiplyRight_natural {M N L : X.Modules}
    (f : M ⟶ N) (s : structureSheaf X ⟶ L) :
    f ≫ moduleSectionMultiplyRight N s =
      moduleSectionMultiplyRight M s ≫ moduleTensorMap f (𝟙 L) := by
  have h : f ≫ (moduleTensorRightUnit N).inv =
      (moduleTensorRightUnit M).inv ≫ moduleTensorMap f (𝟙 (structureSheaf X)) := by
    apply (cancel_mono (moduleTensorRightUnit N).hom).mp
    simp only [Category.assoc, Iso.inv_hom_id, Category.comp_id]
    rw [moduleTensorRightUnit_natural]
    simp
  unfold moduleSectionMultiplyRight
  rw [← Category.assoc, h, Category.assoc, ← moduleTensorMap_comp,
    Category.comp_id, Category.id_comp]
  rw [Category.assoc, ← moduleTensorMap_comp]
  simp

def moduleSectionMultiplyRightNat {L : X.Modules} (s : structureSheaf X ⟶ L) :
    𝟭 X.Modules ⟶ moduleTensorRightFunctor L where
  app M := moduleSectionMultiplyRight M s
  naturality _ _ f := moduleSectionMultiplyRight_natural f s

def moduleTwistStep (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) :
    moduleTwistFunctor L n ⟶ moduleTwistFunctor L (n+1) where
  app M := moduleSectionMultiplyRight ((moduleTwistFunctor L n).obj M) s
  naturality _ _ f := moduleSectionMultiplyRight_natural ((moduleTwistFunctor L n).map f) s

def moduleTwistSection (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) :
    ∀ n : ℕ, 𝟭 X.Modules ⟶ moduleTwistFunctor L n
  | 0 => 𝟙 _
  | n+1 => moduleTwistSection L s n ≫ moduleTwistStep L s n

def moduleTwistForward (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) (n : ℕ) :
    ∀ k : ℕ, moduleTwistFunctor L n ⟶ moduleTwistFunctor L (n+k)
  | 0 => 𝟙 _
  | k+1 => moduleTwistForward L s n k ≫ moduleTwistStep L s (n+k)

@[simp] theorem moduleTwistSection_add (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (n k : ℕ) :
    moduleTwistSection L s (n+k) = moduleTwistSection L s n ≫ moduleTwistForward L s n k := by
  induction k with
  | zero => exact (Category.comp_id _).symm
  | succ k ih =>
    change moduleTwistSection L s (n+k) ≫ moduleTwistStep L s (n+k) =
      moduleTwistSection L s n ≫
        (moduleTwistForward L s n k ≫ moduleTwistStep L s (n+k))
    rw [ih, Category.assoc]

def moduleTwistRestrictFrame (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    ∀ n : ℕ, moduleTwistFunctor L n ⋙ Scheme.Modules.restrictFunctor U.ι ≅
      Scheme.Modules.restrictFunctor U.ι
  | 0 => Iso.refl _
  | n+1 => Functor.isoWhiskerLeft (moduleTwistFunctor L n)
      (moduleTensorRestrictFrame U L.sheaf e) ≪≫ moduleTwistRestrictFrame L U e n

@[simp] theorem moduleTwistRestrictFrame_zero (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (M : X.Modules) :
    ((moduleTwistRestrictFrame L U e 0).app M).hom = 𝟙 (M.restrict U.ι) := rfl

@[simp] theorem moduleTwistRestrictFrame_succ (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (M : X.Modules) (n : ℕ) :
    ((moduleTwistRestrictFrame L U e (n+1)).app M).hom =
      ((moduleTensorRestrictFrame U L.sheaf e).app ((moduleTwistFunctor L n).obj M)).hom ≫
        ((moduleTwistRestrictFrame L U e n).app M).hom := rfl

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic

namespace OAI

namespace PiExponent

theorem exists_weight_error_margin
    (m : ℕ) (Λ S ε : ℝ) (_hΛ : 0 < Λ) (_hS : 0 ≤ S) (hε : 0 < ε) :
    ∃ X : ℝ, 1 ≤ X ∧ ∀ wstar : ℝ, X < wstar →
      Λ * (m : ℝ) / wstar + S / wstar < ε := by
  refine ⟨max 1 ((Λ * (m : ℝ) + S) / ε), le_max_left _ _, ?_⟩
  intro wstar hwstar
  have hwpos : 0 < wstar :=
    lt_of_lt_of_le zero_lt_one (le_of_lt (lt_of_le_of_lt (le_max_left _ _) hwstar))
  have hquot : (Λ * (m : ℝ) + S) / ε < wstar :=
    lt_of_le_of_lt (le_max_right _ _) hwstar
  have hnum : Λ * (m : ℝ) + S < ε * wstar := by
    simpa only [mul_comm] using (div_lt_iff₀ hε).mp hquot
  rw [← add_div]
  exact (div_lt_iff₀ hwpos).mpr hnum

theorem reciprocal_sum_le_common_bound
    (m : ℕ) (w : Fin m → ℝ) (wstar : ℝ) (hwpos : 0 < wstar)
    (hw : ∀ i, wstar ≤ w i) :
    (∑ i : Fin m, 1 / w i) ≤ (m : ℝ) / wstar := by
  calc
    (∑ i : Fin m, 1 / w i) ≤ ∑ _i : Fin m, 1 / wstar := by
      apply Finset.sum_le_sum
      intro i _
      exact one_div_le_one_div_of_le hwpos (hw i)
    _ = (m : ℝ) / wstar := by simp [div_eq_mul_inv]

theorem exists_uniform_weight_error_margin
    (m : ℕ) (Λ S ε : ℝ) (hΛ : 0 < Λ) (hS : 0 ≤ S) (hε : 0 < ε) :
    ∃ X : ℝ, 1 ≤ X ∧ ∀ (wstar : ℝ) (w : Fin m → ℝ),
      X < wstar → (∀ i, wstar ≤ w i) →
      Λ * (∑ i : Fin m, 1 / w i) + S / wstar < ε := by
  obtain ⟨X, hX, hmargin⟩ := exists_weight_error_margin m Λ S ε hΛ hS hε
  refine ⟨X, hX, ?_⟩
  intro wstar w hwstar hw
  have hwpos : 0 < wstar := lt_trans zero_lt_one (lt_of_le_of_lt hX hwstar)
  have hsum := reciprocal_sum_le_common_bound m w wstar hwpos hw
  have hscaled := mul_le_mul_of_nonneg_left hsum hΛ.le
  have hsmall := hmargin wstar hwstar
  calc
    Λ * (∑ i : Fin m, 1 / w i) + S / wstar
        ≤ Λ * ((m : ℝ) / wstar) + S / wstar := add_le_add hscaled le_rfl
    _ = Λ * (m : ℝ) / wstar + S / wstar := by rw [mul_div_assoc]
    _ < ε := hsmall

theorem exists_minimum_weight
    (m : ℕ) (hm : 1 ≤ m) (w : Fin m → ℝ) (X : ℝ)
    (hX : ∀ i, X < w i) :
    ∃ wstar : ℝ, X < wstar ∧ (∀ i, wstar ≤ w i) ∧
      ∃ i, wstar = w i := by
  have hne : (Finset.univ : Finset (Fin m)).Nonempty :=
    ⟨⟨0, by omega⟩, Finset.mem_univ _⟩
  obtain ⟨i, _, hi⟩ := Finset.exists_min_image Finset.univ w hne
  exact ⟨w i, hX i, (fun j => hi j (Finset.mem_univ j)), i, rfl⟩

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean <==
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Basic.Real.Basic
import Mathlib.Tactic.GCongr
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparationProducts

namespace OAI

namespace PiExponentApprox

noncomputable section

def geometricDegreeWeight (w0 : ℝ) (x : ℕ → ℝ) (i : ℕ) : ℝ :=
  if i = 0 then w0 else x i

def geometricJetWeight (v0 theta : ℝ) (x : ℕ → ℝ) (i : ℕ) : ℝ :=
  if i = 0 then v0 else x i / theta

def weightSeparationFactor (m : ℕ) (C w0 v0 theta : ℝ) : ℝ :=
  C * (max 1 (max v0 (1 / theta) / min w0 1)) ^ (m + 1)

theorem weightSeparationFactor_pos
    (m : ℕ) (C w0 v0 theta : ℝ) (hC : 0 < C) :
    0 < weightSeparationFactor m C w0 v0 theta := by
  unfold weightSeparationFactor
  have hbase : 0 < max 1 (max v0 (1 / theta) / min w0 1) :=
    lt_of_lt_of_le zero_lt_one (le_max_left _ _)
  exact mul_pos hC (pow_pos hbase _)

theorem geometric_weight_products_of_normalized
    (m : ℕ) (C w0 v0 theta : ℝ) (x : ℕ → ℝ)
    (hC : 0 < C) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hx0 : x 0 = 1) (hx : ∀ i, 1 ≤ x i)
    (A B : Finset ℕ) (hcard : A.card = B.card) (hbound : B.card ≤ m + 1)
    (hsep : weightSeparationFactor m C w0 v0 theta * (∏ i ∈ B, x i) <
      ∏ i ∈ A, x i) :
    C * (∏ i ∈ B, geometricJetWeight v0 theta x i) <
      ∏ i ∈ A, geometricDegreeWeight w0 x i := by
  let L : ℝ := min w0 1
  let R : ℝ := max v0 (1 / theta)
  let T : ℝ := max 1 (R / L)
  have hL : 0 < L := lt_min hw0 zero_lt_one
  have hR : 0 < R := lt_of_lt_of_le hv0 (le_max_left _ _)
  have hT : 1 ≤ T := le_max_left _ _
  have hxpos : ∀ i, 0 < x i := fun i => lt_of_lt_of_le zero_lt_one (hx i)
  have hdeg (i : ℕ) : L * x i ≤ geometricDegreeWeight w0 x i := by
    by_cases hi : i = 0
    · subst i
      simp only [geometricDegreeWeight, hx0, mul_one]
      exact min_le_left _ _
    · simp only [geometricDegreeWeight, ite_eq_right hi]
      exact mul_le_of_le_one_left (le_of_lt (hxpos i)) (min_le_right _ _)
  have hjet (i : ℕ) : geometricJetWeight v0 theta x i ≤ R * x i := by
    by_cases hi : i = 0
    · subst i
      simp only [geometricJetWeight, hx0, mul_one]
      exact le_max_left _ _
    · simp only [geometricJetWeight, ite_eq_right hi]
      calc
        x i / theta = (1 / theta) * x i := by ring
        _ ≤ R * x i := mul_le_mul_of_nonneg_right (le_max_right _ _)
          (le_of_lt (hxpos i))
  have hdegprod : L ^ A.card * (∏ i ∈ A, x i) ≤
      ∏ i ∈ A, geometricDegreeWeight w0 x i := by
    calc
      _ = ∏ i ∈ A, (L * x i) := by
        rw [Finset.prod_mul_distrib, Finset.prod_const]
      _ ≤ _ := Finset.prod_le_prod₀ (fun i _ => mul_nonneg (le_of_lt hL)
        (le_of_lt (hxpos i))) (fun i _ => hdeg i)
  have hjetnonneg (i : ℕ) : 0 ≤ geometricJetWeight v0 theta x i := by
    unfold geometricJetWeight
    split
    · exact le_of_lt hv0
    · exact div_nonneg (le_of_lt (hxpos i)) (le_of_lt htheta)
  have hjetprod : (∏ i ∈ B, geometricJetWeight v0 theta x i) ≤
      R ^ B.card * (∏ i ∈ B, x i) := by
    calc
      _ ≤ ∏ i ∈ B, (R * x i) := Finset.prod_le_prod₀
        (fun i _ => hjetnonneg i) (fun i _ => hjet i)
      _ = _ := by rw [Finset.prod_mul_distrib, Finset.prod_const]
  have hRle : R ≤ T * L := (div_le_iff₀ hL).mp (le_max_right _ _)
  have hpowers : R ^ B.card ≤ T ^ (m + 1) * L ^ B.card := by
    calc
      R ^ B.card ≤ (T * L) ^ B.card := pow_le_pow_left₀ (le_of_lt hR) hRle _
      _ = T ^ B.card * L ^ B.card := mul_pow _ _ _
      _ ≤ T ^ (m + 1) * L ^ B.card := mul_le_mul_of_nonneg_right
        (pow_le_pow_right₀ hT hbound) (pow_nonneg (le_of_lt hL) _)
  have hprodB : 0 ≤ ∏ i ∈ B, x i := Finset.prod_nonneg fun i _ => le_of_lt (hxpos i)
  calc
    C * (∏ i ∈ B, geometricJetWeight v0 theta x i) ≤
        C * (R ^ B.card * (∏ i ∈ B, x i)) :=
      mul_le_mul_of_nonneg_left hjetprod (le_of_lt hC)
    _ ≤ C * ((T ^ (m + 1) * L ^ B.card) * (∏ i ∈ B, x i)) :=
      mul_le_mul_of_nonneg_left
        (mul_le_mul_of_nonneg_right hpowers hprodB) (le_of_lt hC)
    _ = L ^ A.card * (weightSeparationFactor m C w0 v0 theta *
          (∏ i ∈ B, x i)) := by
      rw [hcard]
      change C * ((T ^ (m + 1) * L ^ B.card) * (∏ i ∈ B, x i)) =
        L ^ B.card * ((C * T ^ (m + 1)) * (∏ i ∈ B, x i))
      ring
    _ < L ^ A.card * (∏ i ∈ A, x i) :=
      mul_lt_mul_of_pos_left hsep (pow_pos hL _)
    _ ≤ _ := hdegprod

def SeparatedWeightGrowth (m : ℕ) (D : ℝ) (x : ℕ → ℝ) : Prop :=
  ∀ i, 0 < i → i ≤ m → D * (∏ j ∈ Finset.range i, x j) < x i

theorem geometric_weight_products_separated
    (m : ℕ) (C w0 v0 theta : ℝ) (x : ℕ → ℝ)
    (hC : 0 < C) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hx0 : x 0 = 1) (hx : ∀ i, 1 ≤ x i)
    (hgrowth : SeparatedWeightGrowth m (weightSeparationFactor m C w0 v0 theta) x)
    (A B : Finset ℕ) (hcard : A.card = B.card)
    (hA : A ⊆ Finset.range (m + 1)) (hB : B ⊆ Finset.range (m + 1))
    (i : ℕ) (hi : 0 < i) (hiA : i ∈ A) (hiB : i ∉ B)
    (hbelow : ∀ j ∈ B \ A, j < i) :
    C * (∏ j ∈ B, geometricJetWeight v0 theta x j) <
      ∏ j ∈ A, geometricDegreeWeight w0 x j := by
  have hibound : i ≤ m := Nat.le_of_lt_succ (Finset.mem_range.mp (hA hiA))
  have hcardbound : B.card ≤ m + 1 := by
    simpa only [Finset.card_range] using Finset.card_le_card hB
  apply geometric_weight_products_of_normalized m C w0 v0 theta x
    hC hw0 hv0 htheta hx0 hx A B hcard hcardbound
  exact PiExponent.normalized_products_separated x
    (weightSeparationFactor m C w0 v0 theta) hx
    (weightSeparationFactor_pos m C w0 v0 theta hC)
    A B i hiA hiB hbelow (hgrowth i hi hibound)

end
end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Data.Nat.Factorial.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity

namespace OAI

namespace PiExponentApprox

theorem multiplicity_constant_le_coarse (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m) :
    2 * (k.factorial : ℝ) * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * (m.factorial : ℝ) * (1 + ((m : ℝ) + 2) / sigma) ^ m := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hfac : (k.factorial : ℝ) ≤ (m.factorial : ℝ) :=
    Nat.cast_le.mpr (Nat.factorial_le hkm)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ m := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase) hkm
  exact mul_le_mul
    (mul_le_mul_of_nonneg_left hfac (by norm_num)) hpow
    (pow_nonneg hbase _) (by positivity)

theorem dimension_power_le_enlarged (m k : ℕ) (hkm : k ≤ m) :
    (k : ℝ) ^ k ≤ ((m : ℝ) + 2) ^ (m + 2) := by
  have hkle : (k : ℝ) ≤ (m : ℝ) := Nat.cast_le.mpr hkm
  calc
    (k : ℝ) ^ k ≤ ((m : ℝ) + 2) ^ k :=
      pow_le_pow_left₀ (Nat.cast_nonneg k) (by linarith) k
    _ ≤ _ := pow_le_pow_right₀ (by have hm : (0 : ℝ) ≤ m := Nat.cast_nonneg m; linarith)
      (hkm.trans (Nat.le_add_right m 2))

theorem rectangular_multiplicity_constant_le_enlarged (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m) :
    (k : ℝ) ^ k * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hfactor : (k : ℝ) ^ k ≤ 2 * ((m : ℝ) + 2) ^ (m + 2) :=
    (dimension_power_le_enlarged m k hkm).trans (by
      have h : 0 ≤ ((m : ℝ) + 2) ^ (m + 2) := by positivity
      linarith)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase)
        (hkm.trans (Nat.le_add_right m 2))
  exact mul_le_mul hfactor hpow (pow_nonneg hbase _) (by positivity)

theorem multiplicity_constant_le_enlarged (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m) :
    2 * (k.factorial : ℝ) * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hfac : (k.factorial : ℝ) ≤ ((m : ℝ) + 2) ^ (m + 2) :=
    (by exact_mod_cast Nat.factorial_le_pow k : (k.factorial : ℝ) ≤ (k : ℝ) ^ k).trans
      (dimension_power_le_enlarged m k hkm)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase)
        (hkm.trans (Nat.le_add_right m 2))
  exact mul_le_mul (mul_le_mul_of_nonneg_left hfac (by norm_num)) hpow
    (pow_nonneg hbase _) (by positivity)

end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Piecewise
import Mathlib.Algebra.Order.BigOperators.GroupWithZero.Finset
import Mathlib.Basic.Real.Basic

namespace OAI

namespace PiExponent

theorem product_dominance_of_lower_indices
    (x : ℕ → ℝ) (D : ℝ) (hx : ∀ j, 1 ≤ x j) (hD : 0 < D)
    (A B : Finset ℕ) (i : ℕ) (hiA : i ∈ A)
    (hB : ∀ j ∈ B, j < i)
    (hgrowth : D * (∏ j ∈ Finset.range i, x j) < x i) :
    D * (∏ j ∈ B, x j) < ∏ j ∈ A, x j := by
  have hxnonneg : ∀ j, 0 ≤ x j := fun j => le_trans zero_le_one (hx j)
  have hsub : B ⊆ Finset.range i := by
    intro j hj
    exact Finset.mem_range.mpr (hB j hj)
  have hprodB : (∏ j ∈ B, x j) ≤ ∏ j ∈ Finset.range i, x j :=
    Finset.prod_le_prod_of_subset_of_one_le₀ hsub
      (fun j _ => hxnonneg j) (fun j _ _ => hx j)
  have hprodA : x i ≤ ∏ j ∈ A, x j := by
    have hsubA : ({i} : Finset ℕ) ⊆ A := Finset.singleton_subset_iff.mpr hiA
    simpa only [Finset.prod_singleton] using
      (Finset.prod_le_prod_of_subset_of_one_le₀ hsubA
        (fun j _ => hxnonneg j) (fun j _ _ => hx j))
  exact lt_of_lt_of_le
    (lt_of_le_of_lt (mul_le_mul_of_nonneg_left hprodB hD.le) hgrowth) hprodA

theorem normalized_products_separated
    (x : ℕ → ℝ) (D : ℝ) (hx : ∀ j, 1 ≤ x j) (hD : 0 < D)
    (A B : Finset ℕ) (i : ℕ) (hiA : i ∈ A) (hiB : i ∉ B)
    (hB : ∀ j ∈ B \ A, j < i)
    (hgrowth : D * (∏ j ∈ Finset.range i, x j) < x i) :
    D * (∏ j ∈ B, x j) < ∏ j ∈ A, x j := by
  have hdiff : D * (∏ j ∈ B \ A, x j) < ∏ j ∈ A \ B, x j :=
    product_dominance_of_lower_indices x D hx hD (A \ B) (B \ A) i
      (Finset.mem_sdiff.mpr ⟨hiA, hiB⟩) hB hgrowth
  have hcommon : 0 < ∏ j ∈ A ∩ B, x j :=
    Finset.prod_pos (fun j _ => lt_of_lt_of_le zero_lt_one (hx j))
  calc
    D * (∏ j ∈ B, x j)
        = (∏ j ∈ A ∩ B, x j) * (D * (∏ j ∈ B \ A, x j)) := by
            rw [← Finset.prod_inter_mul_prod_sdiff B A x, Finset.inter_comm B A]
            ac_rfl
    _ < (∏ j ∈ A ∩ B, x j) * (∏ j ∈ A \ B, x j) :=
      mul_lt_mul_of_pos_left hdiff hcommon
    _ = ∏ j ∈ A, x j := Finset.prod_inter_mul_prod_sdiff A B x

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactificationGeometry

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory MvPolynomial HomogeneousLocalization
open PiExponentSeshadri.Projective

universe u
variable {R ι σ : Type u} [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

theorem imageEvaluation_gradedImageMap (a : σ → ι →₀ ℕ) (p : MvPolynomial σ R) :
    imageEvaluation (R := R) a (gradedImageMap (R := R) a p) = affineMonomialMap (R := R) a p := by
  have h : (imageEvaluation (R := R) a).comp (gradedImageMap (R := R) a).toRingHom =
      affineMonomialMap (R := R) a := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, affineMonomialMap, eval₂Hom_C]
      change (eval₂Hom (RingHom.id (MvPolynomial ι R)) (fun _ : Unit => 1))
        (homogeneousMonomialMap a (C r)) = C r
      simp [homogeneousMonomialMap]
    · intro s
      simp only [RingHom.comp_apply, affineMonomialMap, eval₂Hom_X']
      change imageEvaluation (R := R) a (imageCoordinate (R := R) a s) = monomial (a s) 1
      exact imageEvaluation_coordinate a s
  exact RingHom.congr_fun h p

theorem chartEvaluation_map_coordinate (a : σ → ι →₀ ℕ) (z s : σ) (hz : a z = 0) :
    chartEvaluation (R := R) a z hz
      (Away.map (gradedImageMap (R := R) a) (X z) (chartCoordinate z s)) = monomial (a s) 1 := by
  rw [chartCoordinate, Away.map_mk]
  erw [chartEvaluation_mk]
  rw [imageEvaluation_gradedImageMap]
  simp [affineMonomialMap]

theorem chartEvaluation_comp_awayMap (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    (chartEvaluation (R := R) a z hz).comp (Away.map (gradedImageMap (R := R) a) (X z)) =
      evalAway (affineMonomialMap (R := R) a) (X z)
        (by simp [affineMonomialMap, hz]) := by
  apply RingHom.ext
  intro q
  obtain ⟨n,p,hp,rfl⟩ := Away.mk_surjective (PolyGrade R σ) (poly_X_mem z) q
  change chartEvaluation (R := R) a z hz
    (Away.map (gradedImageMap (R := R) a) (X z) (Away.mk _ (poly_X_mem z) n p hp)) = _
  rw [Away.map_mk (gradedImageMap (R := R) a) (X z) (poly_X_mem z) n p hp]
  erw [chartEvaluation_mk]
  rw [imageEvaluation_gradedImageMap]
  have h := evalAway_mk_clear (affineMonomialMap (R := R) a) (poly_X_mem z)
    (show IsUnit (affineMonomialMap (R := R) a (X z)) from by
      simp [affineMonomialMap, hz]) n p hp
  simpa [affineMonomialMap, hz] using h.symm


theorem affineChartMap_comp_projectiveMonomialMap
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    affineChartMap (R := R) a z hz coordinate hcoordinate ≫ projectiveMonomialMap a =
      fromUnitCoordinate (affineMonomialMap (R := R) a) (by decide) (poly_X_mem z)
        (by simp [affineMonomialMap, hz]) := by
  have hchart : affineChartMap (R := R) a z hz coordinate hcoordinate =
      Spec.map (CommRingCat.ofHom (chartEvaluation (R := R) a z hz)) ≫
        Proj.awayι (imageGrade (R := R) a) (imageCoordinate (R := R) a z) (imageCoordinate_mem a z) (by decide) := by
    rfl
  rw [hchart, Category.assoc]
  have hmap := Proj.awayι_comp_map (gradedImageMap (R := R) a)
    (gradedMap_irrelevant_le_map _ (gradedImageMap_surjective a))
    (by decide : 0 < (1 : ℕ)) (X z) (poly_X_mem z)
  change Spec.map (CommRingCat.ofHom (chartEvaluation (R := R) a z hz)) ≫
    (Proj.awayι (imageGrade (R := R) a) ((gradedImageMap (R := R) a) (X z))
      ((gradedImageMap (R := R) a).map_mem (poly_X_mem z)) (by decide) ≫
        Proj.map (gradedImageMap (R := R) a) _) = _
  erw [hmap]
  erw [← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp,
    chartEvaluation_comp_awayMap]
  rfl

theorem projective_range_eq_closure_monomial [IsDomain R]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Set.range (projectiveMonomialMap (R := R) a) =
      closure (Set.range (fromUnitCoordinate (affineMonomialMap (R := R) a) (by decide) (poly_X_mem z)
        (by simp [affineMonomialMap, hz]))) := by
  rw [projective_range_eq_closure_affine a z hz coordinate hcoordinate,
    affineChartMap_comp_projectiveMonomialMap]

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialImage

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial HomogeneousLocalization
open PiExponentSeshadri.Projective
open AlgebraicGeometry CategoryTheory

variable {R ι σ : Type*} [CommRing R]

abbrev constantChart (a : σ → ι →₀ ℕ) (z : σ) :=
  HomogeneousLocalization.Away (imageGrade (R := R) a) (imageCoordinate a z)

def chartEvaluation (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    constantChart (R := R) a z →+* MvPolynomial ι R :=
  evalAway (imageEvaluation a) (imageCoordinate a z)
    (by simp [hz])

@[simp]
theorem chartEvaluation_mk (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (n : ℕ) (p : monomialImage (R := R) a) (hp : p ∈ imageGrade a (n • 1)) :
    chartEvaluation a z hz (Away.mk _ (imageCoordinate_mem a z) n p hp) =
      imageEvaluation a p := by
  have h := evalAway_mk_clear (imageEvaluation a) (imageCoordinate_mem a z)
    (show IsUnit (imageEvaluation a (imageCoordinate a z)) by simp [hz]) n p hp
  simpa [chartEvaluation, hz] using h

theorem chartEvaluation_injective (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    Function.Injective (chartEvaluation (R := R) a z hz) := by
  rw [injective_iff_map_eq_zero]
  intro x hx
  obtain ⟨n, p, hp, rfl⟩ := Away.mk_surjective _ (imageCoordinate_mem a z) x
  rw [chartEvaluation_mk] at hx
  have hpzero := imageEvaluation_homogeneous_eq_zero a hp hx
  subst p
  apply HomogeneousLocalization.val_injective
  simp [Away.val_mk, HomogeneousLocalization.val_zero, Localization.mk_zero]

def affineChartCoordinate (a : σ → ι →₀ ℕ) (z s : σ) : constantChart (R := R) a z :=
  Away.mk _ (imageCoordinate_mem a z) 1 (imageCoordinate a s)
    (by simpa using imageCoordinate_mem (R := R) a s)

@[simp]
theorem chartEvaluation_coordinate (a : σ → ι →₀ ℕ) (z s : σ) (hz : a z = 0) :
    chartEvaluation (R := R) a z hz (affineChartCoordinate a z s) =
      monomial (a s) 1 := by
  rw [affineChartCoordinate, chartEvaluation_mk, imageEvaluation_coordinate]

def imageConstant (a : σ → ι →₀ ℕ) (r : R) : monomialImage (R := R) a :=
  ⟨homogeneousMonomialMap a (C r), ⟨C r, rfl⟩⟩

theorem imageConstant_mem (a : σ → ι →₀ ℕ) (r : R) :
    imageConstant a r ∈ imageGrade a 0 :=
  homogeneousMonomialMap_homogeneous a (isHomogeneous_C σ r)

def affineChartConstant (a : σ → ι →₀ ℕ) (z : σ) (r : R) : constantChart (R := R) a z :=
  Away.mk _ (imageCoordinate_mem a z) 0 (imageConstant a r)
    (show imageConstant a r ∈ imageGrade a (0 • 1) from imageConstant_mem a r)

@[simp]
theorem chartEvaluation_constant (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) (r : R) :
    chartEvaluation a z hz (affineChartConstant a z r) = C r := by
  rw [affineChartConstant, chartEvaluation_mk]
  simp [imageEvaluation, imageConstant, homogeneousMonomialMap]

theorem chartEvaluation_surjective (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Function.Surjective (chartEvaluation (R := R) a z hz) := by
  intro p
  induction p using MvPolynomial.induction_on with
  | C r => exact ⟨affineChartConstant a z r, chartEvaluation_constant a z hz r⟩
  | add p q hp hq =>
    obtain ⟨x, rfl⟩ := hp
    obtain ⟨y, rfl⟩ := hq
    exact ⟨x + y, map_add _ _ _⟩
  | mul_X p i hp =>
    obtain ⟨x, rfl⟩ := hp
    refine ⟨x * affineChartCoordinate a z (coordinate i), ?_⟩
    rw [map_mul, chartEvaluation_coordinate, hcoordinate]
    rfl

def constantChartEquiv (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    constantChart (R := R) a z ≃+* MvPolynomial ι R :=
  RingEquiv.ofBijective (chartEvaluation a z hz)
    ⟨chartEvaluation_injective a z hz, chartEvaluation_surjective a z hz coordinate hcoordinate⟩

def constantProjectiveChartIso (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    (Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z)).toScheme ≅
      Spec (CommRingCat.of (MvPolynomial ι R)) := by
  let e : CommRingCat.of (constantChart (R := R) a z) ≅
      CommRingCat.of (MvPolynomial ι R) :=
    (constantChartEquiv (R := R) a z hz coordinate hcoordinate).toCommRingCatIso
  exact Proj.basicOpenIsoSpec _ _ (imageCoordinate_mem a z) (by decide) ≪≫
    Scheme.Spec.mapIso e.symm.op

def constantChartSectionRingEquiv (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Γ(Proj (imageGrade (R := R) a), Proj.basicOpen (imageGrade a) (imageCoordinate a z)) ≃+*
      MvPolynomial ι R :=
  ((Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z)).topIso.symm ≪≫
    Scheme.Γ.mapIso (constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate).symm.op ≪≫
    Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι R))).commRingCatIsoToRingEquiv

abbrev finiteMonomialClosure (S : Finset (ι →₀ ℕ)) :=
  Proj (imageGrade (R := R) (fun s : S => s.1))

def finiteMonomialChartEquiv (S : Finset (ι →₀ ℕ)) (hzero : 0 ∈ S)
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    constantChart (R := R) (fun s : S => s.1) ⟨0, hzero⟩ ≃+* MvPolynomial ι R :=
  constantChartEquiv (R := R) (fun s : S => s.1) ⟨0, hzero⟩ rfl
    (fun i => ⟨Finsupp.single i 1, hcoordinate i⟩) (fun _ => rfl)

def finiteMonomialProjectiveChartIso (S : Finset (ι →₀ ℕ)) (hzero : 0 ∈ S)
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    (Proj.basicOpen (imageGrade (R := R) (fun s : S => s.1))
      (imageCoordinate (fun s : S => s.1) ⟨0, hzero⟩)).toScheme ≅
      Spec (CommRingCat.of (MvPolynomial ι R)) :=
  constantProjectiveChartIso (R := R) (fun s : S => s.1) ⟨0, hzero⟩ rfl
    (fun i => ⟨Finsupp.single i 1, hcoordinate i⟩) (fun _ => rfl)

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveDenseChart
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveStructure

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial AlgebraicGeometry CategoryTheory Topology

universe u
variable {R ι σ : Type u} [CommRing R]

def affineChartMap (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Spec (CommRingCat.of (MvPolynomial ι R)) ⟶ Proj (imageGrade (R := R) a) :=
  (constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate).inv ≫
    (Proj.basicOpen (imageGrade a) (imageCoordinate a z)).ι

instance affineChartMap_isOpenImmersion (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    IsOpenImmersion (affineChartMap (R := R) a z hz coordinate hcoordinate) := by
  let e := constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate
  have : IsOpenImmersion e.inv := inferInstance
  exact IsOpenImmersion.comp _ _

theorem affineChartMap_range (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Set.range (affineChartMap (R := R) a z hz coordinate hcoordinate) =
      (Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z) : Set (Proj (imageGrade (R := R) a))) := by
  let e := constantProjectiveChartIso (R := R) a z hz coordinate hcoordinate
  ext x
  constructor
  · rintro ⟨y, rfl⟩
    exact (e.inv y).2
  · intro hx
    refine ⟨e.hom ⟨x, hx⟩, ?_⟩
    change ((e.hom ≫ e.inv) ⟨x, hx⟩).1 = x
    simp only [Iso.hom_inv_id]
    rfl

theorem affineChartMap_denseRange [IsDomain R] (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    DenseRange (affineChartMap (R := R) a z hz coordinate hcoordinate) := by
  change Dense (Set.range _)
  rw [affineChartMap_range]
  exact constantChart_dense a z hz

theorem projective_range_eq_closure_affine [IsDomain R]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    Set.range (projectiveMonomialMap (R := R) a) =
      closure (Set.range (affineChartMap a z hz coordinate hcoordinate ≫ projectiveMonomialMap a)) := by
  change Set.range (projectiveMonomialMap (R := R) a) =
    closure (Set.range ((projectiveMonomialMap (R := R) a) ∘
      (affineChartMap (R := R) a z hz coordinate hcoordinate)))
  rw [Set.range_comp]
  rw [(projectiveMonomialMap (R := R) a).isClosedEmbedding.closure_image_eq,
    (affineChartMap_denseRange a z hz coordinate hcoordinate).closure_range]
  simp

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean <==
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Functor
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactification
import OAI.NumberTheory.PiExponent.Polynomials.SurjectiveGradedMap

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial HomogeneousLocalization
open PiExponentSeshadri.Projective
open AlgebraicGeometry CategoryTheory
open scoped HomogeneousIdeal

universe u
variable {R ι σ : Type u} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

abbrev projectiveMonomialMap (a : σ → ι →₀ ℕ) :
    Proj (imageGrade (R := R) a) ⟶ Proj (homogeneousSubmodule σ R) :=
  Proj.map (gradedImageMap a) (gradedMap_irrelevant_le_map _ (gradedImageMap_surjective a))

@[simp]
theorem projectiveMonomialMap_preimage (a : σ → ι →₀ ℕ) (s : σ) :
    projectiveMonomialMap (R := R) a ⁻¹ᵁ Proj.basicOpen (homogeneousSubmodule σ R) (X s) =
      Proj.basicOpen (imageGrade a) (imageCoordinate a s) := rfl


theorem projectiveMonomialMap_restrict (a : σ → ι →₀ ℕ) (s : σ) :
    projectiveMonomialMap (R := R) a ∣_ Proj.basicOpen (homogeneousSubmodule σ R) (X s) =
      (Proj.basicOpenIsoSpec (imageGrade (R := R) a) ((gradedImageMap a) (X s))
        ((gradedImageMap a).map_mem (isHomogeneous_X R s)) (by decide)).hom ≫
        Spec.map (CommRingCat.ofHom (Away.map (gradedImageMap (R := R) a) (X s))) ≫
          (Proj.basicOpenIsoSpec _ _ (isHomogeneous_X R s) (by decide)).inv := by
  let e := Proj.basicOpenIsoSpec (imageGrade (R := R) a) ((gradedImageMap a) (X s))
    ((gradedImageMap a).map_mem (isHomogeneous_X R s)) (by decide)
  apply (cancel_epi e.inv).1
  apply (cancel_mono (Proj.basicOpen (homogeneousSubmodule σ R) (X s)).ι).1
  have h := Proj.awayι_comp_map (gradedImageMap (R := R) a)
    (gradedMap_irrelevant_le_map _ (gradedImageMap_surjective a))
    (by decide : 0 < (1 : ℕ)) (X s) (isHomogeneous_X R s)
  simp only [Category.assoc, e, Iso.inv_hom_id_assoc]
  erw [Category.assoc, morphismRestrict_ι]
  simpa only [Proj.awayι, Category.assoc, projectiveMonomialMap,
    Proj.map_preimage_basicOpen] using h

instance projectiveMonomialMap_isClosedImmersion (a : σ → ι →₀ ℕ) :
    IsClosedImmersion (projectiveMonomialMap (R := R) a) := by
  apply IsZariskiLocalAtTarget.of_iSup_eq_top
    (fun s : σ => Proj.basicOpen (homogeneousSubmodule σ R) (X s)) (standardChart_cover)
  intro s
  rw [projectiveMonomialMap_restrict]
  have : IsClosedImmersion
      (Spec.map (CommRingCat.ofHom (Away.map (gradedImageMap (R := R) a) (X s)))) :=
    IsClosedImmersion.spec_of_surjective _
      (homogeneousAway_map_surjective (gradedImageMap a) (gradedImageMap_surjective a)
        (isHomogeneous_X R s))
  let eB := Proj.basicOpenIsoSpec (imageGrade (R := R) a) ((gradedImageMap a) (X s))
    ((gradedImageMap a).map_mem (isHomogeneous_X R s)) (by decide)
  let eA := Proj.basicOpenIsoSpec (homogeneousSubmodule σ R) (X s)
    (isHomogeneous_X R s) (by decide)
  change IsClosedImmersion (eB.hom ≫ _ ≫ eA.inv)
  have : IsClosedImmersion eB.hom := inferInstance
  have : IsClosedImmersion eA.inv := inferInstance
  exact IsClosedImmersion.comp _ _

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexCounting
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRationalWeights

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.WeightedGeometryScale

theorem exists_power_scale {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i) :
    ∃ R : ℕ, 0 < R ∧ ∃ e : Fin n → ℕ,
      (∀ i, 0 < e i) ∧ ∀ i, w i * (e i : ℚ) = R := by
  obtain ⟨R,hR,e,he,heq⟩ := positive_rational_weights_common_denominator
    (fun i => (w i)⁻¹) (fun i => inv_pos.mpr (hw i))
  refine ⟨R,hR,e,he,fun i => ?_⟩
  have hi : (w i)⁻¹ = (e i : ℚ) / (R : ℚ) := by
    apply Rat.cast_injective (α := ℝ)
    simpa only [Rat.cast_inv, Rat.cast_div, Rat.cast_natCast] using heq i
  have hR' : (R : ℚ) ≠ 0 := by exact_mod_cast hR.ne'
  have hwi : w i ≠ 0 := (hw i).ne'
  have hi' := (eq_div_iff hR').mp hi
  rw [← hi']
  field_simp

theorem exists_common_scale {n : ℕ} (w v : Fin n → ℚ)
    (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i) :
    ∃ R : ℕ, 0 < R ∧ ∃ e t : Fin n → ℕ,
      (∀ i, 0 < e i) ∧ (∀ i, 0 < t i) ∧
      (∀ i, w i * (e i : ℚ) = R) ∧
      (∀ i, v i * (t i : ℚ) = R) := by
  obtain ⟨A,hA,e,he,heq⟩ := exists_power_scale w hw
  obtain ⟨B,hB,t,ht,htq⟩ := exists_power_scale v hv
  refine ⟨A*B,Nat.mul_pos hA hB,fun i => e i * B,fun i => t i * A,
    fun i => Nat.mul_pos (he i) hB,fun i => Nat.mul_pos (ht i) hA,?_,?_⟩
  · intro i
    push_cast
    rw [← mul_assoc, heq]
  · intro i
    push_cast
    rw [← mul_assoc, htq, mul_comm]

def monomials {n : ℕ} (w : Fin n → ℚ) (R : ℚ) : Finset (Fin n →₀ ℕ) :=
  (realWeightedSimplex (fun i => (w i : ℝ)) (R : ℝ)).image Finsupp.equivFunOnFinite.symm

@[simp] theorem mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (a : Fin n →₀ ℕ) :
    a ∈ monomials w R ↔ (∑ i, w i * (a i : ℚ)) ≤ R := by
  classical
  rw [monomials, Finset.mem_image]
  constructor
  · rintro ⟨b,hb,rfl⟩
    have h := (mem_realWeightedSimplex (fun i => by exact_mod_cast hw i)).mp hb
    exact_mod_cast h
  · intro ha
    refine ⟨fun i => a i,?_,Finsupp.equivFunOnFinite_symm_coe a⟩
    apply (mem_realWeightedSimplex (fun i => by exact_mod_cast hw i)).mpr
    exact_mod_cast ha

theorem zero_mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (hR : 0 ≤ R) : (0 : Fin n →₀ ℕ) ∈ monomials w R := by
  rw [mem_monomials w hw]
  simpa using hR

theorem pure_mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (e : Fin n → ℕ) (he : ∀ i, w i * (e i : ℚ) = R) (i : Fin n) :
    Finsupp.single i (e i) ∈ monomials w R := by
  classical
  rw [mem_monomials w hw]
  simpa [Finsupp.single_apply] using (he i).le

theorem coordinate_mem_monomials {n : ℕ} (w : Fin n → ℚ) (hw : ∀ i, 0 < w i)
    (R : ℚ) (e : Fin n → ℕ) (hepos : ∀ i, 0 < e i)
    (he : ∀ i, w i * (e i : ℚ) = R) (i : Fin n) :
    Finsupp.single i 1 ∈ monomials w R := by
  classical
  rw [mem_monomials w hw]
  have hi : (1 : ℚ) ≤ e i := by exact_mod_cast hepos i
  have h := mul_le_mul_of_nonneg_left hi (hw i).le
  simpa [Finsupp.single_apply, he] using h

theorem exists_log_cutoff {m : ℕ} (v : Fin (m+1) → ℚ) (hv0 : 0 < v 0) :
    ∃ T : Fin m → ℕ, ∀ i, v i.succ < (T i : ℚ) * v 0 := by
  have h (i : Fin m) : ∃ T : ℕ, v i.succ < (T : ℚ) * v 0 := by
    obtain ⟨T,hT⟩ := exists_nat_gt (v i.succ / v 0)
    exact ⟨T,(div_lt_iff₀ hv0).mp hT⟩
  exact Classical.axiom_of_choice h

structure Scale {n : ℕ} (w v : Fin n → ℚ) where
  radius : ℕ
  radius_pos : 0 < radius
  degreePowers : Fin n → ℕ
  jetPowers : Fin n → ℕ
  degreePowers_pos : ∀ i, 0 < degreePowers i
  jetPowers_pos : ∀ i, 0 < jetPowers i
  degreePowers_eq : ∀ i, w i * (degreePowers i : ℚ) = radius
  jetPowers_eq : ∀ i, v i * (jetPowers i : ℚ) = radius

def chooseScale {n : ℕ} (w v : Fin n → ℚ)
    (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i) : Scale w v := by
  apply Classical.choice
  obtain ⟨R,hR,e,t,he,ht,heq,htq⟩ := exists_common_scale w v hw hv
  exact ⟨⟨R,hR,e,t,he,ht,heq,htq⟩⟩

namespace Scale
variable {n : ℕ} {w v : Fin n → ℚ} (s : Scale w v)

abbrev Index := ↥(monomials w s.radius)

def exponents (i : s.Index) : Fin n →₀ ℕ := i.val

def constantIndex (hw : ∀ i, 0 < w i) : s.Index :=
  ⟨0,zero_mem_monomials w hw s.radius (by exact_mod_cast s.radius_pos.le)⟩

def coordinateIndex (hw : ∀ i, 0 < w i) (i : Fin n) : s.Index :=
  ⟨Finsupp.single i 1,coordinate_mem_monomials w hw s.radius s.degreePowers
    s.degreePowers_pos s.degreePowers_eq i⟩

def pureIndex (hw : ∀ i, 0 < w i) (i : Fin n) : s.Index :=
  ⟨Finsupp.single i (s.degreePowers i),pure_mem_monomials w hw s.radius
    s.degreePowers s.degreePowers_eq i⟩

@[simp] theorem exponents_constant (hw : ∀ i, 0 < w i) :
    s.exponents (s.constantIndex hw) = 0 := rfl

@[simp] theorem exponents_coordinate (hw : ∀ i, 0 < w i) (i : Fin n) :
    s.exponents (s.coordinateIndex hw i) = Finsupp.single i 1 := rfl

@[simp] theorem exponents_pure (hw : ∀ i, 0 < w i) (i : Fin n) :
    s.exponents (s.pureIndex hw i) = Finsupp.single i (s.degreePowers i) := rfl

theorem budget (hw : ∀ i, 0 < w i) (i : s.Index) :
    (∑ j, w j * (s.exponents i j : ℚ)) ≤ s.radius :=
  (mem_monomials w hw s.radius i.val).mp i.property

end Scale

end PiExponent.WeightedGeometryScale

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.WeightedLocalSheaf
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalSectionOrder
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialPole

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedLocalSheaf PiExponent.WeightedLocalLattice
open PiExponent.LocalSectionOrder PiExponent.CurveLocalOrder
open scoped BigOperators

namespace PiExponent.WeightedSectionOrder


theorem coefficient_tilde_end {A : Type} [CommRing A] (f : A →ₗ[A] A) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      (endValue (tildeSelf.inv ≫
        (tilde.functor (CommRingCat.of A)).map (ModuleCat.ofHom f) ≫ tildeSelf.hom)) = f 1 := by
  have h := ConcreteCategory.congr_hom
    (tilde.toOpen_map_app (R := CommRingCat.of A) (ModuleCat.ofHom f) ⊤) (1 : A)
  change ((tilde.functor (CommRingCat.of A)).map (ModuleCat.ofHom f)).app ⊤
    ((Scheme.ΓSpecIso (CommRingCat.of A)).inv 1) =
      (Scheme.ΓSpecIso (CommRingCat.of A)).inv (f 1) at h
  rw [map_one] at h
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (((tilde.functor (CommRingCat.of A)).map (ModuleCat.ofHom f)).app ⊤ (1 : Γ(Spec (CommRingCat.of A), ⊤))) = f 1
  rw [h]
  simp

variable {A K : Type} {ι : Type*} [CommRing A] [IsDomain A]
  [Field K] [Algebra A K] [IsFractionRing A K]

def coordinateBasis (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a}) :
    A ≃ₗ[A] generatedLattice A y s :=
  LinearEquiv.ofBijective (generatedSectionMap y s a ha)
    (generatedSectionMap_bijective_of_span y s a ha hya hspan)

def coordinateFrame (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a}) :
    generatedSheaf (A := A) y s ≅ O (Spec (CommRingCat.of A)) :=
  (tilde.functor (CommRingCat.of A)).mapIso
    (coordinateBasis y s a ha hya hspan).symm.toModuleIso ≪≫ tildeSelf

theorem coordinate_coefficient (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) :
    localCoefficient (coordinateFrame y s a ha hya hspan) (generatedSection y s b hb) =
      (coordinateBasis y s a ha hya hspan).symm
        ⟨y b, Submodule.subset_span ⟨b, hb, rfl⟩⟩ := by
  unfold localCoefficient coefficient coordinateFrame generatedSection
  erw [Iso.trans_hom, Functor.mapIso_hom, Category.assoc, ← Functor.map_comp_assoc]
  have h := coefficient_tilde_end
    ((coordinateBasis y s a ha hya hspan).symm.toLinearMap.comp
      (generatedSectionMap y s b hb))
  simp only [LinearMap.comp_apply] at h
  simp [generatedSectionMap] at h
  exact h

theorem coordinate_coefficient_image (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) :
    algebraMap A K (localCoefficient (coordinateFrame y s a ha hya hspan)
      (generatedSection y s b hb)) = y b / y a := by
  rw [coordinate_coefficient, eq_div_iff hya]
  have h := (coordinateBasis y s a ha hya hspan).apply_symm_apply
    ⟨y b, Submodule.subset_span ⟨b, hb, rfl⟩⟩
  have hh := congrArg (fun z : generatedLattice A y s => (z : K)) h
  change (coordinateBasis y s a ha hya hspan).symm
    ⟨y b, Submodule.subset_span ⟨b, hb, rfl⟩⟩ • y a = y b at hh
  simpa only [Algebra.smul_def] using hh

theorem coordinate_coefficient_ne_zero (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) (hyb : y b ≠ 0) :
    localCoefficient (coordinateFrame y s a ha hya hspan) (generatedSection y s b hb) ≠ 0 := by
  intro h
  have hr := coordinate_coefficient_image y s a ha hya hspan b hb
  rw [h, map_zero] at hr
  exact div_ne_zero hyb hya hr.symm

def sectionZeroEuler [Algebra ℂ A]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A))) (t : O (Spec (CommRingCat.of A)) ⟶ M)
    (d : ℕ) : ℤ :=
  eulerCharacteristic (CurveZeroEuler.algebraStructureMap
    (A ⧸ Ideal.span {localCoefficient e t})) d (structureSheaf (zeroScheme e t))

theorem coordinate_zero_euler_eq_order_difference
    [IsDiscreteValuationRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s)
    (hya : y a ≠ 0) (hspan : generatedLattice A y s = Submodule.span A {y a})
    (b : ι) (hb : b ∈ s) (hyb : y b ≠ 0) (d : ℕ) :
    sectionZeroEuler (A := A) (coordinateFrame y s a ha hya hspan)
      (generatedSection y s b hb) d =
      WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y b) -
        WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y a) := by
  let c := localCoefficient (coordinateFrame y s a ha hya hspan) (generatedSection y s b hb)
  have hc : c ≠ 0 := coordinate_coefficient_ne_zero y s a ha hya hspan b hb hyb
  change eulerCharacteristic (CurveZeroEuler.algebraStructureMap (A ⧸ Ideal.span {c})) d
    (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {c})))) = _
  rw [CurveZeroEuler.principal_zero_euler_eq_order hc]
  have hi := integerOrder_field_image_eq_length (K := K) hc
  have hu : Units.mk0 (algebraMap A K c)
      ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hc) =
      Units.mk0 (y b) hyb / Units.mk0 (y a) hya := by
    apply Units.ext
    simp only [Units.val_div_eq_div_val, Units.val_mk0]
    exact coordinate_coefficient_image y s a ha hya hspan b hb
  rw [hu, WeightedCurveDegree.integerOrder_div, length_quotient_span_eq_addVal hc] at hi
  simpa only [WeightedPolynomialPole.coordinateOrder, dite_eq_right hyb, dite_eq_right hya] using hi.symm

theorem exists_constant_section_zero_euler_eq_weighted_pole
    [IsDiscreteValuationRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)] [Fintype ι] [DecidableEq ι]
    (x : ι → K) (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M)
    (hbudget : ∀ a ∈ M, (∑ i, w i * (a i : ℚ)) ≤ R) (d : ℕ) :
    let y : (ι → ℕ) → K := fun a => ∏ i, x i ^ a i
    let t : O (Spec (CommRingCat.of A)) ⟶ generatedSheaf (A := A) y M :=
      generatedSection (A := A) y M 0 hzero
    ∃ e : generatedSheaf (A := A) y M ≅ O (Spec (CommRingCat.of A)),
      t ≠ 0 ∧
      (sectionZeroEuler (A := A) (M := generatedSheaf (A := A) y M) e t d : ℚ) =
      R * WeightedPolynomialPole.coordinatePole (fractionAddValuation A K) x w := by
  dsimp only
  obtain ⟨a, ha, hya, hao, hmin⟩ := WeightedMonomialPole.exists_minimizing_monomial
    (fractionAddValuation A K) x w hw hR powers hpowers M hzero hpure hbudget
  let y : (ι → ℕ) → K := fun b => ∏ i, x i ^ b i
  have hspan : generatedLattice A y M = Submodule.span A {y a} :=
    generatedLattice_eq_span_of_minimum y M a ha hya hmin
  let e := coordinateFrame y M a ha hya hspan
  have hyzero : y 0 ≠ 0 := by simp [y]
  refine ⟨e, (localCoefficient_eq_zero_iff e _).not.mp
    (coordinate_coefficient_ne_zero y M a ha hya hspan 0 hzero hyzero), ?_⟩
  have h := coordinate_zero_euler_eq_order_difference y M a ha hya hspan 0 hzero hyzero d
  have hz : WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y 0) = 0 := by
    simp [y, WeightedPolynomialPole.coordinateOrder]
  rw [hz, zero_sub] at h
  change _ = R * WeightedPolynomialPole.coordinatePole (fractionAddValuation A K) x w
  rw [show e = coordinateFrame y M a ha hya hspan from rfl, h]
  push_cast
  exact neg_eq_iff_eq_neg.mpr (by simpa [y] using hao)

end PiExponent.WeightedSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.MvPolynomial.Rename
import Mathlib.Data.Finsupp.Weight
import Mathlib.Tactic

namespace OAI

namespace PiExponent.WeightedSliceDegree

open scoped BigOperators Pointwise

variable {C E ι σ : Type*} [Field C] [Field E] [Algebra C E]

def SupportBound (ρ : σ → ℝ) (N : ℝ) (p : MvPolynomial σ E) : Prop :=
  ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N

theorem SupportBound.mono {ρ : σ → ℝ} {M N : ℝ} {p : MvPolynomial σ E}
    (hp : SupportBound ρ M p) (hMN : M ≤ N) : SupportBound ρ N p :=
  fun d hd => (hp d hd).trans hMN

theorem supportBound_zero (ρ : σ → ℝ) (N : ℝ) :
    SupportBound ρ N (0 : MvPolynomial σ E) := by
  intro d hd
  simp at hd

theorem supportBound_C (ρ : σ → ℝ) (c : E) :
    SupportBound ρ 0 (MvPolynomial.C c) := by
  intro d hd
  have he : d = 0 := Finset.mem_singleton.mp (MvPolynomial.support_monomial_subset hd)
  subst d
  simp

theorem supportBound_X (ρ : σ → ℝ) (i : σ) :
    SupportBound ρ (ρ i) (MvPolynomial.X i : MvPolynomial σ E) := by
  classical
  intro d hd
  have he : d = Finsupp.single i 1 := by simpa only [MvPolynomial.support_X, Finset.mem_singleton] using hd
  subst d
  simp [Finsupp.weight_single]

theorem SupportBound.add {ρ : σ → ℝ} {N : ℝ} {p q : MvPolynomial σ E}
    (hp : SupportBound ρ N p) (hq : SupportBound ρ N q) : SupportBound ρ N (p + q) := by
  classical
  intro d hd
  rcases Finset.mem_union.mp (MvPolynomial.support_add hd) with h | h
  · exact hp d h
  · exact hq d h

theorem SupportBound.mul {ρ : σ → ℝ} {M N : ℝ} {p q : MvPolynomial σ E}
    (hp : SupportBound ρ M p) (hq : SupportBound ρ N q) : SupportBound ρ (M + N) (p * q) := by
  classical
  intro d hd
  obtain ⟨a, ha, b, hb, rfl⟩ := Finset.mem_add.mp (MvPolynomial.support_mul p q hd)
  simpa only [map_add] using add_le_add (hp a ha) (hq b hb)

theorem SupportBound.pow {ρ : σ → ℝ} {N : ℝ} {p : MvPolynomial σ E}
    (hp : SupportBound ρ N p) (m : ℕ) : SupportBound ρ ((m : ℝ) * N) (p ^ m) := by
  induction m with
  | zero => simpa only [pow_zero, Nat.cast_zero, zero_mul, MvPolynomial.C_1] using supportBound_C ρ (1 : E)
  | succ m ih =>
    simpa only [pow_succ, Nat.cast_add, Nat.cast_one, add_mul, one_mul] using ih.mul hp

theorem supportBound_prod {α : Type*} (s : Finset α) (ρ : σ → ℝ)
    (p : α → MvPolynomial σ E) (N : α → ℝ)
    (hp : ∀ i ∈ s, SupportBound ρ (N i) (p i)) :
    SupportBound ρ (∑ i ∈ s, N i) (∏ i ∈ s, p i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty, Finset.prod_empty, MvPolynomial.C_1] using supportBound_C ρ (1 : E)
  | @insert i s hi ih =>
    simp only [Finset.sum_insert hi, Finset.prod_insert hi]
    exact (hp i (Finset.mem_insert_self _ _)).mul (ih (fun j hj => hp j (Finset.mem_insert_of_mem hj)))

theorem supportBound_sum {α : Type*} (s : Finset α) (ρ : σ → ℝ)
    (p : α → MvPolynomial σ E) (N : ℝ)
    (hp : ∀ i ∈ s, SupportBound ρ N (p i)) :
    SupportBound ρ N (∑ i ∈ s, p i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa only [Finset.sum_empty] using supportBound_zero ρ N
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi]
    exact (hp i (Finset.mem_insert_self _ _)).add (ih (fun j hj => hp j (Finset.mem_insert_of_mem hj)))

theorem supportBound_aeval_monomial (ρ : ι → ℝ) (κ : σ → ℝ)
    (g : ι → MvPolynomial σ E) (hg : ∀ i, SupportBound κ (ρ i) (g i))
    (d : ι →₀ ℕ) (c : C) :
    SupportBound κ (Finsupp.weight ρ d) (MvPolynomial.aeval g (MvPolynomial.monomial d c)) := by
  classical
  rw [MvPolynomial.aeval_monomial]
  have hC : SupportBound κ 0 (algebraMap C (MvPolynomial σ E) c) :=
    supportBound_C κ (algebraMap C E c)
  have hprod := supportBound_prod d.support κ (fun i => g i ^ d i)
    (fun i => (d i : ℝ) * ρ i) (fun i _ => (hg i).pow (d i))
  have h := hC.mul hprod
  simpa only [zero_add, Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul, Finsupp.prod] using h

theorem supportBound_aeval (ρ : ι → ℝ) (κ : σ → ℝ)
    (g : ι → MvPolynomial σ E) (hg : ∀ i, SupportBound κ (ρ i) (g i))
    (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N) :
    SupportBound κ N (MvPolynomial.aeval g p) := by
  classical
  conv_rhs => rw [MvPolynomial.as_sum p, map_sum]
  exact supportBound_sum p.support κ _ N
    (fun d hd => (supportBound_aeval_monomial ρ κ g hg d (p.coeff d)).mono (hp d hd))

noncomputable def sliceMap (A : Finset ι) (b : ι → E) :
    MvPolynomial ι C →ₐ[C] MvPolynomial A E := by
  classical
  exact MvPolynomial.aeval (fun i => if h : i ∈ A then MvPolynomial.X ⟨i, h⟩ else MvPolynomial.C (b i))

@[simp] theorem sliceMap_X_mem (A : Finset ι) (b : ι → E) (i : ι) (hi : i ∈ A) :
    sliceMap (C := C) A b (MvPolynomial.X i) = MvPolynomial.X ⟨i, hi⟩ := by
  classical
  simp [sliceMap, hi]

@[simp] theorem sliceMap_X_notMem (A : Finset ι) (b : ι → E) (i : ι) (hi : i ∉ A) :
    sliceMap (C := C) A b (MvPolynomial.X i) = MvPolynomial.C (b i) := by
  classical
  simp [sliceMap, hi]

@[simp] theorem sliceMap_C (A : Finset ι) (b : ι → E) (c : C) :
    sliceMap A b (MvPolynomial.C c) = MvPolynomial.C (algebraMap C E c) := by
  classical
  simp [sliceMap]

theorem sliceMap_eval (A : Finset ι) (b : ι → E) :
    ((MvPolynomial.aeval (fun i : A => b i)).restrictScalars C).comp (sliceMap A b) =
      MvPolynomial.aeval b := by
  classical
  ext i
  simp only [AlgHom.comp_apply, AlgHom.restrictScalars_apply, MvPolynomial.aeval_X]
  by_cases hi : i ∈ A
  · simp [sliceMap_X_mem A b i hi]
  · simp [sliceMap_X_notMem A b i hi]

theorem supportBound_sliceMap (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N) :
    SupportBound (fun i : A => ρ i) N (sliceMap A b p) := by
  classical
  let g : ι → MvPolynomial A E := fun i =>
    if h : i ∈ A then MvPolynomial.X ⟨i, h⟩ else MvPolynomial.C (b i)
  change SupportBound (fun i : A => ρ i) N (MvPolynomial.aeval g p)
  have hg : ∀ i, SupportBound (fun j : A => ρ j) (ρ i) (g i) := by
    intro i
    dsimp only [g]
    split_ifs with hi
    · exact supportBound_X (E := E) (fun j : A => ρ j) ⟨i, hi⟩
    · exact (supportBound_C (fun j : A => ρ j) (b i)).mono (hρ i)
  exact supportBound_aeval ρ (fun i : A => ρ i) g hg N p hp

theorem supportBound_sliceMap_sum (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N) :
    ∀ d ∈ (sliceMap A b p).support,
      (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N := by
  have h := supportBound_sliceMap A b ρ hρ N p (by
    simpa only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using hp)
  simpa only [SupportBound, Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using h

theorem supportBound_renameEquiv (e : ι ≃ σ) (ρ : ι → ℝ) (N : ℝ)
    (p : MvPolynomial ι E) (hp : SupportBound ρ N p) :
    SupportBound (fun j => ρ (e.symm j)) N (MvPolynomial.rename e p) := by
  rw [MvPolynomial.rename_eq_aeval]
  apply supportBound_aeval (C := E) ρ (fun j => ρ (e.symm j)) (MvPolynomial.X ∘ e) _ N p hp
  intro i
  simpa only [Function.comp_apply, e.symm_apply_apply] using
    supportBound_X (E := E) (fun j => ρ (e.symm j)) (e i)

noncomputable def enumeratedSliceMap (A : Finset ι) (b : ι → E) :
    MvPolynomial ι C →ₐ[C] MvPolynomial (Fin A.card) E :=
  ((MvPolynomial.rename (R := E) A.equivFin).restrictScalars C).comp (sliceMap A b)

theorem supportBound_enumeratedSliceMap (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, Finsupp.weight ρ d ≤ N) :
    SupportBound (fun j : Fin A.card => ρ (A.equivFin.symm j)) N
      (enumeratedSliceMap A b p) :=
  supportBound_renameEquiv A.equivFin (fun i : A => ρ i) N (sliceMap A b p)
    (supportBound_sliceMap A b ρ hρ N p hp)

theorem supportBound_enumeratedSliceMap_sum (A : Finset ι) (b : ι → E)
    (ρ : ι → ℝ) (hρ : ∀ i, 0 ≤ ρ i) (N : ℝ) (p : MvPolynomial ι C)
    (hp : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N) :
    ∀ d ∈ (enumeratedSliceMap A b p).support,
      (∑ j ∈ d.support, (d j : ℝ) * ρ (A.equivFin.symm j)) ≤ N := by
  have h := supportBound_enumeratedSliceMap A b ρ hρ N p (by
    simpa only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using hp)
  simpa only [SupportBound, Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using h

theorem enumeratedSliceMap_eval (A : Finset ι) (b : ι → E) :
    ((MvPolynomial.aeval (fun j : Fin A.card => b (A.equivFin.symm j))).restrictScalars C).comp
      (enumeratedSliceMap A b) = MvPolynomial.aeval b := by
  apply AlgHom.ext
  intro p
  change MvPolynomial.aeval (fun j : Fin A.card => b (A.equivFin.symm j))
    (MvPolynomial.rename A.equivFin (sliceMap A b p)) = MvPolynomial.aeval b p
  rw [MvPolynomial.aeval_rename]
  have he : (fun j : Fin A.card => b (A.equivFin.symm j)) ∘ A.equivFin =
      (fun i : A => b i) := by
    funext i
    simp
  rw [he]
  exact AlgHom.congr_fun (sliceMap_eval (C := C) A b) p

end PiExponent.WeightedSliceDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFiniteCoordinates

namespace OAI

noncomputable section
namespace PiExponent.AmpleCohomologyFinite
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme.{0}}

theorem projectiveBase_eq_polynomialProjectiveProjection
    {R σ : Type} [CommRing R] :
    projectiveBase (K := R) (σ := σ) = polynomialProjectiveProjection R σ := by
  rfl

theorem cohomology_finite_of_ample [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨d, hd, σ, hσ, s, hs, hclosed⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype σ := hσ
  have : Nonempty σ := by
    obtain ⟨x⟩ : Nonempty X := inferInstance
    have hx : x ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
      rw [hs]
      trivial
    obtain ⟨i, -⟩ := Opens.mem_iSup.mp hx
    exact ⟨i⟩
  let k : ℂ →+* Γ(X, ⊤) := baseScalars p
  let i : X ⟶ ProjectiveO1.projectiveSpace ℂ σ := sectionsMorphism k s hs
  have : IsClosedImmersion i := hclosed
  have hover : i ≫ polynomialProjectiveProjection ℂ σ = p := by
    rw [← projectiveBase_eq_polynomialProjectiveProjection]
    exact (sectionsMorphism_over k s hs).trans (toSpec_scalarMap p)
  exact ProjectiveFiniteCoordinates.projectiveOver_cohomology_finite p i hover M q

end PiExponent.AmpleCohomologyFinite

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerPair
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}
theorem line_cohomology_finite_of_ample_all
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (q : ℕ) :
    letI := Module.compHom (cohomology L.sheaf q) (baseScalars p)
    FiniteDimensional ℂ (cohomology L.sheaf q) := by
  cases isEmpty_or_nonempty X with
  | inr hX =>
    let := hX
    let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
    exact AmpleCohomologyFinite.cohomology_finite_of_ample p H hH L.sheaf q
  | inl hX =>
    let := hX
    let := Module.compHom (cohomology L.sheaf q) (baseScalars p)
    let M := (Scheme.Modules.pushforward (𝟙 X)).obj L.sheaf
    let := Module.compHom (cohomology M q) (baseScalars p)
    let : FiniteDimensional ℂ (cohomology M q) :=
      PiExponentSeshadri.FiniteSupport.finite_line_pushforward_finiteDimensional (𝟙 X) p L q
    let e := PiExponent.ClosedImmersionSerreTransfer.cohomologyLinearEquiv (𝟙 X) p L.sheaf q
    exact FiniteDimensional.of_surjective e.symm.toLinearMap e.symm.surjective
end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardLinear
import OAI.NumberTheory.PiExponent.Geometry.CartierSequence

namespace OAI

namespace PiExponent.NumericalAmpleness

noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames


variable {X : Scheme.{0}}

theorem eulerCharacteristic_eq_pred_of_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d : ℕ)
    (hzero : ∀ z : cohomology M d, z = 0) :
    eulerCharacteristic p d M = eulerCharacteristic p (d-1) M := by
  have : Subsingleton (cohomology M d) :=
    ⟨fun a b => (hzero a).trans (hzero b).symm⟩
  have hdim : cohomologyDimension p M d = 0 := by
    let := Module.compHom (cohomology M d) (baseScalars p)
    exact Module.finrank_zero_of_subsingleton
  cases d with
  | zero => rfl
  | succ d =>
    simp only [Nat.add_sub_cancel, eulerCharacteristic, Finset.sum_range_succ,
      hdim, Nat.cast_zero, mul_zero, add_zero]

theorem cartier_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData)
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e' : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ e'.hom))})
    (d : ℕ)
    (hfiniteM : ∀ q ≤ d, letI := Module.compHom (cohomology M.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf q))
    (hfiniteN : ∀ q ≤ d, letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q)
        (baseScalars (I.subschemeι ≫ p))
      FiniteDimensional ℂ (cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q))
    (hzeroM : ∀ z : cohomology M.sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z : cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) d,
      z = 0) :
    eulerCharacteristic p d N.sheaf - eulerCharacteristic p d M.sheaf =
      eulerCharacteristic (I.subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) := by
  obtain ⟨hz,hS⟩ := PiExponentSeshadri.CartierSequence.exact p M N φ I heq
  have : Subsingleton (cohomology M.sheaf (d+1)) :=
    ⟨fun a b => (hzeroM a).trans (hzeroM b).symm⟩
  have hfinitePushforward (q : ℕ) (hq : q ≤ d) :
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) q) (baseScalars p)
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) q) := by
    let := Module.compHom
      (cohomology ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q)
      (baseScalars (I.subschemeι ≫ p))
    let := Module.compHom
      (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj
        ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) q) (baseScalars p)
    have := hfiniteRestricted q hq
    let e := ClosedImmersionSerreTransfer.cohomologyLinearEquiv I.subschemeι p
      ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) q
    exact FiniteDimensional.of_surjective e.toLinearMap e.surjective
  have hEuler := eulerCharacteristic_add p hS d hfiniteM hfiniteN hfinitePushforward
  change eulerCharacteristic p d N.sheaf = eulerCharacteristic p d M.sheaf +
    eulerCharacteristic p d ((Scheme.Modules.pushforward I.subschemeι).obj
      ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) at hEuler
  rw [ClosedImmersionSerreTransfer.euler_pushforward,
    eulerCharacteristic_eq_pred_of_cohomology_zero (I.subschemeι ≫ p)
      ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf) d hzeroRestricted] at hEuler
  exact sub_eq_iff_eq_add.mpr (by simpa only [add_comm] using hEuler)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.CartierMixedEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

theorem regular_tensorSection_restriction_shortExact
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (A F : LineBundle X)
    (s : GlobalSections X A.sheaf) [Mono s] :
    ∃ hz : sectionMultiplyLeft A.sheaf F.sheaf s ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal A s).subschemeι (A.tensor F) = 0,
      (ShortComplex.mk (sectionMultiplyLeft A.sheaf F.sheaf s)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal A s).subschemeι (A.tensor F)) hz).ShortExact := by
  let : Mono (moduleTensorMap s (𝟙 F.sheaf)) := moduleTensorMap_mono s F
  have hm : Mono (sectionMultiplyLeft A.sheaf F.sheaf s) := mono_comp _ _
  refine @PiExponentSeshadri.CartierSequence.exact X p F (A.tensor F)
    (sectionMultiplyLeft A.sheaf F.sheaf s) hm (zeroIdeal A s) ?_
  intro x
  obtain ⟨U, hx, ⟨a⟩, ⟨f⟩⟩ := common_affine_frames A F x
  refine ⟨U, hx, f, tensorFrame A.sheaf F.sheaf U.1 a f, ?_⟩
  exact (zeroIdeal_on_frame A s U a).trans
    (tensor_multiply_ideal A.sheaf F.sheaf s U a f).symm

def tensorSectionComplex (p : X ⟶ Spec (CommRingCat.of ℂ)) (A F : LineBundle X)
    (s : GlobalSections X A.sheaf) [Mono s] : ShortComplex X.Modules :=
  ShortComplex.mk (sectionMultiplyLeft A.sheaf F.sheaf s)
    (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal A s).subschemeι (A.tensor F))
    (regular_tensorSection_restriction_shortExact p A F s).choose

theorem tensorSectionComplex_shortExact (p : X ⟶ Spec (CommRingCat.of ℂ))
    (A F : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s] :
    (tensorSectionComplex p A F s).ShortExact :=
  (regular_tensorSection_restriction_shortExact p A F s).choose_spec

namespace CartierEulerPair

def source (L M : LineBundle X) (n : ℕ) : LineBundle X := (L.pow n).tensor M

def middle (L B M : LineBundle X) (n : ℕ) : LineBundle X :=
  (L.tensor B).tensor (source L M n)

def middleIso (L B M : LineBundle X) (n : ℕ) :
    (middle L B M n).sheaf ≅ (B.tensor (source L M (n+1))).sheaf :=
  moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl (source L M n).sheaf) ≪≫
    lineTensorAssoc B L (source L M n) ≪≫
    moduleTensorIso (Iso.refl B.sheaf) (lineTensorAssoc L (L.pow n) M).symm

def leftComplex (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) [Mono s] (n : ℕ) : ShortComplex X.Modules :=
  tensorSectionComplex p (L.tensor B) (source L M n) s

def rightComplex (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (t : GlobalSections X B.sheaf) [Mono t] (n : ℕ) : ShortComplex X.Modules :=
  let T := tensorSectionComplex p B (source L M (n+1)) t
  ShortComplex.mk (T.f ≫ (middleIso L B M n).inv)
    ((middleIso L B M n).hom ≫ T.g) (by
      exact (Category.assoc T.f (middleIso L B M n).inv
        ((middleIso L B M n).hom ≫ T.g)).trans
        ((congrArg (fun q => T.f ≫ q) ((middleIso L B M n).inv_hom_id_assoc T.g)).trans
          T.zero))

private lemma iso_middle_comm {C : Type*} [Category C] {A B D : C}
    (f : A ⟶ B) (e : D ≅ B) : 𝟙 A ≫ f = (f ≫ e.inv) ≫ e.hom := by
  simp

def rightComplexIso (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (t : GlobalSections X B.sheaf) [Mono t] (n : ℕ) :
    rightComplex p L B M t n ≅ tensorSectionComplex p B (source L M (n+1)) t :=
  ShortComplex.isoMk (Iso.refl _) (middleIso L B M n) (Iso.refl _)
    (by simpa only [rightComplex] using!
      iso_middle_comm (tensorSectionComplex p B (source L M (n+1)) t).f (middleIso L B M n))
    (by simpa only [rightComplex] using!
      (Category.comp_id ((middleIso L B M n).hom ≫
        (tensorSectionComplex p B (source L M (n+1)) t).g)).symm)

theorem left_shortExact (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) [Mono s] (n : ℕ) :
    (leftComplex p L B M s n).ShortExact :=
  tensorSectionComplex_shortExact p (L.tensor B) (source L M n) s

theorem right_shortExact (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (t : GlobalSections X B.sheaf) [Mono t] (n : ℕ) :
    (rightComplex p L B M t n).ShortExact :=
  ShortComplex.shortExact_of_iso (rightComplexIso p L B M t n).symm
    (tensorSectionComplex_shortExact p B (source L M (n+1)) t)

abbrev FiniteThrough (p : X ⟶ Spec (CommRingCat.of ℂ)) (N : X.Modules) (d : ℕ) : Prop :=
  ∀ q ≤ d, letI := Module.compHom (cohomology N q) (baseScalars p)
    FiniteDimensional ℂ (cohomology N q)

theorem finiteThrough_closedPushforward {Y : Scheme.{0}} (f : Y ⟶ X)
    [IsClosedImmersion f] (p : X ⟶ Spec (CommRingCat.of ℂ)) (N : Y.Modules) (d : ℕ)
    (hfinite : FiniteThrough (f ≫ p) N d) :
    FiniteThrough p ((Scheme.Modules.pushforward f).obj N) d := by
  intro q hq
  let := Module.compHom (cohomology N q) (baseScalars (f ≫ p))
  let := Module.compHom
    (cohomology ((Scheme.Modules.pushforward f).obj N) q) (baseScalars p)
  let := hfinite q hq
  let e := PiExponent.ClosedImmersionSerreTransfer.cohomologyLinearEquiv f p N q
  exact FiniteDimensional.of_surjective e.toLinearMap e.surjective

theorem euler_difference (p : X ⟶ Spec (CommRingCat.of ℂ)) (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t] (n d : ℕ)
    (hfinitePrev : FiniteThrough p (source L M n).sheaf d)
    (hfiniteNext : FiniteThrough p (source L M (n+1)).sheaf d)
    (hfiniteMiddle : FiniteThrough p (middle L B M n).sheaf d)
    (hfiniteD : FiniteThrough ((zeroIdeal (L.tensor B) s).subschemeι ≫ p)
      ((Scheme.Modules.pullback (zeroIdeal (L.tensor B) s).subschemeι).obj
        (middle L B M n).sheaf) d)
    (hfiniteE : FiniteThrough ((zeroIdeal B t).subschemeι ≫ p)
      ((Scheme.Modules.pullback (zeroIdeal B t).subschemeι).obj
        (B.tensor (source L M (n+1))).sheaf) d)
    (hzeroPrev : ∀ z : cohomology (source L M n).sheaf (d+1), z = 0)
    (hzeroNext : ∀ z : cohomology (source L M (n+1)).sheaf (d+1), z = 0) :
    eulerCharacteristic p d (source L M (n+1)).sheaf -
        eulerCharacteristic p d (source L M n).sheaf =
      eulerCharacteristic ((zeroIdeal (L.tensor B) s).subschemeι ≫ p) d
        ((Scheme.Modules.pullback (zeroIdeal (L.tensor B) s).subschemeι).obj
          (middle L B M n).sheaf) -
      eulerCharacteristic ((zeroIdeal B t).subschemeι ≫ p) d
        ((Scheme.Modules.pullback (zeroIdeal B t).subschemeι).obj
          (B.tensor (source L M (n+1))).sheaf) := by
  let D := zeroIdeal (L.tensor B) s
  let E := zeroIdeal B t
  let Q := (Scheme.Modules.pullback D.subschemeι).obj (middle L B M n).sheaf
  let R := (Scheme.Modules.pullback E.subschemeι).obj (B.tensor (source L M (n+1))).sheaf
  let : Subsingleton (cohomology (leftComplex p L B M s n).X₁ (d+1)) :=
    ⟨fun a b => (hzeroPrev a).trans (hzeroPrev b).symm⟩
  let : Subsingleton (cohomology (rightComplex p L B M t n).X₁ (d+1)) :=
    ⟨fun a b => (hzeroNext a).trans (hzeroNext b).symm⟩
  have hleft := eulerCharacteristic_add p (left_shortExact p L B M s n) d
    hfinitePrev hfiniteMiddle (finiteThrough_closedPushforward D.subschemeι p Q d hfiniteD)
  have hright := eulerCharacteristic_add p (right_shortExact p L B M t n) d
    hfiniteNext hfiniteMiddle (finiteThrough_closedPushforward E.subschemeι p R d hfiniteE)
  change eulerCharacteristic p d (middle L B M n).sheaf =
    eulerCharacteristic p d (source L M n).sheaf +
      eulerCharacteristic p d ((Scheme.Modules.pushforward D.subschemeι).obj Q) at hleft
  change eulerCharacteristic p d (middle L B M n).sheaf =
    eulerCharacteristic p d (source L M (n+1)).sheaf +
      eulerCharacteristic p d ((Scheme.Modules.pushforward E.subschemeι).obj R) at hright
  rw [PiExponent.ClosedImmersionSerreTransfer.euler_pushforward] at hleft hright
  change eulerCharacteristic p d (source L M (n+1)).sheaf -
    eulerCharacteristic p d (source L M n).sheaf =
      eulerCharacteristic (D.subschemeι ≫ p) d Q - eulerCharacteristic (E.subschemeι ≫ p) d R
  omega

end CartierEulerPair
end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct
import OAI.NumberTheory.PiExponent.Geometry.SectionCartierRegular

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

private lemma framed_map {C : Type*} [Category C] {A B P Q T O : C}
    (r : A ≅ P) (r' : B ≅ Q) (e : P ≅ T) (e' : Q ≅ T) (u : T ≅ O)
    (m : A ⟶ B) (p : P ⟶ Q) (b : T ⟶ T) (a : O ⟶ O)
    (hn : m ≫ r'.hom = r.hom ≫ p) (ht : p ≫ e'.hom = e.hom ≫ b)
    (hs : b ≫ u.hom = u.hom ≫ a) :
    (r ≪≫ e ≪≫ u).inv ≫ m ≫ (r' ≪≫ e' ≪≫ u).hom = a := by
  simp only [Iso.trans_hom, Iso.trans_inv, Category.assoc]
  rw [← Category.assoc m r'.hom, hn]
  simp only [Category.assoc]
  rw [← Category.assoc p e'.hom, ht]
  simp only [Category.assoc]
  rw [hs]
  simp

lemma tensorMap_framed (A B M : X.Modules) (φ : A ⟶ B) (U : X.Opens)
    (e : A.restrict U.ι ≅ O U.toScheme)
    (e' : B.restrict U.ι ≅ O U.toScheme)
    (f : M.restrict U.ι ≅ O U.toScheme) :
    (tensorFrame A M U e f).inv ≫
      (Scheme.Modules.restrictFunctor U.ι).map (moduleTensorMap φ (𝟙 M)) ≫
        (tensorFrame B M U e' f).hom =
      e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map φ ≫ e'.hom := by
  let F := Scheme.Modules.restrictFunctor U.ι
  let R := moduleTensorRestrict U A M
  let R' := moduleTensorRestrict U B M
  let E := moduleTensorIso e f
  let E' := moduleTensorIso e' f
  let T := moduleTensorUnit (O U.toScheme)
  let c := e.inv ≫ F.map φ ≫ e'.hom
  let p := moduleTensorMap (F.map φ) (𝟙 (M.restrict U.ι))
  have he : F.map φ ≫ e'.hom = e.hom ≫ c := by
    simp [c]
  have hn : F.map (moduleTensorMap φ (𝟙 M)) ≫ R'.hom = R.hom ≫ p :=
    (moduleTensorRestrict_natural U φ (𝟙 M)).trans
      (congrArg (fun q => R.hom ≫ moduleTensorMap (F.map φ) q) (F.map_id M))
  have h₁ := (moduleTensorMap_comp (F.map φ) e'.hom (𝟙 (M.restrict U.ι)) f.hom).symm.trans
    (congrArg (moduleTensorMap (F.map φ ≫ e'.hom)) (Category.id_comp f.hom))
  have h₂ := (moduleTensorMap_comp e.hom c f.hom (𝟙 (O U.toScheme))).symm.trans
    (congrArg (moduleTensorMap (e.hom ≫ c)) (Category.comp_id f.hom))
  have ht : p ≫ E'.hom = E.hom ≫ moduleTensorMap c (𝟙 (O U.toScheme)) :=
    h₁.trans ((congrArg (fun q : F.obj A ⟶ O U.toScheme => moduleTensorMap q f.hom)
      he).trans h₂.symm)
  have hs : moduleTensorMap c (𝟙 (O U.toScheme)) ≫ T.hom = T.hom ≫ c :=
    (moduleTensorUnit_scalar (X := U.toScheme) c (𝟙 (O U.toScheme))).trans
      (congrArg (fun q => T.hom ≫ q) (Category.comp_id c))
  simpa only [tensorFrame] using!
    framed_map R R' E E' T (F.map (moduleTensorMap φ (𝟙 M))) p _ c hn ht hs

def mixedCartierPowerMultiply (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) :
    ((L.pow n).tensor M).sheaf ⟶ ((L.pow (n+1)).tensor M).sheaf :=
  moduleTensorMap (cartierPowerMultiply L s n) (𝟙 M.sheaf)

theorem mixedCartierPowerMultiply_mono (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    Mono (mixedCartierPowerMultiply L M s n) := by
  let := cartierPowerMultiply_mono_of_mono L s n
  exact moduleTensorMap_mono (cartierPowerMultiply L s n) M

theorem mixedCartierPower_zeroIdeal_frames (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) (n : ℕ) :
    ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : ((L.pow n).tensor M).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e' : ((L.pow (n+1)).tensor M).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        (zeroIdeal L s).ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map
            (mixedCartierPowerMultiply L M s n) ≫ e'.hom))} := by
  intro x
  obtain ⟨U, hx, ⟨e⟩, ⟨f⟩⟩ := common_affine_frames L M x
  refine ⟨U, hx,
    tensorFrame (L.pow n).sheaf M.sheaf U.1 (modulePowFrame U.1 e n) f,
    tensorFrame (L.pow (n+1)).sheaf M.sheaf U.1 (modulePowFrame U.1 e (n+1)) f, ?_⟩
  simp only [mixedCartierPowerMultiply]
  have hframe := tensorMap_framed (L.pow n).sheaf (L.pow (n+1)).sheaf M.sheaf
    (cartierPowerMultiply L s n) U.1 (modulePowFrame U.1 e n)
    (modulePowFrame U.1 e (n+1)) f
  exact ((zeroIdeal_on_frame L s U e).trans (cartierPowerMultiply_ideal L s n U e).symm).trans
    (congrArg (fun g : O U.1.toScheme ⟶ O U.1.toScheme =>
      Ideal.span {U.1.topIso.hom (endValue g)}) hframe.symm)

theorem regular_mixedCartierPower_restriction_shortExact
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    ∃ hz : mixedCartierPowerMultiply L M s n ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι ((L.pow (n+1)).tensor M) = 0,
      (ShortComplex.mk (mixedCartierPowerMultiply L M s n)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι
          ((L.pow (n+1)).tensor M)) hz).ShortExact := by
  let := mixedCartierPowerMultiply_mono L M s n
  exact PiExponentSeshadri.CartierSequence.exact p ((L.pow n).tensor M) ((L.pow (n+1)).tensor M)
    (mixedCartierPowerMultiply L M s n) (zeroIdeal L s)
    (mixedCartierPower_zeroIdeal_frames L M s n)

theorem regular_mixedCartierPower_euler_difference_same_truncation
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n d : ℕ)
    (hfiniteSource : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow n).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow n).tensor M).sheaf q))
    (hfiniteTarget : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow (n+1)).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow (n+1)).tensor M).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q))
    (hzeroSource : ∀ z : cohomology ((L.pow n).tensor M).sheaf (d+1), z = 0) :
    eulerCharacteristic p d ((L.pow (n+1)).tensor M).sheaf -
        eulerCharacteristic p d ((L.pow n).tensor M).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) d
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) := by
  obtain ⟨hz, hS⟩ := regular_mixedCartierPower_restriction_shortExact p L M s n
  let I := zeroIdeal L s
  let N := ((L.pow (n+1)).tensor M).sheaf
  let R := (Scheme.Modules.pullback I.subschemeι).obj N
  let : Subsingleton (cohomology ((L.pow n).tensor M).sheaf (d+1)) :=
    ⟨fun a b => (hzeroSource a).trans (hzeroSource b).symm⟩
  have hfinitePushforward (q : ℕ) (hq : q ≤ d) :
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj R) q) (baseScalars p)
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj R) q) := by
    let := Module.compHom (cohomology R q) (baseScalars (I.subschemeι ≫ p))
    let := Module.compHom
      (cohomology ((Scheme.Modules.pushforward I.subschemeι).obj R) q) (baseScalars p)
    let := hfiniteRestricted q hq
    let e := PiExponent.ClosedImmersionSerreTransfer.cohomologyLinearEquiv I.subschemeι p R q
    exact FiniteDimensional.of_surjective e.toLinearMap e.surjective
  have hEuler := eulerCharacteristic_add p hS d hfiniteSource hfiniteTarget hfinitePushforward
  change eulerCharacteristic p d N =
    eulerCharacteristic p d ((L.pow n).tensor M).sheaf +
      eulerCharacteristic p d ((Scheme.Modules.pushforward I.subschemeι).obj R) at hEuler
  rw [PiExponent.ClosedImmersionSerreTransfer.euler_pushforward] at hEuler
  exact sub_eq_iff_eq_add.mpr (by simpa only [add_comm] using hEuler)

theorem regular_mixedCartierPower_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n d : ℕ)
    (hfiniteSource : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow n).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow n).tensor M).sheaf q))
    (hfiniteTarget : ∀ q ≤ d,
      letI := Module.compHom (cohomology ((L.pow (n+1)).tensor M).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology ((L.pow (n+1)).tensor M).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) q))
    (hzeroSource : ∀ z : cohomology ((L.pow n).tensor M).sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
        ((L.pow (n+1)).tensor M).sheaf) d, z = 0) :
    eulerCharacteristic p d ((L.pow (n+1)).tensor M).sheaf -
        eulerCharacteristic p d ((L.pow n).tensor M).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj
          ((L.pow (n+1)).tensor M).sheaf) := by
  let := mixedCartierPowerMultiply_mono L M s n
  exact cartier_euler_difference p ((L.pow n).tensor M) ((L.pow (n+1)).tensor M)
    (mixedCartierPowerMultiply L M s n) (zeroIdeal L s)
    (mixedCartierPower_zeroIdeal_frames L M s n) d hfiniteSource hfiniteTarget
    hfiniteRestricted hzeroSource hzeroRestricted

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechLinear
import OAI.NumberTheory.PiExponent.Cohomology.CechZero
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections

namespace OAI

namespace PiExponent.GeometrySupport.CechExtFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite Abelian
open PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
variable {X : Scheme.{0}} {J : Type} (U : J → X.Opens)
variable {K : Type*} [Field K] (ρ : K →+* Γ(X,⊤))

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

def ActualExt (_ρ : K →+* Γ(X,⊤)) (A M : X.Modules) (q : ℕ) : Type 1 := Ext.{1} A M q

instance (A M : X.Modules) (q : ℕ) : AddCommGroup (ActualExt ρ A M q) :=
  inferInstanceAs (AddCommGroup (Ext.{1} A M q))

instance globalModule (A M : X.Modules) (q : ℕ) :
    Module Γ(X,⊤) (ActualExt ρ A M q) :=
  inferInstanceAs (Module Γ(X,⊤) (Ext.{1} A M q))

instance scalarModule (A M : X.Modules) (q : ℕ) : Module K (ActualExt ρ A M q) :=
  Module.compHom _ ρ

def connecting (A : X.Modules) (S : ShortComplex X.Modules) (hS : S.ShortExact) (q : ℕ) :
    ActualExt ρ A S.X₃ q →ₗ[K] ActualExt ρ A S.X₁ (q+1) where
  toFun x := Ext.comp x hS.extClass rfl
  map_add' x y := Ext.add_comp x y hS.extClass rfl
  map_smul' a x := by
    change Ext.comp ((ρ a) • (show Ext.{1} A S.X₃ q from x)) hS.extClass rfl =
      (ρ a) • Ext.comp x hS.extClass rfl
    exact Ext.smul_comp (C := X.Modules) (R := Γ(X, ⊤)) x hS.extClass rfl (ρ a)

lemma connecting_surjective (A : X.Modules) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ) :
    Function.Surjective (connecting ρ A S hS q) := by
  intro x
  exact Ext.covariant_sequence_exact₁ A hS x (Ext.eq_zero_of_injective _) rfl

def LocallyAcyclic (M : X.Modules) : Prop :=
  ∀ (q : ℕ) (t : Fin (q+1) → J) (k : ℕ)
    (x : Ext.{1} (schemeFreeOpen (CechHigher.intersection U t)) M (k+1)), x = 0

lemma locallyAcyclic_quotient (S : ShortComplex X.Modules) (hS : S.ShortExact)
    [Injective S.X₂] (hlocal : LocallyAcyclic U S.X₁) : LocallyAcyclic U S.X₃ := by
  intro q t k y
  obtain ⟨z, hz⟩ := Ext.covariant_sequence_exact₃
    (schemeFreeOpen (CechHigher.intersection U t)) hS y
    (n₁ := k+2) rfl (hlocal q t (k+1) _)
  rw [Ext.eq_zero_of_injective z, Ext.zero_comp] at hz
  exact hz.symm

open CechLinear

def descent (S : ShortComplex X.Modules) [Injective S.X₂] (q : ℕ) :
    cycles U ρ S.X₁ (q+1) →ₗ[K] cycles U ρ S.X₃ q :=
  ((mapLinear U ρ S.g q).comp
    ((primitive U ρ S.X₂ q).comp (mapCycles U ρ S.f (q+1)))).codRestrict
      (cycles U ρ S.X₃ q) (fun a => by
        change differentialLinear U ρ S.X₃ q
          (mapLinear U ρ S.g q (primitive U ρ S.X₂ q (mapCycles U ρ S.f (q + 1) a))) = 0
        refine (mapLinear_differential U ρ S.g q _).symm.trans ?_
        refine (congrArg (mapLinear U ρ S.g (q + 1))
          (primitive_spec U ρ S.X₂ q (mapCycles U ρ S.f (q + 1) a))).trans ?_
        change mapLinear U ρ S.g (q + 1) (mapLinear U ρ S.f (q + 1) a.val) = 0
        rw [← LinearMap.comp_apply, ← mapLinear_comp, S.zero, mapLinear_zero]
        rfl)


lemma descent_lift (S : ShortComplex X.Modules) [Injective S.X₂] (q : ℕ)
    (a : cycles U ρ S.X₁ (q+1)) (b : Cochain U ρ S.X₂ q)
    (c : cycles U ρ S.X₃ q)
    (hdb : differentialLinear U ρ S.X₂ q b = mapLinear U ρ S.f (q+1) a.val)
    (hbg : mapLinear U ρ S.g q b = c.val) :
    ∃ z : cycles U ρ S.X₂ q, descent U ρ S q a - c = mapCycles U ρ S.g q z := by
  let β := primitive U ρ S.X₂ q (mapCycles U ρ S.f (q+1) a)
  have hβ : differentialLinear U ρ S.X₂ q β = mapLinear U ρ S.f (q+1) a.val :=
    primitive_spec U ρ S.X₂ q (mapCycles U ρ S.f (q+1) a)
  let z : cycles U ρ S.X₂ q := ⟨β-b, by
    change differentialLinear U ρ S.X₂ q (β-b) = 0
    rw [map_sub, hβ, hdb, sub_self]⟩
  refine ⟨z, ?_⟩
  apply Subtype.ext
  change mapLinear U ρ S.g q β - c.val = mapLinear U ρ S.g q (β-b)
  rw [map_sub, hbg]

def comparisonStep (A : X.Modules) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ)
    (F : cycles U ρ S.X₃ q →ₗ[K] ActualExt ρ A S.X₃ q) :
    cycles U ρ S.X₁ (q+1) →ₗ[K] ActualExt ρ A S.X₁ (q+1) :=
  (connecting ρ A S hS q).comp (F.comp (descent U ρ S q))

lemma comparisonStep_surjective (V : X.Opens) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ)
    (hlocal : LocallyAcyclic U S.X₁)
    (F : cycles U ρ S.X₃ q →ₗ[K] ActualExt ρ (schemeFreeOpen V) S.X₃ q)
    (hF : Function.Surjective F)
    (hmiddle : ∀ z : cycles U ρ S.X₂ q,
      connecting ρ (schemeFreeOpen V) S hS q (F (mapCycles U ρ S.g q z)) = 0) :
    Function.Surjective (comparisonStep U ρ (schemeFreeOpen V) S hS q F) := by
  intro x
  obtain ⟨y, hy⟩ := connecting_surjective ρ (schemeFreeOpen V) S hS q x
  obtain ⟨c, hc⟩ := hF y
  obtain ⟨b,a,hb,ha,had⟩ := CechHigher.connecting_cocycle X.ringCatSheaf U S hS
    (fun t z => hlocal q t 0 z) c.val c.property
  let a' : cycles U ρ S.X₁ (q+1) := ⟨a,had⟩
  obtain ⟨z,hz⟩ := descent_lift U ρ S q a' b c ha.symm hb
  let H := (connecting ρ (schemeFreeOpen V) S hS q).comp F
  have he : H (descent U ρ S q a') = H c := by
    apply sub_eq_zero.mp
    rw [← H.map_sub, hz]
    exact hmiddle z
  refine ⟨a', ?_⟩
  change H (descent U ρ S q a') = x
  rw [he]
  change connecting ρ (schemeFreeOpen V) S hS q (F c) = x
  rw [hc,hy]

lemma comparisonStep_boundary (A : X.Modules) (S : ShortComplex X.Modules)
    (hS : S.ShortExact) [Injective S.X₂] (q : ℕ)
    (F : cycles U ρ S.X₃ q →ₗ[K] ActualExt ρ A S.X₃ q)
    (hmiddle : ∀ z : cycles U ρ S.X₂ q,
      connecting ρ A S hS q (F (mapCycles U ρ S.g q z)) = 0)
    (b : Cochain U ρ S.X₁ q) :
    comparisonStep U ρ A S hS q F (boundaryToCycles U ρ S.X₁ q b) = 0 := by
  have hdb : differentialLinear U ρ S.X₂ q (mapLinear U ρ S.f q b) =
      mapLinear U ρ S.f (q+1) (boundaryToCycles U ρ S.X₁ q b).val :=
    (mapLinear_differential U ρ S.f q b).symm
  have hbg : mapLinear U ρ S.g q (mapLinear U ρ S.f q b) =
      (0 : cycles U ρ S.X₃ q).val := by
    rw [← LinearMap.comp_apply, ← mapLinear_comp, S.zero, mapLinear_zero]
    rfl
  obtain ⟨z,hz⟩ := descent_lift U ρ S q (boundaryToCycles U ρ S.X₁ q b)
    (mapLinear U ρ S.f q b) 0 hdb hbg
  rw [sub_zero] at hz
  change connecting ρ A S hS q (F (descent U ρ S q (boundaryToCycles U ρ S.X₁ q b))) = 0
  rw [hz]
  exact hmiddle z

def mkZeroLinear (A M : X.Modules) :
    letI : Module Γ(X,⊤) (A ⟶ M) := sheafHomModule X A M
    letI := Module.compHom (A ⟶ M) ρ
    (A ⟶ M) →ₗ[K] ActualExt ρ A M 0 := by
  letI : Module Γ(X,⊤) (A ⟶ M) := sheafHomModule X A M
  letI := Module.compHom (A ⟶ M) ρ
  refine {
    toFun := Ext.mk₀
    map_add' := Ext.mk₀_add
    map_smul' := ?_ }
  intro r f
  change Ext.mk₀ ((ρ r) • f) = (ρ r) • (show Ext.{1} A M 0 from Ext.mk₀ f)
  exact Ext.mk₀_smul (C := X.Modules) (R := Γ(X,⊤)) (X := A) (Y := M) (ρ r) f

@[simp] theorem mkZeroLinear_apply (A M : X.Modules) (f : A ⟶ M) :
    mkZeroLinear ρ A M f = Ext.mk₀ f := rfl

def zeroComparison (M : X.Modules) (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) :
    cycles U ρ M 0 →ₗ[K] ActualExt ρ (schemeFreeOpen V) M 0 := by
  letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
  letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
  exact (mkZeroLinear ρ (schemeFreeOpen V) M).comp
    (CechZero.sectionsEquiv U ρ M V hUV hcover).symm.toLinearMap

lemma zeroComparison_surjective (M : X.Modules) (V : X.Opens)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i) :
    Function.Surjective (zeroComparison U ρ M V hUV hcover) := by
  intro x
  obtain ⟨f,hf⟩ := (Ext.mk₀_bijective (schemeFreeOpen V) M).surjective x
  refine ⟨CechZero.sectionsEquiv U ρ M V hUV hcover f, ?_⟩
  change Ext.mk₀ ((CechZero.sectionsEquiv U ρ M V hUV hcover).symm
    (CechZero.sectionsEquiv U ρ M V hUV hcover f)) = x
  rw [LinearEquiv.symm_apply_apply,hf]

lemma zeroComparison_middle (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (z : cycles U ρ S.X₂ 0) :
    connecting ρ (schemeFreeOpen V) S hS 0
      (zeroComparison U ρ S.X₃ V hUV hcover (mapCycles U ρ S.g 0 z)) = 0 := by
  change Ext.comp (Ext.mk₀ ((CechZero.sectionsEquiv U ρ S.X₃ V hUV hcover).symm
    (mapCycles U ρ S.g 0 z))) hS.extClass rfl = 0
  rw [CechZero.sectionsEquiv_symm_mapCycles, ← Ext.mk₀_comp_mk₀,
    Ext.comp_assoc_of_second_deg_zero, hS.comp_extClass, Ext.comp_zero]

theorem exists_comparison (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (n : ℕ) (M : X.Modules)
    (hlocal : LocallyAcyclic U M) :
    ∃ F : cycles U ρ M (n+1) →ₗ[K] ActualExt ρ (schemeFreeOpen V) M (n+1),
      Function.Surjective F ∧ ∀ b : Cochain U ρ M n, F (boundaryToCycles U ρ M n b) = 0 := by
  let : EnoughInjectives X.Modules := PiExponentSeshadri.ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  induction n generalizing M with
  | zero =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let F := zeroComparison U ρ S.X₃ V hUV hcover
    have hmid := zeroComparison_middle U ρ V hUV hcover S hS
    exact ⟨comparisonStep U ρ (schemeFreeOpen V) S hS 0 F,
      comparisonStep_surjective U ρ V S hS 0 hlocal F
        (zeroComparison_surjective U ρ S.X₃ V hUV hcover) hmid,
      comparisonStep_boundary U ρ (schemeFreeOpen V) S hS 0 F hmid⟩
  | succ n ih =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    obtain ⟨F,hF,hFb⟩ := ih S.X₃ (locallyAcyclic_quotient U S hS hlocal)
    have hmid (z : cycles U ρ S.X₂ (n+1)) :
        connecting ρ (schemeFreeOpen V) S hS (n+1)
          (F (mapCycles U ρ S.g (n+1) z)) = 0 := by
      obtain ⟨b,rfl⟩ := boundaryToCycles_surjective U ρ S.X₂ n z
      rw [mapCycles_boundary,hFb,map_zero]
    exact ⟨comparisonStep U ρ (schemeFreeOpen V) S hS (n+1) F,
      comparisonStep_surjective U ρ V S hS (n+1) hlocal F hF hmid,
      comparisonStep_boundary U ρ (schemeFreeOpen V) S hS (n+1) F hmid⟩

def sourceIso {A B : X.Modules} (e : A ≅ B) (M : X.Modules) (q : ℕ) :
    ActualExt ρ A M q ≃ₗ[K] ActualExt ρ B M q where
  toFun x := (Ext.mk₀ e.inv).comp x (zero_add q)
  invFun x := (Ext.mk₀ e.hom).comp x (zero_add q)
  left_inv x := by
    change (Ext.mk₀ e.hom).comp ((Ext.mk₀ e.inv).comp (show Ext.{1} A M q from x) (zero_add q)) (zero_add q) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp]
  right_inv x := by
    change (Ext.mk₀ e.inv).comp ((Ext.mk₀ e.hom).comp (show Ext.{1} B M q from x) (zero_add q)) (zero_add q) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp]
  map_add' x y := Ext.comp_add _ x y _
  map_smul' a x := by
    change (Ext.mk₀ e.inv).comp ((ρ a) • (show Ext.{1} A M q from x)) _ =
      (ρ a) • (Ext.mk₀ e.inv).comp x _
    exact Ext.comp_smul (C := X.Modules) (R := Γ(X, ⊤)) (Ext.mk₀ e.inv) x (zero_add q) (ρ a)

theorem affine_exists_comparison [IsNoetherian X] (hcover : ⊤ ≤ ⨆ i, U i)
    (M : X.Modules) [M.IsQuasicoherent]
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → J), IsAffineOpen (CechHigher.intersection U t))
    (n : ℕ) :
    ∃ F : cycles U ρ M (n+1) →ₗ[K] ActualExt ρ (structureSheaf X) M (n+1),
      Function.Surjective F ∧ ∀ b : Cochain U ρ M n, F (boundaryToCycles U ρ M n b) = 0 := by
  obtain ⟨F,hF,hFb⟩ := exists_comparison U ρ ⊤ (fun _ => le_top) hcover n M
    (fun q t k y => PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero
      (CechHigher.intersection U t) (haffine q t) M k y)
  let e := sourceIso (X := X) ρ (A := schemeFreeOpen ⊤) (B := structureSheaf X)
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf) M (n+1)
  refine ⟨e.toLinearMap.comp F, e.surjective.comp hF, ?_⟩
  intro b
  change e (F (boundaryToCycles U ρ M n b)) = 0
  rw [hFb,map_zero]

end
end PiExponent.GeometrySupport.CechExtFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechOneConverse

namespace OAI

namespace PiExponent.GeometrySupport.CechH1Transfer
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher

universe u
variable {X Y : Scheme.{u}} {J : Type u}

private abbrev schemeFreeOpen (Z : Scheme.{u}) (U : Z.Opens) : Z.Modules :=
  freeOpen Z.ringCatSheaf U

private abbrev schemeUnit (Z : Scheme.{u}) : Z.Modules :=
  SheafOfModules.unit Z.ringCatSheaf

@[instance_reducible] private def freeOpenHomAddCommGroup
    (Z : Scheme.{u}) (U : Z.Opens) (M : Z.Modules) :
    AddCommGroup (freeOpen Z.ringCatSheaf U ⟶ M) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen Z U ⟶ M))

@[instance_reducible] private def higherCochainAddCommGroup
    (Z : Scheme.{u}) (U : J → Z.Opens) (M : Z.Modules) (q : ℕ) :
    AddCommGroup (CechHigher.Cochain Z.ringCatSheaf U M q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen Z (intersection U t) ⟶ M))

attribute [local instance] freeOpenHomAddCommGroup higherCochainAddCommGroup
  PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

structure SectionComparison (U : J → X.Opens) (V : J → Y.Opens)
    (M : X.Modules) (N : Y.Modules) where
  vertex : ∀ t : Fin 1 → J,
    (schemeFreeOpen X (intersection U t) ⟶ M) ≃+
      (schemeFreeOpen Y (intersection V t) ⟶ N)
  pair : ∀ t : Fin 2 → J,
    (schemeFreeOpen X (intersection U t) ⟶ M) →+
      (schemeFreeOpen Y (intersection V t) ⟶ N)
  triple : ∀ t : Fin 3 → J,
    (schemeFreeOpen X (intersection U t) ⟶ M) →+
      (schemeFreeOpen Y (intersection V t) ⟶ N)
  pair_injective : ∀ t, Function.Injective (pair t)
  pair_restrict : ∀ (t : Fin 2 → J) (k : Fin 2) b,
    pair t (restrictHom X.ringCatSheaf (faceLE U t k) b) =
      restrictHom Y.ringCatSheaf (faceLE V t k) (vertex (t ∘ k.succAbove) b)
  triple_restrict : ∀ (t : Fin 3 → J) (k : Fin 3) b,
    triple t (restrictHom X.ringCatSheaf (faceLE U t k) b) =
      restrictHom Y.ringCatSheaf (faceLE V t k) (pair (t ∘ k.succAbove) b)

namespace SectionComparison
variable {U : J → X.Opens} {V : J → Y.Opens} {M : X.Modules} {N : Y.Modules}
    (P : SectionComparison U V M N)

def cochainZero : CechHigher.Cochain X.ringCatSheaf U M 0 ≃+
    CechHigher.Cochain Y.ringCatSheaf V N 0 where
  toFun b t := P.vertex t (b t)
  invFun b t := (P.vertex t).symm (b t)
  left_inv b := by funext t; exact (P.vertex t).symm_apply_apply _
  right_inv b := by funext t; exact (P.vertex t).apply_symm_apply _
  map_add' b c := by funext t; exact map_add (P.vertex t) _ _

def cochainOne : CechHigher.Cochain X.ringCatSheaf U M 1 →+
    CechHigher.Cochain Y.ringCatSheaf V N 1 where
  toFun b t := P.pair t (b t)
  map_zero' := by funext t; exact map_zero (P.pair t)
  map_add' b c := by funext t; exact map_add (P.pair t) _ _

def cochainTwo : CechHigher.Cochain X.ringCatSheaf U M 2 →+
    CechHigher.Cochain Y.ringCatSheaf V N 2 where
  toFun b t := P.triple t (b t)
  map_zero' := by funext t; exact map_zero (P.triple t)
  map_add' b c := by funext t; exact map_add (P.triple t) _ _

theorem cochainOne_injective : Function.Injective P.cochainOne := by
  intro a b h
  funext t
  exact P.pair_injective t (congrFun h t)

theorem map_differential_zero (b : CechHigher.Cochain X.ringCatSheaf U M 0) :
    P.cochainOne (differential X.ringCatSheaf U M b) =
      differential Y.ringCatSheaf V N (P.cochainZero b) := by
  funext t
  change P.pair t (∑ k : Fin 2, (-1 : ℤ) ^ k.val •
    restrictHom X.ringCatSheaf (faceLE U t k) (b (t ∘ k.succAbove))) = _
  erw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [map_zsmul, P.pair_restrict]
  rfl

theorem map_differential_one (b : CechHigher.Cochain X.ringCatSheaf U M 1) :
    P.cochainTwo (differential X.ringCatSheaf U M b) =
      differential Y.ringCatSheaf V N (P.cochainOne b) := by
  funext t
  change P.triple t (∑ k : Fin 3, (-1 : ℤ) ^ k.val •
    restrictHom X.ringCatSheaf (faceLE U t k) (b (t ∘ k.succAbove))) = _
  erw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [map_zsmul, P.triple_restrict]
  rfl

include P

theorem hasPrimitives (h : CechHigher.HasPrimitives Y.ringCatSheaf V N 0) :
    CechHigher.HasPrimitives X.ringCatSheaf U M 0 := by
  intro c hc
  have hclosed : differential Y.ringCatSheaf V N (P.cochainOne c) = 0 := by
    rw [← P.map_differential_one, hc]
    exact P.cochainTwo.map_zero
  obtain ⟨b, hb⟩ := h (P.cochainOne c) hclosed
  refine ⟨P.cochainZero.symm b, ?_⟩
  apply P.cochainOne_injective
  rw [P.map_differential_zero, AddEquiv.apply_symm_apply, hb]

theorem cohomology_one_zero [IsNoetherian X] [M.IsQuasicoherent]
    (hU : ∀ i, IsAffineOpen (U i)) (hcoverU : (⨆ i, U i) = ⊤)
    (hcoverV : (⨆ i, V i) = ⊤)
    (hN : ∀ z : Ext.{u+1} (C := Y.Modules) (schemeUnit Y) N 1, z = 0)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M 1) : x = 0 := by
  have hprimitive := P.hasPrimitives
    (CechOneConverse.hasPrimitives_of_cohomology_one_zero V N hcoverV hN)
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X ⊤) M 1, z = 0 := by
    apply CechHigher.ext_one_eq_zero X.ringCatSheaf U M ⊤ (fun _ => le_top)
      (by rw [hcoverU]) _ hprimitive
    intro t z
    have he : intersection U t = U (t 0) := by
      apply le_antisymm (iInf_le _ 0)
      apply le_iInf
      intro i
      exact le_of_eq (congrArg (fun j => U (t j)) (Subsingleton.elim 0 i))
    have ha : IsAffineOpen (intersection U t) := he.symm ▸ hU (t 0)
    exact PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero
      (intersection U t) ha M 0 z
  let e : schemeFreeOpen X ⊤ ≅ schemeUnit X :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf
  have h := congrArg (fun z => (Ext.mk₀ e.inv).comp z (zero_add 1))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add 1)))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

end SectionComparison
end
end PiExponent.GeometrySupport.CechH1Transfer

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechOne
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher

namespace OAI

namespace PiExponent.GeometrySupport.CechHigher

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite TopologicalSpace Abelian
open PiExponentSeshadri.ModuleFlasque
open CechOne
open scoped BigOperators

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

def intersection {n : ℕ} (t : Fin n → J) : Opens X := ⨅ i, U (t i)

theorem intersectionLE {m n : ℕ} (t : Fin n → J) (f : Fin m → Fin n) :
    intersection U t ≤ intersection U (t ∘ f) :=
  le_iInf fun i => iInf_le (fun j => U (t j)) (f i)

theorem faceLE {q : ℕ} (t : Fin (q + 2) → J) (k : Fin (q + 2)) :
    intersection U t ≤ intersection U (t ∘ k.succAbove) :=
  intersectionLE U t k.succAbove

abbrev Cochain (q : ℕ) :=
  ∀ t : Fin (q + 1) → J, freeOpen R (intersection U t) ⟶ M

def differential {q : ℕ} (c : Cochain R U M q) : Cochain R U M (q + 1) :=
  fun t => ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
    restrictHom R (faceLE U t k) (c (t ∘ k.succAbove))

def HasPrimitives (q : ℕ) : Prop :=
  ∀ c : Cochain R U M (q + 1), differential R U M c = 0 →
    ∃ b : Cochain R U M q, differential R U M b = c

@[simp] theorem restrictHom_refl {W : Opens X} (f : freeOpen R W ⟶ M) :
    restrictHom R le_rfl f = f := by
  change (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (𝟙 W) ≫ f = f
  rw [CategoryTheory.Functor.map_id]
  exact Category.id_comp f

@[simp] theorem restrictHom_sum {W V : Opens X} (h : W ≤ V)
    {T : Type*} (s : Finset T) (f : T → (freeOpen R V ⟶ M)) :
    restrictHom R h (∑ i ∈ s, f i) = ∑ i ∈ s, restrictHom R h (f i) := by
  simp only [restrictHom, Preadditive.comp_sum]

@[simp] theorem restrictHom_zsmul {W V : Opens X} (h : W ≤ V)
    (z : ℤ) (f : freeOpen R V ⟶ M) :
    restrictHom R h (z • f) = z • restrictHom R h f := by
  simp only [restrictHom, Preadditive.comp_zsmul]

def evaluate {L : Type*} (W : Opens X) (f : L → J)
    (hf : ∀ l, W ≤ U (f l)) {q : ℕ} (c : Cochain R U M q) :
    ProjectiveMonomialCechHigher.Cochain L (freeOpen R W ⟶ M) q :=
  fun t => restrictHom R (le_iInf fun i => hf (t i)) (c (f ∘ t))

theorem evaluate_differential {L : Type*} (W : Opens X) (f : L → J)
    (hf : ∀ l, W ≤ U (f l)) {q : ℕ} (c : Cochain R U M q) :
    evaluate R U M W f hf (differential R U M c) =
      ProjectiveMonomialCechHigher.differential (evaluate R U M W f hf c) := by
  funext t
  simp only [evaluate, differential, ProjectiveMonomialCechHigher.differential]
  erw [restrictHom_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [restrictHom_zsmul, restrictHom_restrictHom]
  rfl

theorem differential_squared {q : ℕ} (c : Cochain R U M q) :
    differential R U M (differential R U M c) = 0 := by
  funext t
  let W := intersection U t
  have hf : ∀ i, W ≤ U (t i) := fun i => iInf_le (fun j => U (t j)) i
  have h := congrFun (ProjectiveMonomialCechHigher.differential_squared
    (evaluate R U M W t hf c)) id
  rw [← evaluate_differential, ← evaluate_differential] at h
  change restrictHom R le_rfl (differential R U M (differential R U M c) t) = 0 at h
  simpa only [restrictHom_refl, Pi.zero_apply] using h

def map {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ}
    (c : Cochain R U M q) : Cochain R U N q := fun t => c t ≫ g

theorem map_differential {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ}
    (c : Cochain R U M q) :
    map R U M g (differential R U M c) = differential R U N (map R U M g c) := by
  funext t
  simp only [map, differential, Preadditive.sum_comp, Preadditive.zsmul_comp,
    restrictHom_comp]

@[simp] theorem differential_zero {q : ℕ} :
    differential R U M (0 : Cochain R U M q) = 0 := by
  funext t
  simp only [differential, Pi.zero_apply, restrictHom, comp_zero, smul_zero,
    Finset.sum_const_zero]

theorem differential_sub {q : ℕ} (c e : Cochain R U M q) :
    differential R U M (c - e) = differential R U M c - differential R U M e := by
  funext t
  simp only [differential, Pi.sub_apply, restrictHom_sub, smul_sub, Finset.sum_sub_distrib]

@[simp] theorem map_zero {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ} :
    map R U M g (0 : Cochain R U M q) = 0 := by
  funext t
  exact zero_comp

theorem map_sub {N : SheafOfModules.{u} R} (g : M ⟶ N) {q : ℕ}
    (c e : Cochain R U M q) :
    map R U M g (c - e) = map R U M g c - map R U M g e := by
  funext t
  exact Preadditive.sub_comp _ _ _

theorem map_injective {N : SheafOfModules.{u} R} (g : M ⟶ N) [Mono g] {q : ℕ} :
    Function.Injective (map R U M g (q := q)) := by
  intro c e h
  funext t
  exact (cancel_mono g).mp (congrFun h t)

theorem lift_cochain (S : ShortComplex (SheafOfModules.{u} R)) (hS : S.ShortExact)
    (q : ℕ)
    (hzero : ∀ (t : Fin (q + 1) → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (c : Cochain R U S.X₃ q) :
    ∃ b : Cochain R U S.X₂ q, map R U S.X₂ S.g b = c := by
  classical
  choose b hb using fun t =>
    lift_of_ext_one_zero R S hS (intersection U t) (hzero t) (c t)
  exact ⟨b, funext hb⟩

theorem lift_kernel_cochain (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) {q : ℕ} (c : Cochain R U S.X₂ q)
    (hc : map R U S.X₂ S.g c = 0) :
    ∃ b : Cochain R U S.X₁ q, map R U S.X₁ S.f b = c := by
  let : Mono S.f := hS.mono_f
  have hz (t : Fin (q + 1) → J) : c t ≫ S.g = 0 := congrFun hc t
  exact ⟨fun t => hS.exact.lift (c t) (hz t),
    funext (fun t => hS.exact.lift_f (c t) (hz t))⟩

theorem connecting_cocycle (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) {q : ℕ}
    (hzero : ∀ (t : Fin (q + 1) → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (c : Cochain R U S.X₃ q) (hc : differential R U S.X₃ c = 0) :
    ∃ (b : Cochain R U S.X₂ q) (a : Cochain R U S.X₁ (q + 1)),
      map R U S.X₂ S.g b = c ∧
      map R U S.X₁ S.f a = differential R U S.X₂ b ∧
      differential R U S.X₁ a = 0 := by
  let : Mono S.f := hS.mono_f
  obtain ⟨b, hb⟩ := lift_cochain R U S hS q hzero c
  have hdb : map R U S.X₂ S.g (differential R U S.X₂ b) = 0 := by
    rw [map_differential, hb, hc]
  obtain ⟨a, ha⟩ := lift_kernel_cochain R U S hS _ hdb
  refine ⟨b, a, hb, ha, ?_⟩
  apply map_injective R U S.X₁ S.f
  rw [map_differential, ha, differential_squared, map_zero]

theorem primitives_of_shortExact (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) (q : ℕ)
    (hzero : ∀ (t : Fin (q + 2) → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (hkernel : HasPrimitives R U S.X₁ (q + 1))
    (hmiddle : HasPrimitives R U S.X₂ q) : HasPrimitives R U S.X₃ q := by
  intro c hc
  obtain ⟨b, a, hb, ha, hclosed⟩ := connecting_cocycle R U S hS hzero c hc
  obtain ⟨e, he⟩ := hkernel a hclosed
  have hcorrected : differential R U S.X₂ (b - map R U S.X₁ S.f e) = 0 := by
    rw [differential_sub, ← map_differential, he, ha, sub_self]
  obtain ⟨v, hv⟩ := hmiddle _ hcorrected
  refine ⟨map R U S.X₂ S.g v, ?_⟩
  rw [← map_differential, hv, map_sub, hb]
  have hz : map R U S.X₂ S.g (map R U S.X₁ S.f e) = 0 := by
    funext t
    change (e t ≫ S.f) ≫ S.g = 0
    rw [Category.assoc, S.zero, comp_zero]
  rw [hz, sub_zero]

theorem insertLE (p : J) (hp : ∀ i, U i ≤ U p) {q : ℕ} (t : Fin (q + 1) → J) :
    intersection U t ≤ intersection U (Fin.cons p t) := by
  apply le_iInf
  intro i
  cases i using Fin.cases with
  | zero => exact (iInf_le (fun j => U (t j)) 0).trans (hp (t 0))
  | succ i => exact iInf_le (fun j => U (t j)) i

def contraction (p : J) (hp : ∀ i, U i ≤ U p) {q : ℕ}
    (c : Cochain R U M (q + 1)) : Cochain R U M q :=
  fun t => restrictHom R (insertLE U p hp t) (c (Fin.cons p t))

theorem restrict_cochain_congr {q : ℕ} (c : Cochain R U M q)
    {t t' : Fin (q + 1) → J} (ht : t = t') {W : Opens X}
    (h : W ≤ intersection U t) (h' : W ≤ intersection U t') :
    restrictHom R h (c t) = restrictHom R h' (c t') := by
  subst t'
  rfl

theorem contraction_differential (p : J) (hp : ∀ i, U i ≤ U p) {q : ℕ}
    (c : Cochain R U M (q + 1)) :
    contraction R U M p hp (differential R U M c) =
      c - differential R U M (contraction R U M p hp c) := by
  funext t
  simp only [contraction, differential, Pi.sub_apply]
  rw [Fin.sum_univ_succ]
  erw [restrictHom_add, restrictHom_sum]
  simp only [Fin.val_zero, pow_zero, one_zsmul, Fin.val_succ, Fin.succAbove_zero]
  erw [restrictHom_restrictHom, restrictHom_refl]
  rw [sub_eq_add_neg, ← Finset.sum_neg_distrib]
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  erw [restrictHom_zsmul, restrictHom_restrictHom]
  rw [pow_succ, mul_neg_one, neg_zsmul]
  exact congrArg (fun f : freeOpen R (intersection U t) ⟶ M => -((-1 : ℤ) ^ k.val • f))
    ((restrict_cochain_congr R U M c (Fin.cons_comp_succ_succAbove p t k)
      ((insertLE U p hp t).trans (faceLE U (Fin.cons p t) k.succ))
      ((faceLE U t k).trans (insertLE U p hp (t ∘ k.succAbove)))).trans
        (restrictHom_restrictHom R (faceLE U t k) (insertLE U p hp (t ∘ k.succAbove))
          (c (Fin.cons p (t ∘ k.succAbove)))).symm)

theorem hasPrimitives_of_containing_member (p : J) (hp : ∀ i, U i ≤ U p)
    (q : ℕ) : HasPrimitives R U M q := by
  intro c hc
  refine ⟨contraction R U M p hp c, ?_⟩
  have h := contraction_differential R U M p hp c
  rw [hc] at h
  have hz : contraction R U M p hp (0 : Cochain R U M (q + 2)) = 0 := by
    funext t
    exact comp_zero
  rw [hz] at h
  exact (sub_eq_zero.mp h.symm).symm

theorem hasPrimitives_on_chart (p : J) (q : ℕ) :
    HasPrimitives R (fun i => U i ⊓ U p) M q := by
  apply hasPrimitives_of_containing_member R (fun i => U i ⊓ U p) M p
  intro i
  exact le_inf inf_le_right inf_le_right

def sectionZero (c : Cochain R U M 0) (i : J) : freeOpen R (U i) ⟶ M :=
  restrictHom R (le_iInf fun _ => le_rfl) (c (fun _ => i))

private theorem scalar_differential_zero_degree {B I : Type*} [AddCommGroup B]
    (c : ProjectiveMonomialCechHigher.Cochain I B 0) (i j : I) :
    ProjectiveMonomialCechHigher.differential c (Fin.cons i (fun _ => j)) =
      c (fun _ => j) - c (fun _ => i) := by
  have hsingleton (f : Fin 1 → I) : f = fun _ => f 0 := by
    funext k
    exact congrArg f (Subsingleton.elim k 0)
  simp only [ProjectiveMonomialCechHigher.differential]
  simp only [hsingleton, Function.comp_apply]
  simp [Fin.succAbove, sub_eq_add_neg]

theorem sectionZero_compatible (c : Cochain R U M 0)
    (hc : differential R U M c = 0) (i j : J) :
    restrictHom R inf_le_left (sectionZero R U M c i) =
      restrictHom R inf_le_right (sectionZero R U M c j) := by
  let W := U i ⊓ U j
  let f : Fin 2 → J := Fin.cons i (fun _ => j)
  have hf : ∀ l, W ≤ U (f l) := by
    intro l
    cases l using Fin.cases with
    | zero => exact inf_le_left
    | succ l => exact inf_le_right
  have h := evaluate_differential R U M W f hf c
  rw [hc] at h
  have h' := congrFun h (Fin.cons 0 (fun _ => 1))
  have hz : evaluate R U M W f hf (0 : Cochain R U M 1)
      (Fin.cons 0 (fun _ => 1)) = 0 := comp_zero
  rw [hz, scalar_differential_zero_degree] at h'
  have he := (sub_eq_zero.mp h'.symm).symm
  have h0 : f ∘ (fun _ : Fin 1 => (0 : Fin 2)) = (fun _ => i) := by
    funext k
    rfl
  have h1 : f ∘ (fun _ : Fin 1 => (1 : Fin 2)) = (fun _ => j) := by
    funext k
    rfl
  calc
    restrictHom R inf_le_left (sectionZero R U M c i) =
        evaluate R U M W f hf c (fun _ => 0) := by
      simp only [sectionZero, evaluate]
      erw [restrictHom_restrictHom]
      exact (restrict_cochain_congr R U M c h0 _ _).symm
    _ = evaluate R U M W f hf c (fun _ => 1) := he
    _ = restrictHom R inf_le_right (sectionZero R U M c j) := by
      simp only [sectionZero, evaluate]
      erw [restrictHom_restrictHom]
      exact restrict_cochain_congr R U M c h1 _ _

theorem glue_zero_cocycle (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (c : Cochain R U M 0)
    (hc : differential R U M c = 0) :
    ∃ g : freeOpen R V ⟶ M,
      ∀ i, restrictHom R (hUV i) g = sectionZero R U M c i := by
  exact hom_glue R U V hUV hcover M (sectionZero R U M c)
    (sectionZero_compatible R U M c hc)

def augmentation (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (f : freeOpen R V ⟶ M) : Cochain R U M 0 :=
  fun t => restrictHom R ((iInf_le (fun j => U (t j)) 0).trans (hUV (t 0))) f

@[simp] theorem augmentation_closed (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (f : freeOpen R V ⟶ M) : differential R U M (augmentation R U M V hUV f) = 0 := by
  funext t
  simp only [differential, augmentation, Pi.zero_apply]
  calc
    _ = ∑ k : Fin 2, (-1 : ℤ) ^ k.val •
        restrictHom R ((iInf_le (fun j => U (t j)) 0).trans (hUV (t 0))) f := by
      apply Finset.sum_congr rfl
      intro k _
      exact congrArg (fun g : freeOpen R (intersection U t) ⟶ M => (-1 : ℤ) ^ k.val • g)
        (restrictHom_restrictHom R _ _ f)
    _ = 0 := by rw [Fin.sum_univ_two]; simp

@[simp] theorem sectionZero_augmentation (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (f : freeOpen R V ⟶ M) (i : J) :
    sectionZero R U M (augmentation R U M V hUV f) i = restrictHom R (hUV i) f := by
  simp only [sectionZero, augmentation]
  exact restrictHom_restrictHom R _ _ f

theorem shortExact_global_lift (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i)
    (S : ShortComplex (SheafOfModules.{u} R)) (hS : S.ShortExact)
    (hzero : ∀ (t : Fin 1 → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) S.X₁ 1), x = 0)
    (hprimitive : HasPrimitives R U S.X₁ 0) (f : freeOpen R V ⟶ S.X₃) :
    ∃ g : freeOpen R V ⟶ S.X₂, g ≫ S.g = f := by
  let c := augmentation R U S.X₃ V hUV f
  obtain ⟨b, a, hb, ha, hclosed⟩ := connecting_cocycle R U S hS hzero c
    (augmentation_closed R U S.X₃ V hUV f)
  obtain ⟨e, he⟩ := hprimitive a hclosed
  have hcorrected : differential R U S.X₂ (b - map R U S.X₁ S.f e) = 0 := by
    rw [differential_sub, ← map_differential, he, ha, sub_self]
  obtain ⟨g, hg⟩ := glue_zero_cocycle R U S.X₂ V hUV hcover _ hcorrected
  refine ⟨g, ?_⟩
  apply hom_ext R U V hUV hcover S.X₃
  intro i
  rw [restrictHom_comp, hg i]
  change (restrictHom R _ (b (fun _ => i) - e (fun _ => i) ≫ S.f)) ≫ S.g = _
  erw [restrictHom_sub, Preadditive.sub_comp, ← restrictHom_comp,
    ← restrictHom_comp, Category.assoc, S.zero, comp_zero]
  simp only [restrictHom, comp_zero, sub_zero]
  have hi := congrFun hb (fun _ => i)
  change b (fun _ => i) ≫ S.g = c (fun _ => i) at hi
  rw [hi]
  exact sectionZero_augmentation R U S.X₃ V hUV f i

theorem ext_one_eq_zero (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i)
    (hzero : ∀ (t : Fin 1 → J)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) M 1), x = 0)
    (hprimitive : HasPrimitives R U M 0)
    (x : Ext.{u+1} (freeOpen R V) M 1) : x = 0 := by
  let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
  have hS : S.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
  obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (freeOpen R V) hS x
    (Ext.eq_zero_of_injective _) rfl
  obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
  obtain ⟨g, rfl⟩ := shortExact_global_lift R U V hUV hcover S hS hzero hprimitive f
  rw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
    hS.comp_extClass, Ext.comp_zero] at hy
  exact hy.symm

theorem ext_succ_eq_zero_of_injective_cech
    (V : Opens X) (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (hinjective : ∀ (I : SheafOfModules.{u} R) [Injective I] (q : ℕ),
      HasPrimitives R U I q)
    (n : ℕ)
    (hlocal : ∀ (q : ℕ) (t : Fin (q + 1) → J) (k : ℕ)
      (x : Ext.{u+1} (freeOpen R (intersection U t)) M (k + 1)), x = 0)
    (hprimitive : HasPrimitives R U M n)
    (x : Ext.{u+1} (freeOpen R V) M (n + 1)) : x = 0 := by
  induction n generalizing M with
  | zero =>
      exact ext_one_eq_zero R U M V hUV hcover (fun t x => hlocal 0 t 0 x) hprimitive x
  | succ n ih =>
      let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
      have hS : S.ShortExact :=
        { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
      have hlocal' : ∀ (q : ℕ) (t : Fin (q + 1) → J) (k : ℕ)
          (y : Ext.{u+1} (freeOpen R (intersection U t)) S.X₃ (k + 1)), y = 0 := by
        intro q t k y
        obtain ⟨z, hz⟩ := Ext.covariant_sequence_exact₃
          (freeOpen R (intersection U t)) hS y (n₁ := k + 2) rfl (hlocal q t (k + 1) _)
        rw [Ext.eq_zero_of_injective z, Ext.zero_comp] at hz
        exact hz.symm
      have hprimitive' : HasPrimitives R U S.X₃ n :=
        primitives_of_shortExact R U S hS n
          (fun t y => hlocal (n + 1) t 0 y) hprimitive (hinjective S.X₂ n)
      obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (freeOpen R V) hS x
        (Ext.eq_zero_of_injective _) (n₀ := n + 1) rfl
      rw [ih S.X₃ hlocal' hprimitive' y, Ext.zero_comp] at hy
      exact hy.symm

private abbrev schemeFreeOpen (Y : Scheme.{u}) (V : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf V

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

theorem affine_ext_succ_eq_zero_of_injective_cech
    (Y : Scheme.{u}) [IsNoetherian Y] (A : Y.Modules) [A.IsQuasicoherent]
    (W : J → Y.Opens) (V : Y.Opens) (hWV : ∀ i, W i ≤ V)
    (hcover : V ≤ ⨆ i, W i)
    (haffine : ∀ (q : ℕ) (t : Fin (q + 1) → J), IsAffineOpen (intersection W t))
    (hinjective : ∀ (I : Y.Modules) [Injective I] (q : ℕ),
      HasPrimitives Y.ringCatSheaf W I q)
    (n : ℕ) (hprimitive : HasPrimitives Y.ringCatSheaf W A n)
    (x : Ext.{u+1} (C := Y.Modules) (schemeFreeOpen Y V) A (n + 1)) : x = 0 := by
  exact ext_succ_eq_zero_of_injective_cech Y.ringCatSheaf W A V hWV hcover
    hinjective n (fun q t k y =>
      PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero
        (intersection W t) (haffine q t) A k y) hprimitive x

end
end PiExponent.GeometrySupport.CechHigher

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections

namespace OAI

namespace PiExponent.GeometrySupport.CechLinear

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
open scoped BigOperators AlgebraicGeometry

universe v
variable {X : Scheme.{0}} {J : Type} (U : J → X.Opens)
  {K : Type v} [Field K]

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

@[instance_reducible] private def freeOpenHomAddCommGroup (V : X.Opens) (M : X.Modules) :
    AddCommGroup (freeOpen X.ringCatSheaf V ⟶ M) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen V ⟶ M))

@[instance_reducible] private def higherCochainAddCommGroup (M : X.Modules) (q : ℕ) :
    AddCommGroup (CechHigher.Cochain X.ringCatSheaf U M q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen (CechHigher.intersection U t) ⟶ M))

attribute [local instance] freeOpenHomAddCommGroup higherCochainAddCommGroup

@[instance_reducible] private def freeOpenHomModule (V : X.Opens) (M : X.Modules) :
    Module Γ(X, ⊤) (freeOpen X.ringCatSheaf V ⟶ M) :=
  sheafHomModule X (schemeFreeOpen V) M

attribute [local instance] freeOpenHomModule

def Cochain (_ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) : Type :=
  CechHigher.Cochain X.ringCatSheaf U M q

instance cochainAddCommGroup (ρ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) :
    AddCommGroup (Cochain U ρ M q) :=
  inferInstanceAs (AddCommGroup (CechHigher.Cochain X.ringCatSheaf U M q))

instance cochainGlobalModule (ρ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) :
    Module Γ(X, ⊤) (Cochain U ρ M q) :=
  letI (t : Fin (q + 1) → J) :
      Module Γ(X, ⊤) (freeOpen X.ringCatSheaf (CechHigher.intersection U t) ⟶ M) :=
    sheafHomModule X _ M
  inferInstanceAs (Module Γ(X, ⊤) (CechHigher.Cochain X.ringCatSheaf U M q))

instance cochainModule (ρ : K →+* Γ(X, ⊤)) (M : X.Modules) (q : ℕ) :
    Module K (Cochain U ρ M q) :=
  Module.compHom _ ρ

variable (ρ : K →+* Γ(X, ⊤)) (M : X.Modules)

def differentialLinear (q : ℕ) : Cochain U ρ M q →ₗ[K] Cochain U ρ M (q + 1) where
  toFun := CechHigher.differential X.ringCatSheaf U M
  map_add' c e := by
    let D : Cochain U ρ M q → Cochain U ρ M (q + 1) :=
      CechHigher.differential X.ringCatSheaf U M
    have hsub (c e : Cochain U ρ M q) : D (c - e) = D c - D e :=
      CechHigher.differential_sub X.ringCatSheaf U M c e
    have hzero : D 0 = 0 := CechHigher.differential_zero X.ringCatSheaf U M
    have hn : D (-e) = -D e := by
      simpa only [zero_sub, hzero] using hsub 0 e
    change D (c + e) = D c + D e
    simpa only [sub_neg_eq_add, hn] using hsub c (-e)
  map_smul' r c := by
    let (A B : SheafOfModules.{0} X.ringCatSheaf) : Module Γ(X, ⊤) (A ⟶ B) := sheafHomModule X A B
    let : Linear Γ(X, ⊤) (SheafOfModules.{0} X.ringCatSheaf) := sheafLinear X
    funext t
    change (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
      CechOne.restrictHom X.ringCatSheaf (CechHigher.faceLE U t k)
        (ρ r • c (t ∘ k.succAbove))) =
      ρ r • (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
        CechOne.restrictHom X.ringCatSheaf (CechHigher.faceLE U t k)
          (c (t ∘ k.succAbove)))
    simp only [CechOne.restrictHom, Finset.smul_sum, smul_comm (ρ r)]
    apply Finset.sum_congr rfl
    intro k _
    exact congrArg (fun f : schemeFreeOpen (CechHigher.intersection U t) ⟶ M =>
      (-1 : ℤ) ^ k.val • f)
      (Linear.comp_smul (C := X.Modules) _ _ _
        (freeOpenMap X.ringCatSheaf (homOfLE (CechHigher.faceLE U t k))) (ρ r)
        (c (t ∘ k.succAbove)))

@[simp] theorem differentialLinear_apply (q : ℕ) (c : Cochain U ρ M q) :
    differentialLinear U ρ M q c = CechHigher.differential X.ringCatSheaf U M c := rfl

def cycles (q : ℕ) : Submodule K (Cochain U ρ M q) :=
  (differentialLinear U ρ M q).ker

@[simp] theorem mem_cycles (q : ℕ) (c : Cochain U ρ M q) :
    c ∈ cycles U ρ M q ↔ CechHigher.differential X.ringCatSheaf U M c = 0 := Iff.rfl

def boundaryToCycles (q : ℕ) : Cochain U ρ M q →ₗ[K] cycles U ρ M (q + 1) :=
  (differentialLinear U ρ M q).codRestrict (cycles U ρ M (q + 1))
    (fun c => CechHigher.differential_squared X.ringCatSheaf U M c)

@[simp] theorem boundaryToCycles_val (q : ℕ) (c : Cochain U ρ M q) :
    (boundaryToCycles U ρ M q c).val =
      CechHigher.differential X.ringCatSheaf U M c := rfl

variable {M} {N P : X.Modules}

def mapLinear (g : M ⟶ N) (q : ℕ) : Cochain U ρ M q →ₗ[K] Cochain U ρ N q where
  toFun := CechHigher.map X.ringCatSheaf U M g
  map_add' c e := by
    funext t
    change (c t + e t) ≫ g = c t ≫ g + e t ≫ g
    exact Preadditive.add_comp (C := SheafOfModules.{0} X.ringCatSheaf) _ _ _ (c t) (e t) g
  map_smul' r c := by
    let (A B : SheafOfModules.{0} X.ringCatSheaf) : Module Γ(X, ⊤) (A ⟶ B) := sheafHomModule X A B
    let : Linear Γ(X, ⊤) (SheafOfModules.{0} X.ringCatSheaf) := sheafLinear X
    funext t
    exact Linear.smul_comp (C := SheafOfModules.{0} X.ringCatSheaf) _ _ _ (ρ r) (c t) g

@[simp] theorem mapLinear_apply (g : M ⟶ N) (q : ℕ) (c : Cochain U ρ M q) :
    mapLinear U ρ g q c = CechHigher.map X.ringCatSheaf U M g c := rfl

@[simp] theorem mapLinear_comp (g : M ⟶ N) (h : N ⟶ P) (q : ℕ) :
    mapLinear U ρ (g ≫ h) q = (mapLinear U ρ h q).comp (mapLinear U ρ g q) := by
  apply LinearMap.ext
  intro c
  funext t
  exact (Category.assoc (c t) g h).symm

@[simp] theorem mapLinear_zero (q : ℕ) :
    mapLinear U ρ (0 : M ⟶ N) q = 0 := by
  apply LinearMap.ext
  intro c
  funext t
  exact comp_zero (C := SheafOfModules.{0} X.ringCatSheaf)

theorem mapLinear_differential (g : M ⟶ N) (q : ℕ) (c : Cochain U ρ M q) :
    mapLinear U ρ g (q + 1) (differentialLinear U ρ M q c) =
      differentialLinear U ρ N q (mapLinear U ρ g q c) :=
  CechHigher.map_differential X.ringCatSheaf U M g c

def mapCycles (g : M ⟶ N) (q : ℕ) : cycles U ρ M q →ₗ[K] cycles U ρ N q :=
  ((mapLinear U ρ g q).comp (cycles U ρ M q).subtype).codRestrict
    (cycles U ρ N q) (fun c => by
      change CechHigher.differential X.ringCatSheaf U N
        (CechHigher.map X.ringCatSheaf U M g c.val) = 0
      have hc : CechHigher.differential X.ringCatSheaf U M c.val = 0 := c.property
      exact (CechHigher.map_differential X.ringCatSheaf U M g c.val).symm.trans
        ((congrArg (fun c : Cochain U ρ M (q + 1) => CechHigher.map X.ringCatSheaf U M g c) hc).trans
          (CechHigher.map_zero X.ringCatSheaf U M g)))

@[simp] theorem mapCycles_val (g : M ⟶ N) (q : ℕ) (c : cycles U ρ M q) :
    (mapCycles U ρ g q c).val = mapLinear U ρ g q c.val := rfl

theorem mapCycles_boundary (g : M ⟶ N) (q : ℕ) (c : Cochain U ρ M q) :
    mapCycles U ρ g (q + 1) (boundaryToCycles U ρ M q c) =
      boundaryToCycles U ρ N q (mapLinear U ρ g q c) := by
  apply Subtype.ext
  exact mapLinear_differential U ρ g q c

variable (M)

theorem boundaryToCycles_surjective [hM : Injective M] (q : ℕ) :
    Function.Surjective (boundaryToCycles U ρ M q) := by
  intro c
  obtain ⟨b, hb⟩ := @FreeCechSections.injective_hasPrimitives _ J U X.ringCatSheaf M hM q
    c.val c.property
  exact ⟨b, Subtype.ext hb⟩

def primitive [Injective M] (q : ℕ) :
    cycles U ρ M (q + 1) →ₗ[K] Cochain U ρ M q :=
  Classical.choose ((boundaryToCycles U ρ M q).exists_rightInverse_of_surjective
    (LinearMap.range_eq_top.mpr (boundaryToCycles_surjective U ρ M q)))

@[simp] theorem boundaryToCycles_primitive [Injective M] (q : ℕ)
    (c : cycles U ρ M (q + 1)) :
    boundaryToCycles U ρ M q (primitive U ρ M q c) = c := by
  exact LinearMap.congr_fun (Classical.choose_spec
    ((boundaryToCycles U ρ M q).exists_rightInverse_of_surjective
      (LinearMap.range_eq_top.mpr (boundaryToCycles_surjective U ρ M q)))) c

@[simp] theorem primitive_spec [Injective M] (q : ℕ)
    (c : cycles U ρ M (q + 1)) :
    CechHigher.differential X.ringCatSheaf U M (primitive U ρ M q c) = c.val :=
  congrArg Subtype.val (boundaryToCycles_primitive U ρ M q c)

end
end PiExponent.GeometrySupport.CechLinear

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.GeometrySupport.CechOne

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite TopologicalSpace Abelian
open PiExponentSeshadri.ModuleFlasque

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

theorem hom_glue {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (M : SheafOfModules.{u} R) (f : ∀ i, freeOpen R (U i) ⟶ M)
    (hf : ∀ i j, freeOpenMap R (homOfLE (show U i ⊓ U j ≤ U i from inf_le_left)) ≫ f i =
      freeOpenMap R (homOfLE (show U i ⊓ U j ≤ U j from inf_le_right)) ≫ f j) :
    ∃ g : freeOpen R V ⟶ M, ∀ i, freeOpenMap R (homOfLE (hUV i)) ≫ g = f i := by
  let F : TopCat.Sheaf AddCommGrpCat.{u} X := (SheafOfModules.toSheaf R).obj M
  let sf (i : J) := freeOpenEquiv R M (U i) (f i)
  have hc : TopCat.Presheaf.IsCompatible F.obj U sf := by
    intro i j
    change M.val.map (homOfLE inf_le_left).op (sf i) =
      M.val.map (homOfLE inf_le_right).op (sf j)
    rw [← freeOpenEquiv_naturality, ← freeOpenEquiv_naturality, hf i j]
  obtain ⟨s, hs, _⟩ := F.existsUnique_gluing' U V (fun i => homOfLE (hUV i)) hcover sf hc
  refine ⟨(freeOpenEquiv R M V).symm s, fun i => ?_⟩
  apply (freeOpenEquiv R M (U i)).injective
  rw [freeOpenEquiv_naturality]
  exact (congrArg (M.val.map (homOfLE (hUV i)).op)
    ((freeOpenEquiv R M V).apply_symm_apply s)).trans (hs i)

def restrictHom {M : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f : freeOpen R V ⟶ M) : freeOpen R U ⟶ M :=
  freeOpenMap R (homOfLE h) ≫ f

@[simp] theorem restrictHom_restrictHom {M : SheafOfModules.{u} R} {U V W : Opens X}
    (h : U ≤ V) (k : V ≤ W) (f : freeOpen R W ⟶ M) :
    restrictHom R h (restrictHom R k f) = restrictHom R (h.trans k) f := by
  change (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (homOfLE h) ≫
      (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (homOfLE k) ≫ f =
    (PiExponentSeshadri.ModuleMayerVietoris.freeOpenFunctor R).map (homOfLE (h.trans k)) ≫ f
  erw [← Category.assoc, ← Functor.map_comp]
  rfl

@[simp] theorem restrictHom_comp {M N : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f : freeOpen R V ⟶ M) (g : M ⟶ N) :
    restrictHom R h (f ≫ g) = restrictHom R h f ≫ g := by
  simp only [restrictHom, Category.assoc]

@[simp] theorem restrictHom_add {M : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f g : freeOpen R V ⟶ M) :
    restrictHom R h (f + g) = restrictHom R h f + restrictHom R h g := by
  simp only [restrictHom, Preadditive.comp_add]

@[simp] theorem restrictHom_sub {M : SheafOfModules.{u} R} {U V : Opens X}
    (h : U ≤ V) (f g : freeOpen R V ⟶ M) :
    restrictHom R h (f - g) = restrictHom R h f - restrictHom R h g := by
  simp only [restrictHom, Preadditive.comp_sub]

theorem hom_ext {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (M : SheafOfModules.{u} R) (f g : freeOpen R V ⟶ M)
    (hfg : ∀ i, restrictHom R (hUV i) f = restrictHom R (hUV i) g) : f = g := by
  let F : TopCat.Sheaf AddCommGrpCat.{u} X := (SheafOfModules.toSheaf R).obj M
  apply (freeOpenEquiv R M V).injective
  apply F.eq_of_locally_eq' U V (fun i => homOfLE (hUV i)) hcover
  intro i
  change M.val.map (homOfLE (hUV i)).op _ = M.val.map (homOfLE (hUV i)).op _
  rw [← freeOpenEquiv_naturality, ← freeOpenEquiv_naturality]
  exact congrArg (freeOpenEquiv R M (U i)) (hfg i)

theorem lift_of_ext_one_zero (S : ShortComplex (SheafOfModules.{u} R))
    (hS : S.ShortExact) (U : Opens X)
    (hzero : ∀ x : Ext.{u+1} (freeOpen R U) S.X₁ 1, x = 0)
    (s : freeOpen R U ⟶ S.X₃) : ∃ t : freeOpen R U ⟶ S.X₂, t ≫ S.g = s := by
  obtain ⟨t, ht⟩ := Ext.covariant_sequence_exact₃ (freeOpen R U) hS (Ext.mk₀ s)
    (n₁ := 1) rfl (hzero _)
  obtain ⟨t, rfl⟩ := (Ext.mk₀_bijective _ _).surjective t
  refine ⟨t, ?_⟩
  apply (Ext.mk₀_bijective _ _).injective
  simpa only [Ext.mk₀_comp_mk₀] using ht

def IsCocycle {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)
    (c : ∀ i j, freeOpen R (U i ⊓ U j) ⟶ M) : Prop :=
  ∀ i j k,
    restrictHom R (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U j from inf_le_left) (c i j) +
      restrictHom R (show (U i ⊓ U j) ⊓ U k ≤ U j ⊓ U k from
        le_inf (inf_le_left.trans inf_le_right) inf_le_right) (c j k) =
    restrictHom R (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U k from
      le_inf (inf_le_left.trans inf_le_left) inf_le_right) (c i k)

def HasPrimitives {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R) : Prop :=
  ∀ c : ∀ i j, freeOpen R (U i ⊓ U j) ⟶ M, IsCocycle R U M c →
    ∃ b : ∀ i, freeOpen R (U i) ⟶ M, ∀ i j,
      c i j = restrictHom R inf_le_right (b j) - restrictHom R inf_le_left (b i)

theorem shortExact_lift_of_primitives {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (S : ShortComplex (SheafOfModules.{u} R)) (hS : S.ShortExact)
    (hzero : ∀ i (x : Ext.{u+1} (freeOpen R (U i)) S.X₁ 1), x = 0)
    (hprimitive : HasPrimitives R U S.X₁) (f : freeOpen R V ⟶ S.X₃) :
    ∃ g : freeOpen R V ⟶ S.X₂, g ≫ S.g = f := by
  classical
  let : Mono S.f := hS.mono_f
  choose t ht using fun i =>
    lift_of_ext_one_zero R S hS (U i) (hzero i) (restrictHom R (hUV i) f)
  have hdiff (i j : J) :
      (restrictHom R inf_le_right (t j) - restrictHom R inf_le_left (t i)) ≫ S.g = 0 := by
    rw [Preadditive.sub_comp, ← restrictHom_comp, ← restrictHom_comp, ht j, ht i,
      restrictHom_restrictHom, restrictHom_restrictHom, sub_self]
  let c (i j : J) : freeOpen R (U i ⊓ U j) ⟶ S.X₁ :=
    hS.exact.lift _ (hdiff i j)
  have hc (i j : J) : c i j ≫ S.f =
      restrictHom R inf_le_right (t j) - restrictHom R inf_le_left (t i) :=
    hS.exact.lift_f _ (hdiff i j)
  have hcoc : IsCocycle R U S.X₁ c := by
    intro i j k
    apply (cancel_mono S.f).mp
    simp only [Preadditive.add_comp, ← restrictHom_comp, hc,
      restrictHom_sub, restrictHom_restrictHom]
    abel
  obtain ⟨b, hb⟩ := hprimitive c hcoc
  let t' (i : J) : freeOpen R (U i) ⟶ S.X₂ := t i - b i ≫ S.f
  have hcompat (i j : J) : restrictHom R inf_le_left (t' i) =
      restrictHom R inf_le_right (t' j) := by
    have hh := hc i j
    rw [hb i j, Preadditive.sub_comp] at hh
    change restrictHom R inf_le_left (t i - b i ≫ S.f) =
      restrictHom R inf_le_right (t j - b j ≫ S.f)
    simp only [restrictHom_sub, restrictHom_comp]
    apply sub_eq_sub_iff_add_eq_add.mpr
    have hh' := sub_eq_sub_iff_add_eq_add.mp hh
    simpa only [add_comm] using hh'
  obtain ⟨g, hg⟩ := hom_glue R U V hUV hcover S.X₂ t' hcompat
  refine ⟨g, ?_⟩
  apply hom_ext R U V hUV hcover S.X₃
  intro i
  rw [restrictHom_comp]
  change (freeOpenMap R (homOfLE (hUV i)) ≫ g) ≫ S.g = _
  rw [hg i]
  change (t i - b i ≫ S.f) ≫ S.g = _
  rw [Preadditive.sub_comp, Category.assoc, S.zero, comp_zero, sub_zero, ht i]

theorem ext_one_eq_zero_of_primitives {J : Type u} (U : J → Opens X) (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (M : SheafOfModules.{u} R)
    (hzero : ∀ i (x : Ext.{u+1} (freeOpen R (U i)) M 1), x = 0)
    (hprimitive : HasPrimitives R U M)
    (x : Ext.{u+1} (freeOpen R V) M 1) : x = 0 := by
  let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
  have hS : S.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
  obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (freeOpen R V) hS x
    (Ext.eq_zero_of_injective _) rfl
  obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
  obtain ⟨g, rfl⟩ := shortExact_lift_of_primitives R U V hUV hcover S hS hzero hprimitive f
  rw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
    hS.comp_extClass, Ext.comp_zero] at hy
  exact hy.symm

end
end PiExponent.GeometrySupport.CechOne

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechZero
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections

namespace OAI

noncomputable section

namespace PiExponent.GeometrySupport.CechOneConverse
section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

theorem hasPrimitives_of_ext_one_zero (V : Opens X)
    (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i)
    (hzero : ∀ x : Ext.{u+1} (freeOpen R V) M 1, x = 0) :
    CechHigher.HasPrimitives R U M 0 := by
  let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
  have hS : S.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
  let : Mono S.f := hS.mono_f
  intro c hc
  have hcI : differential R U S.X₂ (CechHigher.map R U M S.f c) = 0 := by
    rw [← map_differential, hc, CechHigher.map_zero]
  obtain ⟨b, hb⟩ := FreeCechSections.injective_hasPrimitives U R S.X₂ 0
    (CechHigher.map R U M S.f c) hcI
  have hcomp : CechHigher.map R U S.X₂ S.g (CechHigher.map R U M S.f c) = 0 := by
    funext t
    change (c t ≫ S.f) ≫ S.g = 0
    rw [Category.assoc, S.zero, comp_zero]
  have hclosed : differential R U S.X₃ (CechHigher.map R U S.X₂ S.g b) = 0 := by
    rw [← map_differential, hb, hcomp]
  obtain ⟨g, hg⟩ := CechZero.augmentation_exists R U S.X₃ V hUV hcover _ hclosed
  obtain ⟨t, ht⟩ := CechOne.lift_of_ext_one_zero R S hS V hzero g
  have hkernel : CechHigher.map R U S.X₂ S.g
      (b - augmentation R U S.X₂ V hUV t) = 0 := by
    rw [CechHigher.map_sub, ← CechZero.augmentation_comp, ht, hg, sub_self]
  obtain ⟨a, ha⟩ := lift_kernel_cochain R U S hS _ hkernel
  refine ⟨a, ?_⟩
  apply map_injective R U M S.f
  rw [map_differential, ha, differential_sub, augmentation_closed, sub_zero, hb]

end

open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
universe u
variable {Y : Scheme.{u}} {J : Type u} (U : J → Y.Opens) (M : Y.Modules)
local instance : HasExt.{u+1} Y.Modules := HasExt.standard _

private abbrev schemeUnit : Y.Modules := SheafOfModules.unit Y.ringCatSheaf

private abbrev schemeFreeOpen (V : Y.Opens) : Y.Modules := freeOpen Y.ringCatSheaf V

theorem hasPrimitives_of_cohomology_one_zero
    (hcover : (⨆ i, U i) = ⊤)
    (hzero : ∀ x : Ext.{u+1} (C := Y.Modules) schemeUnit M 1, x = 0) :
    CechHigher.HasPrimitives Y.ringCatSheaf U M 0 := by
  let e : schemeFreeOpen ⊤ ≅ schemeUnit :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso Y.ringCatSheaf
  apply hasPrimitives_of_ext_one_zero Y.ringCatSheaf U M ⊤ (fun _ => le_top)
    (by rw [hcover])
  change ∀ x : Ext.{u+1} (C := Y.Modules) (schemeFreeOpen ⊤) M 1, x = 0
  intro x
  have h := congrArg (fun z => (Ext.mk₀ e.hom).comp z (zero_add 1))
    (hzero ((Ext.mk₀ e.inv).comp x (zero_add 1)))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

end PiExponent.GeometrySupport.CechOneConverse

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechLinear

namespace OAI

noncomputable section

namespace PiExponent.GeometrySupport.CechZero
section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
open scoped AlgebraicGeometry
open CechOne CechHigher

universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

theorem sectionZero_restrict (c : CechHigher.Cochain R U M 0) (t : Fin 1 → J) :
    restrictHom R (iInf_le (fun j => U (t j)) 0) (sectionZero R U M c (t 0)) = c t := by
  simp only [sectionZero]
  erw [restrictHom_restrictHom]
  have ht : (fun _ : Fin 1 => t 0) = t := by
    funext k
    exact congrArg t (Subsingleton.elim 0 k)
  exact (restrict_cochain_congr R U M c ht
    ((iInf_le (fun j => U (t j)) 0).trans (le_iInf fun _ => le_rfl)) (le_refl _)).trans
    (restrictHom_refl R M (c t))

theorem sectionZero_injective : Function.Injective (sectionZero R U M) := by
  intro c d h
  funext t
  rw [← sectionZero_restrict R U M c t, ← sectionZero_restrict R U M d t, h]

theorem augmentation_injective (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) :
    Function.Injective (augmentation R U M V hUV) := by
  intro f g h
  apply hom_ext R U V hUV hcover M f g
  intro i
  have hi := congrArg (fun c => sectionZero R U M c i) h
  simpa only [sectionZero_augmentation] using hi

theorem augmentation_exists (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (c : CechHigher.Cochain R U M 0)
    (hc : differential R U M c = 0) :
    ∃ f : freeOpen R V ⟶ M, augmentation R U M V hUV f = c := by
  obtain ⟨f, hf⟩ := glue_zero_cocycle R U M V hUV hcover c hc
  refine ⟨f, sectionZero_injective R U M ?_⟩
  funext i
  rw [sectionZero_augmentation]
  exact hf i

theorem augmentation_comp (V : Opens X) (hUV : ∀ i, U i ≤ V)
    {N : SheafOfModules.{u} R} (f : freeOpen R V ⟶ M) (g : M ⟶ N) :
    augmentation R U N V hUV (f ≫ g) =
      CechHigher.map R U M g (augmentation R U M V hUV f) := by
  funext t
  exact restrictHom_comp R _ f g

end

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque PiExponentSeshadri.Geometry
open scoped AlgebraicGeometry

variable {X : Scheme.{0}} {J : Type} (U : J → X.Opens)
  {K : Type*} [Field K] (ρ : K →+* Γ(X,⊤)) (M : X.Modules)

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

def augmentationLinear (V : X.Opens) (hUV : ∀ i, U i ≤ V) :
    letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
    letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
    (schemeFreeOpen V ⟶ M) →ₗ[K] CechLinear.cycles U ρ M 0 := by
  letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
  letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
  refine {
    toFun := fun f => ⟨CechHigher.augmentation X.ringCatSheaf U M V hUV f,
      CechHigher.augmentation_closed X.ringCatSheaf U M V hUV f⟩
    map_add' := ?_
    map_smul' := ?_ }
  · intro f g
    apply Subtype.ext
    funext t
    exact CechOne.restrictHom_add X.ringCatSheaf _ f g
  · intro r f
    apply Subtype.ext
    funext t
    exact Linear.comp_smul (C := X.Modules) _ _ _
      (freeOpenMap X.ringCatSheaf
        (homOfLE ((iInf_le (fun j => U (t j)) 0).trans (hUV (t 0))))) (ρ r) f

@[simp] theorem augmentationLinear_val (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (f : schemeFreeOpen V ⟶ M) :
    (augmentationLinear U ρ M V hUV f).val =
      CechHigher.augmentation X.ringCatSheaf U M V hUV f := rfl

def sectionsEquiv (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) :
    letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
    letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
    (schemeFreeOpen V ⟶ M) ≃ₗ[K] CechLinear.cycles U ρ M 0 := by
  letI : Module Γ(X,⊤) (schemeFreeOpen V ⟶ M) := sheafHomModule X _ M
  letI := Module.compHom (schemeFreeOpen V ⟶ M) ρ
  apply LinearEquiv.ofBijective (augmentationLinear U ρ M V hUV)
  constructor
  · intro f g h
    exact augmentation_injective X.ringCatSheaf U M V hUV hcover (congrArg Subtype.val h)
  · intro c
    obtain ⟨f, hf⟩ := augmentation_exists X.ringCatSheaf U M V hUV hcover c.val c.property
    exact ⟨f, Subtype.ext hf⟩

@[simp] theorem sectionsEquiv_val (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (f : schemeFreeOpen V ⟶ M) :
    (sectionsEquiv U ρ M V hUV hcover f).val =
      CechHigher.augmentation X.ringCatSheaf U M V hUV f := rfl

theorem sectionsEquiv_symm_restrict (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (c : CechLinear.cycles U ρ M 0) (i : J) :
    CechOne.restrictHom X.ringCatSheaf (hUV i)
        ((sectionsEquiv U ρ M V hUV hcover).symm c) =
      CechHigher.sectionZero X.ringCatSheaf U M c.val i := by
  have h := congrArg
    (fun d : CechLinear.cycles U ρ M 0 => CechHigher.sectionZero X.ringCatSheaf U M d.val i)
    ((sectionsEquiv U ρ M V hUV hcover).apply_symm_apply c)
  simp only [sectionsEquiv_val] at h
  exact (CechHigher.sectionZero_augmentation X.ringCatSheaf U M V hUV
    ((sectionsEquiv U ρ M V hUV hcover).symm c) i).symm.trans h

theorem sectionsEquiv_comp (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) {N : X.Modules}
    (f : schemeFreeOpen V ⟶ M) (g : M ⟶ N) :
    sectionsEquiv U ρ N V hUV hcover (f ≫ g) =
      CechLinear.mapCycles U ρ g 0 (sectionsEquiv U ρ M V hUV hcover f) := by
  apply Subtype.ext
  exact augmentation_comp X.ringCatSheaf U M V hUV f g

theorem sectionsEquiv_symm_mapCycles (V : X.Opens) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) {N : X.Modules} (g : M ⟶ N)
    (c : CechLinear.cycles U ρ M 0) :
    (sectionsEquiv U ρ N V hUV hcover).symm (CechLinear.mapCycles U ρ g 0 c) =
      (sectionsEquiv U ρ M V hUV hcover).symm c ≫ g := by
  apply (sectionsEquiv U ρ N V hUV hcover).injective
  rw [LinearEquiv.apply_symm_apply, sectionsEquiv_comp, LinearEquiv.apply_symm_apply]

end PiExponent.GeometrySupport.CechZero

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechZero

namespace OAI

namespace PiExponent.GeometrySupport.CechZeroAdditive
noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechOne CechHigher
universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  {J : Type u} (U : J → Opens X) (M : SheafOfModules.{u} R)

def differentialHom (q : ℕ) : Cochain R U M q →+ Cochain R U M (q + 1) where
  toFun := differential R U M
  map_zero' := differential_zero R U M
  map_add' c b := by
    funext t
    simp only [differential, Pi.add_apply, restrictHom_add, smul_add, Finset.sum_add_distrib]

def cycles (q : ℕ) : AddSubgroup (Cochain R U M q) := (differentialHom R U M q).ker

@[simp] theorem mem_cycles (q : ℕ) (c : Cochain R U M q) :
    c ∈ cycles R U M q ↔ differential R U M c = 0 := Iff.rfl

def augmentationHom (V : Opens X) (hUV : ∀ i, U i ≤ V) :
    (freeOpen R V ⟶ M) →+ cycles R U M 0 where
  toFun f := ⟨augmentation R U M V hUV f, augmentation_closed R U M V hUV f⟩
  map_zero' := by
    apply Subtype.ext
    funext t
    exact comp_zero
  map_add' f g := by
    apply Subtype.ext
    funext t
    exact restrictHom_add R _ f g

def sectionsEquiv (V : Opens X) (hUV : ∀ i, U i ≤ V) (hcover : V ≤ ⨆ i, U i) :
    (freeOpen R V ⟶ M) ≃+ cycles R U M 0 :=
  AddEquiv.ofBijective (augmentationHom R U M V hUV) ⟨by
    intro f g hfg
    exact CechZero.augmentation_injective R U M V hUV hcover (congrArg Subtype.val hfg), by
    intro c
    obtain ⟨f, hf⟩ := CechZero.augmentation_exists R U M V hUV hcover c.val c.property
    exact ⟨f, Subtype.ext hf⟩⟩

@[simp] theorem sectionsEquiv_val (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (f : freeOpen R V ⟶ M) :
    (sectionsEquiv R U M V hUV hcover f).val = augmentation R U M V hUV f := rfl

end
end PiExponent.GeometrySupport.CechZeroAdditive

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFinite

namespace OAI

namespace PiExponent.CohomologyFiniteness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open GeometrySupport.ProjectiveCoordinateFinite
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X Y : Scheme.{0}}

def CohomologyFinite (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (q : ℕ) : Prop :=
  letI := Module.compHom (cohomology M q) (baseScalars p)
  FiniteDimensional ℂ (cohomology M q)

theorem finiteDimensional (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (q : ℕ)
    (h : CohomologyFinite p M q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := h

theorem coordinateBundle_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade ℂ (Fin l)))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) : CohomologyFinite p M q :=
  coordinateBundle_cohomology_finite p L l hl s hc f hf M q

theorem closedPushforward_finite (i : X ⟶ Y) [IsClosedImmersion i]
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (q : ℕ)
    (h : CohomologyFinite p ((Scheme.Modules.pushforward i).obj M) q) :
    CohomologyFinite (i ≫ p) M q :=
  ClosedImmersionSerreTransfer.finiteDimensional_of_pushforward i p M q h

end
end PiExponent.CohomologyFiniteness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry
variable {X : Scheme.{0}}

def cohomologyIso (f : X ⟶ Spec (CommRingCat.of ℂ))
    {M N : X.Modules} (e : M ≅ N) (n : ℕ) :
    let _ := Module.compHom (cohomology M n) (baseScalars f)
    let _ := Module.compHom (cohomology N n) (baseScalars f)
    cohomology M n ≃ₗ[ℂ] cohomology N n := by
  dsimp only
  letI := Module.compHom (cohomology M n) (baseScalars f)
  letI := Module.compHom (cohomology N n) (baseScalars f)
  let g := (Ext.mk₀ e.hom).postcompOfLinear Γ(X,⊤) (structureSheaf X) (add_zero n)
  let h := (Ext.mk₀ e.inv).postcompOfLinear Γ(X,⊤) (structureSheaf X) (add_zero n)
  refine
    { toFun := g
      invFun := h
      map_add' := g.map_add
      map_smul' := fun r x => g.map_smul (baseScalars f r) x
      left_inv := ?_
      right_inv := ?_ }
  · intro x
    change (x.comp (Ext.mk₀ e.hom) (add_zero n)).comp (Ext.mk₀ e.inv) (add_zero n) = x
    rw [Ext.comp_assoc_of_second_deg_zero, Ext.mk₀_comp_mk₀,
      e.hom_inv_id, Ext.comp_mk₀_id]
  · intro x
    change (x.comp (Ext.mk₀ e.inv) (add_zero n)).comp (Ext.mk₀ e.hom) (add_zero n) = x
    rw [Ext.comp_assoc_of_second_deg_zero, Ext.mk₀_comp_mk₀,
      e.inv_hom_id, Ext.comp_mk₀_id]

lemma eulerCharacteristic_iso (f : X ⟶ Spec (CommRingCat.of ℂ))
    {M N : X.Modules} (e : M ≅ N) (d : ℕ) :
    eulerCharacteristic f d M = eulerCharacteristic f d N := by
  apply Finset.sum_congr rfl
  intro n _
  congr 2
  let := Module.compHom (cohomology M n) (baseScalars f)
  let := Module.compHom (cohomology N n) (baseScalars f)
  exact (cohomologyIso f e n).finrank_eq

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Cohomology.CurveTensorEuler
import OAI.NumberTheory.PiExponent.Geometry.CurveCycleLengths

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

def componentEulerDegree {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (C : irreducibleComponents X) : ℤ :=
  eulerCharacteristic (reducedComponentι X C ≫ p) 1
    (L.pullback (reducedComponentι X C)).sheaf -
  eulerCharacteristic (reducedComponentι X C ≫ p) 1 (structureSheaf (reducedComponent X C))

def cycleEulerDegree {X : Scheme.{0}} [NoetherianSpace X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) : ℤ := by
  classical
  letI : Fintype (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.fintype
  exact ∑ C : irreducibleComponents X,
    (componentMultiplicity X C : ℤ) * componentEulerDegree p L C

theorem componentEulerDegree_tensor {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (C : irreducibleComponents X) :
    componentEulerDegree p (L.tensor M) C =
      componentEulerDegree p L C + componentEulerDegree p M C := by
  let i := reducedComponentι X C
  let : IsLocallyNoetherian (reducedComponent X C) :=
    LocallyOfFiniteType.isLocallyNoetherian (i ≫ p)
  let : CompactSpace (reducedComponent X C) :=
    QuasiCompact.compactSpace_of_compactSpace (i ≫ p)
  let : IsNoetherian (reducedComponent X C) := {}
  have hdim : topologicalKrullDim (reducedComponent X C) ≤ 1 :=
    i.isEmbedding.isInducing.topologicalKrullDim_le.trans hd
  have h := tensor_euler_add (i ≫ p) hdim (H.pullback i)
    (hH.pullback_closedImmersion H i) (L.pullback i) (M.pullback i)
  have he := eulerCharacteristic_iso (i ≫ p) (PiExponentSeshadri.PullbackTensor.iso i L M) 1
  unfold componentEulerDegree
  change eulerCharacteristic (i ≫ p) 1 ((L.tensor M).pullback i).sheaf =
    eulerCharacteristic (i ≫ p) 1 ((L.pullback i).tensor (M.pullback i)).sheaf at he
  rw [he]
  dsimp only [i] at h he ⊢
  omega

theorem cycleEulerDegree_tensor {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) :
    cycleEulerDegree p (L.tensor M) = cycleEulerDegree p L + cycleEulerDegree p M := by
  classical
  unfold cycleEulerDegree
  simp only [componentEulerDegree_tensor p hd H hH L M,mul_add,Finset.sum_add_distrib]

theorem componentEulerDegree_zero_of_dimension_le_zero {X : Scheme.{0}}
    [IsLocallyNoetherian X] (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle X) (C : irreducibleComponents X)
    (hdim : topologicalKrullDim (reducedComponent X C) ≤ 0) :
    componentEulerDegree p L C = 0 := by
  let : IsLocallyNoetherian (reducedComponent X C) :=
    LocallyOfFiniteType.isLocallyNoetherian (reducedComponentι X C)
  obtain ⟨e⟩ := NumericalAmpleness.lineBundle_trivial_of_dim_le_zero hdim
    (L.pullback (reducedComponentι X C))
  exact sub_eq_zero.mpr (eulerCharacteristic_iso (reducedComponentι X C ≫ p) e 1)

theorem regular_section_tensor_euler_eq_cycle {X : Scheme.{0}}
    [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      cycleEulerDegree p L := by
  classical
  let : Fintype (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.fintype
  let : Finite (zeroIdeal L s).subscheme :=
    GeneralCartierDegreeLength.finite_zeroIdeal_of_mono p hd L s
  let : Fintype (zeroIdeal L s).subscheme := Fintype.ofFinite _
  let : ∀ C : irreducibleComponents X,
    Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme := fun _ => Fintype.ofFinite _
  have hcomponent (C : irreducibleComponents X) :
      componentEulerDegree p L C =
        ∑ z, ((stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat : ℤ) := by
    let i := reducedComponentι X C
    let LC := L.pullback i
    let sC := pullbackSection i s
    have hsC : Mono sC := regular_component_section_mono X C L s
    have hdim : topologicalKrullDim (reducedComponent X C) ≤ 1 :=
      i.isEmbedding.isInducing.topologicalKrullDim_le.trans hd
    have hc := @regular_section_tensor_euler_eq_lengths _ inferInstance (i ≫ p)
      inferInstance hdim (H.pullback i) (hH.pullback_closedImmersion H i)
      LC (LC.pow 0) sC hsC
    have he := eulerCharacteristic_iso (i ≫ p) (moduleTensorRightUnit LC.sheaf) 1
    change eulerCharacteristic (i ≫ p) 1 (LC.tensor (LC.pow 0)).sheaf =
      eulerCharacteristic (i ≫ p) 1 LC.sheaf at he
    rw [he] at hc
    exact hc
  have hlength := zero_lengthNat_eq_component_sum hd L s
  have hlengthZ :
      (∑ y : (zeroIdeal L s).subscheme, ((stalkLength (zeroIdeal L s).subscheme y).toNat : ℤ)) =
        ∑ C : irreducibleComponents X, (componentMultiplicity X C : ℤ) *
          ∑ z, ((stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
            (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat : ℤ) := by
    exact_mod_cast hlength
  calc
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
        ∑ y : (zeroIdeal L s).subscheme, ((stalkLength (zeroIdeal L s).subscheme y).toNat : ℤ) :=
      regular_section_tensor_euler_eq_lengths p hd H hH L M s
    _ = ∑ C : irreducibleComponents X, (componentMultiplicity X C : ℤ) *
          ∑ z, ((stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
            (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat : ℤ) := hlengthZ
    _ = cycleEulerDegree p L := by
      unfold cycleEulerDegree
      apply Finset.sum_congr rfl
      intro C _
      exact congrArg (fun n : ℤ => (componentMultiplicity X C : ℤ) * n) (hcomponent C).symm

theorem tensor_euler_eq_cycle {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      cycleEulerDegree p L := by
  obtain ⟨B,s,t,hs,ht⟩ := NumericalAmpleness.exists_regular_twist_pair p H L hH
  let : Mono s := hs
  let : Mono t := ht
  have h₁ := regular_section_tensor_euler_eq_cycle p hd H hH (L.tensor B) M s
  have h₂ := regular_section_tensor_euler_eq_cycle p hd H hH B (L.tensor M) t
  have hcycle := cycleEulerDegree_tensor p hd H hH L B
  have ha := eulerCharacteristic_iso p
    (moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc B L M) 1
  change eulerCharacteristic p 1 ((L.tensor B).tensor M).sheaf =
    eulerCharacteristic p 1 (B.tensor (L.tensor M)).sheaf at ha
  omega

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily
import OAI.NumberTheory.PiExponent.Geometry.CurveFieldRigidity

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveDerivativeVanishing

open PiExponentApprox CurveValuationCenter PlaceValuationRing CurveContactFamily

theorem cast_word_cost {ι : Type*} (v : ι → ℚ) (word : List ι) :
    (((word.map v).sum : ℚ) : ℝ) = (word.map (fun i => (v i : ℝ))).sum := by
  induction word with
  | nil => simp
  | cons i word ih => simp [ih]

theorem logarithmic_words_vanish
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : FramePolynomial m)
    (hF : HasWeightedDegreeLE (fun i => (w i : ℝ)) N F)
    (hjet : ∀ j, FormalLogJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz, (contact hres hfinite z c hz v p : ℝ)) :
    ∀ word : List (Fin (m+1)),
      frameWordCost (fun i => (v i : ℝ)) word ≤ (sigma : ℝ)*N →
        MvPolynomial.aeval z (polynomialFrameWord m word F) = 0 := by
  intro word hword
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hsigR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hcost : (word.map v).sum ≤ sigma*N := by
    change (word.map (fun i => (v i : ℝ))).sum ≤ (sigma : ℝ)*N at hword
    rw [← cast_word_cost v word] at hword
    exact_mod_cast hword
  have hdegree : ∀ d ∈ (polynomialFrameWord m word F).support,
      Finsupp.weight (fun i => (w i : ℝ)) d ≤ (N : ℝ) := by
    apply (FrameEquationFamily.hasWeightedDegreeLE_iff_supportBound _ _ _).mp
    exact hF.polynomialFrameWord (fun i => by exact_mod_cast (hw i).le) word
  have hsum : 0 ≤ ∑ p ∈ places hfinite z c hz, (contact hres hfinite z c hz v p : ℝ) := by
    apply Finset.sum_nonneg
    intro p hp
    exact_mod_cast contact_nonneg hres hfinite z c hz v hv p
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite z w hw
    (N : ℝ) ((1+2*(sigma : ℝ))*N) hNR.le (polynomialFrameWord m word F) hdegree
    (places hfinite z c hz) (fun p => (contact hres hfinite z c hz v p : ℝ))
  · intro hne p hp
    have hret : (1+2*sigma)*(N : ℚ) ≤ (1+3*sigma)*N - (word.map v).sum := by
      nlinarith
    have hlocal := logWord_order_lower hres hfinite z c hz v hv ((1+3*sigma)*N)
      F hjet word hne p hp
    have hq := (mul_le_mul_of_nonneg_left hret
      (contact_nonneg hres hfinite z c hz v hv p)).trans hlocal
    have hr : (contact hres hfinite z c hz v p : ℝ) * ((1+2*(sigma : ℝ))*N) ≤
        (WeightedPolynomialPole.coordinateOrder p.valuation
          (MvPolynomial.aeval z (polynomialFrameWord m word F)) : ℝ) := by
      exact_mod_cast hq
    simpa only [mul_comm] using hr
  · calc
      (N : ℝ) * CurveContactSum.weightedDegree hfinite z w <
          N * ((1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
            (contact hres hfinite z c hz v p : ℝ)) := mul_lt_mul_of_pos_left hexcess hNR
      _ = (1+(sigma : ℝ)) * (N * ∑ p ∈ places hfinite z c hz,
          (contact hres hfinite z c hz v p : ℝ)) := by ring
      _ ≤ (1+2*(sigma : ℝ)) * (N * ∑ p ∈ places hfinite z c hz,
          (contact hres hfinite z c hz v p : ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) (mul_nonneg hNR.le hsum)
      _ = _ := by ring

theorem ordinary_words_vanish
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : OrdinaryDerivatives.Polynomial m)
    (hF : WeightedSliceDegree.SupportBound (fun i => (w i.succ : ℝ)) N F)
    (hjet : ∀ j, OrdinaryAuxiliaryJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal (fun i => v i.succ) (fun i => (hv i.succ).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz, (contact hres hfinite (fibre x) c hz v p : ℝ)) :
    ∀ word : List (Fin m),
      DerivativeIdeals.wordCost (fun i => (v i.succ : ℝ)) word ≤ (sigma : ℝ)*N →
        MvPolynomial.aeval x (OrdinaryDerivatives.word m word F) = 0 := by
  intro word hword
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hsigR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have hcost : (word.map (fun i => v i.succ)).sum ≤ sigma*N := by
    change (word.map (fun i => (v i.succ : ℝ))).sum ≤ (sigma : ℝ)*N at hword
    rw [← cast_word_cost (fun i => v i.succ) word] at hword
    exact_mod_cast hword
  have hdegree : ∀ d ∈ (OrdinaryDerivatives.word m word F).support,
      Finsupp.weight (fun i => (w i.succ : ℝ)) d ≤ (N : ℝ) := by
    exact OrdinaryDerivatives.supportBound_word _ _ F hF
      (fun i => by exact_mod_cast (hw i.succ).le) word
  have hsum : 0 ≤ ∑ p ∈ places hfinite (fibre x) c hz, (contact hres hfinite (fibre x) c hz v p : ℝ) := by
    apply Finset.sum_nonneg
    intro p hp
    exact_mod_cast contact_nonneg hres hfinite (fibre x) c hz v hv p
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite x (fun i => w i.succ) (fun i => hw i.succ)
    (N : ℝ) ((1+2*(sigma : ℝ))*N) hNR.le (OrdinaryDerivatives.word m word F) hdegree
    (places hfinite (fibre x) c hz) (fun p => (contact hres hfinite (fibre x) c hz v p : ℝ))
  · intro hne p hp
    have hret : (1+2*sigma)*(N : ℚ) ≤ (1+3*sigma)*N - (word.map (fun i => v i.succ)).sum := by
      nlinarith
    have hlocal := ordinaryWord_order_lower hres hfinite x c hz v hv ((1+3*sigma)*N)
      F hjet word hne p hp
    have hq := (mul_le_mul_of_nonneg_left hret
      (contact_nonneg hres hfinite (fibre x) c hz v hv p)).trans hlocal
    have hr : (contact hres hfinite (fibre x) c hz v p : ℝ) * ((1+2*(sigma : ℝ))*N) ≤
        (WeightedPolynomialPole.coordinateOrder p.valuation
          (MvPolynomial.aeval x (OrdinaryDerivatives.word m word F)) : ℝ) := by
      exact_mod_cast hq
    simpa only [mul_comm] using hr
  · calc
      (N : ℝ) * CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) <
          N * ((1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz,
            (contact hres hfinite (fibre x) c hz v p : ℝ)) := mul_lt_mul_of_pos_left hexcess hNR
      _ = (1+(sigma : ℝ)) * (N * ∑ p ∈ places hfinite (fibre x) c hz,
          (contact hres hfinite (fibre x) c hz v p : ℝ)) := by ring
      _ ≤ (1+2*(sigma : ℝ)) * (N * ∑ p ∈ places hfinite (fibre x) c hz,
          (contact hres hfinite (fibre x) c hz v p : ℝ)) :=
        mul_le_mul_of_nonneg_right (by linarith) (mul_nonneg hNR.le hsum)
      _ = _ := by ring

end PiExponent.CurveDerivativeVanishing
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean <==
import Mathlib.Algebra.Homology.DerivedCategory.Ext.Linear
import Mathlib.Data.Complex.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable (X : Scheme)

def restrictScalar (U : X.Opens) : Γ(X, ⊤) →+* Γ(X, U) :=
  (X.presheaf.map (homOfLE le_top).op).hom

lemma restrictScalar_naturality {U V : X.Opens} (i : U ⟶ V) (r : Γ(X, ⊤)) :
    X.presheaf.map i.op (restrictScalar X V r) = restrictScalar X U r := by
  change (X.presheaf.map (homOfLE le_top).op ≫ X.presheaf.map i.op) r = _
  rw [← X.presheaf.map_comp]
  rfl

def sheafHomSMul {M N : X.Modules} (r : Γ(X, ⊤)) (f : M ⟶ N) : M ⟶ N where
  val := {
    app U := by
      letI : Module Γ(X, U.unop) (M.val.obj U) := (M.val.obj U).isModule
      letI : Module Γ(X, U.unop) (N.val.obj U) := (N.val.obj U).isModule
      let g : M.val.obj U →ₗ[Γ(X, U.unop)] N.val.obj U := (f.val.app U).hom
      exact ModuleCat.ofHom ((restrictScalar X U.unop r) • g)
    naturality {U V} g := by
      let : Module (X.presheaf.obj V) (N.presheaf.obj V) := (N.val.obj V).isModule
      ext m
      change restrictScalar X V.unop r • f.app V.unop (M.presheaf.map g m) =
        N.presheaf.map g (restrictScalar X U.unop r • f.app U.unop m)
      have hn := CategoryTheory.congr_fun (f.mapPresheaf.naturality g) m
      change f.app V.unop (M.presheaf.map g m) =
        N.presheaf.map g (f.app U.unop m) at hn
      rw [hn]
      calc
        _ = X.presheaf.map g (restrictScalar X U.unop r) •
            N.presheaf.map g (f.app U.unop m) := by
              exact congrArg (fun a : X.presheaf.obj V =>
                a • N.presheaf.map g (f.app U.unop m))
                (restrictScalar_naturality X g.unop r).symm
        _ = _ := (N.map_smul g.unop (restrictScalar X U.unop r) (f.app U.unop m)).symm }

instance sheafHomModule (M N : X.Modules) : Module Γ(X, ⊤) (M ⟶ N) where
  smul := sheafHomSMul X
  one_smul f := by
    ext U m
    change restrictScalar X U 1 • f.app U m = f.app U m
    simp
  mul_smul r s f := by
    ext U m
    change restrictScalar X U (r * s) • f.app U m =
      restrictScalar X U r • (restrictScalar X U s • f.app U m)
    simp [mul_smul]
  smul_zero r := by
    ext U m
    change restrictScalar X U r • (0 : Γ(N, U)) = 0
    exact smul_zero _
  smul_add r f g := by
    ext U m
    change restrictScalar X U r • (f.app U m + g.app U m) =
      restrictScalar X U r • f.app U m + restrictScalar X U r • g.app U m
    exact smul_add _ _ _
  zero_smul f := by
    ext U m
    change restrictScalar X U 0 • f.app U m = 0
    simp
  add_smul r s f := by
    ext U m
    change restrictScalar X U (r + s) • f.app U m =
      restrictScalar X U r • f.app U m + restrictScalar X U s • f.app U m
    simp [add_smul]

instance sheafLinear : Linear Γ(X, ⊤) X.Modules where
  smul_comp M N P r f g := by
    ext U m
    change g.app U (restrictScalar X U r • f.app U m) =
      restrictScalar X U r • g.app U (f.app U m)
    exact g.app_smul _ _
  comp_smul M N P f r g := by
    ext U m
    rfl

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry

variable {X : Scheme.{0}}

instance schemeHasExt : HasExt.{1} X.Modules := HasExt.standard X.Modules

def baseScalars (f : X ⟶ Spec (CommRingCat.of ℂ)) : ℂ →+* Γ(X, ⊤) :=
  f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv.hom

abbrev complexSectionModule (f : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) :
    Module ℂ (GlobalSections X M) :=
  Module.compHom _ (baseScalars f)

abbrev cohomology (M : X.Modules) (n : ℕ) : Type 1 :=
  Abelian.Ext.{1} (C := X.Modules) (structureSheaf X) M n

def cohomologyDimension (f : X ⟶ Spec (CommRingCat.of ℂ))
    (M : X.Modules) (n : ℕ) : ℕ :=
  letI : Module ℂ (cohomology M n) :=
    Module.compHom (cohomology M n) (baseScalars f)
  Module.finrank ℂ (cohomology M n)

def eulerCharacteristic (f : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (M : X.Modules) : ℤ :=
  ∑ n ∈ Finset.range (d + 1), (-1 : ℤ) ^ n * (cohomologyDimension f M n : ℤ)

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Abelian Opposite
variable {X : Scheme}

def globalHomLinearEquiv (M : X.Modules) :
    GlobalSections X M ≃ₗ[Γ(X,⊤)] Γ(M,⊤) where
  toEquiv := FlasqueCohomology.globalHomEquiv X.ringCatSheaf M
  map_add' := by intro f g; rfl
  map_smul' := by
    intro r f
    change restrictScalar X ⊤ r • f.app ⊤ (1 : Γ(X,⊤)) = r • f.app ⊤ (1 : Γ(X,⊤))
    congr 1
    change (X.presheaf.map (𝟙 (op ⊤))) r = r
    rw [X.presheaf.map_id]
    rfl

def cohomologyZeroSections (f : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) :
    let _ : Module ℂ (cohomology M 0) := Module.compHom _ (baseScalars f)
    let _ : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
    cohomology M 0 ≃ₗ[ℂ] Γ(M,⊤) := by
  dsimp only
  letI : Module ℂ (cohomology M 0) := Module.compHom _ (baseScalars f)
  letI : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
  let e := (Ext.linearEquiv₀ (R := Γ(X,⊤)) (X := structureSheaf X) (Y := M)).trans
    (globalHomLinearEquiv M)
  exact { e.toAddEquiv with map_smul' := fun r x => e.map_smul (baseScalars f r) x }

lemma cohomologyDimension_zero (f : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) :
    cohomologyDimension f M 0 =
      let _ : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
      Module.finrank ℂ Γ(M,⊤) := by
  let : Module ℂ (cohomology M 0) := Module.compHom _ (baseScalars f)
  let : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
  exact (cohomologyZeroSections f M).finrank_eq

theorem affine_eulerCharacteristic (f : X ⟶ Spec (CommRingCat.of ℂ))
    [IsAffine X] [IsNoetherian X] (M : X.Modules) [M.IsQuasicoherent] (d : ℕ) :
    eulerCharacteristic f d M =
      let _ : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars f)
      (Module.finrank ℂ Γ(M,⊤) : ℤ) := by
  unfold eulerCharacteristic
  rw [Finset.sum_eq_single 0]
  · simp only [pow_zero, one_mul, cohomologyDimension_zero]
  · intro n hn hn0
    obtain ⟨m,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn0
    have : Subsingleton (cohomology M (m+1)) :=
      ⟨fun x y => (AffineSchemeCohomology.affine_ext_zero X M m x).trans
        (AffineSchemeCohomology.affine_ext_zero X M m y).symm⟩
    simp [cohomologyDimension, Module.finrank_zero_of_subsingleton]
  · simp

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCech

namespace OAI

namespace PiExponent.CurveFinitePushforwardCohomology
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Geometry.BaseSections

variable {K : Type} [Field K] {X Y : Scheme.{0}}

def sectionsEquiv (f : Y ⟶ X) (k : K →+* Γ(X,⊤)) (M : Y.Modules) (U : X.Opens) :
    Sections k ((Scheme.Modules.pushforward f).obj M) U ≃ₗ[K]
      Sections (f.appTop.hom.comp k) M (f ⁻¹ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    change Γ(M,f ⁻¹ᵁ U) at m
    let : Module Γ(Y,f ⁻¹ᵁ U) Γ(M,f ⁻¹ᵁ U) := (M.val.obj (op (f ⁻¹ᵁ U))).isModule
    change f.app U (restrictScalar X U (k r)) • (m : Γ(M,f ⁻¹ᵁ U)) =
      restrictScalar Y (f ⁻¹ᵁ U) (f.appTop (k r)) • m
    congr 1
    exact CategoryTheory.congr_fun (f.naturality (homOfLE le_top).op) (k r)

lemma sectionsEquiv_image (f : Y ⟶ X) (k : K →+* Γ(X,⊤)) (M : Y.Modules)
    (U V : X.Opens) :
    (twoBaseImage k ((Scheme.Modules.pushforward f).obj M) U V).map
        (sectionsEquiv f k M (U ⊓ V)).toLinearMap =
      twoBaseImage (f.appTop.hom.comp k) M (f ⁻¹ᵁ U) (f ⁻¹ᵁ V) := by
  ext x
  constructor
  · rintro ⟨y, hy, rfl⟩
    simp only [SetLike.mem_coe, twoBaseImage] at hy ⊢
    obtain ⟨a, ha, b, hb, h⟩ :=
      (Submodule.mem_sup (R := K)
        (M := Sections k ((Scheme.Modules.pushforward f).obj M) (U ⊓ V))).mp hy
    exact (Submodule.mem_sup (R := K)
      (M := Sections (f.appTop.hom.comp k) M ((f ⁻¹ᵁ U) ⊓ (f ⁻¹ᵁ V)))).mpr
      ⟨a, ha, b, hb, h⟩
  · intro hx
    refine ⟨x, ?_, rfl⟩
    simp only [twoBaseImage] at hx ⊢
    obtain ⟨a, ha, b, hb, h⟩ :=
      (Submodule.mem_sup (R := K)
        (M := Sections (f.appTop.hom.comp k) M ((f ⁻¹ᵁ U) ⊓ (f ⁻¹ᵁ V)))).mp hx
    exact (Submodule.mem_sup (R := K)
      (M := Sections k ((Scheme.Modules.pushforward f).obj M) (U ⊓ V))).mpr
      ⟨a, ha, b, hb, h⟩

def cohomologyOneEquiv (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) :
    letI := Module.compHom (cohomology M 1) (f.appTop.hom.comp k)
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 1) k
    cohomology M 1 ≃ₗ[K] cohomology ((Scheme.Modules.pushforward f).obj M) 1 := by
  letI := Module.compHom (cohomology M 1) (f.appTop.hom.comp k)
  letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 1) k
  have hpre : (f ⁻¹ᵁ U) ⊔ (f ⁻¹ᵁ V) = ⊤ := by
    change f ⁻¹ᵁ (U ⊔ V) = ⊤
    rw [hcover, Scheme.Hom.preimage_top]
  let eY := twoBaseCohomologyOne (f.appTop.hom.comp k) M (f ⁻¹ᵁ U) (f ⁻¹ᵁ V)
    (hU.preimage f) (hV.preimage f) hpre
  let eX := twoBaseCohomologyOne k ((Scheme.Modules.pushforward f).obj M) U V hU hV hcover
  let eSections : Sections k ((Scheme.Modules.pushforward f).obj M) (U ⊓ V) ≃ₗ[K]
      Sections (f.appTop.hom.comp k) M ((f ⁻¹ᵁ U) ⊓ (f ⁻¹ᵁ V)) :=
    sectionsEquiv f k M (U ⊓ V)
  let e := Submodule.Quotient.equiv _ _ eSections (sectionsEquiv_image f k M U V)
  exact eY.symm.trans (e.symm.trans eX)

def zeroSections (k : K →+* Γ(X,⊤)) (M : X.Modules) :
    letI := Module.compHom (cohomology M 0) k
    cohomology M 0 ≃ₗ[K] Sections k M ⊤ := by
  letI := Module.compHom (cohomology M 0) k
  let e := (Ext.linearEquiv₀ (R := Γ(X,⊤)) (X := structureSheaf X) (Y := M)).trans
    (globalHomLinearEquiv M)
  refine { toFun := e
           invFun := e.symm
           left_inv := e.left_inv
           right_inv := e.right_inv
           map_add' := e.map_add
           map_smul' := ?_ }
  intro r m
  change e (k r • m) = restrictScalar X ⊤ (k r) • e m
  rw [e.map_smul]
  congr 1
  change k r = X.presheaf.map (𝟙 (op ⊤)) (k r)
  rw [X.presheaf.map_id]
  rfl

def cohomologyZeroEquiv (f : Y ⟶ X) (k : K →+* Γ(X,⊤)) (M : Y.Modules) :
    letI := Module.compHom (cohomology M 0) (f.appTop.hom.comp k)
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 0) k
    cohomology M 0 ≃ₗ[K] cohomology ((Scheme.Modules.pushforward f).obj M) 0 := by
  letI := Module.compHom (cohomology M 0) (f.appTop.hom.comp k)
  letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) 0) k
  let e := (sectionsEquiv f k M ⊤).trans
    (BaseSections.congr (f.appTop.hom.comp k) M (Scheme.Hom.preimage_top f))
  exact (zeroSections (f.appTop.hom.comp k) M).trans
    (e.symm.trans (zeroSections k ((Scheme.Modules.pushforward f).obj M)).symm)

def cohomologyLowEquiv (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1) :
    letI := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
    letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
    cohomology M n ≃ₗ[K] cohomology ((Scheme.Modules.pushforward f).obj M) n := by
  by_cases hn0 : n = 0
  · subst n
    exact cohomologyZeroEquiv f k M
  · have hn1 : n = 1 := by omega
    subst n
    exact cohomologyOneEquiv f k M U V hU hV hcover

theorem finiteDimensional_of_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1)
    (hfinite : letI := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
      FiniteDimensional K (cohomology ((Scheme.Modules.pushforward f).obj M) n)) :
    let := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
    FiniteDimensional K (cohomology M n) := by
  let := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
  have := hfinite
  let e := cohomologyLowEquiv f k M U V hU hV hcover n hn
  exact FiniteDimensional.of_injective e.toLinearMap e.injective

theorem finiteDimensional_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (k : K →+* Γ(X,⊤))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1)
    (hfinite : letI := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
      FiniteDimensional K (cohomology M n)) :
    let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
    FiniteDimensional K (cohomology ((Scheme.Modules.pushforward f).obj M) n) := by
  let := Module.compHom (cohomology M n) (f.appTop.hom.comp k)
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) k
  have := hfinite
  let e := cohomologyLowEquiv f k M U V hU hV hcover n hn
  exact FiniteDimensional.of_injective e.symm.toLinearMap e.symm.injective

lemma baseScalars_comp (f : Y ⟶ X) (p : X ⟶ Spec (CommRingCat.of ℂ)) :
    baseScalars (f ≫ p) = f.appTop.hom.comp (baseScalars p) := by
  ext c
  simp only [baseScalars, Scheme.Hom.comp_appTop, CommRingCat.hom_comp,
    RingHom.comp_apply]

theorem cohomologyDimension_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (n : ℕ) (hn : n ≤ 1) :
    cohomologyDimension p ((Scheme.Modules.pushforward f).obj M) n =
      cohomologyDimension (f ≫ p) M n := by
  unfold cohomologyDimension
  rw [baseScalars_comp]
  let := Module.compHom (cohomology M n) (f.appTop.hom.comp (baseScalars p))
  let := Module.compHom (cohomology ((Scheme.Modules.pushforward f).obj M) n) (baseScalars p)
  exact (cohomologyLowEquiv f (baseScalars p) M U V hU hV hcover n hn).finrank_eq.symm

theorem euler_one_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M : Y.Modules) [M.IsQuasicoherent]
    [((Scheme.Modules.pushforward f).obj M).IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) :
    eulerCharacteristic p 1 ((Scheme.Modules.pushforward f).obj M) =
      eulerCharacteristic (f ≫ p) 1 M := by
  apply Finset.sum_congr rfl
  intro n hn
  have hn' : n ≤ 1 := by
    have h := Finset.mem_range.mp hn
    omega
  rw [cohomologyDimension_pushforward f p M U V hU hV hcover n hn']

end
end PiExponent.CurveFinitePushforwardCohomology

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProper
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponent.CurveZeroPole
open PiExponentSeshadri.Geometry

variable {F E : Type} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E]

local instance : HasExt.{1} (parameterCurve f hf).Modules := HasExt.standard _

private def parameterCurveUnit : (parameterCurve f hf).Modules :=
  SheafOfModules.unit (parameterCurve f hf).ringCatSheaf

instance parameterCurve_isSeparated : (parameterCurve f hf).IsSeparated := by
  rw [Scheme.isSeparated_iff]
  rw [← terminal.comp_from (parameterCurveStructureMap f hf)]
  infer_instance

def parameterCurveAffineOpens (i : Fin 2) : (parameterCurve f hf).Opens :=
  if i = 0 then (zeroChartInclusion f hf).opensRange
  else (infinityChartInclusion f hf).opensRange

omit [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E] in
theorem parameterCurveAffineOpens_affine (i : Fin 2) :
    IsAffineOpen (parameterCurveAffineOpens f hf i) := by
  unfold parameterCurveAffineOpens
  split <;> exact isAffineOpen_opensRange _

omit [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E] in
theorem parameterCurveAffineOpens_cover :
    (⨆ i, parameterCurveAffineOpens f hf i) = ⊤ := by
  apply top_le_iff.mp
  intro x _
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · apply TopologicalSpace.Opens.mem_iSup.mpr
    exact ⟨0, by simp [parameterCurveAffineOpens, Scheme.Hom.mem_opensRange]⟩
  · apply TopologicalSpace.Opens.mem_iSup.mpr
    exact ⟨1, by simp [parameterCurveAffineOpens, Scheme.Hom.mem_opensRange]⟩

theorem parameterCurve_ext_zero
    (M : (parameterCurve f hf).Modules) [M.IsQuasicoherent]
    (q : ℕ) (hq : 2 ≤ q)
    (x : Ext.{1} (C := (parameterCurve f hf).Modules)
      (parameterCurveUnit f hf) M q) : x = 0 := by
  exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover 2 (by omega)
    (parameterCurveAffineOpens f hf) (parameterCurveAffineOpens_affine f hf)
    (parameterCurveAffineOpens_cover f hf) M q hq x

theorem parameterCurve_lineBundle_ext_zero
    (L : LineBundle (parameterCurve f hf)) (q : ℕ) (hq : 2 ≤ q)
    (x : Ext.{1} (C := (parameterCurve f hf).Modules)
      (parameterCurveUnit f hf) L.sheaf q) :
    x = 0 := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  let : L.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose.isQuasicoherent
  exact parameterCurve_ext_zero f hf L.sheaf q hq x

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDegree

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open TopologicalSpace Opposite PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

def LowCohomologyFinite (p : X ⟶ Spec (.of ℂ)) (M : X.Modules) : Prop :=
  ∀ n ≤ 1, letI := Module.compHom (cohomology M n) (baseScalars p)
    FiniteDimensional ℂ (cohomology M n)

theorem lowCohomologyFinite_of_iso (p : X ⟶ Spec (.of ℂ))
    {M N : X.Modules} (e : M ≅ N) (h : LowCohomologyFinite p N) :
    LowCohomologyFinite p M := by
  intro n hn
  let := Module.compHom (cohomology M n) (baseScalars p)
  let := Module.compHom (cohomology N n) (baseScalars p)
  let := h n hn
  exact Module.Finite.of_surjective (cohomologyIso p e n).symm.toLinearMap
    (cohomologyIso p e n).symm.surjective

theorem finite_support_positive_cohomology (M : X.Modules)
    (S : Set X) (hfin : S.Finite) (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x)) (n : ℕ) :
    Subsingleton (cohomology M (n+1)) := by
  let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) :=
    PiExponentSeshadri.FiniteSupport.finite_closed_support_flasque _ S hfin hclosed hsupp
  exact ⟨fun x y =>
    (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf n M x).trans
      (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf n M y).symm⟩

private theorem finite_middle {K U V W : Type*} [Field K]
    [AddCommGroup U] [Module K U] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [Module.Finite K U] [Module.Finite K W]
    (f : U →ₗ[K] V) (g : V →ₗ[K] W) (h : Function.Exact f g) :
    Module.Finite K V := by
  have he : Function.Exact f g.rangeRestrict := by
    intro x
    rw [Subtype.ext_iff]
    exact h x
  exact Module.Finite.of_exact he g.surjective_rangeRestrict

theorem finite_supported_quotient (p : X ⟶ Spec (.of ℂ))
    (T : ShortComplex X.Modules) (hT : T.ShortExact)
    (h₁ : LowCohomologyFinite p T.X₁) (h₂ : LowCohomologyFinite p T.X₂)
    (S : Set X) (hfin : S.Finite) (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (T.X₃.presheaf.stalk x)) :
    LowCohomologyFinite p T.X₃ := by
  intro n hn
  let := Module.compHom (cohomology T.X₃ n) (baseScalars p)
  cases n with
  | succ n =>
      let := finite_support_positive_cohomology T.X₃ S hfin hclosed hsupp n
      infer_instance
  | zero =>
      let := sheafComplexLinear p
      let : Module.Finite ℂ (Ext (structureSheaf X) T.X₂ 0) := by
        change @Module.Finite ℂ (cohomology T.X₂ 0) _ _ (complexExtModule p T.X₂ 0)
        rw [complexExtModule_eq]
        exact h₂ 0 (by omega)
      let : Module.Finite ℂ (Ext (structureSheaf X) T.X₁ (0+1)) := by
        change @Module.Finite ℂ (cohomology T.X₁ 1) _ _ (complexExtModule p T.X₁ 1)
        rw [complexExtModule_eq]
        exact h₁ 1 le_rfl
      have he := finite_middle
        (PiExponentSeshadri.Cohomology.cohomologyMap₂ (K := ℂ) (structureSheaf X) (S := T) 0)
        (PiExponentSeshadri.Cohomology.cohomologyBoundary (K := ℂ) (structureSheaf X) hT 0)
        (PiExponentSeshadri.Cohomology.cohomology_exact₃ (K := ℂ) (structureSheaf X) hT 0)
      change @Module.Finite ℂ (cohomology T.X₃ 0) _ _ (complexExtModule p T.X₃ 0) at he
      rw [complexExtModule_eq] at he
      exact he

theorem generic_extension_tensor_euler [IsIntegral X] [IsNoetherian X]
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (B : X.Modules) (u : structureSheaf X ⟶ B) [Mono u]
    (hu : isoOpen u ≠ ⊥) (L : LineBundle X)
    (hO : LowCohomologyFinite p (structureSheaf X))
    (hB : LowCohomologyFinite p B) (hL : LowCohomologyFinite p L.sheaf)
    (hBL : LowCohomologyFinite p (moduleTensor X B L.sheaf))
    [Subsingleton (cohomology (structureSheaf X) 2)]
    [Subsingleton (cohomology L.sheaf 2)] :
    eulerCharacteristic p 1 (moduleTensor X B L.sheaf) - eulerCharacteristic p 1 B =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let T := ShortComplex.mk u (cokernel.π u) (cokernel.condition u)
  have hT : T.ShortExact :=
    { exact := ShortComplex.exact_of_g_is_cokernel T (cokernelIsCokernel u) }
  let TL := T.map (moduleTensorRightFunctor L.sheaf)
  have hTL : TL.ShortExact := moduleTensorRightFunctor_shortExact L T hT
  let S : Set X := (isoOpen u : Set X)ᶜ
  obtain ⟨hfin,hclosed⟩ := finite_closed_complement hd (isoOpen u) hu
  have hsupp (x : X) (hx : x ∉ S) : Subsingleton ((cokernel u).presheaf.stalk x) :=
    cokernel_stalk_subsingleton u x (not_not.mp hx)
  have hsuppt (x : X) (hx : x ∉ S) :
      Subsingleton ((moduleTensor X (cokernel u) L.sheaf).presheaf.stalk x) := by
    let := hsupp x hx
    exact tensor_stalk_subsingleton _ L x
  have hOL := lowCohomologyFinite_of_iso p (moduleTensorUnit L.sheaf) hL
  have hQ := finite_supported_quotient p T hT hO hB S hfin hclosed hsupp
  have hQL := finite_supported_quotient p TL hTL hOL hBL S hfin hclosed hsuppt
  let : Subsingleton (cohomology (moduleTensor X (structureSheaf X) L.sheaf) 2) := by
    let := Module.compHom (cohomology (moduleTensor X (structureSheaf X) L.sheaf) 2) (baseScalars p)
    let := Module.compHom (cohomology L.sheaf 2) (baseScalars p)
    exact (cohomologyIso p (moduleTensorUnit L.sheaf) 2).injective.subsingleton
  let : Subsingleton (cohomology TL.X₁ (1+1)) := by
    change Subsingleton (cohomology (moduleTensor X (structureSheaf X) L.sheaf) 2)
    infer_instance
  have h₀ := eulerCharacteristic_add p hT 1 hO hB hQ
  have h₁ := eulerCharacteristic_add p hTL 1 hOL hBL hQL
  change eulerCharacteristic p 1 B = eulerCharacteristic p 1 (structureSheaf X) +
    eulerCharacteristic p 1 (cokernel u) at h₀
  change eulerCharacteristic p 1 (moduleTensor X B L.sheaf) =
    eulerCharacteristic p 1 (moduleTensor X (structureSheaf X) L.sheaf) +
    eulerCharacteristic p 1 (moduleTensor X (cokernel u) L.sheaf) at h₁
  rw [eulerCharacteristic_iso p (moduleTensorUnit L.sheaf),
    cokernel_tensor_euler p hd u hu L 1] at h₁
  omega

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Geometry.GeneralCartierDegreeLength

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem regular_section_tensor_euler_eq_lengths {X : Scheme.{0}} [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    letI : Finite (SectionZeroIdeal.zeroIdeal L s).subscheme :=
      GeneralCartierDegreeLength.finite_zeroIdeal_of_mono p hd L s
    letI : Fintype (SectionZeroIdeal.zeroIdeal L s).subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : (SectionZeroIdeal.zeroIdeal L s).subscheme,
        ((Module.length
          ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)
          ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (L.tensor M)
  let : Subsingleton (cohomology M.sheaf 2) := ⟨fun a b =>
    (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p H hH M hd
      2 (by omega) a).trans
    (NumericalAmpleness.lineBundle_cohomology_zero_of_dimension_le 1 p H hH M hd
      2 (by omega) b).symm⟩
  exact GeneralCartierDegreeLength.regular_section_tensor_euler_eq_sum_local_lengths
    p hd L M s
    (fun q _ => AmpleCohomologyFinite.cohomology_finite_of_ample p H hH M.sheaf q)
    (fun q _ => AmpleCohomologyFinite.cohomology_finite_of_ample p H hH (L.tensor M).sheaf q)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveRegularEuler
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularSections

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem regular_tensor_euler_add {X : Scheme.{0}} [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  have hM := regular_section_tensor_euler_eq_lengths p hd H hH L M s
  have hO := regular_section_tensor_euler_eq_lengths p hd H hH L (L.pow 0) s
  have he := eulerCharacteristic_iso p (moduleTensorRightUnit L.sheaf) 1
  change eulerCharacteristic p 1 (L.tensor (L.pow 0)).sheaf =
    eulerCharacteristic p 1 L.sheaf at he
  rw [he] at hO
  exact hM.trans hO.symm

theorem tensor_euler_add {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (L M : LineBundle X) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  obtain ⟨B,s,t,hs,ht⟩ := NumericalAmpleness.exists_regular_twist_pair p H L hH
  let : Mono s := hs
  let : Mono t := ht
  have h₁ := regular_tensor_euler_add p hd H hH (L.tensor B) M s
  have h₂ := regular_tensor_euler_add p hd H hH B L t
  have h₃ := regular_tensor_euler_add p hd H hH B (L.tensor M) t
  have hc := eulerCharacteristic_iso p (moduleTensorComm L.sheaf B.sheaf) 1
  change eulerCharacteristic p 1 (L.tensor B).sheaf =
    eulerCharacteristic p 1 (B.tensor L).sheaf at hc
  have ha := eulerCharacteristic_iso p
    (moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc B L M) 1
  change eulerCharacteristic p 1 ((L.tensor B).tensor M).sheaf =
    eulerCharacteristic p 1 (B.tensor (L.tensor M)).sheaf at ha
  omega

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing

namespace OAI

noncomputable section
namespace PiExponent.CurveTwoAffineVanishing
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [IsNoetherian X]
  [IsAffineHom (pullback.diagonal (terminal.from X))]

theorem cohomology_subsingleton (U V : X.Opens) (hU : IsAffineOpen U)
    (hV : IsAffineOpen V) (hcover : U ⊔ V = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ) (hn : 2 ≤ n) :
    Subsingleton (cohomology M n) := by
  let D : Fin 2 → X.Opens := ![U,V]
  have hD : ∀ i, IsAffineOpen (D i) := by
    intro i
    fin_cases i
    · exact hU
    · exact hV
  have hc : (⨆ i, D i) = ⊤ := by
    calc
      (⨆ i, D i) = U ⊔ V := le_antisymm
        (iSup_le (fun i => by
          fin_cases i
          · exact le_sup_left
          · exact le_sup_right))
        (sup_le (le_iSup D 0) (le_iSup D 1))
      _ = ⊤ := hcover
  exact ⟨fun x y =>
    (SerreVanishing.ext_eq_zero_of_affine_cover 2 (by decide) D hD hc M n hn x).trans
      (SerreVanishing.ext_eq_zero_of_affine_cover 2 (by decide) D hD hc M n hn y).symm⟩

end PiExponent.CurveTwoAffineVanishing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry

namespace PiExponent.CurveZeroEuler

def algebraStructureMap (B : Type) [CommRing B] [Algebra ℂ B] :
    Spec (CommRingCat.of B) ⟶ Spec (CommRingCat.of ℂ) :=
  Spec.map (CommRingCat.ofHom (algebraMap ℂ B))

def specStructureSectionsEquiv (B : Type) [CommRing B] [Algebra ℂ B] :
    letI : Module ℂ Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) :=
      Module.compHom _ (baseScalars (algebraStructureMap B))
    Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) ≃ₗ[ℂ] B := by
  letI : Module ℂ Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) :=
    Module.compHom _ (baseScalars (algebraStructureMap B))
  refine { ((Scheme.ΓSpecIso (CommRingCat.of B)).commRingCatIsoToRingEquiv).toAddEquiv with
    map_smul' := ?_ }
  intro c x
  change Γ(Spec (CommRingCat.of B), ⊤) at x
  change (Scheme.ΓSpecIso (CommRingCat.of B)).hom
    (baseScalars (algebraStructureMap B) c * x) =
      c • (Scheme.ΓSpecIso (CommRingCat.of B)).hom x
  rw [Algebra.smul_def]
  rw [map_mul]
  congr 1
  change ((Spec.map (CommRingCat.ofHom (algebraMap ℂ B))).appTop ≫
    (Scheme.ΓSpecIso (CommRingCat.of B)).hom)
      ((Scheme.ΓSpecIso (CommRingCat.of ℂ)).inv c) = _
  rw [Scheme.ΓSpecIso_naturality]
  simp

theorem affine_algebra_eulerCharacteristic (B : Type) [CommRing B] [Algebra ℂ B]
    [IsNoetherianRing B] (d : ℕ) :
    eulerCharacteristic (algebraStructureMap B) d
      (structureSheaf (Spec (CommRingCat.of B))) = (Module.finrank ℂ B : ℤ) := by
  let : (structureSheaf (Spec (CommRingCat.of B))).IsQuasicoherent :=
    (isQuasicoherent_iff_isIso_fromTildeΓ _).mpr (by
      change IsIso (Scheme.Modules.fromTildeΓ (SheafOfModules.unit (Spec (CommRingCat.of B)).ringCatSheaf))
      infer_instance)
  rw [affine_eulerCharacteristic]
  let : Module ℂ Γ(structureSheaf (Spec (CommRingCat.of B)), ⊤) :=
    Module.compHom _ (baseScalars (algebraStructureMap B))
  exact congrArg (fun n : ℕ => (n : ℤ)) (specStructureSectionsEquiv B).finrank_eq

theorem principal_zero_euler_eq_order
    {A : Type} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    {a : A} (ha : a ≠ 0) (d : ℕ) :
    eulerCharacteristic (algebraStructureMap (A ⧸ Ideal.span {a})) d
      (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {a})))) =
        ((IsDiscreteValuationRing.addVal A a).toNat : ℤ) := by
  rw [affine_algebra_eulerCharacteristic]
  have h := CurveLocalOrder.principal_quotient_finrank_eq_order_of_algClosed (F := ℂ) ha
  rw [← h]
  simp

theorem rational_order_eq_euler_difference
    {A K : Type} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    [Field K] [Algebra A K] [IsFractionRing A K]
    {a b : A} (ha : a ≠ 0) (hb : b ≠ 0) (d : ℕ) :
    WeightedCurveDegree.integerOrder (CurveLocalOrder.fractionAddValuation A K)
      (Units.mk0 (algebraMap A K a)
        ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr ha) /
       Units.mk0 (algebraMap A K b)
        ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hb)) =
      eulerCharacteristic (algebraStructureMap (A ⧸ Ideal.span {a})) d
        (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {a})))) -
      eulerCharacteristic (algebraStructureMap (A ⧸ Ideal.span {b})) d
        (structureSheaf (Spec (CommRingCat.of (A ⧸ Ideal.span {b})))) := by
  rw [WeightedCurveDegree.integerOrder_div,
    CurveLocalOrder.integerOrder_field_image_eq_length ha,
    CurveLocalOrder.integerOrder_field_image_eq_length hb,
    principal_zero_euler_eq_order ha, principal_zero_euler_eq_order hb,
    CurveLocalOrder.length_quotient_span_eq_addVal ha,
    CurveLocalOrder.length_quotient_span_eq_addVal hb]

end PiExponent.CurveZeroEuler

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean <==
import Mathlib.Algebra.Module.SnakeLemma
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.EndomorphismEuler

section InducedMaps

variable {A M N : Type*} [CommRing A]
  [AddCommGroup M] [Module A M] [AddCommGroup N] [Module A N]

def kernelMap (u : M →ₗ[A] M) (v : N →ₗ[A] N) (f : M →ₗ[A] N)
    (comm : f.comp u = v.comp f) : LinearMap.ker u →ₗ[A] LinearMap.ker v :=
  (f.domRestrict (LinearMap.ker u)).codRestrict (LinearMap.ker v) (by
    intro x
    change v (f x) = 0
    rw [← show f (u x) = v (f x) from DFunLike.congr_fun comm (x : M),
      show u x = 0 from x.property, map_zero])

@[simp] theorem kernelMap_apply (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (x : LinearMap.ker u) :
    (kernelMap u v f comm x : N) = f x := rfl

theorem kernelMap_injective (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (hf : Function.Injective f) :
    Function.Injective (kernelMap u v f comm) := by
  intro x y h
  apply Subtype.ext
  apply hf
  exact congrArg Subtype.val h

def cokernelMap (u : M →ₗ[A] M) (v : N →ₗ[A] N) (f : M →ₗ[A] N)
    (comm : f.comp u = v.comp f) :
    (M ⧸ LinearMap.range u) →ₗ[A] (N ⧸ LinearMap.range v) :=
  Submodule.mapQ (LinearMap.range u) (LinearMap.range v) f (by
    rintro x ⟨y, rfl⟩
    exact ⟨f y, (DFunLike.congr_fun comm y).symm⟩)

@[simp] theorem cokernelMap_mk (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (x : M) :
    cokernelMap u v f comm ((LinearMap.range u).mkQ x) =
      (LinearMap.range v).mkQ (f x) := rfl

theorem cokernelMap_surjective (u : M →ₗ[A] M) (v : N →ₗ[A] N)
    (f : M →ₗ[A] N) (comm : f.comp u = v.comp f) (hf : Function.Surjective f) :
    Function.Surjective (cokernelMap u v f comm) := by
  intro y
  obtain ⟨y, rfl⟩ := Submodule.mkQ_surjective (LinearMap.range v) y
  obtain ⟨x, rfl⟩ := hf y
  exact ⟨(LinearMap.range u).mkQ x, rfl⟩

end InducedMaps

section ActualSnake

variable {A M₁ M₂ M₃ : Type*} [CommRing A]
  [AddCommGroup M₁] [Module A M₁] [AddCommGroup M₂] [Module A M₂]
  [AddCommGroup M₃] [Module A M₃]

variable (u₁ : M₁ →ₗ[A] M₁) (u₂ : M₂ →ₗ[A] M₂) (u₃ : M₃ →ₗ[A] M₃)
  (f : M₁ →ₗ[A] M₂) (g : M₂ →ₗ[A] M₃) (hExact : Function.Exact f g)
  (hleft : f.comp u₁ = u₂.comp f) (hright : g.comp u₂ = u₃.comp g)
  (hf : Function.Injective f) (hg : Function.Surjective g)

include hExact hf in

theorem kernelMap_exact :
    Function.Exact (kernelMap u₁ u₂ f hleft) (kernelMap u₂ u₃ g hright) := by
  intro x
  constructor
  · intro hx
    have hgx : g x = 0 := congrArg Subtype.val hx
    obtain ⟨y, hy⟩ := (hExact x).mp hgx
    have huy : u₁ y = 0 := by
      apply hf
      calc
        f (u₁ y) = u₂ (f y) := DFunLike.congr_fun hleft y
        _ = 0 := by rw [hy]; exact x.property
        _ = f 0 := (map_zero f).symm
    exact ⟨⟨y, huy⟩, Subtype.ext hy⟩
  · rintro ⟨y, rfl⟩
    apply Subtype.ext
    exact hExact.apply_apply_eq_zero (y : M₁)

include hExact hg in

theorem cokernelMap_exact :
    Function.Exact (cokernelMap u₁ u₂ f hleft) (cokernelMap u₂ u₃ g hright) := by
  intro x
  obtain ⟨x, rfl⟩ := Submodule.mkQ_surjective (LinearMap.range u₂) x
  constructor
  · intro hx
    change (LinearMap.range u₃).mkQ (g x) = 0 at hx
    have hmem : g x ∈ LinearMap.range u₃ := (Submodule.Quotient.mk_eq_zero (LinearMap.range u₃)).mp hx
    obtain ⟨z, hz⟩ := hmem
    obtain ⟨y, hy⟩ := hg z
    have hxy : g (x - u₂ y) = 0 := by
      rw [map_sub, show g (u₂ y) = u₃ (g y) from DFunLike.congr_fun hright y,
        hy, hz, sub_self]
    obtain ⟨w, hw⟩ := (hExact (x - u₂ y)).mp hxy
    refine ⟨(LinearMap.range u₁).mkQ w, ?_⟩
    change (LinearMap.range u₂).mkQ (f w) = (LinearMap.range u₂).mkQ x
    rw [hw, map_sub]
    have hz₂ : (LinearMap.range u₂).mkQ (u₂ y) = 0 :=
      (Submodule.Quotient.mk_eq_zero (LinearMap.range u₂)).mpr ⟨y, rfl⟩
    rw [hz₂, sub_zero]
  · rintro ⟨y, hy⟩
    rw [← hy]
    obtain ⟨y, rfl⟩ := Submodule.mkQ_surjective (LinearMap.range u₁) y
    change (LinearMap.range u₃).mkQ (g (f y)) = 0
    rw [hExact.apply_apply_eq_zero, map_zero]

noncomputable def connecting :
    LinearMap.ker u₃ →ₗ[A] (M₁ ⧸ LinearMap.range u₁) :=
  SnakeLemma.δ' u₁ u₂ u₃ f g hExact f g hExact hleft hright
    (LinearMap.ker u₃).subtype (LinearMap.exact_subtype_ker_map u₃)
    (LinearMap.range u₁).mkQ (LinearMap.exact_map_mkQ_range u₁) hg hf

theorem exact_kernel_connecting :
    Function.Exact (kernelMap u₂ u₃ g hright)
      (connecting u₁ u₂ u₃ f g hExact hleft hright hf hg) := by
  exact SnakeLemma.exact_δ'_right
    (i₁ := u₁) (i₂ := u₂) (i₃ := u₃)
    (f₁ := f) (f₂ := g) (hf := hExact) (g₁ := f) (g₂ := g) (hg := hExact)
    (h₁ := hleft) (h₂ := hright)
    (ι₂ := (LinearMap.ker u₂).subtype) (hι₂ := LinearMap.exact_subtype_ker_map u₂)
    (ι₃ := (LinearMap.ker u₃).subtype) (hι₃ := LinearMap.exact_subtype_ker_map u₃)
    (π₁ := (LinearMap.range u₁).mkQ) (hπ₁ := LinearMap.exact_map_mkQ_range u₁)
    hg hf (kernelMap u₂ u₃ g hright) (by ext x; rfl)
    (Submodule.subtype_injective _)

theorem exact_connecting_cokernel :
    Function.Exact (connecting u₁ u₂ u₃ f g hExact hleft hright hf hg)
      (cokernelMap u₁ u₂ f hleft) := by
  exact SnakeLemma.exact_δ'_left
    (i₁ := u₁) (i₂ := u₂) (i₃ := u₃)
    (f₁ := f) (f₂ := g) (hf := hExact) (g₁ := f) (g₂ := g) (hg := hExact)
    (h₁ := hleft) (h₂ := hright)
    (ι₃ := (LinearMap.ker u₃).subtype) (hι₃ := LinearMap.exact_subtype_ker_map u₃)
    (π₁ := (LinearMap.range u₁).mkQ) (hπ₁ := LinearMap.exact_map_mkQ_range u₁)
    (π₂ := (LinearMap.range u₂).mkQ) (hπ₂ := LinearMap.exact_map_mkQ_range u₂)
    hg hf (cokernelMap u₁ u₂ f hleft) (by ext x; rfl)
    (Submodule.mkQ_surjective _)

end ActualSnake

section LengthAlgebra

variable {A M N : Type*} [CommRing A]
  [AddCommGroup M] [Module A M] [AddCommGroup N] [Module A N]

theorem length_eq_kernel_add_range (f : M →ₗ[A] N) :
    Module.length A M = Module.length A (LinearMap.ker f) +
      Module.length A (LinearMap.range f) := by
  calc
    Module.length A M = Module.length A (LinearMap.ker f) +
        Module.length A (M ⧸ LinearMap.ker f) :=
      Module.length_eq_add_of_exact (LinearMap.ker f).subtype (LinearMap.ker f).mkQ
        (Submodule.subtype_injective _) (Submodule.mkQ_surjective _)
        (LinearMap.exact_subtype_mkQ _)
    _ = _ := by rw [(LinearMap.quotKerEquivRange f).length_eq]

end LengthAlgebra

section SixTerm

variable {A X₁ X₂ X₃ X₄ X₅ X₆ : Type*} [CommRing A]
  [AddCommGroup X₁] [Module A X₁] [AddCommGroup X₂] [Module A X₂]
  [AddCommGroup X₃] [Module A X₃] [AddCommGroup X₄] [Module A X₄]
  [AddCommGroup X₅] [Module A X₅] [AddCommGroup X₆] [Module A X₆]

theorem six_term_length_cross_add
    (a : X₁ →ₗ[A] X₂) (b : X₂ →ₗ[A] X₃) (c : X₃ →ₗ[A] X₄)
    (d : X₄ →ₗ[A] X₅) (e : X₅ →ₗ[A] X₆)
    (ha : Function.Injective a) (he : Function.Surjective e)
    (hab : Function.Exact a b) (hbc : Function.Exact b c)
    (hcd : Function.Exact c d) (hde : Function.Exact d e) :
    Module.length A X₅ + Module.length A X₁ + Module.length A X₃ =
      Module.length A X₂ + Module.length A X₄ + Module.length A X₆ := by
  have h₁ : Module.length A X₁ = Module.length A (LinearMap.range a) :=
    (LinearEquiv.ofInjective a ha).length_eq
  have h₂ : Module.length A X₂ = Module.length A (LinearMap.range a) +
      Module.length A (LinearMap.range b) := by
    rw [length_eq_kernel_add_range b, ← LinearMap.exact_iff.mp hab]
  have h₃ : Module.length A X₃ = Module.length A (LinearMap.range b) +
      Module.length A (LinearMap.range c) := by
    rw [length_eq_kernel_add_range c, ← LinearMap.exact_iff.mp hbc]
  have h₄ : Module.length A X₄ = Module.length A (LinearMap.range c) +
      Module.length A (LinearMap.range d) := by
    rw [length_eq_kernel_add_range d, ← LinearMap.exact_iff.mp hcd]
  have h₅ : Module.length A X₅ = Module.length A (LinearMap.range d) +
      Module.length A (LinearMap.range e) := by
    rw [length_eq_kernel_add_range e, ← LinearMap.exact_iff.mp hde]
  have h₆ : Module.length A (LinearMap.range e) = Module.length A X₆ := by
    rw [LinearMap.range_eq_top.mpr he]
    exact Module.length_top
  rw [h₁, h₂, h₃, h₄, h₅, ← h₆]
  ac_rfl

end SixTerm

section Euler

variable {A M₁ M₂ M₃ : Type*} [CommRing A]
  [AddCommGroup M₁] [Module A M₁] [AddCommGroup M₂] [Module A M₂]
  [AddCommGroup M₃] [Module A M₃]

theorem endomorphism_euler_cross_add
    (u₁ : M₁ →ₗ[A] M₁) (u₂ : M₂ →ₗ[A] M₂) (u₃ : M₃ →ₗ[A] M₃)
    (f : M₁ →ₗ[A] M₂) (g : M₂ →ₗ[A] M₃) (hExact : Function.Exact f g)
    (hleft : f.comp u₁ = u₂.comp f) (hright : g.comp u₂ = u₃.comp g)
    (hf : Function.Injective f) (hg : Function.Surjective g) :
    Module.length A (M₂ ⧸ LinearMap.range u₂) +
        Module.length A (LinearMap.ker u₁) + Module.length A (LinearMap.ker u₃) =
      Module.length A (LinearMap.ker u₂) + Module.length A (M₁ ⧸ LinearMap.range u₁) +
        Module.length A (M₃ ⧸ LinearMap.range u₃) := by
  exact six_term_length_cross_add
    (kernelMap u₁ u₂ f hleft) (kernelMap u₂ u₃ g hright)
    (connecting u₁ u₂ u₃ f g hExact hleft hright hf hg)
    (cokernelMap u₁ u₂ f hleft) (cokernelMap u₂ u₃ g hright)
    (kernelMap_injective u₁ u₂ f hleft hf) (cokernelMap_surjective u₂ u₃ g hright hg)
    (kernelMap_exact (u₁ := u₁) (u₂ := u₂) (u₃ := u₃) (f := f) (g := g)
      (hExact := hExact) (hleft := hleft) (hright := hright) (hf := hf))
    (exact_kernel_connecting u₁ u₂ u₃ f g hExact hleft hright hf hg)
    (exact_connecting_cokernel u₁ u₂ u₃ f g hExact hleft hright hf hg)
    (cokernelMap_exact (u₁ := u₁) (u₂ := u₂) (u₃ := u₃) (f := f) (g := g)
      (hExact := hExact) (hleft := hleft) (hright := hright) (hg := hg))

end Euler

end PiExponentJets.EndomorphismEuler

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerDifference
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveEmbeddingCohomologyBound

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem eulerCharacteristic_eq_of_le_of_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d e : ℕ) (hde : d ≤ e)
    (hzero : ∀ q : ℕ, d < q → ∀ z : cohomology M q, z = 0) :
    eulerCharacteristic p e M = eulerCharacteristic p d M := by
  induction e, hde using Nat.le_induction with
  | base => rfl
  | succ e hde ih =>
    calc
      eulerCharacteristic p (e+1) M = eulerCharacteristic p e M := by
        simpa only [Nat.add_sub_cancel] using
          eulerCharacteristic_eq_pred_of_cohomology_zero p M (e+1)
            (hzero (e+1) (by omega))
      _ = eulerCharacteristic p d M := ih

theorem eulerCharacteristic_projective_eq_dimension
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H : LineBundle X) (hH : H.IsAmple) (M : LineBundle X)
    (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    eulerCharacteristic p r M.sheaf = eulerCharacteristic p d M.sheaf := by
  let : IsProper p := by rw [← hi]; infer_instance
  rcases le_total d r with h | h
  · exact eulerCharacteristic_eq_of_le_of_cohomology_zero p M.sheaf d r h
      (lineBundle_cohomology_zero_of_dimension_le d p H hH M hdim)
  · symm
    apply eulerCharacteristic_eq_of_le_of_cohomology_zero p M.sheaf r d h
    intro q hq z
    exact lineBundle_cohomology_eq_zero_of_projective_embedding r i M q (by omega) z

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean <==
import Mathlib.Analysis.Asymptotics.SpecificAsymptotics
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.Analysis.SpecialFunctions.Choose
import Mathlib.Tactic

namespace OAI

namespace PiExponent.NumericalAmpleness

open Filter Finset Function
open scoped Topology BigOperators

theorem forwardDifference_eq_zero_of_le {G : Type*} [AddCommGroup G]
    (f : ℕ → G) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d] f = 0)
    (k : ℕ) (hk : d ≤ k) : (fwdDiff (1 : ℕ))^[k] f = 0 := by
  obtain ⟨r,rfl⟩ := Nat.exists_eq_add_of_le hk
  rw [Nat.add_comm d r, Function.iterate_add_apply, hzero]
  ext n
  simp [fwdDiff_iter_eq_sum_shift]

theorem newton_sum_of_forwardDifference_eq_zero {G : Type*} [AddCommGroup G]
    (f : ℕ → G) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) (n : ℕ) :
    f n = ∑ k ∈ Finset.range (d+1), n.choose k • (fwdDiff (1 : ℕ))^[k] f 0 := by
  have hNewton : f n = ∑ k ∈ Finset.range (n+1),
      n.choose k • (fwdDiff (1 : ℕ))^[k] f 0 := by
    simpa using shift_eq_sum_fwdDiff_iter (1 : ℕ) f n 0
  rw [hNewton]
  by_cases hnd : n ≤ d
  · apply Finset.sum_subset (Finset.range_mono (by omega : n+1 ≤ d+1))
    intro k hk hkn
    have hnk : n < k := by simp only [Finset.mem_range] at hkn; omega
    rw [Nat.choose_eq_zero_of_lt hnk, zero_smul]
  · symm
    apply Finset.sum_subset (Finset.range_mono (by omega : d+1 ≤ n+1))
    intro k hk hkd
    have hdk : d+1 ≤ k := by simp only [Finset.mem_range] at hkd; omega
    rw [forwardDifference_eq_zero_of_le f (d+1) hzero k hdk]
    simp

theorem integer_newton_sum_of_forwardDifference_eq_zero
    (f : ℕ → ℤ) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) (n : ℕ) :
    f n = ∑ k ∈ Finset.range (d+1),
      (n.choose k : ℤ) * (fwdDiff (1 : ℕ))^[k] f 0 := by
  simpa only [nsmul_eq_mul] using newton_sum_of_forwardDifference_eq_zero f d hzero n

theorem tendsto_choose_div_pow (k d : ℕ) (hkd : k ≤ d) :
    Tendsto (fun n : ℕ => (n.choose k : ℝ) / (n : ℝ)^d) atTop
      (𝓝 (if k = d then 1 / (d.factorial : ℝ) else 0)) := by
  have he := (isEquivalent_choose k).div
    (Asymptotics.IsEquivalent.refl (u := fun n : ℕ => (n : ℝ)^d) (l := atTop))
  apply he.symm.tendsto_nhds
  by_cases h : k = d
  · subst k
    simp only [ite_true]
    apply tendsto_const_nhds.congr'
    filter_upwards [eventually_gt_atTop (0 : ℕ)] with n hn
    have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
    dsimp
    field_simp
  · simp only [h, ite_false]
    have ht := (tendsto_pow_div_pow_atTop_zero (𝕜 := ℝ) (lt_of_le_of_ne hkd h)).comp
      tendsto_natCast_atTop_atTop
    have ht' := ht.div_const (k.factorial : ℝ)
    change Tendsto (fun n : ℕ => (n : ℝ)^k / (k.factorial : ℝ) / (n : ℝ)^d) _ _
    convert ht' using 1
    · funext n
      simp only [Function.comp_apply]
      ring
    · simp

theorem tendsto_normalized_of_forwardDifference_eq_zero
    (f : ℕ → ℤ) (d : ℕ) (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) :
    Tendsto (fun n : ℕ => (f n : ℝ) / (n : ℝ)^d) atTop
      (𝓝 ((((fwdDiff (1 : ℕ))^[d] f 0 : ℤ) : ℝ) / (d.factorial : ℝ))) := by
  have hterm (k : ℕ) (hk : k ∈ Finset.range (d+1)) :=
    (tendsto_choose_div_pow k d (by simpa only [Finset.mem_range, Nat.lt_succ_iff] using hk)).mul_const
      (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℝ)
  have hs := tendsto_finsetSum (Finset.range (d+1)) hterm
  have hreal (n : ℕ) : (f n : ℝ) = ∑ k ∈ Finset.range (d+1),
      (n.choose k : ℝ) * (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℝ) := by
    exact_mod_cast integer_newton_sum_of_forwardDifference_eq_zero f d hzero n
  convert hs using 1
  · funext n
    rw [hreal, Finset.sum_div]
    apply Finset.sum_congr rfl
    intro k _
    ring
  · congr 1
    rw [Finset.sum_eq_single d]
    · simp only [ite_true]
      ring
    · intro k hk hkd
      simp [hkd]
    · simp

theorem tendsto_atTop_of_forwardDifference_eq_zero
    (f : ℕ → ℤ) (d : ℕ) (hd : 0 < d)
    (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0)
    (hpositive : 0 < (fwdDiff (1 : ℕ))^[d] f 0) :
    Tendsto f atTop atTop := by
  have hlead : (0 : ℝ) <
      (((fwdDiff (1 : ℕ))^[d] f 0 : ℤ) : ℝ) / (d.factorial : ℝ) :=
    div_pos (by exact_mod_cast hpositive) (by exact_mod_cast Nat.factorial_pos d)
  have hpow : Tendsto (fun n : ℕ => (n : ℝ)^d) atTop atTop :=
    (tendsto_pow_atTop (Nat.ne_of_gt hd)).comp tendsto_natCast_atTop_atTop
  have ht := (tendsto_normalized_of_forwardDifference_eq_zero f d hzero).pos_mul_atTop
    hlead hpow
  apply (tendsto_intCast_atTop_iff (R := ℝ)).mp
  apply ht.congr'
  filter_upwards [eventually_gt_atTop (0 : ℕ)] with n hn
  have hn' : (n : ℝ)^d ≠ 0 := pow_ne_zero _ (by exact_mod_cast Nat.ne_of_gt hn)
  exact div_mul_cancel₀ _ hn'

end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean <==
import Mathlib.Algebra.Homology.DerivedCategory.Ext.Linear
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Cohomology
open CategoryTheory CategoryTheory.Abelian

def alternatingTrunc (a : ℕ → ℤ) (d : ℕ) : ℤ :=
  ∑ i ∈ Finset.range (d+1), (-1 : ℤ)^i * a i

lemma alternatingTrunc_succ (a : ℕ → ℤ) (d : ℕ) :
    alternatingTrunc a (d+1) = alternatingTrunc a d + (-1 : ℤ)^(d+1) * a (d+1) := by
  exact Finset.sum_range_succ _ _

lemma alternating_rank_identity (a b c f g h : ℕ → ℤ)
    (hB : ∀ n, b n = f n + g n) (hC : ∀ n, c n = g n + h n)
    (hA0 : a 0 = f 0) (hA : ∀ n, a (n+1) = h n + f (n+1)) (d : ℕ) :
    alternatingTrunc b d - alternatingTrunc a d - alternatingTrunc c d =
      (-1 : ℤ)^(d+1) * h d := by
  induction d with
  | zero => simp [alternatingTrunc, hB, hC, hA0]
  | succ d ih =>
    simp only [alternatingTrunc_succ]
    calc
      _ = (alternatingTrunc b d - alternatingTrunc a d - alternatingTrunc c d) +
          (-1 : ℤ)^(d+1) * (b (d+1) - a (d+1) - c (d+1)) := by ring
      _ = _ := by rw [ih, hB, hC, hA, pow_succ _ (d+1)]; ring

lemma finrank_middle_of_exact {K U V W : Type*} [Field K]
    [AddCommGroup U] [Module K U] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [FiniteDimensional K V]
    (f : U →ₗ[K] V) (g : V →ₗ[K] W) (hfg : Function.Exact f g) :
    Module.finrank K V = Module.finrank K f.range + Module.finrank K g.range := by
  have hh := LinearMap.finrank_range_add_finrank_ker g
  rw [hfg.linearMap_ker_eq] at hh
  omega

universe w v u t
variable {K : Type t} [Field K] {C : Type u} [Category.{v} C] [Abelian C]
  [Linear K C] [HasExt.{w} C]

def extEuler (E M : C) (d : ℕ) : ℤ :=
  alternatingTrunc (fun n => Module.finrank K (Ext E M n)) d

variable (E : C) {S : ShortComplex C} (hS : S.ShortExact)

def cohomologyMap₁ (n : ℕ) : Ext E S.X₁ n →ₗ[K] Ext E S.X₂ n :=
  (Ext.mk₀ S.f).postcompOfLinear K E (add_zero n)

def cohomologyMap₂ (n : ℕ) : Ext E S.X₂ n →ₗ[K] Ext E S.X₃ n :=
  (Ext.mk₀ S.g).postcompOfLinear K E (add_zero n)

def cohomologyBoundary (n : ℕ) : Ext E S.X₃ n →ₗ[K] Ext E S.X₁ (n+1) :=
  hS.extClass.postcompOfLinear K E rfl

include hS in
lemma cohomology_exact₂ (n : ℕ) :
    Function.Exact (cohomologyMap₁ (K := K) E (S := S) n)
      (cohomologyMap₂ (K := K) E (S := S) n) := by
  intro x
  constructor
  · exact Ext.covariant_sequence_exact₂ E hS x
  · rintro ⟨y, rfl⟩
    change (y.comp (Ext.mk₀ S.f) (add_zero n)).comp (Ext.mk₀ S.g) (add_zero n) = 0
    simp [Ext.mk₀_comp_mk₀]

lemma cohomology_exact₃ (n : ℕ) :
    Function.Exact (cohomologyMap₂ (K := K) E (S := S) n)
      (cohomologyBoundary (K := K) E hS n) := by
  intro x
  constructor
  · exact Ext.covariant_sequence_exact₃ E hS x rfl
  · rintro ⟨y, rfl⟩
    change (y.comp (Ext.mk₀ S.g) (add_zero n)).comp hS.extClass rfl = 0
    rw [Ext.comp_assoc_of_second_deg_zero, hS.comp_extClass, Ext.comp_zero]

lemma cohomology_exact₁ (n : ℕ) :
    Function.Exact (cohomologyBoundary (K := K) E hS n)
      (cohomologyMap₁ (K := K) E (S := S) (n+1)) := by
  intro x
  constructor
  · exact fun hx => Ext.covariant_sequence_exact₁ E hS x hx rfl
  · rintro ⟨y, rfl⟩
    change (y.comp hS.extClass rfl).comp (Ext.mk₀ S.f) (add_zero (n+1)) = 0
    rw [Ext.comp_assoc_of_third_deg_zero, hS.extClass_comp, Ext.comp_zero]

theorem extEuler_add_of_boundary_zero (d : ℕ)
    (hfinite₁ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₁ n))
    (hfinite₂ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₂ n))
    (hfinite₃ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₃ n))
    (hvan : cohomologyBoundary (K := K) E hS d = 0) :
    extEuler (K := K) E S.X₂ d =
      extEuler (K := K) E S.X₁ d + extEuler (K := K) E S.X₃ d := by
  classical
  let a (n : ℕ) : ℤ := Module.finrank K (Ext E S.X₁ n)
  let b (n : ℕ) : ℤ := Module.finrank K (Ext E S.X₂ n)
  let c (n : ℕ) : ℤ := Module.finrank K (Ext E S.X₃ n)
  let f (n : ℕ) : ℤ := Module.finrank K (cohomologyMap₁ (K := K) E (S := S) n).range
  let g (n : ℕ) : ℤ := Module.finrank K (cohomologyMap₂ (K := K) E (S := S) n).range
  let h (n : ℕ) : ℤ := Module.finrank K (cohomologyBoundary (K := K) E hS n).range
  have hB (n : ℕ) (hn : n ≤ d) : b n = f n + g n := by
    let := hfinite₂ n hn
    dsimp only [b, f, g]
    exact_mod_cast finrank_middle_of_exact _ _ (cohomology_exact₂ (K := K) E hS n)
  have hC (n : ℕ) (hn : n ≤ d) : c n = g n + h n := by
    let := hfinite₃ n hn
    dsimp only [c, g, h]
    exact_mod_cast finrank_middle_of_exact _ _ (cohomology_exact₃ (K := K) E hS n)
  have hA0 : a 0 = f 0 := by
    have : Mono S.f := hS.mono_f
    dsimp only [a, f]
    exact_mod_cast (LinearMap.finrank_range_of_inj
      (f := cohomologyMap₁ (K := K) E (S := S) 0)
      (Ext.postcomp_mk₀_injective_of_mono E S.f)).symm
  have hA (n : ℕ) (hn : n+1 ≤ d) : a (n+1) = h n + f (n+1) := by
    let := hfinite₁ (n+1) hn
    dsimp only [a, h, f]
    exact_mod_cast finrank_middle_of_exact _ _ (cohomology_exact₁ (K := K) E hS n)
  have hind (n : ℕ) (hn : n ≤ d) :
      alternatingTrunc b n - alternatingTrunc a n - alternatingTrunc c n =
        (-1 : ℤ)^(n+1) * h n := by
    induction n with
    | zero => simp [alternatingTrunc, hB 0 hn, hC 0 hn, hA0]
    | succ n ih =>
      have hi := ih (by omega)
      simp only [alternatingTrunc_succ]
      calc
        _ = (alternatingTrunc b n - alternatingTrunc a n - alternatingTrunc c n) +
          (-1 : ℤ)^(n+1) * (b (n+1) - a (n+1) - c (n+1)) := by ring
        _ = _ := by rw [hi, hB (n+1) hn, hC (n+1) hn, hA n hn, pow_succ _ (n+1)]; ring
  have hd : h d = 0 := by
    dsimp only [h]
    rw [hvan, LinearMap.range_zero]
    rw [finrank_bot]
    rfl
  have hh := hind d le_rfl
  rw [hd, mul_zero] at hh
  change alternatingTrunc b d = alternatingTrunc a d + alternatingTrunc c d
  omega

include hS in

theorem extEuler_add (d : ℕ)
    (hfinite₁ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₁ n))
    (hfinite₂ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₂ n))
    (hfinite₃ : ∀ n ≤ d, FiniteDimensional K (Ext E S.X₃ n))
    [Subsingleton (Ext E S.X₁ (d+1))] :
    extEuler (K := K) E S.X₂ d =
      extEuler (K := K) E S.X₁ d + extEuler (K := K) E S.X₃ d :=
  extEuler_add_of_boundary_zero E hS d hfinite₁ hfinite₂ hfinite₃ (Subsingleton.elim _ _)

end Cohomology

namespace Geometry
open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry
open scoped AlgebraicGeometry
variable {X : Scheme.{0}} (f : X ⟶ Spec (CommRingCat.of ℂ))

@[instance_reducible]
def sheafComplexLinear : Linear ℂ X.Modules where
  homModule M N := Module.compHom _ (baseScalars f)
  smul_comp M N P r g h := by
    change ((baseScalars f r) • g) ≫ h = (baseScalars f r) • (g ≫ h)
    exact Linear.smul_comp _ _ _ _ _ _
  comp_smul M N P g r h := by
    change g ≫ ((baseScalars f r) • h) = (baseScalars f r) • (g ≫ h)
    exact Linear.comp_smul _ _ _ _ _ _

@[instance_reducible]
def complexExtModule (M : X.Modules) (n : ℕ) : Module ℂ (cohomology M n) :=
  letI := sheafComplexLinear f
  inferInstance

lemma complexExtModule_eq (M : X.Modules) (n : ℕ) :
    complexExtModule f M n = Module.compHom (cohomology M n) (baseScalars f) := by
  apply Module.ext'
  intro r x
  let := sheafComplexLinear f
  change r • x = (baseScalars f r) • x
  rw [Ext.smul_eq_comp_mk₀ (R := ℂ), Ext.smul_eq_comp_mk₀ (R := Γ(X, ⊤))]
  rfl

lemma eulerCharacteristic_eq_extEuler (M : X.Modules) (d : ℕ) :
    eulerCharacteristic f d M =
      letI := sheafComplexLinear f
      Cohomology.extEuler (K := ℂ) (structureSheaf X) M d := by
  unfold eulerCharacteristic Cohomology.extEuler Cohomology.alternatingTrunc
  apply Finset.sum_congr rfl
  intro n hn
  have hh := complexExtModule_eq f M n
  unfold cohomologyDimension
  rw [← hh]

theorem eulerCharacteristic_add {S : ShortComplex X.Modules} (hS : S.ShortExact)
    (d : ℕ)
    (hfinite₁ : ∀ n ≤ d, letI := Module.compHom (cohomology S.X₁ n) (baseScalars f)
      FiniteDimensional ℂ (cohomology S.X₁ n))
    (hfinite₂ : ∀ n ≤ d, letI := Module.compHom (cohomology S.X₂ n) (baseScalars f)
      FiniteDimensional ℂ (cohomology S.X₂ n))
    (hfinite₃ : ∀ n ≤ d, letI := Module.compHom (cohomology S.X₃ n) (baseScalars f)
      FiniteDimensional ℂ (cohomology S.X₃ n))
    [Subsingleton (cohomology S.X₁ (d+1))] :
    eulerCharacteristic f d S.X₂ =
      eulerCharacteristic f d S.X₁ + eulerCharacteristic f d S.X₃ := by
  let := sheafComplexLinear f
  rw [eulerCharacteristic_eq_extEuler, eulerCharacteristic_eq_extEuler,
    eulerCharacteristic_eq_extEuler]
  apply Cohomology.extEuler_add (K := ℂ) (structureSheaf X) hS d
  · intro n hn
    have hh := complexExtModule_eq f S.X₁ n
    change @FiniteDimensional ℂ (cohomology S.X₁ n) _ _ (complexExtModule f S.X₁ n)
    rw [hh]
    exact hfinite₁ n hn
  · intro n hn
    have hh := complexExtModule_eq f S.X₂ n
    change @FiniteDimensional ℂ (cohomology S.X₂ n) _ _ (complexExtModule f S.X₂ n)
    rw [hh]
    exact hfinite₂ n hn
  · intro n hn
    have hh := complexExtModule_eq f S.X₃ n
    change @FiniteDimensional ℂ (cohomology S.X₃ n) _ _ (complexExtModule f S.X₃ n)
    rw [hh]
    exact hfinite₃ n hn

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.ProjectiveO1Ample
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerPair
import OAI.NumberTheory.PiExponent.Cohomology.EulerCutoff
import OAI.NumberTheory.PiExponent.Cohomology.EulerPolynomialInterpolation
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularSections
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Cohomology.EulerTwistTransport
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveEmbeddingCohomologyBound
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceFinite

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1

lemma iterate_fwdDiff_sub {G : Type*} [AddCommGroup G] (f g : ℕ → G) (k : ℕ) :
    (fwdDiff (1 : ℕ))^[k] (f-g) = (fwdDiff (1 : ℕ))^[k] f - (fwdDiff (1 : ℕ))^[k] g := by
  simpa only [fwdDiff_aux.coe_fwdDiffₗ_pow] using
    map_sub (fwdDiff_aux.fwdDiffₗ ℕ G (1 : ℕ) ^ k) f g

private lemma difference_step {G : Type*} [AddCommGroup G] (f g h : ℕ → G) (k : ℕ)
    (hd : fwdDiff (1 : ℕ) f = g - fun n => h (n+1))
    (hg : (fwdDiff (1 : ℕ))^[k] g=0) (hh : (fwdDiff (1 : ℕ))^[k] h=0) :
    (fwdDiff (1 : ℕ))^[k+1] f=0 := by
  rw [Function.iterate_succ_apply, hd, iterate_fwdDiff_sub, hg]
  have hz : (fwdDiff (1 : ℕ))^[k] (fun n => h (n+1))=0 := by
    funext n
    rw [fwdDiff_iter_comp_add, hh]
    rfl
  rw [hz, sub_self]

theorem projective_line_cohomology_finite {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (q : ℕ) :
    letI := Module.compHom (cohomology L.sheaf q) (baseScalars p)
    FiniteDimensional ℂ (cohomology L.sheaf q) := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact PiExponent.ProjectiveSpaceFinite.projectiveOver_cohomology_finite p r i hi L.sheaf q

theorem euler_tensor_power_difference_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
      (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
      (_hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
      (H : LineBundle X), H.IsAmple → ∀ (L M : LineBundle X),
      topologicalKrullDim X ≤ d →
      (fwdDiff (1 : ℕ))^[d+1]
        (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) = 0 := by
  induction d with
  | zero =>
    intro X _ p r i _ hi H hH L M hdim
    simpa only [Nat.zero_add, Function.iterate_one] using
      fwdDiff_eulerCharacteristic_left_pow_eq_zero p L M r hdim
  | succ d ih =>
    intro X _ p r i _ hi H hH L M hdim
    obtain ⟨B, s, t, hs, ht⟩ := exists_regular_twist_pair p H L hH
    let : Mono s := hs
    let : Mono t := ht
    let A := L.tensor B
    let D := zeroIdeal A s
    let E := zeroIdeal B t
    let jD := D.subschemeι
    let jE := E.subschemeι
    let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian jD
    let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace jD
    let : IsNoetherian D.subscheme := {}
    let : IsLocallyNoetherian E.subscheme := LocallyOfFiniteType.isLocallyNoetherian jE
    let : CompactSpace E.subscheme := QuasiCompact.compactSpace_of_compactSpace jE
    let : IsNoetherian E.subscheme := {}
    have hdD : topologicalKrullDim D.subscheme ≤ d :=
      regular_sectionZero_dimension_le A s d (by
        simpa only [Nat.cast_add, Nat.cast_one] using hdim)
    have hdE : topologicalKrullDim E.subscheme ≤ d :=
      regular_sectionZero_dimension_le B t d (by
        simpa only [Nat.cast_add, Nat.cast_one] using hdim)
    have hiD : (jD ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jD ≫ p := by
      rw [Category.assoc, hi]
    have hiE : (jE ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jE ≫ p := by
      rw [Category.assoc, hi]
    let f (n : ℕ) := eulerCharacteristic p r ((L.pow n).tensor M).sheaf
    let g (n : ℕ) := eulerCharacteristic (jD ≫ p) r
      (((L.pullback jD).pow n).tensor ((A.pullback jD).tensor (M.pullback jD))).sheaf
    let h (n : ℕ) := eulerCharacteristic (jE ≫ p) r
      (((L.pullback jE).pow n).tensor ((B.pullback jE).tensor (M.pullback jE))).sheaf
    have hg : (fwdDiff (1 : ℕ))^[d+1] g = 0 :=
      ih (jD ≫ p) r (jD ≫ i) hiD (H.pullback jD)
        (LineBundle.IsAmple.pullback_closedImmersion H hH jD)
        (L.pullback jD) ((A.pullback jD).tensor (M.pullback jD)) hdD
    have hh : (fwdDiff (1 : ℕ))^[d+1] h = 0 :=
      ih (jE ≫ p) r (jE ≫ i) hiE (H.pullback jE)
        (LineBundle.IsAmple.pullback_closedImmersion H hH jE)
        (L.pullback jE) ((B.pullback jE).tensor (M.pullback jE)) hdE
    have hd : fwdDiff (1 : ℕ) f = g - fun n => h (n+1) := by
      funext n
      have hv := CartierEulerPair.euler_difference p L B M s t n r
        (fun q _ => projective_line_cohomology_finite p r i hi ((L.pow n).tensor M) q)
        (fun q _ => projective_line_cohomology_finite p r i hi ((L.pow (n+1)).tensor M) q)
        (fun q _ => projective_line_cohomology_finite p r i hi
          (A.tensor ((L.pow n).tensor M)) q)
        (fun q _ => projective_line_cohomology_finite (jD ≫ p) r (jD ≫ i) hiD
          ((A.tensor ((L.pow n).tensor M)).pullback jD) q)
        (fun q _ => projective_line_cohomology_finite (jE ≫ p) r (jE ≫ i) hiE
          ((B.tensor ((L.pow (n+1)).tensor M)).pullback jE) q)
        (lineBundle_cohomology_eq_zero_of_projective_embedding r i
          ((L.pow n).tensor M) (r+1) le_rfl)
        (lineBundle_cohomology_eq_zero_of_projective_embedding r i
          ((L.pow (n+1)).tensor M) (r+1) le_rfl)
      dsimp only [CartierEulerPair.source, CartierEulerPair.middle] at hv
      rw [eulerCharacteristic_pullback_cartierMiddle,
        eulerCharacteristic_pullback_cartierMiddle] at hv
      exact hv
    exact difference_step f g h (d+1) hd hg hh

theorem euler_tensor_power_difference_eq_zero {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L M : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) = 0 := by
  let H := (PiExponent.ProjectiveO1.lineBundle (R := ℂ) (σ := Fin (r+1))).pullback i
  have hH : H.IsAmple := LineBundle.IsAmple.pullback_closedImmersion _
    PiExponent.ProjectiveO1.lineBundle_ample i
  exact euler_tensor_power_difference_aux d p r i hi H hH L M hdim

theorem euler_power_difference_eq_zero {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p r (L.pow n).sheaf) = 0 := by
  have h := euler_tensor_power_difference_eq_zero p r i hi L (L.pow 0) d hdim
  have he : (fun n => eulerCharacteristic p r ((L.pow n).tensor (L.pow 0)).sheaf) =
      (fun n => eulerCharacteristic p r (L.pow n).sheaf) := by
    funext n
    exact eulerCharacteristic_iso p (moduleTensorRightUnit (L.pow n).sheaf) r
  rwa [he] at h

theorem euler_tensor_power_dimension_difference_eq_zero
    {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L M : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p d ((L.pow n).tensor M).sheaf) = 0 := by
  let H := (PiExponent.ProjectiveO1.lineBundle (R := ℂ) (σ := Fin (r+1))).pullback i
  have hH : H.IsAmple := LineBundle.IsAmple.pullback_closedImmersion _
    PiExponent.ProjectiveO1.lineBundle_ample i
  have he : (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) =
      (fun n => eulerCharacteristic p d ((L.pow n).tensor M).sheaf) := by
    funext n
    exact eulerCharacteristic_projective_eq_dimension p r i hi H hH
      ((L.pow n).tensor M) d hdim
  have h := euler_tensor_power_difference_eq_zero p r i hi L M d hdim
  rwa [he] at h

theorem euler_power_dimension_difference_eq_zero
    {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    (fwdDiff (1 : ℕ))^[d+1]
      (fun n => eulerCharacteristic p d (L.pow n).sheaf) = 0 := by
  have h := euler_tensor_power_dimension_difference_eq_zero p r i hi L (L.pow 0) d hdim
  have he : (fun n => eulerCharacteristic p d ((L.pow n).tensor (L.pow 0)).sheaf) =
      (fun n => eulerCharacteristic p d (L.pow n).sheaf) := by
    funext n
    exact eulerCharacteristic_iso p (moduleTensorRightUnit (L.pow n).sheaf) d
  rwa [he] at h

theorem exists_euler_tensor_polynomial {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L M : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    ∃ P : Polynomial ℚ, P.natDegree ≤ d ∧ ∀ n : ℕ,
      P.eval (n : ℚ) = (eulerCharacteristic p d ((L.pow n).tensor M).sheaf : ℚ) := by
  let f (n : ℕ) := eulerCharacteristic p d ((L.pow n).tensor M).sheaf
  refine ⟨newtonPolynomial f d, newtonPolynomial_natDegree_le f d, ?_⟩
  exact newtonPolynomial_eval f d
    (euler_tensor_power_dimension_difference_eq_zero p r i hi L M d hdim)

theorem exists_euler_polynomial {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L : LineBundle X) (d : ℕ) (hdim : topologicalKrullDim X ≤ d) :
    ∃ P : Polynomial ℚ, P.natDegree ≤ d ∧ ∀ n : ℕ,
      P.eval (n : ℚ) = (eulerCharacteristic p d (L.pow n).sheaf : ℚ) := by
  let f (n : ℕ) := eulerCharacteristic p d (L.pow n).sheaf
  refine ⟨newtonPolynomial f d, newtonPolynomial_natDegree_le f d, ?_⟩
  exact newtonPolynomial_eval f d
    (euler_power_dimension_difference_eq_zero p r i hi L d hdim)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean <==
import Mathlib.RingTheory.Polynomial.HilbertPoly
import OAI.NumberTheory.PiExponent.Cohomology.EulerDifferencePolynomial

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open scoped BigOperators

def newtonPolynomial (f : ℕ → ℤ) (d : ℕ) : Polynomial ℚ :=
  ∑ k ∈ Finset.range (d+1),
    Polynomial.C (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℚ) *
      Polynomial.preHilbertPoly ℚ k k

theorem newtonPolynomial_natDegree_le (f : ℕ → ℤ) (d : ℕ) :
    (newtonPolynomial f d).natDegree ≤ d := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  apply (Polynomial.natDegree_mul_le).trans
  simpa only [Polynomial.natDegree_C, Polynomial.natDegree_preHilbertPoly, zero_add] using
    (show k ≤ d by simpa only [Finset.mem_range, Nat.lt_succ_iff] using hk)

theorem newtonPolynomial_eval (f : ℕ → ℤ) (d : ℕ)
    (hzero : (fwdDiff (1 : ℕ))^[d+1] f = 0) (n : ℕ) :
    (newtonPolynomial f d).eval (n : ℚ) = (f n : ℚ) := by
  have h := integer_newton_sum_of_forwardDifference_eq_zero f d hzero n
  have hq : (f n : ℚ) = ∑ k ∈ Finset.range (d+1),
      (n.choose k : ℚ) * (((fwdDiff (1 : ℕ))^[k] f 0 : ℤ) : ℚ) := by
    exact_mod_cast h
  rw [hq]
  simp only [newtonPolynomial, Polynomial.eval_finsetSum, Polynomial.eval_mul, Polynomial.eval_C]
  apply Finset.sum_congr rfl
  intro k _
  rw [Polynomial.preHilbertPoly_eq_choose_add_sub ℚ k (Nat.le_add_left k n)]
  simp only [Nat.add_sub_cancel]
  ring

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionChoice
import OAI.NumberTheory.PiExponent.Cohomology.EulerRegularTwists

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem exists_mono_section_of_generators [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (G : L.sheaf.GeneratingSections) [G.IsFiniteType] :
    ∃ s : GlobalSections X L.sheaf, Mono s := by
  obtain ⟨k, s, hs⟩ := PiExponent.GeneratorsSectionCover.exists_fin_section_cover L G
  exact exists_mono_section_of_finite_cover p L s hs

theorem exists_regular_twist_pair [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (H L : LineBundle X) (hH : H.IsAmple) :
    ∃ B : LineBundle X, ∃ s : GlobalSections X (L.tensor B).sheaf,
      ∃ t : GlobalSections X B.sheaf, Mono s ∧ Mono t := by
  obtain ⟨n, G, hG, G', hG'⟩ := exists_common_tensor_generators H L hH
  let : G.IsFiniteType := hG
  let : G'.IsFiniteType := hG'
  obtain ⟨s, hs⟩ := exists_mono_section_of_generators p (L.tensor (H.pow n)) G'
  obtain ⟨t, ht⟩ := exists_mono_section_of_generators p (H.pow n) G
  exact ⟨H.pow n, s, t, hs, ht⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleAllPowersGeneration
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem exists_common_tensor_generators [IsNoetherian X]
    (H L : LineBundle X) (hH : H.IsAmple) :
    ∃ n : ℕ, ∃ G : (H.pow n).sheaf.GeneratingSections, G.IsFiniteType ∧
      ∃ G' : (L.tensor (H.pow n)).sheaf.GeneratingSections, G'.IsFiniteType := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  obtain ⟨N, hN⟩ := PiExponent.AmpleGlobalGeneration.ample_eventual_power_global_generators H hH
  obtain ⟨N', hN'⟩ := PiExponent.AmpleGlobalGeneration.ample_eventual_global_generators H hH L.sheaf
  let n := max N N'
  obtain ⟨G, hG⟩ := hN n (le_max_left _ _)
  obtain ⟨G', hG'⟩ := hN' n (le_max_right _ _)
  exact ⟨n, G, hG,
    SheafOfModules.GeneratingSections.equivOfIso (moduleTwistPowerIso H L.sheaf n) G',
    ⟨hG'.finite⟩⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean <==
import Mathlib.RingTheory.KrullDimension.NonZeroDivisors
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal
open scoped nonZeroDivisors

theorem dimension_le_of_local_bound {T : Type*} [TopologicalSpace T] (d : ℕ)
    (h : ∀ x : T, ∃ U : Opens T, x ∈ U ∧ topologicalKrullDim U ≤ d) :
    topologicalKrullDim T ≤ d := by
  rw [← ENat.WithBot.lt_add_one_iff]
  suffices topologicalKrullDim T < ((d+1 : ℕ) : WithBot ℕ∞) by
    simpa only [Nat.cast_add, Nat.cast_one] using this
  apply Order.krullDim_lt_coe_iff.mpr
  intro c
  obtain ⟨x, hx⟩ := c.head.isIrreducible.nonempty
  obtain ⟨U, hxU, hU⟩ := h x
  let e := IrreducibleCloseds.orderIsoOfIsOpenEmbedding
    (Subtype.val : U → T) U.isOpen.isOpenEmbedding_subtypeVal
  have hm (i : Fin (c.length + 1)) :
      ((Subtype.val : U → T) ⁻¹' (c i : Set T)).Nonempty := by
    refine ⟨⟨x, hxU⟩, ?_⟩
    exact c.strictMono.monotone (Fin.zero_le i) hx
  let c' : LTSeries {Z : IrreducibleCloseds T |
      ((Subtype.val : U → T) ⁻¹' (Z : Set T)).Nonempty} :=
    ⟨c.length, fun i => ⟨c i, hm i⟩, fun i => c.step i⟩
  have hc := (Order.LTSeries.length_le_krullDim (c'.map e.symm e.symm.strictMono)).trans hU
  have hc' : c.length ≤ d := by exact_mod_cast hc
  omega

variable {X : Scheme.{0}}

private theorem mono_comp_iso {C : Type*} [Category C] {A B D : C}
    (g : A ⟶ B) (e : B ≅ D) (hg : Mono g) : Mono (g ≫ e.hom) := by
  let : Mono g := hg
  infer_instance

private theorem mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (g : A ⟶ D) (hg : Mono g) : Mono (e.inv ≫ g) := by
  let : Mono g := hg
  infer_instance

theorem section_coefficient_regular (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) :
    IsRegular (coefficient e (restrictSection U.ι s)) := by
  let g : PiExponentSeshadri.UnitEndomorphism.unit U.toScheme ⟶
      PiExponentSeshadri.UnitEndomorphism.unit U.toScheme := restrictSection U.ι s ≫ e.hom
  have hmap : Mono ((Scheme.Modules.restrictFunctor U.ι).map s) :=
    @Functor.map_mono _ _ _ _ (Scheme.Modules.restrictFunctor U.ι)
      inferInstance _ _ s ‹Mono s›
  have hrestrict : Mono (restrictSection U.ι s) :=
    mono_iso_inv_comp (C := U.toScheme.Modules) (Scheme.Modules.restrictUnitIso U.ι)
      ((Scheme.Modules.restrictFunctor U.ι).map s) hmap
  have : Mono g := mono_comp_iso (C := U.toScheme.Modules) (restrictSection U.ι s) e hrestrict
  exact PiExponentSeshadri.UnitEndomorphism.equation_regular g ⊤

theorem section_affine_coefficient_nonZeroDivisor (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)) ∈ (Γ(X, U))⁰ := by
  let f := U.1.topIso.commRingCatIsoToRingEquiv
  rw [← MulEquivClass.map_nonZeroDivisors f]
  exact Submonoid.mem_map.mpr ⟨_,
    isRegular_iff_mem_nonZeroDivisors.mp (section_coefficient_regular L s U.1 e), rfl⟩

theorem regular_sectionZero_dimension_le (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d + 1) :
    topologicalKrullDim (zeroIdeal L s).subscheme ≤ d := by
  let I := zeroIdeal L s
  apply dimension_le_of_local_bound d
  intro y
  obtain ⟨V, hxV, ⟨eV⟩⟩ := L.locallyRankOne (I.subschemeι y)
  obtain ⟨W, hW, hxW, hWV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let U : X.affineOpens := ⟨W, hW⟩
  let e := restrictOpenFrame hWV eV
  let : IsOpenImmersion (I.subschemeCover.f U) := I.subschemeCover.map_prop U
  let f := I.subschemeCover.f U
  refine ⟨f.opensRange, ?_, ?_⟩
  · change y ∈ (I.subschemeCover.f U).opensRange
    rw [Scheme.IdealSheafData.opensRange_subschemeCover_map]
    exact hxW
  · have hr := section_affine_coefficient_nonZeroDivisor L s U e
    have hdrop := ringKrullDim_quotient_succ_le_of_nonZeroDivisor hr
    rw [← zeroIdeal_on_frame L s U e] at hdrop
    have hring : ringKrullDim Γ(X,U) ≤ d + 1 := by
      rw [← PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim]
      change topologicalKrullDim (Spec Γ(X,U)) ≤ d+1
      rw [← IsHomeomorph.topologicalKrullDim_eq _ U.2.isoSpec.hom.homeomorph.isHomeomorph]
      exact (topologicalKrullDim_subspace_le X U).trans hdim
    have hquot : ringKrullDim (Γ(X,U) ⧸ I.ideal U) ≤ d := by
      have hbound := hdrop.trans hring
      exact ENat.WithBot.add_le_add_one_right_iff.mp hbound
    have hsource : topologicalKrullDim (Spec (I.subschemeCover.X U)) ≤ d := by
      exact (PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim _).le.trans hquot
    change topologicalKrullDim f.opensRange.toScheme ≤ d
    exact (IsHomeomorph.topologicalKrullDim_eq _
      f.isoOpensRange.hom.homeomorph.isHomeomorph).symm.le.trans hsource

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.EulerZeroDimensional
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

def pullbackMixedPowerIso (f : Y ⟶ X) (L M : LineBundle X) (n : ℕ) :
    (Scheme.Modules.pullback f).obj ((L.pow n).tensor M).sheaf ≅
      (((L.pullback f).pow n).tensor (M.pullback f)).sheaf :=
  PiExponentSeshadri.PullbackTensor.iso f (L.pow n) M ≪≫
    moduleTensorIso (PiExponentSeshadri.PullbackTensor.powIso f L n) (Iso.refl _)

def cartierMiddlePowerIso (A L M : LineBundle X) (n : ℕ) :
    (A.tensor ((L.pow n).tensor M)).sheaf ≅
      ((L.pow n).tensor (A.tensor M)).sheaf :=
  (lineTensorAssoc A (L.pow n) M).symm ≪≫
    moduleTensorIso (moduleTensorComm A.sheaf (L.pow n).sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc (L.pow n) A M

def pullbackCartierMiddleIso (f : Y ⟶ X) (A L M : LineBundle X) (n : ℕ) :
    (Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf ≅
      (((L.pullback f).pow n).tensor ((A.pullback f).tensor (M.pullback f))).sheaf :=
  PiExponentSeshadri.PullbackTensor.iso f A ((L.pow n).tensor M) ≪≫
    moduleTensorIso (Iso.refl _) (pullbackMixedPowerIso f L M n) ≪≫
      cartierMiddlePowerIso (A.pullback f) (L.pullback f) (M.pullback f) n

theorem eulerCharacteristic_pullback_cartierMiddle
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (f : Y ⟶ X)
    (A L M : LineBundle X) (n r : ℕ) :
    eulerCharacteristic (f ≫ p) r
      ((Scheme.Modules.pullback f).obj (A.tensor ((L.pow n).tensor M)).sheaf) =
    eulerCharacteristic (f ≫ p) r
      (((L.pullback f).pow n).tensor ((A.pullback f).tensor (M.pullback f))).sheaf :=
  eulerCharacteristic_iso (f ≫ p) (pullbackCartierMiddleIso f A L M n) r

theorem fwdDiff_eulerCharacteristic_left_pow_eq_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L M : LineBundle X) (r : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) :
    fwdDiff (1 : ℕ) (fun n => eulerCharacteristic p r ((L.pow n).tensor M).sheaf) = 0 := by
  have he (n : ℕ) : eulerCharacteristic p r ((L.pow n).tensor M).sheaf =
      eulerCharacteristic p r M.sheaf := by
    obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim (L.pow n)
    exact eulerCharacteristic_iso p
      (moduleTensorIso e (Iso.refl M.sheaf) ≪≫ moduleTensorUnit M.sheaf) r
  funext n
  simp only [fwdDiff, he, sub_self, Pi.zero_apply]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean <==
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.AlgebraicGeometry.Artinian
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem discreteTopology_of_dim_le_zero [IsLocallyNoetherian X]
    (hdim : topologicalKrullDim X ≤ 0) : DiscreteTopology X := by
  let : IsLocallyArtinian X := IsLocallyArtinian.of_topologicalKrullDim_le_zero hdim
  infer_instance

theorem finite_of_dim_le_zero [IsNoetherian X]
    (hdim : topologicalKrullDim X ≤ 0) : Finite X := by
  let : DiscreteTopology X := discreteTopology_of_dim_le_zero hdim
  exact finite_of_compact_of_discrete

theorem lineBundle_trivial_of_dim_le_zero [IsLocallyNoetherian X]
    (hdim : topologicalKrullDim X ≤ 0) (L : LineBundle X) :
    Nonempty (L.sheaf ≅ structureSheaf X) := by
  let : DiscreteTopology X := discreteTopology_of_dim_le_zero hdim
  exact PiExponentSeshadri.FiniteSupport.lineBundle_trivial L

theorem eulerCharacteristic_tensor_pow_eq_of_dim_le_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (M : X.Modules) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) (n : ℕ) :
    eulerCharacteristic p d (moduleTensor X M (L.pow n).sheaf) =
      eulerCharacteristic p d M := by
  obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim (L.pow n)
  exact eulerCharacteristic_iso p
    (moduleTensorIso (Iso.refl M) e ≪≫ moduleTensorRightUnit M) d

theorem eulerCharacteristic_pow_eq_of_dim_le_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) (n : ℕ) :
    eulerCharacteristic p d (L.pow n).sheaf =
      eulerCharacteristic p d (structureSheaf X) := by
  obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim (L.pow n)
  exact eulerCharacteristic_iso p e d

theorem fwdDiff_eulerCharacteristic_tensor_pow_eq_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (M : X.Modules) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) :
    fwdDiff (1 : ℕ) (fun n =>
      eulerCharacteristic p d (moduleTensor X M (L.pow n).sheaf)) = 0 := by
  funext n
  simp only [fwdDiff, eulerCharacteristic_tensor_pow_eq_of_dim_le_zero p L M d hdim,
    sub_self, Pi.zero_apply]

theorem fwdDiff_eulerCharacteristic_pow_eq_zero [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ 0) :
    fwdDiff (1 : ℕ) (fun n => eulerCharacteristic p d (L.pow n).sheaf) = 0 := by
  funext n
  simp only [fwdDiff, eulerCharacteristic_pow_eq_of_dim_le_zero p L d hdim,
    sub_self, Pi.zero_apply]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean <==
import Mathlib.Algebra.Category.ModuleCat.EnoughInjectives
import Mathlib.Algebra.Category.ModuleCat.Injective
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.AlgebraicGeometry.Noetherian
import Mathlib.AlgebraicGeometry.Morphisms.Separated
import Mathlib.Algebra.Module.Injective
import Mathlib.Algebra.Module.Torsion.Basic
import Mathlib.RingTheory.Filtration
import Mathlib.LinearAlgebra.LinearPMap
import Mathlib.Algebra.Module.LocalizedModule.Exact
import Mathlib.CategoryTheory.Abelian.GrothendieckCategory.EnoughInjectives
import Mathlib.CategoryTheory.Abelian.GrothendieckCategory.HasExt
import Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.PresheafOfModules
import Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.SheafOfModules
import Mathlib.Algebra.Homology.DerivedCategory.Ext.MapBijective
import Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences
import Mathlib.Algebra.Homology.DerivedCategory.Ext.EnoughInjectives
import Mathlib.Topology.Sheaves.Flasque
import Mathlib.Topology.Sheaves.MayerVietoris
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri

private abbrev schemeUnit (X : AlgebraicGeometry.Scheme) : X.Modules :=
  SheafOfModules.unit X.ringCatSheaf

namespace AdicInjective
universe u v
variable {R : Type u} [CommRing R]
variable (I : Ideal R) (M : Type v) [AddCommGroup M] [Module R M]

def adicTorsion : Submodule R M :=
  ⨆ n : ℕ, Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R)

lemma torsion_mono : Monotone (fun n : ℕ => Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R)) :=
  fun a b hab => Submodule.torsionBySet_le_torsionBySet_pow a b hab I

lemma mem_adicTorsion (x : M) : x ∈ adicTorsion I M ↔
    ∃ n : ℕ, ∀ a ∈ I ^ n, a • x = 0 := by
  rw [adicTorsion, Submodule.mem_iSup_of_directed _ (torsion_mono I M).directed_le]
  simp only [Submodule.mem_torsionBySet_iff, Subtype.forall, SetLike.mem_coe]

lemma fg_uniform_exponent (N : Submodule R M) (hN : N.FG)
    (h : N ≤ adicTorsion I M) :
    ∃ n : ℕ, N ≤ Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R) := by
  classical
  obtain ⟨s, hs⟩ := IsCompactElement.exists_finset_of_le_iSup
    ((Submodule.fg_iff_compact N).mp hN)
    (fun n : ℕ => Submodule.torsionBySet R M ((I ^ n : Ideal R) : Set R)) h
  refine ⟨s.sup id, hs.trans (iSup_le fun n => iSup_le fun hn => ?_)⟩
  exact torsion_mono I M (Finset.le_sup (f := id) hn)

lemma exists_power_inf_le [IsNoetherianRing R] (J : Ideal R) (n : ℕ) :
    ∃ m : ℕ, I ^ m ⊓ J ≤ I ^ n * J := by
  obtain ⟨k, hk⟩ := I.exists_pow_inf_eq_pow_smul (M := R) J
  refine ⟨k+n, ?_⟩
  have h := hk (k+n) (Nat.le_add_right _ _)
  simp only [Ideal.smul_eq_mul, Ideal.mul_top, Nat.add_sub_cancel_left] at h
  rw [h]
  exact Ideal.mul_mono le_rfl inf_le_right

theorem adicTorsion_injective [IsNoetherianRing R] [Small.{v} R]
    [Module.Injective R M] : Module.Injective R (adicTorsion I M) := by
  apply Module.Baer.injective
  intro J g
  let g₀ : J →ₗ[R] M := (adicTorsion I M).subtype.comp g
  have hg₀ : g₀.range ≤ adicTorsion I M := by
    rintro x ⟨y, rfl⟩
    exact (g y).property
  obtain ⟨n, hn⟩ := fg_uniform_exponent I M g₀.range (Submodule.fg_range g₀) hg₀
  obtain ⟨h, hh⟩ := Module.Injective.extension_property R M J R
    J.subtype Subtype.val_injective g₀
  have hj : ∀ x : J, h x = g₀ x := fun x => LinearMap.congr_fun hh x
  have hzero : I ^ n * J ≤ h.ker := by
    apply Ideal.mul_le.mpr
    intro a ha b hb
    change h (a * b) = 0
    rw [← smul_eq_mul, h.map_smul, hj ⟨b, hb⟩]
    exact (Submodule.mem_torsionBySet_iff _ _).mp (hn (LinearMap.mem_range_self g₀ ⟨b,hb⟩)) ⟨a,ha⟩
  obtain ⟨m, hm⟩ := exists_power_inf_le I J n
  let f : R →ₗ.[R] M := ⟨J, g₀⟩
  let z : R →ₗ.[R] M := ⟨I ^ m, 0⟩
  have hz : ∀ (x : f.domain) (y : z.domain), (x : R) = y → f x = z y := by
    intro x y hxy
    change g₀ x = 0
    rw [← hj x]
    exact hzero (hm ⟨hxy ▸ y.property, x.property⟩)
  let F := f.sup z hz
  obtain ⟨H, hH⟩ := Module.Injective.extension_property R M F.domain R
    F.domain.subtype Subtype.val_injective F.toFun
  have HF : ∀ x : F.domain, H x = F x := fun x => LinearMap.congr_fun hH x
  have HJ : ∀ x : J, H x = g₀ x := by
    intro x
    rw [HF ⟨x, (show J ≤ J ⊔ I ^ m from le_sup_left) x.property⟩]
    exact ((f.left_le_sup z hz).2 (x := x) (y := ⟨x, (show J ≤ J ⊔ I ^ m from le_sup_left) x.property⟩) rfl).symm
  have HI : ∀ a ∈ I ^ m, H a = 0 := by
    intro a ha
    rw [HF ⟨a, (show I ^ m ≤ J ⊔ I ^ m from le_sup_right) ha⟩]
    exact ((f.right_le_sup z hz).2 (x := ⟨a,ha⟩) (y := ⟨a,(show I ^ m ≤ J ⊔ I ^ m from le_sup_right) ha⟩) rfl).symm
  have Hmem : ∀ a, H a ∈ adicTorsion I M := by
    intro a
    apply (mem_adicTorsion I M _).mpr
    refine ⟨m, fun b hb => ?_⟩
    rw [← H.map_smul]
    exact HI (b * a) ((I ^ m).mul_mem_right a hb)
  refine ⟨H.codRestrict (adicTorsion I M) Hmem, ?_⟩
  intro x hx
  apply Subtype.ext
  exact HJ ⟨x,hx⟩

end AdicInjective

namespace InjectiveRange
universe u v w
variable {R : Type u} [CommRing R]
variable {M : Type v} [AddCommGroup M] [Module R M] [Small.{v} R]
variable {N : Type w} [AddCommGroup N] [Module R N] [Small.{w} R]

omit [Small.{w} R] in

lemma injective_of_retract [Module.Injective R M]
    (i : N →ₗ[R] M) (p : M →ₗ[R] N) (h : p.comp i = LinearMap.id) :
    Module.Injective R N := by
  apply Module.Baer.injective
  intro J g
  obtain ⟨f, hf⟩ := Module.Baer.of_injective (R := R) (Q := M) inferInstance J (i.comp g)
  refine ⟨p.comp f, fun x hx => ?_⟩
  change p (f x) = g ⟨x,hx⟩
  rw [hf x hx]
  exact LinearMap.congr_fun h (g ⟨x,hx⟩)

omit [Small.{w} R] in
lemma range_injective (r : M →ₗ[R] N) [Module.Injective R M]
    [Module.Injective R r.ker] : Module.Injective R r.range := by
  obtain ⟨p, hp⟩ := Module.Injective.extension_property R r.ker r.ker M
    r.ker.subtype Subtype.val_injective LinearMap.id
  let f : M →ₗ[R] M := LinearMap.id - r.ker.subtype.comp p
  have hf : r.ker ≤ f.ker := by
    intro x hx
    change x - (p x : M) = 0
    have hpx := LinearMap.congr_fun hp ⟨x,hx⟩
    exact sub_eq_zero.mpr (congrArg Subtype.val hpx).symm
  let i : r.range →ₗ[R] M := (r.ker.liftQ f hf).comp r.quotKerEquivRange.symm.toLinearMap
  apply injective_of_retract i r.rangeRestrict
  ext y
  rcases y with ⟨y,hy⟩
  obtain ⟨x,rfl⟩ := hy
  change r ((r.ker.liftQ f hf) (r.quotKerEquivRange.symm ⟨r x, LinearMap.mem_range_self r x⟩)) = r x
  rw [LinearMap.quotKerEquivRange_symm_apply_image]
  change r (x - (p x : M)) = r x
  rw [map_sub, (p x).property, sub_zero]

lemma surjective_of_torsion_cokernel (I : Ideal R) (r : M →ₗ[R] N)
    [Module.Injective R M] [Module.Injective R r.ker]
    (hc : ∀ y : N, ∃ n : ℕ, ∀ a ∈ I ^ n, a • y ∈ r.range)
    (ht : ∀ y : N, (∃ n : ℕ, ∀ a ∈ I ^ n, a • y = 0) → y = 0) :
    Function.Surjective r := by
  let : Module.Injective R r.range := range_injective r
  obtain ⟨p, hp⟩ := Module.Injective.extension_property R r.range r.range N
    r.range.subtype Subtype.val_injective LinearMap.id
  intro y
  suffices h : y = (p y : N) from h ▸ (p y).property
  apply sub_eq_zero.mp
  apply ht
  obtain ⟨n, hn⟩ := hc y
  refine ⟨n, fun a ha => ?_⟩
  rw [smul_sub]
  have h := congrArg Subtype.val (LinearMap.congr_fun hp ⟨a • y, hn a ha⟩)
  change (p (a • y) : N) = a • y at h
  rw [map_smul] at h
  exact sub_eq_zero.mpr h.symm

end InjectiveRange

section
universe u
open TopCat AlgebraicGeometry TopologicalSpace CategoryTheory Opposite
open PrimeSpectrum
namespace AffineDenominators
variable {R : CommRingCat.{u}} (M : (Spec R).Modules)

private abbrev schemeBasicOpen (f : R) : (Spec R).Opens := PrimeSpectrum.basicOpen f

private lemma schemeBasicOpen_mul (f g : R) :
    schemeBasicOpen (f * g) = schemeBasicOpen f ⊓ schemeBasicOpen g :=
  PrimeSpectrum.basicOpen_mul f g

private lemma schemeBasicOpen_mul_le_left (f g : R) :
    schemeBasicOpen (f * g) ≤ schemeBasicOpen f :=
  PrimeSpectrum.basicOpen_mul_le_left f g

private lemma schemeBasicOpen_mul_le_right (f g : R) :
    schemeBasicOpen (f * g) ≤ schemeBasicOpen g :=
  PrimeSpectrum.basicOpen_mul_le_right f g

private lemma schemeIsSMulRegular {f : R} {U : (Spec R).Opens}
    (hle : U ≤ schemeBasicOpen f) : IsSMulRegular Γ(M, U) f :=
  M.isSMulRegular_of_le_basicOpen (U := U) hle

structure Aux (V : (Spec R).Opens) where
  existence (f : R) (hf : schemeBasicOpen f ≤ V) (s : Γ(M, schemeBasicOpen f)) :
    ∃ (n : ℕ) (t : Γ(M, V)), M.presheaf.map (homOfLE hf).op t = f ^ n • s
  uniqueness (f : R) (hf : schemeBasicOpen f ≤ V) (t : Γ(M, V)) :
    M.presheaf.map (.op <| homOfLE hf) t = (0 : Γ(M, schemeBasicOpen f)) →
    ∃ (n : ℕ), f ^ n • t = 0

lemma Aux.of_le {M : (Spec R).Modules} {V : (Spec R).Opens} (g : R) (hg : schemeBasicOpen g ≤ V)
    (hV : Aux M V) :
    Aux M (schemeBasicOpen g) where
  existence f hfg s := by
    obtain ⟨n, t, ht⟩ := hV.existence f (le_trans hfg hg) s
    use n, M.presheaf.map (homOfLE hg).op t
    simp [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp, ht]
  uniqueness f hfg t ht := by
    obtain ⟨n, t', ht'⟩ := hV.existence g hg t
    obtain ⟨m, hm⟩ := hV.uniqueness _ (le_trans hfg hg) t' <| by
      rw [← homOfLE_comp hfg hg, op_comp, M.presheaf.map_comp_apply, ht', M.map_smul_Spec, ht]
      simp
    refine ⟨m, ((schemeIsSMulRegular M le_rfl).pow n).right_eq_zero_of_smul ?_⟩
    simp [smul_comm, ← ht', ← M.map_smul_Spec, hm]

lemma Aux.of_eq_iSup_basicOpen {M : (Spec R).Modules} (V : (Spec R).Opens)
    {ι : Type*} [Finite ι] (g : ι → R) (hg : V = ⨆ i, schemeBasicOpen (g i))
    (h₁ : ∀ (i : ι), Aux M (schemeBasicOpen (g i))) :
    Aux M V := by
  have h₂ (i j : ι) : Aux M (schemeBasicOpen (g i * g j)) :=
    .of_le _ (schemeBasicOpen_mul_le_left _ _) (h₁ i)
  have hgle (i : ι) : schemeBasicOpen (g i) ≤ V := by rw [hg]; exact le_iSup_of_le _ le_rfl
  have hug (i : ι) (m : ℕ) :
      IsUnit (algebraMap R (Module.End R Γ(M, schemeBasicOpen (g i))) (g i ^ m)) := by
    rw [map_pow]
    exact (Scheme.Modules.isUnit_algebraMap_end_of_le_basicOpen (g i) le_rfl).pow m

  refine ⟨fun f hf s ↦ ?_, fun f hf t hs ↦ ?_⟩
  · have hfgi (i : ι) : schemeBasicOpen (f * g i) ≤ schemeBasicOpen (g i) := schemeBasicOpen_mul_le_right f (g i)
    let s' (i : ι) : Γ(M, schemeBasicOpen (f * g i)) :=
      M.presheaf.map (homOfLE <| schemeBasicOpen_mul_le_left f (g i)).op s

    obtain ⟨N, t, ht⟩ : ∃ (N : ℕ) (t : ∀ i, Γ(M, schemeBasicOpen (g i))),
        ∀ i, f ^ N • s' i = M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right f (g i))).op (t i) := by
      have (i : ι) : ∃ (n : ℕ) (t : Γ(M, schemeBasicOpen (g i))),
          f ^ n • s' i = M.presheaf.map (homOfLE (hfgi i)).op t := by
        obtain ⟨n, t', ht'⟩ := (h₁ i).existence (f * g i) (hfgi i) (s' i)
        rw [mul_pow, mul_smul, smul_comm] at ht'
        obtain ⟨ψ, hψ⟩ := IsUnit.exists_right_inv (hug i n)
        use n, ψ t'
        apply (schemeIsSMulRegular M (schemeBasicOpen_mul_le_right f (g i))).pow n
        dsimp
        rw [← ht', ← Scheme.Modules.map_smul_Spec]
        congr 1
        exact congr($hψ t').symm
      choose n t' ht' using this
      have (i : ι) : n i ≤ ⨆ i, n i := le_ciSup (Finite.bddAbove_range _) _
      have hN (i : ι) : ⨆ i, n i = ((⨆ i, n i) - n i) + n i := by grind
      refine ⟨⨆ i, n i, fun i ↦ f ^ ((⨆ i, n i) - n i) • t' i, fun i ↦ ?_⟩
      conv_lhs => rw [hN i]
      rw [pow_add, mul_smul, ht', M.map_smul_Spec]

    obtain ⟨K, hK⟩ : ∃ (K : ℕ), ∀ (i j : ι),
        M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_left (g i) (g j))).op (f ^ K • t i) =
          M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right (g i) (g j))).op (f ^ K • t j) := by
      have (i j : ι) : ∃ (m : ℕ),
          M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_left (g i) (g j))).op (f ^ m • t i) =
            M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right (g i) (g j))).op (f ^ m • t j) := by
        have := (h₂ i j).uniqueness (f * (g i * g j)) (schemeBasicOpen_mul_le_right _ _)
          (M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_left (g i) (g j))).op (t i) -
            M.presheaf.map (homOfLE (schemeBasicOpen_mul_le_right (g i) (g j))).op (t j)) ?_
        · obtain ⟨m, hm⟩ := this
          use m
          apply (schemeIsSMulRegular M le_rfl).pow m
          simpa [M.map_smul_Spec _ (f ^ m), ← mul_smul, ← mul_smul, ← mul_pow, ← mul_comm f,
            smul_sub, sub_eq_zero] using hm
        · have hfgigi : schemeBasicOpen (f * (g i * g j)) ≤ schemeBasicOpen (f * g i) := by
            rw [← mul_assoc]
            exact schemeBasicOpen_mul_le_left _ _
          have hfgigj : schemeBasicOpen (f * (g i * g j)) ≤ schemeBasicOpen (f * g j) := by
            rw [mul_comm (g i) (g j), ← mul_assoc]
            exact schemeBasicOpen_mul_le_left _ _
          rw [map_sub, ← M.presheaf.map_comp_apply, ← op_comp, ← M.presheaf.map_comp_apply,
            ← op_comp, homOfLE_comp, homOfLE_comp, ← homOfLE_comp hfgigi (hfgi i),
            ← homOfLE_comp hfgigj (hfgi j), op_comp, M.presheaf.map_comp_apply, ← ht i,
            M.map_smul_Spec, ← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp, op_comp,
            M.presheaf.map_comp_apply, ← ht j, M.map_smul_Spec, ← M.presheaf.map_comp_apply,
            ← op_comp, homOfLE_comp]
          simp
      choose m hm using this
      let K := ⨆ i, ⨆ j, m i j
      refine ⟨K, fun i j ↦ ?_⟩
      have : m i j ≤ K :=
        le_ciSup_of_le (Finite.bddAbove_range _) i (le_ciSup (Finite.bddAbove_range _) _)
      have : K = (K - m i j) + m i j := by lia
      rw [this, pow_add, mul_smul, mul_smul, M.map_smul_Spec, M.map_smul_Spec _ (f ^ (K - m i j)),
        hm i j]

    refine ⟨N + K, ?_⟩
    have := TopCat.Sheaf.existsUnique_gluing' ⟨_, M.isSheaf⟩ (fun i ↦ schemeBasicOpen (g i)) V
      (fun i ↦ homOfLE (by rw [hg]; exact le_iSup_of_le _ le_rfl)) (by simp [hg])
      (fun i ↦ f ^ K • t i) ?_
    · obtain ⟨a, ha, -⟩ := this
      use a
      refine TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i ↦ schemeBasicOpen (f * g i)) _
          (fun i ↦ homOfLE (schemeBasicOpen_mul_le_left f (g i))) ?_ _ _ ?_
      · rw [left_eq_inf.mpr hf, hg, inf_iSup_eq]
        simp_rw [schemeBasicOpen_mul]
        exact le_rfl
      · intro i
        rw [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp,
          ← homOfLE_comp (schemeBasicOpen_mul_le_right _ _) (hgle i), op_comp, M.presheaf.map_comp_apply,
          M.map_smul_Spec, ha, M.map_smul_Spec, pow_add, mul_smul, smul_comm, ht i]
    · intro i j
      have : Function.Injective (M.presheaf.map (eqToHom <| (schemeBasicOpen_mul (g i) (g j))).op) :=
        ConcreteCategory.injective_of_mono_of_preservesPullback _
      apply this
      dsimp [Opens.infLELeft, Opens.infLERight]
      simp_rw [← M.presheaf.map_comp_apply, ← op_comp, eqToHom_comp_homOfLE]
      exact hK i j
  · have (i : ι) : ∃ (n : ℕ), M.presheaf.map (homOfLE (hgle i)).op (f ^ n • t) = 0 := by
      have := (h₁ i).uniqueness (f * g i) (schemeBasicOpen_mul_le_right f (g i))
        (M.presheaf.map (homOfLE (hgle i)).op t) ?_
      · obtain ⟨n, hn⟩ := this
        use n
        rw [mul_pow, mul_comm, mul_smul, ← Scheme.Modules.map_smul_Spec] at hn
        exact ((schemeIsSMulRegular M le_rfl).pow n).right_eq_zero_of_smul hn
      · rw [← M.presheaf.map_comp_apply, ← op_comp, homOfLE_comp,
          ← homOfLE_comp ((schemeBasicOpen_mul_le_left f (g i))) hf, op_comp, M.presheaf.map_comp_apply]
        simp [hs]
    choose n hn using this
    use ⨆ i, n i
    apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i ↦ schemeBasicOpen (g i)) _
      (fun i ↦ homOfLE (by rw [hg]; exact le_iSup_of_le _ le_rfl))
    · simp [hg]
    · intro i
      have : n i ≤ ⨆ i, n i := le_ciSup (Finite.bddAbove_range _) _
      have : ⨆ i, n i = ((⨆ i, n i) - n i) + n i := by lia
      rw [this, pow_add, mul_smul, Scheme.Modules.map_smul_Spec, hn i]
      simp

lemma isLocalizing_iff_aux (M : (Spec R).Modules) :
    IsLocalizing (modulesSpecToSheaf.obj M) ↔ Aux M ⊤ := by
  let φ (f : R) := ((modulesSpecToSheaf.obj M).obj.map (schemeBasicOpen f).leTop.op).hom
  refine ⟨fun h ↦ ?_, fun h f ↦ IsLocalizedModule.Away.mk_of_addCommGroup ?_ ?_ ?_⟩
  · have hf (f : R) : IsLocalizedModule.Away f (φ f) := h f
    refine ⟨fun f hle s ↦ ?_, fun f hle s hs ↦ ?_⟩
    · obtain ⟨n, y, hy⟩ := (hf f).surj _ _ s
      use n, y, hy.symm
    · obtain ⟨⟨_, n, rfl⟩, hn⟩ := (IsLocalizedModule.eq_zero_iff (.powers f) (φ f)).mp hs
      use n, hn
  · exact Scheme.Modules.isUnit_algebraMap_end_of_le_basicOpen f le_rfl
  · intro x
    obtain ⟨n, t, ht⟩ := h.existence _ _ x
    use n, t, ht.symm
  · intro x hx
    obtain ⟨n, hn⟩ := h.uniqueness _ _ _ hx
    use n, hn

theorem aux_of_isCompact (V : (Spec R).Opens) (hV : IsCompact (V : Set (Spec R)))
    (h : IsLocalizing (modulesSpecToSheaf.obj M)) : Aux M V := by
  obtain ⟨ι, hι, g, hg⟩ := PrimeSpectrum.isBasis_basic_opens.exists_iSup_eq_of_isCompact V hV
  let := hι
  exact Aux.of_eq_iSup_basicOpen V g hg (fun i =>
    Aux.of_le (g i) le_top ((isLocalizing_iff_aux M).mp h))

variable {M}

def res (U V : (Spec R).Opens) (h : U ≤ V) : Γ(M,V) →ₗ[R] Γ(M,U) :=
  ((modulesSpecToSheaf.obj M).obj.map (homOfLE h).op).hom

lemma res_comp {U V W : (Spec R).Opens} (h : U ≤ V) (k : V ≤ W) (s : Γ(M,W)) :
    res U V h (M := M) (res V W k s) = res U W (h.trans k) s := by
  exact (M.presheaf.map_comp_apply (homOfLE k).op (homOfLE h).op s).symm

lemma eq_zero_of_cover {ι : Type*} (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (s : Γ(M,U))
    (h : ∀ i, res (schemeBasicOpen (g i)) U (hU ▸ le_iSup_of_le i le_rfl) s = 0) : s = 0 := by
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, M.isSheaf⟩ (fun i => schemeBasicOpen (g i)) U
    (fun i => homOfLE (hU ▸ le_iSup_of_le i le_rfl)) (by rw [hU])
  intro i
  change res (schemeBasicOpen (g i)) U _ s = res (schemeBasicOpen (g i)) U _ 0
  rw [map_zero]
  exact h i

lemma power_in_ideal_of_generator_powers {ι : Type*} [Finite ι]
    (g : ι → R) (J : Ideal R) (h : ∀ i, ∃ n : ℕ, g i ^ n ∈ J) :
    ∃ n : ℕ, Ideal.span (Set.range g) ^ n ≤ J := by
  apply Ideal.exists_pow_le_of_le_radical_of_fg
  · apply Ideal.span_le.mpr
    rintro _ ⟨i,rfl⟩
    exact h i
  · exact Submodule.fg_span (Set.finite_range g)

lemma kernel_is_torsion {ι : Type*} [Finite ι] (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i))
    (hloc : IsLocalizing (modulesSpecToSheaf.obj M)) (s : Γ(M,⊤))
    (hs : res U ⊤ le_top s = 0) :
    ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n, a • s = 0 := by
  let J : Ideal R := (LinearMap.toSpanSingleton R Γ(M,⊤) s).ker
  have hgen : ∀ i, ∃ n : ℕ, g i ^ n ∈ J := by
    intro i
    apply ((isLocalizing_iff_aux M).mp hloc).uniqueness (g i) le_top s
    change res (schemeBasicOpen (g i)) ⊤ le_top s = 0
    rw [← res_comp (hU ▸ le_iSup_of_le i le_rfl) le_top, hs, map_zero]
  obtain ⟨n,hn⟩ := power_in_ideal_of_generator_powers g J hgen
  exact ⟨n,fun a ha => hn ha⟩

lemma torsion_free {ι : Type*} (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (s : Γ(M,U))
    (hs : ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n, a • s = 0) : s = 0 := by
  obtain ⟨n,hn⟩ := hs
  apply eq_zero_of_cover g U hU s
  intro i
  have hm : g i ^ n ∈ Ideal.span (Set.range g) ^ n :=
    Ideal.pow_mem_pow (Ideal.subset_span (Set.mem_range_self i)) n
  have h := congrArg (res (schemeBasicOpen (g i)) U (hU ▸ le_iSup_of_le i le_rfl)) (hn _ hm)
  rw [map_smul, map_zero] at h
  exact ((schemeIsSMulRegular M le_rfl).pow n).right_eq_zero_of_smul h

lemma torsion_in_kernel {ι : Type*} (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (s : Γ(M,⊤))
    (hs : ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n, a • s = 0) :
    res U ⊤ le_top s = 0 := by
  apply torsion_free g U hU
  obtain ⟨n,hn⟩ := hs
  refine ⟨n,fun a ha => ?_⟩
  rw [← map_smul, hn a ha, map_zero]

lemma cokernel_is_torsion {ι : Type*} [Finite ι] (g : ι → R) (U : (Spec R).Opens)
    (hU : U = ⨆ i, schemeBasicOpen (g i)) (hU' : IsCompact (U : Set (Spec R)))
    (hloc : IsLocalizing (modulesSpecToSheaf.obj M)) (s : Γ(M,U)) :
    ∃ n : ℕ, ∀ a ∈ Ideal.span (Set.range g) ^ n,
      a • s ∈ (res U ⊤ le_top (M := M)).range := by
  let J : Ideal R := (res U ⊤ le_top (M := M)).range.comap
    (LinearMap.toSpanSingleton R Γ(M,U) s)
  have hgen : ∀ i, ∃ n : ℕ, g i ^ n ∈ J := by
    intro i
    let hgi : schemeBasicOpen (g i) ≤ U := hU ▸ le_iSup_of_le i le_rfl
    obtain ⟨m,t,ht⟩ := ((isLocalizing_iff_aux M).mp hloc).existence (g i) le_top
      (res (schemeBasicOpen (g i)) U hgi s)
    have hzero : res (schemeBasicOpen (g i)) U hgi (res U ⊤ le_top t - g i ^ m • s) = 0 := by
      rw [map_sub, map_smul, res_comp]
      exact sub_eq_zero.mpr ht
    obtain ⟨n,hn⟩ := (aux_of_isCompact M U hU' hloc).uniqueness (g i) hgi _ hzero
    refine ⟨n+m, ?_⟩
    change g i ^ (n+m) • s ∈ (res U ⊤ le_top (M := M)).range
    refine ⟨g i ^ n • t, ?_⟩
    rw [map_smul, pow_add, mul_smul]
    exact sub_eq_zero.mp (by simpa only [smul_sub] using hn)
  obtain ⟨n,hn⟩ := power_in_ideal_of_generator_powers g J hgen
  exact ⟨n,fun a ha => hn ha⟩

end AffineDenominators

end

namespace TildeFlasque
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace Opposite
open AffineDenominators AdicInjective InjectiveRange
universe u
variable {R : CommRingCat.{u}} [IsNoetherianRing R]
variable (M : (Spec R).Modules)

theorem top_surjective (hloc : IsLocalizing (modulesSpecToSheaf.obj M))
    [Module.Injective R Γ(M,⊤)] (U : (Spec R).Opens) :
    Function.Surjective (res U ⊤ le_top (M := M)) := by
  have hU : IsCompact (U : Set (Spec R)) := NoetherianSpace.isCompact _
  obtain ⟨ι, hι, g, hg⟩ := PrimeSpectrum.isBasis_basic_opens.exists_iSup_eq_of_isCompact U hU
  let := hι
  let I : Ideal R := Ideal.span (Set.range g)
  let r := res U ⊤ le_top (M := M)
  have hk : r.ker = adicTorsion I Γ(M,⊤) := by
    ext s
    change r s = 0 ↔ s ∈ adicTorsion I Γ(M,⊤)
    rw [mem_adicTorsion]
    exact ⟨kernel_is_torsion g U hg hloc s, torsion_in_kernel g U hg s⟩
  have hi : Module.Injective R (adicTorsion I Γ(M,⊤)) := adicTorsion_injective I Γ(M,⊤)
  let : Module.Injective R r.ker := Module.Baer.injective
    (Module.Baer.of_equiv (LinearEquiv.ofEq _ _ hk.symm) (Module.Baer.of_injective hi))
  apply surjective_of_torsion_cokernel I r
  · exact fun s => cokernel_is_torsion g U hg hU hloc s
  · exact fun s => torsion_free g U hg s

theorem flasque_of_injective_global (hloc : IsLocalizing (modulesSpecToSheaf.obj M))
    [Module.Injective R Γ(M,⊤)] :
    TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf (Spec R).ringCatSheaf).obj M) where
  epi {U V} i := by
    apply (AddCommGrpCat.epi_iff_surjective _).mpr
    intro s
    obtain ⟨t,ht⟩ := top_surjective M hloc V.unop s
    refine ⟨res U.unop ⊤ le_top t, ?_⟩
    change res V.unop U.unop (leOfHom i.unop) (res U.unop ⊤ le_top t) = s
    rw [res_comp]
    exact ht

instance tilde_injective_isFlasque (N : ModuleCat.{u} R) [Module.Injective R N] :
    TopCat.Sheaf.IsFlasque
      ((SheafOfModules.toSheaf (Spec R).ringCatSheaf).obj (tilde N)) := by
  let : Module.Injective R Γ(tilde N,⊤) := Module.Baer.injective
    (Module.Baer.of_equiv (asIso (tilde.toOpen N ⊤)).toLinearEquiv
      (Module.Baer.of_injective inferInstance))
  exact flasque_of_injective_global (tilde N) (isLocalizing_tilde N)

end TildeFlasque

namespace TildeExact
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {R : CommRingCat.{u}}

instance map_mono {M N : ModuleCat.{u} R} (f : M ⟶ N) [Mono f] : Mono (tilde.map f) := by
  apply (SheafOfModules.forget _).mono_of_mono_map
  apply PresheafOfModules.mono_of_injective
  intro U s t h
  apply Subtype.ext
  funext x
  apply LocalizedModule.map_injective x.1.asIdeal.primeCompl f.hom
    ((ModuleCat.mono_iff_injective f).mp inferInstance)
  exact congrFun (congrArg Subtype.val h) x

instance preservesMonomorphisms : (tilde.functor R).PreservesMonomorphisms where
  preserves f _ := map_mono f

instance preservesHomology : (tilde.functor R).PreservesHomology :=
  (tilde.functor R).preservesHomology_of_preservesMonos_and_cokernels

instance preservesFiniteLimits : PreservesFiniteLimits (tilde.functor R) :=
  (tilde.functor R).preservesFiniteLimits_of_preservesHomology

end TildeExact

namespace ModuleGrothendieck
open CategoryTheory CategoryTheory.Limits
universe u
variable {C : Type u} [Category.{u} C] (R₀ : Cᵒᵖ ⥤ RingCat.{u})

instance presheafAB5 : AB5 (PresheafOfModules.{u} R₀) where
  ofShape J _ _ := HasExactColimitsOfShape.domain_of_functor J
    (PresheafOfModules.toPresheaf R₀)

instance presheafHasSeparator : HasSeparator (PresheafOfModules.{u} R₀) :=
  ⟨⟨∐ (yoneda ⋙ PresheafOfModules.free R₀).obj,
    (PresheafOfModules.freeYoneda.isSeparating R₀).isSeparator_coproduct⟩⟩

instance presheafGrothendieck : IsGrothendieckAbelian.{u} (PresheafOfModules.{u} R₀) where

variable {J : GrothendieckTopology C} (R : Sheaf J RingCat.{u})
  [HasSheafify J AddCommGrpCat.{u}]

instance sheafAB5 : AB5 (SheafOfModules.{u} R) where
  ofShape K _ _ :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)).hasExactColimitsOfShape K

lemma freeSheafSeparating :
    ObjectProperty.IsSeparating (.ofObj (fun U : C =>
      (PresheafOfModules.sheafification (𝟙 R.obj)).obj
        ((PresheafOfModules.free R.obj).obj (yoneda.obj U)))) := by
  let adj := PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)
  intro M N f g h
  apply (SheafOfModules.forget R ⋙ PresheafOfModules.restrictScalars (𝟙 R.obj)).map_injective
  apply PresheafOfModules.freeYoneda.isSeparating R.obj
  intro P hP a
  obtain ⟨U⟩ := hP
  obtain ⟨b, rfl⟩ := (adj.homEquiv _ _).surjective a
  rw [← Adjunction.homEquiv_naturality_right, ← Adjunction.homEquiv_naturality_right]
  exact congrArg (adj.homEquiv _ _) (h _ ⟨U⟩ b)

instance sheafHasSeparator : HasSeparator (SheafOfModules.{u} R) :=
  ⟨⟨∐ (fun U : C => (PresheafOfModules.sheafification (𝟙 R.obj)).obj
    ((PresheafOfModules.free R.obj).obj (yoneda.obj U))),
    (freeSheafSeparating R).isSeparator_coproduct⟩⟩

instance sheafGrothendieck : IsGrothendieckAbelian.{u} (SheafOfModules.{u} R) where

theorem enoughInjectives : EnoughInjectives (SheafOfModules.{u} R) := inferInstance

end ModuleGrothendieck

namespace ModuleFlasque
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

abbrev freeOpen (U : Opens X) : SheafOfModules.{u} R :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).obj
    ((PresheafOfModules.free R.obj).obj (yoneda.obj U))

abbrev freeOpenMap {U V : Opens X} (i : U ⟶ V) : freeOpen R U ⟶ freeOpen R V :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((PresheafOfModules.free R.obj).map (yoneda.map i))

lemma freeMap_mono {F G : (Opens X)ᵒᵖ ⥤ Type u} (f : F ⟶ G) [Mono f] :
    Mono ((PresheafOfModules.free R.obj).map f) := by
  apply PresheafOfModules.mono_of_injective
  intro W
  change Function.Injective (Finsupp.mapDomain (f.app W))
  exact Finsupp.mapDomain_injective ((CategoryTheory.mono_iff_injective (f.app W)).mp
    inferInstance)

instance freeOpenMap_mono {U V : Opens X} (i : U ⟶ V) : Mono (freeOpenMap R i) := by
  let := freeMap_mono R (yoneda.map i)
  dsimp [freeOpenMap]
  infer_instance

def freeOpenEquiv (M : SheafOfModules.{u} R) (U : Opens X) :
    (freeOpen R U ⟶ M) ≃ M.val.obj (op U) :=
  (PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)).trans
    PresheafOfModules.freeYonedaEquiv

lemma freeYoneda_naturality {M : PresheafOfModules.{u} R.obj} {U V : Opens X}
    (i : U ⟶ V) (f : (PresheafOfModules.free R.obj).obj (yoneda.obj V) ⟶ M) :
    PresheafOfModules.freeYonedaEquiv
      ((PresheafOfModules.free R.obj).map (yoneda.map i) ≫ f) =
      M.map i.op (PresheafOfModules.freeYonedaEquiv f) := by
  have h := (PresheafOfModules.freeAdjunction R.obj).homEquiv_naturality_left
    (yoneda.map i) f
  simp only [PresheafOfModules.freeAdjunction_homEquiv] at h
  exact (congrArg yonedaEquiv h).trans
    (yonedaEquiv_naturality (PresheafOfModules.freeHomEquiv f) i).symm

lemma freeOpenEquiv_naturality (M : SheafOfModules.{u} R) {U V : Opens X}
    (i : U ⟶ V) (f : freeOpen R V ⟶ M) :
    freeOpenEquiv R M U (freeOpenMap R i ≫ f) =
      M.val.map i.op (freeOpenEquiv R M V f) := by
  unfold freeOpenEquiv
  dsimp only [Equiv.trans_apply]
  change PresheafOfModules.freeYonedaEquiv
    ((PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)).homEquiv _ _ (_ ≫ f)) = _
  rw [Adjunction.homEquiv_naturality_left]
  exact freeYoneda_naturality R i
    ((PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)) f)

theorem restriction_surjective (M : SheafOfModules.{u} R) [Injective M]
    {U V : Opens X} (i : U ⟶ V) : Function.Surjective (M.val.map i.op) := by
  intro s
  let f := (freeOpenEquiv R M U).symm s
  obtain ⟨g, hg⟩ := Injective.factors f (freeOpenMap R i)
  refine ⟨freeOpenEquiv R M V g, ?_⟩
  rw [← freeOpenEquiv_naturality, hg]
  exact (freeOpenEquiv R M U).apply_symm_apply s

instance injective_isFlasque (M : SheafOfModules.{u} R) [Injective M] :
    TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj M) where
  epi {U V} i := by
    apply (AddCommGrpCat.epi_iff_surjective _).mpr
    exact restriction_surjective R M i.unop

end ModuleFlasque

private abbrev schemeFreeOpen (X : AlgebraicGeometry.Scheme) (U : X.Opens) : X.Modules :=
  ModuleFlasque.freeOpen X.ringCatSheaf U

namespace ModuleSheafExact
open CategoryTheory CategoryTheory.Limits
universe u
variable {C : Type u} [Category.{u} C] {J : GrothendieckTopology C}
  (R : Sheaf J RingCat.{u}) [HasSheafify J AddCommGrpCat.{u}]

instance toSheafPreservesColimit {K : Type u} [Category.{u} K]
    (D : K ⥤ SheafOfModules.{u} R) : PreservesColimit D (SheafOfModules.toSheaf R) := by
  let F := PresheafOfModules.sheafification (𝟙 R.obj)
  let G := SheafOfModules.forget R ⋙ PresheafOfModules.restrictScalars (𝟙 R.obj)
  let H := SheafOfModules.toSheaf R
  let adj : F ⊣ G := PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)
  have : PreservesColimitsOfSize.{u,u} (F ⋙ H) :=
    inferInstanceAs (PreservesColimitsOfSize.{u,u}
      (PresheafOfModules.toPresheaf R.obj ⋙ presheafToSheaf J AddCommGrpCat))
  have : PreservesColimit (D ⋙ G ⋙ F) H :=
    preservesColimit_of_preserves_colimit_cocone
      (isColimitOfPreserves F (colimit.isColimit (D ⋙ G)))
      (isColimitOfPreserves (F ⋙ H) (colimit.isColimit (D ⋙ G)))
  exact preservesColimit_of_iso_diagram H
    ((Functor.isoWhiskerLeft D (asIso adj.counit)) ≪≫ D.rightUnitor)

instance toSheafPreservesColimits :
    PreservesColimitsOfSize.{u,u} (SheafOfModules.toSheaf.{u} R) where
  preservesColimitsOfShape := ⟨fun {_} => inferInstance⟩

theorem shortExact_map {S : ShortComplex (SheafOfModules.{u} R)} (hS : S.ShortExact) :
    (S.map (SheafOfModules.toSheaf R)).ShortExact := hS.map_of_exact _

end ModuleSheafExact

namespace FlasqueCohomology
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open Abelian
universe u
variable {X : TopCat.{u}}
  (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

def sectionsTopEquiv (M : SheafOfModules.{u} R) : M.sections ≃ M.val.obj (op ⊤) where
  toFun s := s.val (op ⊤)
  invFun t := PresheafOfModules.sectionsMk
    (fun U => M.val.map (homOfLE le_top).op t)
    (by
      intro U V i
      rw [← M.val.map_comp_apply]
      exact M.val.congr_map_apply (Subsingleton.elim _ _) t)
  left_inv s := by
    apply PresheafOfModules.sections_ext
    intro U
    exact s.property (homOfLE le_top).op
  right_inv t := by
    change M.val.map (𝟙 (op ⊤)) t = t
    rw [M.val.map_id]
    rfl

def globalHomEquiv (M : SheafOfModules.{u} R) :
    (SheafOfModules.unit R ⟶ M) ≃ M.val.obj (op ⊤) :=
  M.unitHomEquiv.trans (sectionsTopEquiv R M)

lemma globalHomEquiv_comp {M N : SheafOfModules.{u} R}
    (f : SheafOfModules.unit R ⟶ M) (g : M ⟶ N) :
    globalHomEquiv R N (f ≫ g) = g.val.app (op ⊤) (globalHomEquiv R M f) := rfl

theorem globalHom_surjective {S : ShortComplex (SheafOfModules.{u} R)}
    (hS : S.ShortExact)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj S.X₁)] :
    Function.Surjective (fun f : SheafOfModules.unit R ⟶ S.X₂ => f ≫ S.g) := by
  have h := ModuleSheafExact.shortExact_map R hS
  let : TopCat.Sheaf.IsFlasque ((S.map (SheafOfModules.toSheaf R)).X₁) :=
    ‹TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj S.X₁)›
  have he := TopCat.Sheaf.IsFlasque.epi_of_shortExact (U := ⊤) h
  have hs := (AddCommGrpCat.epi_iff_surjective
    (((SheafOfModules.toSheaf R).map S.g).hom.app (op ⊤))).mp he
  intro f
  obtain ⟨t, ht⟩ := hs (globalHomEquiv R S.X₃ f)
  let t' : S.X₂.val.obj (op ⊤) := t
  have ht' : S.g.val.app (op ⊤) t' = globalHomEquiv R S.X₃ f := ht
  refine ⟨(globalHomEquiv R S.X₂).symm t', ?_⟩
  apply (globalHomEquiv R S.X₃).injective
  erw [globalHomEquiv_comp, Equiv.apply_symm_apply]
  exact ht'

instance moduleSheafHasExt : HasExt.{u+1} (SheafOfModules.{u} R) :=
  HasExt.standard _

theorem flasque_ext_zero (n : ℕ) (M : SheafOfModules.{u} R)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj M)]
    (x : Ext.{u+1} (SheafOfModules.unit R) M (n+1)) : x = 0 := by
  induction n generalizing M with
  | zero =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (SheafOfModules.unit R) hS x
      (Ext.eq_zero_of_injective _) rfl
    obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
    obtain ⟨g, rfl⟩ := globalHom_surjective R hS f
    rw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
      hS.comp_extClass, Ext.comp_zero] at hy
    exact hy.symm
  | succ n ih =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let : TopCat.Sheaf.IsFlasque ((S.map (SheafOfModules.toSheaf R)).X₁) :=
      ‹TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj M)›
    let : TopCat.Sheaf.IsFlasque ((S.map (SheafOfModules.toSheaf R)).X₂) :=
      ModuleFlasque.injective_isFlasque R (Injective.under M)
    have : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf R).obj S.X₃) :=
      TopCat.Sheaf.IsFlasque.of_shortExact_of_isFlasque₁₂
        (ModuleSheafExact.shortExact_map R hS)
    obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₁ (SheafOfModules.unit R) hS x
      (Ext.eq_zero_of_injective _) rfl
    rw [ih S.X₃ y, Ext.zero_comp] at hy
    exact hy.symm

end FlasqueCohomology

namespace AffineCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite Abelian
open FlasqueCohomology
universe u
variable {R : CommRingCat.{u}}

lemma globalHom_tilde_surjective {M N : ModuleCat.{u} R} (g : M ⟶ N) [Epi g] :
    Function.Surjective (fun f : schemeUnit (Spec R) ⟶ tilde M =>
      f ≫ tilde.map g) := by
  intro f
  obtain ⟨q,hq⟩ := (ConcreteCategory.bijective_of_isIso (tilde.toOpen N ⊤)).surjective
    (globalHomEquiv (Spec R).ringCatSheaf (tilde N) f)
  obtain ⟨p,hp⟩ := (ModuleCat.epi_iff_surjective g).mp inferInstance q
  refine ⟨(globalHomEquiv (Spec R).ringCatSheaf (tilde M)).symm (tilde.toOpen M ⊤ p), ?_⟩
  apply (globalHomEquiv (Spec R).ringCatSheaf (tilde N)).injective
  erw [globalHomEquiv_comp, Equiv.apply_symm_apply]
  change ((modulesSpecToSheaf.map (tilde.map g)).hom.app (op ⊤)) (tilde.toOpen M ⊤ p) = _
  have h := CategoryTheory.congr_fun (tilde.toOpen_map_app g ⊤) p
  exact h.trans (by change tilde.toOpen N ⊤ (g p) = _; rw [hp, hq])

local instance affineHasExt : HasExt.{u+1} (Spec R).Modules := HasExt.standard _

theorem tilde_ext_zero [IsNoetherianRing R] (n : ℕ) (M : ModuleCat.{u} R)
    (x : Ext.{u+1} (C := (Spec R).Modules) (schemeUnit (Spec R)) (tilde M) (n+1)) : x = 0 := by
  induction n generalizing M with
  | zero =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let T := S.map (tilde.functor R)
    have hT : T.ShortExact := hS.map (tilde.functor R)
    let : Injective S.X₂ := (inferInstance : Injective (Injective.under M))
    let : Module.Injective R S.X₂ := Module.injective_module_of_injective_object R S.X₂
    obtain ⟨y,hy⟩ := Ext.covariant_sequence_exact₁ _ hT x
      (flasque_ext_zero (Spec R).ringCatSheaf 0 (tilde S.X₂) _) rfl
    obtain ⟨f,rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
    obtain ⟨g,rfl⟩ := globalHom_tilde_surjective S.g f
    erw [← Ext.mk₀_comp_mk₀, Ext.comp_assoc_of_second_deg_zero,
      show (Ext.mk₀ (tilde.map S.g)).comp hT.extClass rfl = 0 from hT.comp_extClass,
      Ext.comp_zero] at hy
    exact hy.symm
  | succ n ih =>
    let S := ShortComplex.mk _ _ (cokernel.condition (Injective.ι M))
    have hS : S.ShortExact :=
      { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel S.f) }
    let T := S.map (tilde.functor R)
    have hT : T.ShortExact := hS.map (tilde.functor R)
    let : Injective S.X₂ := (inferInstance : Injective (Injective.under M))
    let : Module.Injective R S.X₂ := Module.injective_module_of_injective_object R S.X₂
    obtain ⟨y,hy⟩ := Ext.covariant_sequence_exact₁ _ hT x
      (flasque_ext_zero (Spec R).ringCatSheaf (n+1) (tilde S.X₂) _) rfl
    erw [ih S.X₃ y, Ext.zero_comp] at hy
    exact hy.symm

theorem quasicoherent_ext_zero [IsNoetherianRing R] (n : ℕ) (M : (Spec R).Modules)
    [M.IsQuasicoherent]
    (x : Ext.{u+1} (C := (Spec R).Modules) (schemeUnit (Spec R)) M (n+1)) : x = 0 := by
  let e := asIso M.fromTildeΓ
  have hx := tilde_ext_zero n _ (x.comp (Ext.mk₀ e.inv) (add_zero _))
  have h := congrArg (fun y => y.comp (Ext.mk₀ e.hom) (add_zero (n+1))) hx
  simpa only [Ext.comp_assoc_of_third_deg_zero, Ext.mk₀_comp_mk₀,
    e.inv_hom_id, Ext.comp_mk₀_id, Ext.zero_comp] using h

end AffineCohomology

namespace RestrictionExact
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}} (f : X ⟶ Y) [IsOpenImmersion f]

instance restriction_mono {M N : Y.Modules} (g : M ⟶ N) [Mono g] :
    Mono ((Scheme.Modules.restrictFunctor f).map g) := by
  apply (Scheme.Modules.toPresheafOfModules X).mono_of_mono_map
  apply PresheafOfModules.mono_of_injective
  intro U
  let : Mono g.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules Y).map g))
  exact PresheafOfModules.injective_of_mono g.val (op (f ''ᵁ U.unop))

instance restriction_preservesMonomorphisms :
    (Scheme.Modules.restrictFunctor f).PreservesMonomorphisms where
  preserves g _ := restriction_mono f g

instance restriction_additive : (Scheme.Modules.restrictFunctor f).Additive where
  map_add := by intros; ext; rfl

instance restriction_preservesHomology :
    (Scheme.Modules.restrictFunctor f).PreservesHomology :=
  (Scheme.Modules.restrictFunctor f).preservesHomology_of_preservesMonos_and_cokernels

instance restriction_preservesFiniteLimits :
    PreservesFiniteLimits (Scheme.Modules.restrictFunctor f) :=
  (Scheme.Modules.restrictFunctor f).preservesFiniteLimits_of_preservesHomology

instance restriction_flasque (M : Y.Modules)
    [TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf Y.ringCatSheaf).obj M)] :
    TopCat.Sheaf.IsFlasque
      ((SheafOfModules.toSheaf X.ringCatSheaf).obj (M.restrict f)) where
  epi {U V} i := by
    change Epi (((SheafOfModules.toSheaf Y.ringCatSheaf).obj M).obj.map
      (f.opensFunctor.map i.unop).op)
    exact TopCat.Presheaf.IsFlasque.epi _

end RestrictionExact

namespace AffineSchemeCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian
open Scheme.Modules
universe u

def restrictionEquivalence {X Y : Scheme.{u}} (e : X ≅ Y) : Y.Modules ≌ X.Modules :=
  CategoryTheory.Equivalence.mk (restrictFunctor e.hom) (restrictFunctor e.inv)
    ((restrictFunctorId (X := Y)).symm ≪≫ (restrictFunctorCongr e.inv_hom_id).symm ≪≫
      restrictFunctorComp e.inv e.hom)
    ((restrictFunctorComp e.hom e.inv).symm ≪≫ restrictFunctorCongr e.hom_inv_id ≪≫
      restrictFunctorId (X := X))

local instance hasExtScheme (X : Scheme.{u}) : HasExt.{u+1} X.Modules := HasExt.standard _

theorem affine_ext_zero (X : Scheme.{u}) [IsAffine X] [IsNoetherian X]
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M (n+1)) : x = 0 := by
  let : IsNoetherianRing Γ(X, ⊤) := IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  let E := restrictionEquivalence X.isoSpec.symm
  let F := E.functor
  let : F.Additive := RestrictionExact.restriction_additive _
  let : EnoughInjectives X.Modules := ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  let e := restrictUnitIso X.isoSpec.inv
  let z : Ext.{u+1} (F.obj (schemeUnit X)) (F.obj M) (n+1) :=
    x.mapExactFunctor F
  have hz : z = 0 := by
    have hw := AffineCohomology.quasicoherent_ext_zero n (M.restrict X.isoSpec.inv)
      ((Ext.mk₀ e.inv).comp z (zero_add _))
    have h := congrArg (fun y => (Ext.mk₀ e.hom).comp y (zero_add (n+1))) hw
    erw [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp,
      Ext.comp_zero] at h
    exact h
  have hb : Function.Injective (F.mapExtAddHom (schemeUnit X) M (n+1) :
      Ext.{u+1} (C := X.Modules) (schemeUnit X) M (n+1) →
      Ext.{u+1} (F.obj (schemeUnit X)) (F.obj M) (n+1)) :=
    (F.mapExt_bijective_of_preservesInjectiveObjects _ _ (n+1)).injective
  apply hb
  simpa only [Functor.mapExtAddHom_apply, Ext.mapExactFunctor_zero] using hz

end AffineSchemeCohomology

namespace ExtSectionComparison
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
universe w w' v v' u u'
variable {C : Type u} [Category.{v} C] [Abelian C]
  {D : Type u'} [Category.{v'} D] [Abelian D]
  (F : C ⥤ D) [F.Additive] [PreservesFiniteLimits F] [PreservesFiniteColimits F]
  [HasExt.{w} C] [HasExt.{w'} D] {A : C} {B : D} (e : B ⟶ F.obj A)

def mapFrom (Y : C) (n : ℕ) : Ext.{w} A Y n →+ Ext.{w'} B (F.obj Y) n :=
  ((Ext.mk₀ e).precomp (F.obj Y) (zero_add n)).comp (F.mapExtAddHom A Y n)

lemma mapFrom_apply (Y : C) (n : ℕ) (x : Ext.{w} A Y n) :
    mapFrom F e Y n x = (Ext.mk₀ e).comp (x.mapExactFunctor F) (zero_add n) := rfl

@[simp] lemma mapFrom_mk₀ {Y : C} (f : A ⟶ Y) :
    mapFrom F e Y 0 (Ext.mk₀ f) = Ext.mk₀ (e ≫ F.map f) := by
  simp only [mapFrom_apply, Ext.mapExactFunctor_mk₀, Ext.mk₀_comp_mk₀]

lemma mapFrom_comp {Y Z : C} {n m k : ℕ} (x : Ext.{w} A Y n)
    (y : Ext.{w} Y Z m) (h : n+m=k) :
    mapFrom F e Z k (x.comp y h) =
      (mapFrom F e Y n x).comp (y.mapExactFunctor F) h := by
  simp only [mapFrom_apply, Ext.mapExactFunctor_comp]
  exact (Ext.comp_assoc _ _ _ (zero_add _) h (by omega)).symm

theorem mapFrom_bijective [EnoughInjectives C]
    (hhom : ∀ Y : C, Function.Bijective (fun f : A ⟶ Y => e ≫ F.map f))
    (hacyclic : ∀ (I : C) [Injective I] (n : ℕ)
      (x : Ext.{w'} B (F.obj I) (n+1)), x = 0)
    (Y : C) (n : ℕ) : Function.Bijective (mapFrom F e Y n) := by
  induction n generalizing Y with
  | zero =>
    constructor
    · intro x y h
      obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective x
      obtain ⟨g, rfl⟩ := (Ext.mk₀_bijective _ _).surjective y
      rw [mapFrom_mk₀, mapFrom_mk₀] at h
      exact congrArg Ext.mk₀ ((hhom Y).injective ((Ext.mk₀_bijective _ _).injective h))
    · intro x
      obtain ⟨f, rfl⟩ := (Ext.mk₀_bijective _ _).surjective x
      obtain ⟨g, rfl⟩ := (hhom Y).surjective f
      exact ⟨Ext.mk₀ g, mapFrom_mk₀ F e g⟩
  | succ n ih =>
    let I : InjectivePresentation Y := Classical.arbitrary _
    let S := ShortComplex.mk _ _ (cokernel.condition I.f)
    have hS : S.ShortExact := { exact := ShortComplex.exact_cokernel I.f }
    let : Injective S.X₂ := I.injective
    refine AddMonoidHom.bijective_of_surjective_of_bijective_of_right_exact _ _ _ _
      (mapFrom F e S.X₂ n) (mapFrom F e S.X₃ n) (mapFrom F e S.X₁ (n+1))
      ?_ ?_
      ((ShortComplex.ab_exact_iff_function_exact _).mp
        (Ext.covariant_sequence_exact₃' A hS n (n+1) rfl))
      ((ShortComplex.ab_exact_iff_function_exact _).mp
        (Ext.covariant_sequence_exact₃' B (hS.map F) n (n+1) rfl))
      (ih _).surjective (ih _)
      (fun x => Ext.covariant_sequence_exact₁ A hS x (Ext.eq_zero_of_injective _) rfl)
      (fun x => Ext.covariant_sequence_exact₁ B (hS.map F) x (hacyclic S.X₂ n _) rfl)
    · ext x
      symm
      change mapFrom F e _ _ (x.comp (Ext.mk₀ S.g) (add_zero n)) =
        (mapFrom F e _ _ x).comp (Ext.mk₀ (F.map S.g)) (add_zero n)
      rw [mapFrom_comp, Ext.mapExactFunctor_mk₀]
    · ext x
      symm
      change mapFrom F e _ _ (x.comp hS.extClass rfl) =
        (mapFrom F e _ _ x).comp (hS.map F).extClass rfl
      rw [mapFrom_comp, Ext.mapExactFunctor_extClass]

end ExtSectionComparison

namespace RestrictionCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite Abelian
open ModuleFlasque FlasqueCohomology
universe u
variable {X : Scheme.{u}} (U : X.Opens)

local instance hasExtScheme (Y : Scheme.{u}) : HasExt.{u+1} Y.Modules := HasExt.standard _

lemma freeOpenEquiv_comp {M N : X.Modules}
    (f : schemeFreeOpen X U ⟶ M) (g : M ⟶ N) :
    freeOpenEquiv X.ringCatSheaf N U (f ≫ g) =
      g.val.app (op U) (freeOpenEquiv X.ringCatSheaf M U f) := rfl

def restrictionSectionsIso (M : X.Modules) : Γ(M.restrict U.ι,⊤) ≅ Γ(M,U) :=
  M.restrictAppIso U.ι ⊤ ≪≫ M.presheaf.mapIso (eqToIso U.ι_image_top.symm).op

def restrictionHomEquiv (M : X.Modules) :
    (schemeFreeOpen X U ⟶ M) ≃
      (schemeUnit U.toScheme ⟶ M.restrict U.ι) :=
  (freeOpenEquiv X.ringCatSheaf M U).trans
    ((restrictionSectionsIso U M).addCommGroupIsoToAddEquiv.toEquiv.symm.trans
      (globalHomEquiv U.toScheme.ringCatSheaf (M.restrict U.ι)).symm)

lemma restrictionHomEquiv_comp {M N : X.Modules}
    (f : schemeFreeOpen X U ⟶ M) (g : M ⟶ N) :
    restrictionHomEquiv U N (f ≫ g) =
      restrictionHomEquiv U M f ≫ (Scheme.Modules.restrictFunctor U.ι).map g := by
  have hsection (P : X.Modules) (h : schemeFreeOpen X U ⟶ P) :
      globalHomEquiv U.toScheme.ringCatSheaf (P.restrict U.ι) (restrictionHomEquiv U P h) =
        (restrictionSectionsIso U P).inv (freeOpenEquiv X.ringCatSheaf P U h) := by
    simp only [restrictionHomEquiv]
    exact (globalHomEquiv U.toScheme.ringCatSheaf (P.restrict U.ι)).apply_symm_apply _
  apply (globalHomEquiv U.toScheme.ringCatSheaf (N.restrict U.ι)).injective
  erw [globalHomEquiv_comp, hsection, hsection, freeOpenEquiv_comp]
  change (restrictionSectionsIso U N).inv (g.val.app (op U)
    (freeOpenEquiv X.ringCatSheaf M U f)) =
    ((Scheme.Modules.restrictFunctor U.ι).map g).val.app (op ⊤)
      ((restrictionSectionsIso U M).inv (freeOpenEquiv X.ringCatSheaf M U f))
  exact (CategoryTheory.congr_fun (g.mapPresheaf.naturality
    (eqToHom U.ι_image_top).op) _).symm

def restrictionGenerator : schemeUnit U.toScheme ⟶
    (Scheme.Modules.restrictFunctor U.ι).obj (schemeFreeOpen X U) :=
  restrictionHomEquiv U _ (𝟙 _)

lemma restrictionGenerator_comp {M : X.Modules}
    (f : schemeFreeOpen X U ⟶ M) :
    restrictionGenerator U ≫ (Scheme.Modules.restrictFunctor U.ι).map f =
      restrictionHomEquiv U M f := by
  simpa only [restrictionGenerator, Category.id_comp] using
    (restrictionHomEquiv_comp U (𝟙 _) f).symm

theorem restriction_ext_bijective (M : X.Modules) (n : ℕ) :
    Function.Bijective
      (ExtSectionComparison.mapFrom (Scheme.Modules.restrictFunctor U.ι)
        (restrictionGenerator U) M n :
        Ext.{u+1} (C := X.Modules) (schemeFreeOpen X U) M n →+
          Ext.{u+1} (C := U.toScheme.Modules) (schemeUnit U.toScheme) (M.restrict U.ι) n) := by
  let : EnoughInjectives X.Modules :=
    ModuleGrothendieck.enoughInjectives X.ringCatSheaf
  apply ExtSectionComparison.mapFrom_bijective
  · intro N
    have heq : (fun f : schemeFreeOpen X U ⟶ N =>
        restrictionGenerator U ≫ (Scheme.Modules.restrictFunctor U.ι).map f) =
        restrictionHomEquiv U N := funext (restrictionGenerator_comp U)
    change Function.Bijective (fun f : schemeFreeOpen X U ⟶ N =>
      restrictionGenerator U ≫ (Scheme.Modules.restrictFunctor U.ι).map f)
    rw [heq]
    exact (restrictionHomEquiv U N).bijective
  · intro I hI n x
    let : Injective (C := SheafOfModules X.ringCatSheaf) I := hI
    let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj I) :=
      ModuleFlasque.injective_isFlasque X.ringCatSheaf I
    exact flasque_ext_zero U.toScheme.ringCatSheaf n (I.restrict U.ι) x

end RestrictionCohomology

namespace ModuleMayerVietoris
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace Abelian
open ModuleFlasque
universe u w
variable {X : TopCat.{u}} (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

def freeOpenFunctor : Opens X ⥤ SheafOfModules.{u} R :=
  yoneda ⋙ PresheafOfModules.free R.obj ⋙ PresheafOfModules.sheafification (𝟙 R.obj)

lemma freeOpen_isPushout (U V : Opens X) :
    ((Opens.mayerVietorisSquare U V).toSquare.map (freeOpenFunctor R)).IsPushout := by
  rw [Square.isPushout_iff_op_map_yoneda_isPullback]
  intro M
  have h := (Opens.mayerVietorisSquare U V).sheafCondition_of_sheaf
    ((sheafCompose (Opens.grothendieckTopology X) (forget AddCommGrpCat)).obj
      ((SheafOfModules.toSheaf R).obj M))
  apply (Square.IsPullback.iff_of_equiv _ _
    (freeOpenEquiv R M (U ⊔ V)) (freeOpenEquiv R M U)
    (freeOpenEquiv R M V) (freeOpenEquiv R M (U ⊓ V))
    ?_ ?_ ?_ ?_).mpr h
  all_goals
    ext f
    exact freeOpenEquiv_naturality R M _ f

def shortComplex (U V : Opens X) : ShortComplex (SheafOfModules.{u} R) where
  X₁ := freeOpen R (U ⊓ V)
  X₂ := freeOpen R U ⊞ freeOpen R V
  X₃ := freeOpen R (U ⊔ V)
  f := biprod.lift (freeOpenMap R (homOfLE inf_le_left))
    (-(freeOpenMap R (homOfLE inf_le_right)))
  g := biprod.desc (freeOpenMap R (homOfLE le_sup_left))
    (freeOpenMap R (homOfLE le_sup_right))
  zero := ((Opens.mayerVietorisSquare U V).toSquare.map
    (freeOpenFunctor R)).cokernelCofork.condition

instance shortComplex_mono (U V : Opens X) : Mono (shortComplex R U V).f := by
  have : Mono ((shortComplex R U V).f ≫ biprod.snd) := by
    dsimp [shortComplex]
    simp only [biprod.lift_snd]
    infer_instance
  exact mono_of_mono _ biprod.snd

lemma shortComplex_shortExact (U V : Opens X) : (shortComplex R U V).ShortExact := by
  have h := (freeOpen_isPushout R U V).isColimitCokernelCofork
  have he : (shortComplex R U V).Exact ∧ Epi (shortComplex R U V).g :=
    (shortComplex R U V).exact_and_epi_g_iff_g_is_cokernel.mpr ⟨h⟩
  let := he.2
  exact ⟨he.1⟩

variable [HasExt.{w} (SheafOfModules.{u} R)]

lemma union_ext_zero (U V : Opens X) (M : SheafOfModules.{u} R) (n : ℕ)
    (hU : ∀ x : Ext (freeOpen R U) M (n+1), x = 0)
    (hV : ∀ x : Ext (freeOpen R V) M (n+1), x = 0)
    (hUV : ∀ x : Ext (freeOpen R (U ⊓ V)) M n, x = 0)
    (x : Ext (freeOpen R (U ⊔ V)) M (n+1)) : x = 0 := by
  have hS := shortComplex_shortExact R U V
  have hmid (y : Ext (freeOpen R U ⊞ freeOpen R V) M (n+1)) : y = 0 := by
    apply Ext.biprodAddEquiv.injective
    apply Prod.ext
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_fst, Prod.fst_zero] using
        hU ((Ext.mk₀ biprod.inl).comp y (zero_add _))
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_snd, Prod.snd_zero] using
        hV ((Ext.mk₀ biprod.inr).comp y (zero_add _))
  obtain ⟨z, hz⟩ := Ext.contravariant_sequence_exact₃ hS M x (hmid _) (n₀ := n) (by omega)
  have hz0 : z = 0 := hUV z
  rw [hz0, Ext.comp_zero] at hz
  exact hz.symm

end ModuleMayerVietoris

namespace FiniteCoverCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian
open ModuleFlasque
universe u
variable {X : Scheme.{u}} [IsNoetherian X]

local instance hasExtScheme (Y : Scheme.{u}) : HasExt.{u+1} Y.Modules := HasExt.standard _

theorem affine_open_ext_zero (U : X.Opens) (hU : IsAffineOpen U)
    (M : X.Modules) [M.IsQuasicoherent] (n : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X U) M (n+1)) : x = 0 := by
  let : IsAffine U := hU
  let : IsNoetherian U := ⟨⟩
  let f := ExtSectionComparison.mapFrom (Scheme.Modules.restrictFunctor U.ι)
    (RestrictionCohomology.restrictionGenerator U) M (n+1)
  apply (RestrictionCohomology.restriction_ext_bijective U M (n+1)).injective
  change f x = f 0
  rw [map_zero]
  exact AffineSchemeCohomology.affine_ext_zero U (M.restrict U.ι) n (f x)

variable [IsAffineHom (pullback.diagonal (terminal.from X))]

theorem affine_union_ext_zero (n : ℕ) (U : Fin (n+1) → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (M : X.Modules) [M.IsQuasicoherent] (k : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X (⨆ i, U i)) M (n+k+1)) : x = 0 := by
  induction n generalizing k with
  | zero =>
    have hsup : (⨆ i, U i) = U 0 := by
      apply le_antisymm
      · apply iSup_le
        intro i
        have hi : i = 0 := Fin.ext (by omega)
        subst i
        exact le_rfl
      · exact le_iSup U 0
    revert x
    rw [hsup]
    exact affine_open_ext_zero (U 0) (hU 0) M (0+k)
  | succ n ih =>
    have hsup : (⨆ i, U i) = U 0 ⊔ ⨆ i : Fin (n+1), U i.succ :=
      le_antisymm (iSup_le (Fin.cases le_sup_left (fun i =>
        (le_iSup (fun i : Fin (n+1) => U i.succ) i).trans le_sup_right)))
        (sup_le (le_iSup U 0) (iSup_le (fun i => le_iSup U i.succ)))
    have hinf : U 0 ⊓ (⨆ i : Fin (n+1), U i.succ) =
        ⨆ i : Fin (n+1), U 0 ⊓ U i.succ := inf_iSup_eq _ _
    revert x
    rw [hsup, show n+1+k+1 = n+k+1+1 from by omega]
    intro x
    apply ModuleMayerVietoris.union_ext_zero X.ringCatSheaf (U 0)
      (⨆ i : Fin (n+1), U i.succ) M (n+k+1) ?_ ?_ ?_ x
    · intro y
      exact affine_open_ext_zero (U 0) (hU 0) M (n+k+1) y
    · intro y
      exact ih (fun i => U i.succ) (fun i => hU i.succ) (k+1) y
    · rw [hinf]
      intro y
      exact ih (fun i => U 0 ⊓ U i.succ) (fun i => (hU 0).inf (hU i.succ)) k y

end FiniteCoverCohomology

namespace FreeOpenUnit
open CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace Abelian
open ModuleFlasque FlasqueCohomology
universe u v

def isoFromHomEquiv {C : Type u} [Category.{v} C] {A B : C}
    (e : ∀ M, (A ⟶ M) ≃ (B ⟶ M))
    (hnat : ∀ {M N} (f : A ⟶ M) (g : M ⟶ N), e N (f ≫ g) = e M f ≫ g) :
    A ≅ B where
  hom := (e B).symm (𝟙 B)
  inv := e A (𝟙 A)
  hom_inv_id := by
    apply (e A).injective
    rw [hnat, Equiv.apply_symm_apply, Category.id_comp]
  inv_hom_id := by
    rw [← hnat, Category.id_comp, Equiv.apply_symm_apply]

variable {X : TopCat.{u}} (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})

def freeTopIso : freeOpen R ⊤ ≅ SheafOfModules.unit R :=
  isoFromHomEquiv
    (fun M => (freeOpenEquiv R M ⊤).trans (globalHomEquiv R M).symm)
    (by
      intro M N f g
      apply (globalHomEquiv R N).injective
      simp only [Equiv.trans_apply, Equiv.apply_symm_apply, globalHomEquiv_comp]
      rfl)

end FreeOpenUnit

namespace FiniteCoverCohomology
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian
open ModuleFlasque
universe u
variable {X : Scheme.{u}} [IsNoetherian X]
  [IsAffineHom (pullback.diagonal (terminal.from X))]

local instance hasExtScheme' (Y : Scheme.{u}) : HasExt.{u+1} Y.Modules := HasExt.standard _

theorem cover_ext_zero (n : ℕ) (U : Fin (n+1) → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (k : ℕ)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit X) M (n+k+1)) : x = 0 := by
  let e := FreeOpenUnit.freeTopIso X.ringCatSheaf
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen X ⊤) M (n+k+1), z = 0 := by
    rw [← hcover]
    exact affine_union_ext_zero n U hU M k
  have h := congrArg (fun y => (Ext.mk₀ e.inv).comp y (zero_add (n+k+1)))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add _)))
  erw [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp,
    Ext.comp_zero] at h
  exact h

end FiniteCoverCohomology

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso
import OAI.NumberTheory.PiExponent.Cohomology.FiniteSupportCohomology

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme.{0}}

def overFrame {M : X.Modules} {U : X.Opens}
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    M.over U ≅ SheafOfModules.unit (X.ringCatSheaf.over U) :=
  (Scheme.Modules.overEquiv U).fullyFaithfulFunctor.preimageIso
    ((Scheme.Modules.overFunctorEquiv U).app M ≪≫ e ≪≫
      (Opens.sheafOfModulesEquivOverUnit U X.ringCatSheaf).symm)
end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.FiniteSupport

section
open CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} [DiscreteTopology X]

def pointOpen (x : X) : X.Opens := ⟨{x}, isOpen_discrete _⟩

lemma pointOpen_basis : Opens.IsBasis (Set.range (pointOpen (X := X))) := by
  apply Opens.isBasis_iff_nbhd.mpr
  intro U x hx
  exact ⟨pointOpen x, ⟨x,rfl⟩, rfl, fun y hy => by cases hy; exact hx⟩

def pointFrame (L : LineBundle X) (x : X) :
    L.sheaf.val.obj (op (pointOpen x)) ≅
      (structureSheaf X).val.obj (op (pointOpen x)) := by
  let U := (L.locallyRankOne x).choose
  have hx := (L.locallyRankOne x).choose_spec.1
  let e := (L.locallyRankOne x).choose_spec.2.some
  let h : pointOpen x ≤ U := fun y hy => by cases hy; exact hx
  let e' := overFrame e
  exact (SheafOfModules.evaluation (X.ringCatSheaf.over U) (op (Over.mk (homOfLE h)))).mapIso e'

theorem lineBundle_trivial (L : LineBundle X) : Nonempty (L.sheaf ≅ structureSheaf X) := by
  classical
  let F : TopCat.Sheaf AddCommGrpCat.{0} X.toTopCat :=
    (SheafOfModules.toSheaf.{0} X.ringCatSheaf).obj L.sheaf
  let B := pointOpen (X := X)
  let t : ∀ x, Γ(L.sheaf,B x) := fun x => (pointFrame L x).inv (1 : Γ(X,B x))
  have hc : TopCat.Presheaf.IsCompatible F.obj B t := by
    intro x y
    by_cases h : x = y
    · subst y; rfl
    · have he : B x ⊓ B y = ⊥ := by
        ext z
        change (z = x ∧ z = y) ↔ False
        constructor
        · rintro ⟨rfl,h'⟩; exact h h'
        · tauto
      let : Subsingleton (F.obj.obj (op (B x ⊓ B y))) :=
        AddCommGrpCat.subsingleton_of_isZero (F.isTerminalOfEqEmpty he).isZero
      exact Subsingleton.elim _ _
  have hcover : (⊤ : X.Opens) ≤ ⨆ x, B x := by
    intro x _
    exact Opens.mem_iSup.mpr ⟨x,rfl⟩
  obtain ⟨a,ha,_⟩ := F.existsUnique_gluing' B ⊤ (fun _ => homOfLE le_top) hcover t hc
  let s : structureSheaf X ⟶ L.sheaf :=
    (FlasqueCohomology.globalHomEquiv X.ringCatSheaf L.sheaf).symm a
  have hs (x : X) : s.val.app (op (B x)) = (pointFrame L x).inv := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro r
    change Γ(X,B x) at r
    have hs1 : s.val.app (op (B x)) (1 : Γ(X,B x)) = t x := by
      have htop : s.app ⊤ (1 : Γ(X,⊤)) = a :=
        (FlasqueCohomology.globalHomEquiv X.ringCatSheaf L.sheaf).apply_symm_apply a
      have hn := CategoryTheory.congr_fun (s.mapPresheaf.naturality
        (homOfLE (show B x ≤ ⊤ from le_top)).op) (1 : Γ(X,⊤))
      change s.app (B x) (X.presheaf.map (homOfLE le_top).op 1) =
        L.sheaf.presheaf.map (homOfLE le_top).op (s.app ⊤ (1 : Γ(X,⊤))) at hn
      have hax : L.sheaf.presheaf.map (homOfLE (show B x ≤ ⊤ from le_top)).op a = t x := ha x
      have hn' : s.app (B x) (1 : Γ(X,B x)) =
          L.sheaf.presheaf.map (homOfLE le_top).op a := by
        simpa only [map_one, htop] using hn
      exact hn'.trans hax
    let : Module Γ(X,B x) (L.sheaf.val.obj (op (B x))) :=
      (L.sheaf.val.obj (op (B x))).isModule
    calc
      s.val.app (op (B x)) r = r • s.val.app (op (B x)) (1 : Γ(X,B x)) := by
        exact (congrArg (s.val.app (op (B x))) (mul_one r).symm).trans
          ((s.val.app (op (B x))).hom.map_smul r (1 : Γ(X,B x)))
      _ = r • (pointFrame L x).inv (1 : Γ(X,B x)) := by rw [hs1]
      _ = (pointFrame L x).inv r := by
        exact ((pointFrame L x).inv.hom.map_smul r (1 : Γ(X,B x))).symm.trans
          (congrArg (pointFrame L x).inv (mul_one r))
  have hiso : IsIso ((SheafOfModules.toSheaf.{0} X.ringCatSheaf).map s) := by
    apply TopCat.Sheaf.isIso_iff_isIso_basis pointOpen_basis
    intro x
    change IsIso ((forget₂ (ModuleCat _) AddCommGrpCat).map (s.val.app (op (B x))))
    rw [hs]
    infer_instance
  let : Mono s := (SheafOfModules.toSheaf.{0} X.ringCatSheaf).mono_of_mono_map inferInstance
  let : Epi s := (SheafOfModules.toSheaf.{0} X.ringCatSheaf).epi_of_epi_map inferInstance
  let : IsIso s := isIso_of_mono_of_epi s
  exact ⟨(asIso s).symm⟩

end

open CategoryTheory AlgebraicGeometry PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem finite_line_pushforward_euler (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Finite X]
    (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic g d ((Scheme.Modules.pushforward f).obj L.sheaf) =
      let _ : Algebra ℂ Γ(X,⊤) := (baseScalars (f ≫ g)).toAlgebra
      (Module.finrank ℂ Γ(X,⊤) : ℤ) := by
  let : DiscreteTopology X := proper_finite_discrete (f ≫ g)
  obtain ⟨e⟩ := lineBundle_trivial L
  rw [eulerCharacteristic_iso g ((Scheme.Modules.pushforward f).mapIso e) d]
  exact finite_pushforward_euler f g d

theorem finite_line_pushforward_finiteDimensional (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Finite X]
    (L : LineBundle X) (n : ℕ) :
    let M := (Scheme.Modules.pushforward f).obj L.sheaf
    let _ := Module.compHom (cohomology M n) (baseScalars g)
    FiniteDimensional ℂ (cohomology M n) := by
  let : DiscreteTopology X := proper_finite_discrete (f ≫ g)
  obtain ⟨e⟩ := lineBundle_trivial L
  let M := (Scheme.Modules.pushforward f).obj L.sheaf
  let N := (Scheme.Modules.pushforward f).obj (structureSheaf X)
  let := Module.compHom (cohomology M n) (baseScalars g)
  let := Module.compHom (cohomology N n) (baseScalars g)
  let : FiniteDimensional ℂ (cohomology N n) := finite_pushforward_finiteDimensional f g n
  exact Module.Finite.of_surjective
    (cohomologyIso g ((Scheme.Modules.pushforward f).mapIso e) n).symm.toLinearMap
    (cohomologyIso g ((Scheme.Modules.pushforward f).mapIso e) n).symm.surjective

theorem finite_line_euler_eq_sum_stalks (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Fintype X]
    (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic g d ((Scheme.Modules.pushforward f).obj L.sheaf) =
      ∑ x : X, let _ := structuralStalkAlgebra (f ≫ g) x
        (Module.finrank ℂ (X.presheaf.stalk x) : ℤ) := by
  rw [finite_line_pushforward_euler]
  dsimp only
  have h := proper_finite_finrank_eq_sum_stalks (f ≫ g)
  dsimp only at h
  exact_mod_cast h

theorem finite_line_euler_eq_sum_stalk_lengths (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Fintype X]
    (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic g d ((Scheme.Modules.pushforward f).obj L.sheaf) =
      ∑ x : X, ((Module.length (X.presheaf.stalk x) (X.presheaf.stalk x)).toNat : ℤ) := by
  calc
    _ = eulerCharacteristic (f ≫ g) d (structureSheaf X) :=
      (finite_line_pushforward_euler f g L d).trans (proper_finite_euler (f ≫ g) d).symm
    _ = _ := proper_finite_euler_eq_sum_stalk_lengths (f ≫ g) d

end PiExponentSeshadri.FiniteSupport

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean <==
import Mathlib.Algebra.Category.Grp.Zero
import Mathlib.Topology.Sheaves.Flasque
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.FiniteCurveZeros

namespace OAI

noncomputable section

namespace PiExponentSeshadri.FiniteSupport

section
open CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite AlgebraicGeometry
lemma discrete_restriction_surjective {X : TopCat.{0}} [DiscreteTopology X]
    (F : X.Sheaf AddCommGrpCat.{0}) {U V : Opens X} (i : V ⟶ U) :
    Function.Surjective (F.obj.map i.op) := by
  classical
  intro s
  let W : Opens X := ⟨(U : Set X) \ V, isOpen_discrete _⟩
  let D : Bool → Opens X := fun b => if b then V else W
  let e : ∀ b, D b ⟶ U := fun b => homOfLE (by
    cases b
    · exact fun x hx => hx.1
    · exact i.le)
  have hcover : U ≤ ⨆ b, D b := by
    intro x hx
    by_cases hV : x ∈ V
    · exact Opens.mem_iSup.mpr ⟨true,hV⟩
    · exact Opens.mem_iSup.mpr ⟨false,hx,hV⟩
  let t : ∀ b, F.obj.obj (op (D b)) := fun b => match b with
    | true => s
    | false => 0
  have hc : TopCat.Presheaf.IsCompatible F.obj D t := by
    intro b c
    cases b <;> cases c
    · rfl
    · have h : D false ⊓ D true = ⊥ := by
        ext x
        change ((x ∈ U ∧ x ∉ V) ∧ x ∈ V) ↔ False
        tauto
      let : Subsingleton (F.obj.obj (op (D false ⊓ D true))) :=
        AddCommGrpCat.subsingleton_of_isZero (F.isTerminalOfEqEmpty h).isZero
      exact Subsingleton.elim _ _
    · have h : D true ⊓ D false = ⊥ := by
        ext x
        change (x ∈ V ∧ x ∈ U ∧ x ∉ V) ↔ False
        tauto
      let : Subsingleton (F.obj.obj (op (D true ⊓ D false))) :=
        AddCommGrpCat.subsingleton_of_isZero (F.isTerminalOfEqEmpty h).isZero
      exact Subsingleton.elim _ _
    · rfl
  obtain ⟨a,ha,_⟩ := F.existsUnique_gluing' D U e hcover t hc
  exact ⟨a,ha true⟩

lemma discrete_flasque {X : TopCat.{0}} [DiscreteTopology X]
    (F : X.Sheaf AddCommGrpCat.{0}) : F.IsFlasque where
  epi i := (AddCommGrpCat.epi_iff_surjective _).mpr
    (discrete_restriction_surjective F i.unop)

variable {X Y : Scheme.{0}}

lemma proper_finite_discrete (p : X ⟶ Spec (CommRingCat.of ℂ))
    [IsProper p] [Finite X] : DiscreteTopology X := by
  let : IsFinite p := Geometry.proper_finite_scheme_isFinite p
  have he : p ⁻¹' ({⟨⊥, Ideal.isPrime_bot⟩} : Set (Spec (CommRingCat.of ℂ))) = Set.univ := by
    ext x
    simp only [Set.mem_preimage, Set.mem_univ, iff_true]
    exact Subsingleton.elim _ _
  have h := p.isDiscrete_preimage_singleton (⟨⊥, Ideal.isPrime_bot⟩ : PrimeSpectrum ℂ)
  rw [he] at h
  exact isDiscrete_univ_iff.mp h

lemma pushforward_flasque (f : X ⟶ Y) [DiscreteTopology X] (M : X.Modules) :
    TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf Y.ringCatSheaf).obj
      ((Scheme.Modules.pushforward f).obj M)) where
  epi i := by
    apply (AddCommGrpCat.epi_iff_surjective _).mpr
    exact discrete_restriction_surjective
      ((SheafOfModules.toSheaf X.ringCatSheaf).obj M)
      ((Opens.map f.base).map i.unop)

theorem finite_pushforward_ext_zero (p : X ⟶ Spec (CommRingCat.of ℂ))
    [IsProper p] [Finite X] (f : X ⟶ Y) (M : X.Modules) (n : ℕ)
    (z : Geometry.cohomology ((Scheme.Modules.pushforward f).obj M) (n+1)) : z = 0 := by
  let : DiscreteTopology X := proper_finite_discrete p
  let := pushforward_flasque f M
  exact FlasqueCohomology.flasque_ext_zero Y.ringCatSheaf n _ z

def pushforwardUnitSections (f : X ⟶ Y) (g : Y ⟶ Spec (CommRingCat.of ℂ)) :
    let _ : Module ℂ Γ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X),⊤) :=
      Module.compHom _ (Geometry.baseScalars g)
    let _ : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
    Γ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X),⊤) ≃ₗ[ℂ] Γ(X,⊤) := by
  dsimp only
  letI : Module ℂ Γ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X),⊤) :=
    Module.compHom _ (Geometry.baseScalars g)
  letI : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
  refine { Equiv.refl _ with map_add' := fun _ _ => rfl, map_smul' := ?_ }
  intro r a
  change Γ(X,⊤) at a
  change (f.appTop) (Geometry.baseScalars g r) * a = Geometry.baseScalars (f ≫ g) r * a
  congr 1

theorem finite_pushforward_euler (f : X ⟶ Y) (g : Y ⟶ Spec (CommRingCat.of ℂ))
    [IsProper (f ≫ g)] [Finite X] (d : ℕ) :
    Geometry.eulerCharacteristic g d
      ((Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X)) =
      let _ : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
      (Module.finrank ℂ Γ(X,⊤) : ℤ) := by
  let M := (Scheme.Modules.pushforward f).obj (Geometry.structureSheaf X)
  unfold Geometry.eulerCharacteristic
  rw [Finset.sum_eq_single 0]
  · simp only [pow_zero, one_mul, Geometry.cohomologyDimension_zero]
    let : Module ℂ Γ(M,⊤) := Module.compHom _ (Geometry.baseScalars g)
    let : Algebra ℂ Γ(X,⊤) := (Geometry.baseScalars (f ≫ g)).toAlgebra
    exact_mod_cast (pushforwardUnitSections f g).finrank_eq
  · intro n hn hn0
    obtain ⟨m,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn0
    have : Subsingleton (Geometry.cohomology M (m+1)) :=
      ⟨fun x y => (finite_pushforward_ext_zero (f ≫ g) f _ m x).trans
        (finite_pushforward_ext_zero (f ≫ g) f _ m y).symm⟩
    simp [Geometry.cohomologyDimension, Module.finrank_zero_of_subsingleton]
  · simp

end

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem finite_pushforward_finiteDimensional (f : X ⟶ Y)
    (g : Y ⟶ Spec (CommRingCat.of ℂ)) [IsProper (f ≫ g)] [Finite X] (n : ℕ) :
    let M := (Scheme.Modules.pushforward f).obj (structureSheaf X)
    let _ := Module.compHom (cohomology M n) (baseScalars g)
    FiniteDimensional ℂ (cohomology M n) := by
  let M := (Scheme.Modules.pushforward f).obj (structureSheaf X)
  let := Module.compHom (cohomology M n) (baseScalars g)
  cases n with
  | zero =>
    let : Module ℂ Γ(M,⊤) := Module.compHom _ (baseScalars g)
    let : Algebra ℂ Γ(X,⊤) := (baseScalars (f ≫ g)).toAlgebra
    let : FiniteDimensional ℂ Γ(X,⊤) := proper_finite_functions (f ≫ g)
    let e := (cohomologyZeroSections g M).trans (pushforwardUnitSections f g)
    exact Module.Finite.of_surjective e.symm.toLinearMap e.symm.surjective
  | succ n =>
    let : Subsingleton (cohomology M (n+1)) :=
      ⟨fun x y => (finite_pushforward_ext_zero (f ≫ g) f _ n x).trans
        (finite_pushforward_ext_zero (f ≫ g) f _ n y).symm⟩
    infer_instance

end PiExponentSeshadri.FiniteSupport

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean <==
import Mathlib.RingTheory.Spectrum.Prime.Noetherian
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveZeroEuler

namespace OAI

noncomputable section
open scoped BigOperators
open AlgebraicGeometry PiExponentSeshadri.Geometry

namespace PiExponent.FiniteZeroEuler

theorem finrank_eq_sum_localizations
    (B : Type*) [CommRing B] [IsArtinianRing B]
    (F : Type*) [Field F] [Algebra F B] [Module.Finite F B]
    [Fintype (MaximalSpectrum B)] :
    Module.finrank F B = ∑ m : MaximalSpectrum B,
      Module.finrank F (Localization.AtPrime m.asIdeal) := by
  let : ∀ m : MaximalSpectrum B, Module.Finite F (Localization.AtPrime m.asIdeal) :=
    fun m => Module.Finite.of_surjective (IsScalarTower.toAlgHom F B
      (Localization.AtPrime m.asIdeal)).toLinearMap
      (IsArtinianRing.localization_surjective m.asIdeal.primeCompl _)
  have e := (MaximalSpectrum.toPiLocalizationEquiv B).restrictScalars F
  rw [e.toLinearEquiv.finrank_eq, Module.finrank_pi_fintype]

theorem finite_algebra_euler_eq_sum_local_lengths
    (B : Type) [CommRing B] [Algebra ℂ B] [Module.Finite ℂ B] (d : ℕ) :
    letI : IsArtinianRing B := IsArtinianRing.of_finite ℂ B
    letI : Fintype (MaximalSpectrum B) := Fintype.ofFinite _
    eulerCharacteristic (CurveZeroEuler.algebraStructureMap B) d
      (structureSheaf (Spec (CommRingCat.of B))) =
        ∑ m : MaximalSpectrum B,
          ((Module.length (Localization.AtPrime m.asIdeal)
            (Localization.AtPrime m.asIdeal)).toNat : ℤ) := by
  let : IsArtinianRing B := IsArtinianRing.of_finite ℂ B
  let : Fintype (MaximalSpectrum B) := Fintype.ofFinite _
  let : IsNoetherianRing B := isNoetherian_of_tower ℂ (inferInstance : IsNoetherian ℂ B)
  rw [CurveZeroEuler.affine_algebra_eulerCharacteristic,
    finrank_eq_sum_localizations B ℂ, Nat.cast_sum]
  apply Finset.sum_congr rfl
  intro m _
  let : Module.Finite ℂ (Localization.AtPrime m.asIdeal) :=
    Module.Finite.of_surjective (IsScalarTower.toAlgHom ℂ B
      (Localization.AtPrime m.asIdeal)).toLinearMap
      (IsArtinianRing.localization_surjective m.asIdeal.primeCompl _)
  have h := PiExponentJets.W24.ring_length_eq_finrank_of_augmentation
    (CurveLocalOrder.residueAugmentation ℂ (Localization.AtPrime m.asIdeal))
    (CurveLocalOrder.residueAugmentation_algebraMap ℂ (Localization.AtPrime m.asIdeal))
  rw [h]
  simp

end PiExponent.FiniteZeroEuler

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean <==
import Mathlib.AlgebraicTopology.ExtraDegeneracy
import Mathlib.Algebra.Homology.ShortComplex.Exact
import Mathlib.Algebra.Homology.SingleHomology
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.GeometrySupport.FreeCechResolution

noncomputable section

open CategoryTheory CategoryTheory.Limits Opposite AlgebraicTopology TopologicalSpace

universe u

def tupleSimplex (V : Type u) : SimplicialObject (Type u) where
  obj n := ToType n.unop → V
  map f := ↾fun t => t ∘ f.unop.toOrderHom
  map_id _ := rfl
  map_comp _ _ := rfl

def tupleAugmented (V : Type u) : SimplicialObject.Augmented (Type u) :=
  (tupleSimplex V).augmentOfIsTerminal Types.isTerminalPUnit

def tupleExtraDegeneracy {V : Type u} (p : V) :
    (tupleAugmented V).ExtraDegeneracy where
  s' := ↾fun _ _ => p
  s n := ↾fun t => Fin.cons p t
  s'_comp_ε := rfl
  s₀_comp_δ₁ := by
    ext t
    funext i
    fin_cases i
    rfl
  s_comp_δ₀ n := by
    ext t
    funext i
    rfl
  s_comp_δ n i := by
    ext t
    funext j
    refine Fin.cases ?_ (fun j => ?_) j
    · rfl
    · change (Fin.cons p t : Fin (n + 3) → V) (i.succ.succAbove j.succ) = t (i.succAbove j)
      simp only [Fin.succ_succAbove_succ]
      rfl
  s_comp_σ n i := by
    ext t
    funext j
    refine Fin.cases ?_ (fun j => ?_) j
    · rfl
    · change (Fin.cons p t : Fin (n + 2) → V) (i.succ.predAbove j.succ) = t (i.predAbove j)
      simp only [Fin.succ_predAbove_succ]
      rfl

def freeTupleComplex (R : RingCat.{u}) (V : Type u) : ChainComplex (ModuleCat R) ℕ :=
  AlternatingFaceMapComplex.obj (tupleSimplex V ⋙ ModuleCat.free R)

theorem freeTupleComplex_exact (R : RingCat.{u}) (V : Type u) (q : ℕ) :
    (freeTupleComplex R V).ExactAt (q + 1) := by
  classical
  cases isEmpty_or_nonempty V with
  | inl h =>
    let : IsEmpty (Fin (q + 2) → V) := ⟨fun t => isEmptyElim (t 0)⟩
    change ((freeTupleComplex R V).sc (q + 1)).Exact
    apply ShortComplex.exact_of_isZero_X₂
    have hz : Subsingleton (((Fin (q + 2) → V) →₀ R)) := inferInstance
    exact ModuleCat.isZero_of_subsingleton (ModuleCat.of R ((Fin (q + 2) → V) →₀ R))
  | inr h =>
    let p : V := Classical.choice h
    let e := ((tupleExtraDegeneracy p).map (ModuleCat.free R)).homotopyEquiv
    apply (exactAt_iff_of_quasiIsoAt e.hom (q + 1)).2
    exact HomologicalComplex.exactAt_single_obj (ComplexShape.down ℕ) 0 _
      (q + 1) (by omega)

def coverVertices {X : TopCat.{u}} {ι : Type u} (U : ι → Opens X) :
    (Opens X)ᵒᵖ ⥤ Type u where
  obj W := {i : ι // W.unop ≤ U i}
  map f := ↾fun i => ⟨i.val, (leOfHom f.unop).trans i.property⟩
  map_id _ := rfl
  map_comp _ _ := rfl

def tuplePresheaf {C : Type u} [Category.{u} C] (V : Cᵒᵖ ⥤ Type u) :
    SimplicialObject (Cᵒᵖ ⥤ Type u) where
  obj n :=
    { obj W := ToType n.unop → V.obj W
      map f := ↾fun t i => V.map f (t i)
      map_id W := by ext t i; simp
      map_comp f g := by ext t i; simp }
  map f := { app W := ↾fun t => t ∘ f.unop.toOrderHom }
  map_id _ := rfl
  map_comp _ _ := rfl

def freePresheafComplex {C : Type u} [Category.{u} C] (R : Cᵒᵖ ⥤ RingCat.{u})
    (V : Cᵒᵖ ⥤ Type u) : ChainComplex (PresheafOfModules.{u} R) ℕ :=
  AlternatingFaceMapComplex.obj (tuplePresheaf V ⋙ PresheafOfModules.free R)

theorem exact_of_objectwise {C : Type u} [Category.{u} C]
    (R : Cᵒᵖ ⥤ RingCat.{u}) (S : ShortComplex (PresheafOfModules.{u} R))
    (hS : ∀ W, (S.map (PresheafOfModules.evaluation R W)).Exact) : S.Exact := by
  simp only [ShortComplex.exact_iff_isZero_homology] at hS ⊢
  rw [IsZero.iff_id_eq_zero]
  ext1 W
  apply (IsZero.of_iso (hS W)
    (S.mapHomologyIso (PresheafOfModules.evaluation R W)).symm).eq_of_src

theorem evaluation_freePresheafComplex {C : Type u} [Category.{u} C]
    (R : Cᵒᵖ ⥤ RingCat.{u}) (V : Cᵒᵖ ⥤ Type u) (W : Cᵒᵖ) :
    ((PresheafOfModules.evaluation R W).mapHomologicalComplex _).obj
      (freePresheafComplex R V) = freeTupleComplex (R.obj W) (V.obj W) := by
  change ((alternatingFaceMapComplex _ ⋙
    (PresheafOfModules.evaluation R W).mapHomologicalComplex _).obj
      (tuplePresheaf V ⋙ PresheafOfModules.free R)) = _
  rw [map_alternatingFaceMapComplex]
  rfl

theorem freePresheafComplex_exact {C : Type u} [Category.{u} C]
    (R : Cᵒᵖ ⥤ RingCat.{u}) (V : Cᵒᵖ ⥤ Type u) (q : ℕ) :
    (freePresheafComplex R V).ExactAt (q + 1) := by
  change ((freePresheafComplex R V).sc (q + 1)).Exact
  apply exact_of_objectwise R
  intro W
  have h := freeTupleComplex_exact (R.obj W) (V.obj W) q
  rw [← evaluation_freePresheafComplex R V W] at h
  exact h

def freeSheafComplex {X : TopCat.{u}}
    (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
    (V : (Opens X)ᵒᵖ ⥤ Type u) : ChainComplex (SheafOfModules.{u} R) ℕ :=
  ((PresheafOfModules.sheafification (𝟙 R.obj)).mapHomologicalComplex _).obj
    (freePresheafComplex R.obj V)

theorem freeSheafComplex_exact {X : TopCat.{u}}
    (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
    (V : (Opens X)ᵒᵖ ⥤ Type u) (q : ℕ) :
    (freeSheafComplex R V).ExactAt (q + 1) := by
  change (((freePresheafComplex R.obj V).sc (q + 1)).map
    (PresheafOfModules.sheafification (𝟙 R.obj))).Exact
  exact (freePresheafComplex_exact R.obj V q).map _

end
end PiExponent.GeometrySupport.FreeCechResolution

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechResolution

namespace OAI

namespace PiExponent.GeometrySupport.FreeCechSections

noncomputable section

open CategoryTheory CategoryTheory.Limits Opposite AlgebraicTopology TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open CechHigher FreeCechResolution
open scoped Simplicial BigOperators

universe u
variable {X : TopCat.{u}} {J : Type u} (U : J → Opens X)

def canonicalTuple {q : ℕ} (t : Fin (q + 1) → J) :
    ((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)).obj (op (intersection U t)) :=
  fun i => ⟨t i, iInf_le (fun j => U (t j)) i⟩

def tupleNatEquiv (F : (Opens X)ᵒᵖ ⥤ Type u) (q : ℕ) :
    (((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)) ⟶ F) ≃
      (∀ t : Fin (q + 1) → J, F.obj (op (intersection U t))) where
  toFun a t := a.app _ (canonicalTuple U t)
  invFun s :=
    { app W := ↾fun v =>
        F.map (homOfLE (le_iInf fun i => (v i).property)).op (s (fun i => (v i).val))
      naturality W V f := by
        ext v
        let t : Fin (q + 1) → J := fun i => (v i).val
        let h : W.unop ≤ intersection U t := le_iInf fun i => (v i).property
        exact F.map_comp_apply (homOfLE h).op f (s t) }
  left_inv a := by
    ext W v
    let t : Fin (q + 1) → J := fun i => (v i).val
    let h : W.unop ≤ intersection U t := le_iInf fun i => (v i).property
    have he : (((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)).map
        (homOfLE h).op) (canonicalTuple U t) = v := by
      funext i
      apply Subtype.ext
      rfl
    have hn := NatTrans.naturality_apply a (homOfLE h).op (canonicalTuple U t)
    rw [he] at hn
    exact hn.symm
  right_inv s := by
    funext t
    change F.map (𝟙 (op (intersection U t))) (s t) = s t
    rw [CategoryTheory.Functor.map_id]
    rfl

variable (R : Sheaf (Opens.grothendieckTopology X) RingCat.{u})
  (M : SheafOfModules.{u} R)

def freeTerm (q : ℕ) : SheafOfModules.{u} R :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).obj
    ((PresheafOfModules.free R.obj).obj ((tuplePresheaf (coverVertices U)).obj (op ⦋q⦌)))

def sectionValuesEquiv (q : ℕ) : (freeTerm U R q ⟶ M) ≃
    (∀ t : Fin (q + 1) → J, M.val.obj (op (intersection U t))) :=
  ((PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)).trans
    PresheafOfModules.freeHomEquiv).trans (tupleNatEquiv U _ q)

def sectionsEquiv (q : ℕ) : (freeTerm U R q ⟶ M) ≃ Cochain R U M q :=
  (sectionValuesEquiv U R M q).trans
    (Equiv.piCongrRight fun t => (freeOpenEquiv R M (intersection U t)).symm)

def tupleEmbedding {q : ℕ} (t : Fin (q + 1) → J) :
    yoneda.obj (intersection U t) ⟶ (tuplePresheaf (coverVertices U)).obj (op ⦋q⦌) :=
  yonedaEquiv.symm (canonicalTuple U t)

def generator {q : ℕ} (t : Fin (q + 1) → J) :
    freeOpen R (intersection U t) ⟶ freeTerm U R q :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((PresheafOfModules.free R.obj).map (tupleEmbedding U t))

theorem sectionsEquiv_apply (q : ℕ) (f : freeTerm U R q ⟶ M) (t : Fin (q + 1) → J) :
    sectionsEquiv U R M q f t = generator U R t ≫ f := by
  apply (freeOpenEquiv R M (intersection U t)).injective
  simp only [sectionsEquiv, Equiv.trans_apply, Equiv.piCongrRight_apply, Pi.map_apply,
    Equiv.apply_symm_apply]
  let g := (PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)) f
  change (PresheafOfModules.freeHomEquiv g).app _ (canonicalTuple U t) =
    PresheafOfModules.freeYonedaEquiv
      ((PresheafOfModules.sheafificationHomEquiv (𝟙 R.obj)) (generator U R t ≫ f))
  symm
  have hs := congrArg PresheafOfModules.freeYonedaEquiv
    ((PresheafOfModules.sheafificationAdjunction (𝟙 R.obj)).homEquiv_naturality_left
      ((PresheafOfModules.free R.obj).map (tupleEmbedding U t)) f)
  have hf := congrArg yonedaEquiv
    ((PresheafOfModules.freeAdjunction R.obj).homEquiv_naturality_left
      (tupleEmbedding U t) g)
  exact hs.trans (hf.trans (yonedaEquiv_comp (tupleEmbedding U t)
    (PresheafOfModules.freeHomEquiv g)))

theorem tupleEmbedding_face {q : ℕ} (t : Fin (q + 2) → J) (k : Fin (q + 2)) :
    tupleEmbedding U t ≫ (tuplePresheaf (coverVertices U)).δ k =
      yoneda.map (homOfLE (faceLE U t k)) ≫ tupleEmbedding U (t ∘ k.succAbove) := by
  simp only [tupleEmbedding]
  ext W v
  funext i
  apply Subtype.ext
  rfl

def freeFace (q : ℕ) (k : Fin (q + 2)) : freeTerm U R (q + 1) ⟶ freeTerm U R q :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((PresheafOfModules.free R.obj).map ((tuplePresheaf (coverVertices U)).δ k))

theorem generator_face {q : ℕ} (t : Fin (q + 2) → J) (k : Fin (q + 2)) :
    generator U R t ≫ freeFace U R q k =
      freeOpenMap R (homOfLE (faceLE U t k)) ≫ generator U R (t ∘ k.succAbove) := by
  simp only [generator, freeFace]
  let F : ((Opens X)ᵒᵖ ⥤ Type u) ⥤ SheafOfModules.{u} R :=
    PresheafOfModules.free R.obj ⋙ PresheafOfModules.sheafification (𝟙 R.obj)
  change F.map (tupleEmbedding U t) ≫ F.map ((tuplePresheaf (coverVertices U)).δ k) =
    F.map (yoneda.map (homOfLE (faceLE U t k))) ≫ F.map (tupleEmbedding U (t ∘ k.succAbove))
  exact (F.map_comp _ _).symm.trans
    ((congrArg (fun f => F.map f) (tupleEmbedding_face U t k)).trans (F.map_comp _ _))

def boundary (q : ℕ) : freeTerm U R (q + 1) ⟶ freeTerm U R q :=
  (PresheafOfModules.sheafification (𝟙 R.obj)).map
    ((freePresheafComplex R.obj (coverVertices U)).d (q + 1) q)

theorem boundary_eq_sum (q : ℕ) :
    boundary U R q = ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val • freeFace U R q k := by
  let : (PresheafOfModules.sheafification (𝟙 R.obj)).Additive :=
    CategoryTheory.Functor.additive_of_preserves_binary_products _
  dsimp only [boundary, freePresheafComplex, freeTerm]
  rw [AlternatingFaceMapComplex.obj_d_eq]
  rw [CategoryTheory.Functor.map_sum]
  apply Finset.sum_congr rfl
  intro k _
  rw [CategoryTheory.Functor.map_zsmul]
  rfl

theorem boundary_squared (q : ℕ) : boundary U R (q + 1) ≫ boundary U R q = 0 := by
  unfold boundary
  erw [← CategoryTheory.Functor.map_comp, HomologicalComplex.d_comp_d,
    CategoryTheory.Functor.map_zero]
  rfl

def termShortComplex (q : ℕ) : ShortComplex (SheafOfModules.{u} R) :=
  ShortComplex.mk (boundary U R (q + 1)) (boundary U R q) (boundary_squared U R q)

theorem sectionsEquiv_boundary (q : ℕ) (f : freeTerm U R q ⟶ M) :
    sectionsEquiv U R M (q + 1) (boundary U R q ≫ f) =
      differential R U M (sectionsEquiv U R M q f) := by
  funext t
  rw [sectionsEquiv_apply, ← Category.assoc, boundary_eq_sum, Preadditive.comp_sum,
    Preadditive.sum_comp]
  simp only [Preadditive.comp_zsmul, Preadditive.zsmul_comp, generator_face,
    Category.assoc, CechHigher.differential, sectionsEquiv_apply, CechOne.restrictHom]

theorem hasPrimitives_of_exact [Injective M] (q : ℕ)
    (hexact : (termShortComplex U R q).Exact) : HasPrimitives R U M q := by
  intro c hc
  let f := (sectionsEquiv U R M (q + 1)).symm c
  have hf : boundary U R (q + 1) ≫ f = 0 := by
    apply (sectionsEquiv U R M (q + 2)).injective
    rw [sectionsEquiv_boundary]
    have he : sectionsEquiv U R M (q + 1) f = c :=
      (sectionsEquiv U R M (q + 1)).apply_symm_apply c
    rw [he, hc]
    funext t
    rw [sectionsEquiv_apply, comp_zero]
    rfl
  let g : freeTerm U R q ⟶ M := hexact.descToInjective f hf
  refine ⟨sectionsEquiv U R M q g, ?_⟩
  rw [← sectionsEquiv_boundary]
  exact (congrArg (fun f : freeTerm U R (q + 1) ⟶ M => sectionsEquiv U R M (q + 1) f)
    (hexact.comp_descToInjective f hf)).trans
      ((sectionsEquiv U R M (q + 1)).apply_symm_apply c)

theorem injective_hasPrimitives [Injective M] (q : ℕ) : HasPrimitives R U M q := by
  apply hasPrimitives_of_exact U R M q
  have h := freeSheafComplex_exact R (coverVertices U) q
  exact (HomologicalComplex.exactAt_iff'
    (K := freeSheafComplex R (coverVertices U)) (i := q + 2) (j := q + 1) (k := q)
    (by simp) (by simp)).mp h

theorem ext_succ_eq_zero (V : Opens X) (hUV : ∀ i, U i ≤ V)
    (hcover : V ≤ ⨆ i, U i) (n : ℕ)
    (hlocal : ∀ (q : ℕ) (t : Fin (q + 1) → J) (k : ℕ)
      (x : CategoryTheory.Abelian.Ext.{u+1}
        (freeOpen R (intersection U t)) M (k + 1)), x = 0)
    (hprimitive : HasPrimitives R U M n)
    (x : CategoryTheory.Abelian.Ext.{u+1} (freeOpen R V) M (n + 1)) : x = 0 := by
  exact ext_succ_eq_zero_of_injective_cech R U M V hUV hcover
    (fun I _ q => injective_hasPrimitives U R I q) n hlocal hprimitive x

private abbrev schemeFreeOpen (Y : AlgebraicGeometry.Scheme.{u}) (V : Y.Opens) : Y.Modules :=
  freeOpen Y.ringCatSheaf V

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

theorem affine_ext_succ_eq_zero
    (Y : AlgebraicGeometry.Scheme.{u}) [AlgebraicGeometry.IsNoetherian Y]
    (A : Y.Modules) [A.IsQuasicoherent]
    (W : J → Y.Opens) (V : Y.Opens) (hWV : ∀ i, W i ≤ V)
    (hcover : V ≤ ⨆ i, W i)
    (haffine : ∀ (q : ℕ) (t : Fin (q + 1) → J),
      AlgebraicGeometry.IsAffineOpen (intersection W t))
    (n : ℕ) (hprimitive : HasPrimitives Y.ringCatSheaf W A n)
    (x : CategoryTheory.Abelian.Ext.{u+1} (C := Y.Modules)
      (schemeFreeOpen Y V) A (n + 1)) : x = 0 := by
  exact affine_ext_succ_eq_zero_of_injective_cech Y A W V hWV hcover haffine
    (fun I hI q => @injective_hasPrimitives _ _ W Y.ringCatSheaf I hI q) n hprimitive x

end
end PiExponent.GeometrySupport.FreeCechSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean <==
import Mathlib.Algebra.Module.LocalizedModule.Away
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher
import OAI.NumberTheory.PiExponent.Polynomials.GradedLocalizationExact

namespace OAI

namespace PiExponent.GradedCech
noncomputable section
open scoped BigOperators
open GradedLocalizationExact

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem divisor_isUnit (a c : R) (hac : a ∣ c) :
    IsUnit (algebraMap R (Module.End R (LocalizedModule (Submonoid.powers c) M)) a) := by
  obtain ⟨b, rfl⟩ := hac
  have h := IsLocalizedModule.Away.isUnit_algebraMap
    (LocalizedModule.mkLinearMap (Submonoid.powers (a * b)) M) (a * b)
  rw [map_mul] at h
  exact (((Commute.all a b).map (algebraMap R
    (Module.End R (LocalizedModule (Submonoid.powers (a * b)) M)))).isUnit_mul_iff.mp h).1

theorem divisor_powers_isUnit (a c : R) (hac : a ∣ c) (s : Submonoid.powers a) :
    IsUnit (algebraMap R (Module.End R (LocalizedModule (Submonoid.powers c) M)) s) := by
  obtain ⟨n, hn⟩ := s.property
  rw [← hn, map_pow]
  exact (divisor_isUnit (M := M) a c hac).pow n

def restriction (a c : R) (hac : a ∣ c) :
    LocalizedModule (Submonoid.powers a) M →ₗ[R]
      LocalizedModule (Submonoid.powers c) M :=
  LocalizedModule.lift (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers c) M)
    (divisor_powers_isUnit a c hac)

@[simp] theorem restriction_mk_one (a c : R) (hac : a ∣ c) (m : M) :
    restriction a c hac (LocalizedModule.mk m 1) = LocalizedModule.mk m 1 := by
  exact LocalizedModule.lift_mk_one _ _ _ m

@[simp] theorem restriction_fraction_zero (a c : R) (hac : a ∣ c) (m : M) :
    restriction a c hac (fraction a m 0) = fraction c m 0 := by
  simpa only [fraction, powerDenominator_zero] using restriction_mk_one a c hac m

theorem power_smul_fraction (a : R) (m : M) (n : ℕ) :
    a ^ n • fraction a m n = fraction a m 0 := by
  simp only [fraction, powerDenominator_zero, LocalizedModule.smul'_mk]
  exact LocalizedModule.mk_cancel (powerDenominator a n) m

theorem restriction_fraction (a b : R) (m : M) (n : ℕ) :
    restriction a (a * b) (dvd_mul_right a b) (fraction a m n) =
      fraction (a * b) (b ^ n • m) n := by
  have hu := (divisor_isUnit (M := M) a (a * b) (dvd_mul_right a b)).pow n
  rw [← map_pow] at hu
  apply ((Module.End.isUnit_iff _).mp hu).injective
  change a ^ n • restriction a (a * b) (dvd_mul_right a b) (fraction a m n) =
    a ^ n • fraction (a * b) (b ^ n • m) n
  rw [← map_smul, power_smul_fraction, restriction_fraction_zero]
  change fraction (a * b) m 0 =
    a ^ n • LocalizedModule.mk (b ^ n • m) (powerDenominator (a * b) n)
  rw [LocalizedModule.smul'_mk, smul_smul, ← mul_pow]
  simpa only [fraction, LocalizedModule.smul'_mk] using
    (power_smul_fraction (a * b) m n).symm

theorem restriction_refl (a : R) : restriction (M := M) a a dvd_rfl = LinearMap.id := by
  apply IsLocalizedModule.ext (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers a) M)
    (divisor_powers_isUnit a a dvd_rfl)
  apply LinearMap.ext
  intro m
  exact restriction_mk_one a a dvd_rfl m

theorem restriction_comp (a b c : R) (hab : a ∣ b) (hbc : b ∣ c) :
    (restriction b c hbc).comp (restriction (M := M) a b hab) =
      restriction a c (hab.trans hbc) := by
  apply IsLocalizedModule.ext (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers a) M)
    (divisor_powers_isUnit a c (hab.trans hbc))
  apply LinearMap.ext
  intro m
  simp only [LinearMap.comp_apply, LocalizedModule.mkLinearMap_apply, restriction_mk_one]

theorem restriction_localizedMap {N : Type*} [AddCommGroup N] [Module R N]
    (a c : R) (hac : a ∣ c) (f : M →ₗ[R] N) :
    (localizedMap c f).comp (restriction (M := M) a c hac) =
      (restriction (M := N) a c hac).comp (localizedMap a f) := by
  apply IsLocalizedModule.ext (Submonoid.powers a)
    (LocalizedModule.mkLinearMap (Submonoid.powers a) M)
    (divisor_powers_isUnit (M := N) a c hac)
  apply LinearMap.ext
  intro m
  simp only [LinearMap.comp_apply, LocalizedModule.mkLinearMap_apply]
  rw [show LocalizedModule.mk m (1 : Submonoid.powers a) = fraction a m 0 by
    simp only [fraction, powerDenominator_zero]]
  rw [restriction_fraction_zero, localizedMap_fraction,
    localizedMap_fraction, restriction_fraction_zero]

variable {σR σM : Type*} [SetLike σR R]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝒜 : ℤ → σR) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓜]

def degreeRestriction (a c : R) (ea ec : ℤ)
    (ha : a ∈ 𝒜 ea) (hc : c ∈ 𝒜 ec)
    (hfactor : ∃ b : R, b ∈ 𝒜 (ec - ea) ∧ c = a * b) (d : ℤ) :
    degreePiece 𝒜 𝓜 a ea ha d →+ degreePiece 𝒜 𝓜 c ec hc d where
  toFun z := ⟨restriction a c (by obtain ⟨b, _, hb⟩ := hfactor; exact ⟨b, hb⟩) z.val, by
    obtain ⟨n, m, hm, hz⟩ := z.property
    obtain ⟨b, hb, rfl⟩ := hfactor
    refine ⟨n, b ^ n • m, ?_, ?_⟩
    · have h := power_smul_mem 𝒜 𝓜 b (ec - ea) hb hm n
      convert h using 1
      ring_nf
    · rw [hz]
      exact restriction_fraction a b m n⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' z z' := Subtype.ext (map_add _ _ _)

@[simp] theorem degreeRestriction_coe (a c : R) (ea ec : ℤ)
    (ha : a ∈ 𝒜 ea) (hc : c ∈ 𝒜 ec)
    (hfactor : ∃ b : R, b ∈ 𝒜 (ec - ea) ∧ c = a * b) (d : ℤ)
    (z : degreePiece 𝒜 𝓜 a ea ha d) :
    (degreeRestriction 𝒜 𝓜 a c ea ec ha hc hfactor d z).val =
      restriction a c (by obtain ⟨b, _, hb⟩ := hfactor; exact ⟨b, hb⟩) z.val := rfl

section Cover
variable {J : Type*} [DecidableEq J] (x : J → R) (hx : ∀ j, x j ∈ 𝒜 1)

def coverProduct (s : Finset J) : R := ∏ j ∈ s, x j

include hx in
theorem coverProduct_mem (s : Finset J) : coverProduct x s ∈ 𝒜 (s.card : ℤ) := by
  induction s using Finset.induction_on with
  | empty => simpa [coverProduct] using (SetLike.one_mem_graded 𝒜)
  | @insert j s hj hs =>
      have h := SetLike.GradedMul.mul_mem (hx j) hs
      simpa [coverProduct, Finset.prod_insert hj, Finset.card_insert_of_notMem hj,
        Nat.cast_add, add_comm] using h

include hx in

theorem coverProduct_factor {s t : Finset J} (hst : s ⊆ t) :
    ∃ b : R, b ∈ 𝒜 ((t.card : ℤ) - (s.card : ℤ)) ∧
      coverProduct x t = coverProduct x s * b := by
  refine ⟨coverProduct x (t \ s), ?_, ?_⟩
  · have h := coverProduct_mem 𝒜 x hx (t \ s)
    rwa [Finset.card_sdiff_of_subset hst, Nat.cast_sub (Finset.card_le_card hst)] at h
  · exact (Finset.prod_sdiff hst).symm.trans (mul_comm _ _)

include hx in
theorem coverProduct_dvd {s t : Finset J} (hst : s ⊆ t) :
    coverProduct x s ∣ coverProduct x t := by
  obtain ⟨b, _, hb⟩ := coverProduct_factor 𝒜 x hx hst
  exact ⟨b, hb⟩

abbrev IntersectionPiece (s : Finset J) (d : ℤ) :=
  degreePiece 𝒜 𝓜 (coverProduct x s) (s.card : ℤ) (coverProduct_mem 𝒜 x hx s) d

def setRestriction {s t : Finset J} (hst : s ⊆ t) (d : ℤ) :
    IntersectionPiece 𝒜 𝓜 x hx s d →+ IntersectionPiece 𝒜 𝓜 x hx t d :=
  degreeRestriction 𝒜 𝓜 _ _ _ _ (coverProduct_mem 𝒜 x hx s)
    (coverProduct_mem 𝒜 x hx t) (coverProduct_factor 𝒜 x hx hst) d

@[simp] theorem setRestriction_coe {s t : Finset J} (hst : s ⊆ t) (d : ℤ)
    (z : IntersectionPiece 𝒜 𝓜 x hx s d) :
    (setRestriction 𝒜 𝓜 x hx hst d z).val =
      restriction (coverProduct x s) (coverProduct x t) (coverProduct_dvd 𝒜 x hx hst) z.val := rfl

@[simp] theorem setRestriction_refl (s : Finset J) (d : ℤ)
    (z : IntersectionPiece 𝒜 𝓜 x hx s d) : setRestriction 𝒜 𝓜 x hx (s := s) le_rfl d z = z := by
  apply Subtype.ext
  rw [setRestriction_coe, restriction_refl]
  rfl

theorem setRestriction_comp {s t u : Finset J} (hst : s ⊆ t) (htu : t ⊆ u)
    (d : ℤ) (z : IntersectionPiece 𝒜 𝓜 x hx s d) :
    setRestriction 𝒜 𝓜 x hx htu d (setRestriction 𝒜 𝓜 x hx hst d z) =
      setRestriction 𝒜 𝓜 x hx (hst.trans htu) d z := by
  apply Subtype.ext
  simp only [setRestriction_coe]
  exact DFunLike.congr_fun (restriction_comp (coverProduct x s) (coverProduct x t)
    (coverProduct x u) (coverProduct_dvd 𝒜 x hx hst) (coverProduct_dvd 𝒜 x hx htu)) z.val

def tupleSet {n : ℕ} (t : Fin n → J) : Finset J := Finset.univ.image t

theorem tupleSet_comp_subset {m n : ℕ} (t : Fin n → J) (f : Fin m → Fin n) :
    tupleSet (t ∘ f) ⊆ tupleSet t := by
  intro j hj
  obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hj
  exact Finset.mem_image.mpr ⟨f i, Finset.mem_univ _, rfl⟩

abbrev Cochain (d : ℤ) (q : ℕ) :=
  ∀ t : Fin (q + 1) → J, IntersectionPiece 𝒜 𝓜 x hx (tupleSet t) d

def differential (d : ℤ) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    Cochain 𝒜 𝓜 x hx d (q + 1) :=
  fun t => ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
    setRestriction 𝒜 𝓜 x hx (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove))

@[simp] theorem differential_zero (d : ℤ) {q : ℕ} :
    differential 𝒜 𝓜 x hx d (0 : Cochain 𝒜 𝓜 x hx d q) = 0 := by
  funext t
  simp only [differential, Pi.zero_apply, map_zero, smul_zero, Finset.sum_const_zero]

theorem differential_sub (d : ℤ) {q : ℕ} (c b : Cochain 𝒜 𝓜 x hx d q) :
    differential 𝒜 𝓜 x hx d (c - b) = differential 𝒜 𝓜 x hx d c - differential 𝒜 𝓜 x hx d b := by
  funext t
  simp only [differential, Pi.sub_apply, map_sub, smul_sub, Finset.sum_sub_distrib]

theorem tupleSet_subset {L : Type*} (s : Finset J) (f : L → J)
    (hf : ∀ l, f l ∈ s) {n : ℕ} (t : Fin n → L) : tupleSet (f ∘ t) ⊆ s := by
  intro j hj
  obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hj
  exact hf (t i)

def evaluate (d : ℤ) {L : Type*} (s : Finset J) (f : L → J)
    (hf : ∀ l, f l ∈ s) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    ProjectiveMonomialCechHigher.Cochain L (IntersectionPiece 𝒜 𝓜 x hx s d) q :=
  fun t => setRestriction 𝒜 𝓜 x hx (tupleSet_subset s f hf t) d (c (f ∘ t))

theorem evaluate_differential (d : ℤ) {L : Type*} (s : Finset J) (f : L → J)
    (hf : ∀ l, f l ∈ s) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    evaluate 𝒜 𝓜 x hx d s f hf (differential 𝒜 𝓜 x hx d c) =
      ProjectiveMonomialCechHigher.differential (evaluate 𝒜 𝓜 x hx d s f hf c) := by
  funext t
  simp only [evaluate, differential, ProjectiveMonomialCechHigher.differential,
    map_sum, map_zsmul, setRestriction_comp]
  rfl

theorem differential_squared (d : ℤ) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    differential 𝒜 𝓜 x hx d (differential 𝒜 𝓜 x hx d c) = 0 := by
  funext t
  have ht : ∀ i, t i ∈ tupleSet t := fun i =>
    Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩
  have h := congrFun (ProjectiveMonomialCechHigher.differential_squared
    (evaluate 𝒜 𝓜 x hx d (tupleSet t) t ht c)) id
  rw [← evaluate_differential, ← evaluate_differential] at h
  change setRestriction 𝒜 𝓜 x hx le_rfl d
    (differential 𝒜 𝓜 x hx d (differential 𝒜 𝓜 x hx d c) t) = 0 at h
  simpa only [setRestriction_refl, Pi.zero_apply] using h

def differentialHom (d : ℤ) (q : ℕ) :
    Cochain 𝒜 𝓜 x hx d q →+ Cochain 𝒜 𝓜 x hx d (q + 1) where
  toFun := differential 𝒜 𝓜 x hx d
  map_zero' := differential_zero 𝒜 𝓜 x hx d
  map_add' c b := by
    funext t
    simp only [differential, Pi.add_apply, map_add, smul_add, Finset.sum_add_distrib]

def augmentation (d : ℤ) : 𝓜 d →+ Cochain 𝒜 𝓜 x hx d 0 where
  toFun m t := ⟨fraction (coverProduct x (tupleSet t)) (m : M) 0,
    0, m, by simpa only [Nat.cast_zero, zero_mul, add_zero] using m.property, rfl⟩
  map_zero' := by
    funext t
    exact Subtype.ext (fraction_zero _ _)
  map_add' m n := by
    funext t
    apply Subtype.ext
    simpa only [fraction, powerDenominator_zero, Pi.add_apply, AddMemClass.coe_add,
      LocalizedModule.mkLinearMap_apply] using
      (LocalizedModule.mkLinearMap (Submonoid.powers (coverProduct x (tupleSet t))) M).map_add
        (m : M) (n : M)

@[simp] theorem augmentation_coe (d : ℤ) (m : 𝓜 d) (t : Fin 1 → J) :
    (augmentation 𝒜 𝓜 x hx d m t).val = fraction (coverProduct x (tupleSet t)) (m : M) 0 := rfl

theorem differential_augmentation (d : ℤ) (m : 𝓜 d) :
    differential 𝒜 𝓜 x hx d (augmentation 𝒜 𝓜 x hx d m) = 0 := by
  funext t
  apply Subtype.ext
  simp [differential, Fin.sum_univ_succ, setRestriction_coe,
    augmentation_coe, restriction_fraction_zero]
  change restriction _ _ _ (fraction _ (m : M) 0) + -fraction _ (m : M) 0 = 0
  rw [restriction_fraction_zero, add_neg_cancel]

section Maps
variable {N σN : Type*} [AddCommGroup N] [Module R N]
  [SetLike σN N] [AddSubgroupClass σN N]
  (𝓝 : ℤ → σN) [SetLike.GradedSMul 𝒜 𝓝]
  (f : M →ₗ[R] N) (hf : ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i)

theorem pieceMap_setRestriction {s t : Finset J} (hst : s ⊆ t) (d : ℤ)
    (z : IntersectionPiece 𝒜 𝓜 x hx s d) :
    pieceMap 𝒜 𝓜 (coverProduct x t) _ (coverProduct_mem 𝒜 x hx t) 𝓝 d f hf
        (setRestriction 𝒜 𝓜 x hx hst d z) =
      setRestriction 𝒜 𝓝 x hx hst d
        (pieceMap 𝒜 𝓜 (coverProduct x s) _ (coverProduct_mem 𝒜 x hx s) 𝓝 d f hf z) := by
  apply Subtype.ext
  simp only [pieceMap_coe, setRestriction_coe]
  exact DFunLike.congr_fun (restriction_localizedMap (coverProduct x s) (coverProduct x t)
    (coverProduct_dvd 𝒜 x hx hst) f) z.val

def cochainMap (d : ℤ) (q : ℕ) : Cochain 𝒜 𝓜 x hx d q →+ Cochain 𝒜 𝓝 x hx d q where
  toFun c t := pieceMap 𝒜 𝓜 (coverProduct x (tupleSet t)) _
    (coverProduct_mem 𝒜 x hx (tupleSet t)) 𝓝 d f hf (c t)
  map_zero' := by funext t; exact map_zero _
  map_add' c b := by funext t; exact map_add _ _ _

theorem cochainMap_differential (d : ℤ) {q : ℕ} (c : Cochain 𝒜 𝓜 x hx d q) :
    cochainMap 𝒜 𝓜 x hx 𝓝 f hf d (q + 1) (differential 𝒜 𝓜 x hx d c) =
      differential 𝒜 𝓝 x hx d (cochainMap 𝒜 𝓜 x hx 𝓝 f hf d q c) := by
  funext t
  simp only [cochainMap, AddMonoidHom.coe_mk, ZeroHom.coe_mk, differential,
    map_sum, map_zsmul, pieceMap_setRestriction]

theorem cochainMap_injective (d : ℤ) (q : ℕ) (hinj : Function.Injective f) :
    Function.Injective (cochainMap 𝒜 𝓜 x hx 𝓝 f hf d q) := by
  intro c b h
  funext t
  apply Subtype.ext
  have ht := congrArg Subtype.val (congrFun h t)
  exact (IsLocalizedModule.map_injective (Submonoid.powers (coverProduct x (tupleSet t)))
    (LocalizedModule.mkLinearMap _ M) (LocalizedModule.mkLinearMap _ N) f hinj) ht

def globalPieceMap (d : ℤ) : 𝓜 d →+ 𝓝 d where
  toFun m := ⟨f m, hf d m m.property⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' _ _ := Subtype.ext (map_add _ _ _)

theorem augmentation_natural (d : ℤ) (m : 𝓜 d) :
    cochainMap 𝒜 𝓜 x hx 𝓝 f hf d 0 (augmentation 𝒜 𝓜 x hx d m) =
      augmentation 𝒜 𝓝 x hx d (globalPieceMap 𝓜 𝓝 f hf d m) := by
  funext t
  apply Subtype.ext
  change localizedMap (coverProduct x (tupleSet t)) f
      (fraction (coverProduct x (tupleSet t)) (m : M) 0) =
    fraction (coverProduct x (tupleSet t)) (f m) 0
  exact localizedMap_fraction _ f m 0

end Maps

section Exactness
variable {N P σN σP : Type*} [AddCommGroup N] [Module R N]
  [AddCommGroup P] [Module R P]
  [SetLike σN N] [AddSubgroupClass σN N]
  [SetLike σP P] [AddSubgroupClass σP P]
  (𝓝 : ℤ → σN) (𝓟 : ℤ → σP)
  [SetLike.GradedSMul 𝒜 𝓝] [SetLike.GradedSMul 𝒜 𝓟]
  [DirectSum.Decomposition 𝓜] [DirectSum.Decomposition 𝓝] [DirectSum.Decomposition 𝓟]

theorem cochainMap_surjective (d : ℤ) (q : ℕ) (f : M →ₗ[R] N)
    (hf : ∀ i z, f (DirectSum.decompose 𝓜 z i : M) =
      (DirectSum.decompose 𝓝 (f z) i : N)) (hsurj : Function.Surjective f) :
    Function.Surjective (cochainMap 𝒜 𝓜 x hx 𝓝 f
      (preserves_of_compatible 𝓜 𝓝 f hf) d q) := by
  intro c
  have ht (t : Fin (q + 1) → J) := pieceMap_surjective 𝒜 𝓜
    (coverProduct x (tupleSet t)) _ (coverProduct_mem 𝒜 x hx (tupleSet t))
    𝓝 d f hf hsurj (c t)
  choose b hb using ht
  exact ⟨b, funext hb⟩

theorem cochainMap_exact (d : ℤ) (q : ℕ) (f : M →ₗ[R] N) (g : N →ₗ[R] P)
    (hf : ∀ i z, f (DirectSum.decompose 𝓜 z i : M) =
      (DirectSum.decompose 𝓝 (f z) i : N))
    (hg : ∀ i z, g (DirectSum.decompose 𝓝 z i : N) =
      (DirectSum.decompose 𝓟 (g z) i : P)) (hex : Function.Exact f g) :
    Function.Exact
      (cochainMap 𝒜 𝓜 x hx 𝓝 f (preserves_of_compatible 𝓜 𝓝 f hf) d q)
      (cochainMap 𝒜 𝓝 x hx 𝓟 g (preserves_of_compatible 𝓝 𝓟 g hg) d q) := by
  intro c
  have hlocal (t : Fin (q + 1) → J) := pieceMap_exact 𝒜 𝓜
    (coverProduct x (tupleSet t)) _ (coverProduct_mem 𝒜 x hx (tupleSet t))
    𝓝 𝓟 d f g hf hg hex
  constructor
  · intro hc
    have ht (t : Fin (q + 1) → J) := (hlocal t (c t)).mp (congrFun hc t)
    choose b hb using ht
    exact ⟨b, funext hb⟩
  · rintro ⟨b, rfl⟩
    funext t
    exact (hlocal t).apply_apply_eq_zero (b t)

end Exactness

end Cover

end
end PiExponent.GradedCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech
import OAI.NumberTheory.PiExponent.Cohomology.TupleCechBound

namespace OAI

namespace PiExponent.FiniteTupleCech
noncomputable section
open scoped BigOperators
open GradedCech (tupleSet tupleSet_comp_subset tupleSet_subset)
variable {J : Type*} [DecidableEq J] (D : Finset J → Type*)
  [∀ s, AddCommGroup (D s)]
  (r : ∀ {s t : Finset J}, s ⊆ t → D s →+ D t)
  (rid : ∀ s (z : D s), r (s := s) le_rfl z = z)
  (rcomp : ∀ {s t u : Finset J} (hst : s ⊆ t) (htu : t ⊆ u) (z : D s),
    r htu (r hst z) = r (hst.trans htu) z)

abbrev Cochain (q : ℕ) := ∀ t : Fin (q + 1) → J, D (tupleSet t)

def differential {q : ℕ} (c : Cochain D q) : Cochain D (q + 1) :=
  fun t => ∑ i : Fin (q + 2), (-1 : ℤ) ^ i.val •
    r (tupleSet_comp_subset t i.succAbove) (c (t ∘ i.succAbove))

lemma differential_zero {q : ℕ} : differential D r (0 : Cochain D q) = 0 := by
  funext t
  simp [differential]

lemma differential_add {q : ℕ} (a b : Cochain D q) :
    differential D r (a + b) = differential D r a + differential D r b := by
  funext t
  simp only [differential, Pi.add_apply, map_add, smul_add, Finset.sum_add_distrib]

lemma differential_sub {q : ℕ} (a b : Cochain D q) :
    differential D r (a - b) = differential D r a - differential D r b := by
  funext t
  simp only [differential, Pi.sub_apply, map_sub, smul_sub, Finset.sum_sub_distrib]

lemma mem_tupleSet {n : ℕ} (t : Fin n → J) (i : Fin n) : t i ∈ tupleSet t :=
  Finset.mem_image.mpr ⟨i, Finset.mem_univ _, rfl⟩

def liftTo (s : Finset J) {n : ℕ} (t : Fin n → J) (ht : tupleSet t ⊆ s) :
    Fin n → s := fun i => ⟨t i, ht (mem_tupleSet t i)⟩

def evaluate (s : Finset J) {q : ℕ} (c : Cochain D q) :
    ProjectiveMonomialCechHigher.Cochain s (D s) q :=
  fun t => r (tupleSet_subset s Subtype.val (fun j => j.property) t) (c (Subtype.val ∘ t))

include rcomp in
lemma evaluate_differential (s : Finset J) {q : ℕ} (c : Cochain D q) :
    evaluate D r s (differential D r c) =
      ProjectiveMonomialCechHigher.differential (evaluate D r s c) := by
  funext t
  simp only [evaluate, differential, ProjectiveMonomialCechHigher.differential,
    map_sum, map_zsmul, rcomp]
  rfl

include rid rcomp in
lemma differential_squared {q : ℕ} (c : Cochain D q) :
    differential D r (differential D r c) = 0 := by
  funext t
  have h := congrFun (ProjectiveMonomialCechHigher.differential_squared
    (evaluate D r (tupleSet t) c)) (liftTo (tupleSet t) t le_rfl)
  rw [← evaluate_differential D r rcomp, ← evaluate_differential D r rcomp] at h
  change r le_rfl (differential D r (differential D r c) t) = 0 at h
  simpa only [rid, Pi.zero_apply] using h

lemma tuple_card_lt_of_missing {s : Finset J} {n : ℕ} (t : Fin n → J)
    (ht : tupleSet t ⊆ s) (j : J) (hj : j ∈ s) (hmiss : ∀ i, t i ≠ j) :
    (tupleSet t).card < s.card := by
  apply Finset.card_lt_card
  refine Finset.ssubset_iff_subset_ne.mpr ⟨ht, ?_⟩
  intro he
  have hmem : j ∈ tupleSet t := he.symm ▸ hj
  obtain ⟨i, _, hi⟩ := Finset.mem_image.mp hmem
  exact hmiss i hi

def assemble {q k : ℕ}
    (B : ∀ s : Finset J, s.card = k → ProjectiveMonomialCechHigher.Cochain s (D s) q) :
    Cochain D q := fun t =>
  if h : (tupleSet t).card = k then B (tupleSet t) h (liftTo (tupleSet t) t le_rfl) else 0

include rid in
lemma assemble_restrict {q k : ℕ}
    (B : ∀ s : Finset J, s.card = k → ProjectiveMonomialCechHigher.Cochain s (D s) q)
    (hB : ∀ s hs, TupleCechBound.FullSupport (B s hs))
    (s : Finset J) (hs : s.card = k) (t : Fin (q + 1) → J) (ht : tupleSet t ⊆ s) :
    r ht (assemble D B t) = B s hs (liftTo s t ht) := by
  classical
  by_cases he : tupleSet t = s
  · subst s
    simp only [assemble, dite_eq_left hs, rid]
  · have hlt : (tupleSet t).card < k := by
      rw [← hs]
      exact Finset.card_lt_card (Finset.ssubset_iff_subset_ne.mpr ⟨ht, he⟩)
    rw [assemble, dite_eq_right (ne_of_lt hlt), map_zero]
    symm
    have hnot : ¬ s ⊆ tupleSet t := fun h => he (Finset.Subset.antisymm ht h)
    obtain ⟨j, hj, hjt⟩ := Finset.not_subset.mp hnot
    apply hB s hs _ ⟨j, hj⟩
    intro i hi
    have heq : t i = j := congrArg Subtype.val hi
    exact hjt (heq ▸ mem_tupleSet t i)

lemma differential_assemble_below {q k : ℕ}
    (B : ∀ s : Finset J, s.card = k → ProjectiveMonomialCechHigher.Cochain s (D s) q)
    (t : Fin (q + 2) → J) (ht : (tupleSet t).card < k) :
    differential D r (assemble D B) t = 0 := by
  apply Finset.sum_eq_zero
  intro i _
  have hle := Finset.card_le_card (tupleSet_comp_subset t i.succAbove)
  have hne : (tupleSet (t ∘ i.succAbove)).card ≠ k := by omega
  simp only [assemble, dite_eq_right hne, map_zero, smul_zero]

variable [Fintype J]

include rid rcomp in

theorem level_correction {q k : ℕ} (hq : Fintype.card J ≤ q + 1)
    (c : Cochain D (q + 1)) (hc : differential D r c = 0)
    (hv : ∀ t, (tupleSet t).card < k → c t = 0) :
    ∃ b : Cochain D q,
      (∀ t, (tupleSet t).card < k → differential D r b t = 0) ∧
      (∀ t, (tupleSet t).card = k → differential D r b t = c t) := by
  classical
  have hlocal (s : Finset J) (hs : s.card = k) :
      ∃ b : ProjectiveMonomialCechHigher.Cochain s (D s) q,
        ProjectiveMonomialCechHigher.differential b = evaluate D r s c ∧
        TupleCechBound.FullSupport b := by
    apply TupleCechBound.fullSupport_primitives
    · simpa only [Fintype.card_coe] using (Finset.card_le_univ s).trans hq
    · rw [← evaluate_differential D r rcomp, hc]
      funext t
      exact map_zero _
    · intro t j hj
      have hsub := tupleSet_subset s Subtype.val (fun j => j.property) t
      have hlt : (tupleSet (Subtype.val ∘ t)).card < k := by
        rw [← hs]
        apply tuple_card_lt_of_missing (Subtype.val ∘ t) hsub j.val j.property
        intro i he
        exact hj i (Subtype.ext he)
      change r hsub (c (Subtype.val ∘ t)) = 0
      rw [hv _ hlt, map_zero]
  choose B hB hfull using hlocal
  refine ⟨assemble D B, differential_assemble_below D r B, ?_⟩
  intro t ht
  let s := tupleSet t
  calc
    differential D r (assemble D B) t =
        ProjectiveMonomialCechHigher.differential (B s ht) (liftTo s t le_rfl) := by
      apply Finset.sum_congr rfl
      intro i _
      exact congrArg (fun z => (-1 : ℤ) ^ i.val • z)
        (assemble_restrict D r rid B hfull s ht (t ∘ i.succAbove)
          (tupleSet_comp_subset t i.succAbove))
    _ = evaluate D r s c (liftTo s t le_rfl) := congrFun (hB s ht) _
    _ = c t := rid s (c t)

include rid rcomp in

theorem primitives {q : ℕ} (hq : Fintype.card J ≤ q + 1)
    (c : Cochain D (q + 1)) (hc : differential D r c = 0) :
    ∃ b : Cochain D q, differential D r b = c := by
  classical
  have hlevels : ∀ k : ℕ, ∃ b : Cochain D q,
      ∀ t, (tupleSet t).card < k → differential D r b t = c t := by
    intro k
    induction k with
    | zero => exact ⟨0, fun _ h => False.elim (Nat.not_lt_zero _ h)⟩
    | succ k ih =>
      obtain ⟨b, hb⟩ := ih
      let a := c - differential D r b
      have ha : differential D r a = 0 := by
        rw [differential_sub, hc, differential_squared D r rid rcomp, sub_self]
      have hav : ∀ t, (tupleSet t).card < k → a t = 0 := by
        intro t ht
        change c t - differential D r b t = 0
        rw [hb t ht, sub_self]
      obtain ⟨e, helo, heeq⟩ := level_correction D r rid rcomp hq a ha hav
      refine ⟨b + e, ?_⟩
      intro t ht
      rw [differential_add, Pi.add_apply]
      by_cases hlt : (tupleSet t).card < k
      · rw [hb t hlt, helo t hlt, add_zero]
      · have heq : (tupleSet t).card = k := by omega
        rw [heeq t heq]
        change differential D r b t + (c t - differential D r b t) = c t
        abel
  obtain ⟨b, hb⟩ := hlevels (Fintype.card J + 1)
  refine ⟨b, funext (fun t => hb t ?_)⟩
  exact Nat.lt_succ_of_le (Finset.card_le_univ (tupleSet t))

end
end PiExponent.FiniteTupleCech

namespace PiExponent.GradedCechBound
noncomputable section

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]
  {σR σM : Type*} [SetLike σR R]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝒜 : ℤ → σR) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓜]
  {J : Type*} [Fintype J] [DecidableEq J]
  (x : J → R) (hx : ∀ j, x j ∈ 𝒜 1) (d : ℤ)

theorem primitives {q : ℕ} (hq : Fintype.card J ≤ q + 1)
    (c : GradedCech.Cochain 𝒜 𝓜 x hx d (q + 1))
    (hc : GradedCech.differential 𝒜 𝓜 x hx d c = 0) :
    ∃ b : GradedCech.Cochain 𝒜 𝓜 x hx d q,
      GradedCech.differential 𝒜 𝓜 x hx d b = c := by
  exact FiniteTupleCech.primitives
    (fun s => GradedCech.IntersectionPiece 𝒜 𝓜 x hx s d)
    (fun {_ _} h => GradedCech.setRestriction 𝒜 𝓜 x hx h d)
    (fun s z => GradedCech.setRestriction_refl 𝒜 𝓜 x hx s d z)
    (fun {_ _ _} hst htu z => GradedCech.setRestriction_comp 𝒜 𝓜 x hx hst htu d z)
    hq c hc

end
end PiExponent.GradedCechBound

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech
import OAI.NumberTheory.PiExponent.Cohomology.GradedCechRecovery
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousSubmoduleGrading

namespace OAI

namespace PiExponent.GradedCechExactness
noncomputable section
open PiExponent.GradedCech PiExponent.GradedLocalizationExact
variable {R K F M σR σK σF σM J : Type*} [CommRing R]
  [AddCommGroup K] [Module R K] [AddCommGroup F] [Module R F]
  [AddCommGroup M] [Module R M]
  [SetLike σR R]
  [SetLike σK K] [AddSubgroupClass σK K]
  [SetLike σF F] [AddSubgroupClass σF F]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝒜 : ℤ → σR) (𝓚 : ℤ → σK) (𝓕 : ℤ → σF) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓚]
  [SetLike.GradedSMul 𝒜 𝓕] [SetLike.GradedSMul 𝒜 𝓜]
  [DirectSum.Decomposition 𝓚] [DirectSum.Decomposition 𝓕] [DirectSum.Decomposition 𝓜]
  [DecidableEq J] (x : J → R) (hx : ∀ j, x j ∈ 𝒜 1)
  (f : K →ₗ[R] F) (g : F →ₗ[R] M)
  (hf : ∀ i z, f (DirectSum.decompose 𝓚 z i : K) =
    (DirectSum.decompose 𝓕 (f z) i : F))
  (hg : ∀ i z, g (DirectSum.decompose 𝓕 z i : F) =
    (DirectSum.decompose 𝓜 (g z) i : M))
  (hinj : Function.Injective f) (hex : Function.Exact f g) (hsurj : Function.Surjective g)

include hf hg hinj hex hsurj in

theorem augmentation_recovery_of_shortExact (d : ℤ)
    (hfree : ∀ c : Cochain 𝒜 𝓕 x hx d 0,
      differential 𝒜 𝓕 x hx d c = 0 → ∃ p : 𝓕 d, augmentation 𝒜 𝓕 x hx d p = c)
    (hkernel : ∀ c : Cochain 𝒜 𝓚 x hx d 1,
      differential 𝒜 𝓚 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓚 x hx d 0,
        differential 𝒜 𝓚 x hx d b = c) :
    ∀ c : Cochain 𝒜 𝓜 x hx d 0,
      differential 𝒜 𝓜 x hx d c = 0 → ∃ m : 𝓜 d, augmentation 𝒜 𝓜 x hx d m = c := by
  let pf := preserves_of_compatible 𝓚 𝓕 f hf
  let pg := preserves_of_compatible 𝓕 𝓜 g hg
  apply GradedCechRecovery.augmentation_surjective_on_closed
    (differentialHom 𝒜 𝓚 x hx d 0) (differentialHom 𝒜 𝓚 x hx d 1)
    (differentialHom 𝒜 𝓕 x hx d 0) (differentialHom 𝒜 𝓕 x hx d 1)
    (differentialHom 𝒜 𝓜 x hx d 0)
    (cochainMap 𝒜 𝓚 x hx 𝓕 f pf d 0) (cochainMap 𝒜 𝓚 x hx 𝓕 f pf d 1)
    (cochainMap 𝒜 𝓚 x hx 𝓕 f pf d 2)
    (cochainMap 𝒜 𝓕 x hx 𝓜 g pg d 0) (cochainMap 𝒜 𝓕 x hx 𝓜 g pg d 1)
    (augmentation 𝒜 𝓕 x hx d) (augmentation 𝒜 𝓜 x hx d)
    (globalPieceMap 𝓕 𝓜 g pg d)
  · exact cochainMap_surjective 𝒜 𝓕 x hx 𝓜 d 0 g hg hsurj
  · intro c hc
    exact (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d 1 f g hf hg hex c).mp hc
  · exact cochainMap_injective 𝒜 𝓚 x hx 𝓕 f pf d 2 hinj
  · intro c
    exact (cochainMap_differential 𝒜 𝓚 x hx 𝓕 f pf d c).symm
  · intro c
    exact (cochainMap_differential 𝒜 𝓚 x hx 𝓕 f pf d c).symm
  · intro c
    exact cochainMap_differential 𝒜 𝓕 x hx 𝓜 g pg d c
  · intro c
    exact (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d 0 f g hf hg hex).apply_apply_eq_zero c
  · exact differential_squared 𝒜 𝓕 x hx d
  · intro p
    exact (augmentation_natural 𝒜 𝓕 x hx 𝓜 g pg d p).symm
  · exact hfree
  · exact hkernel

include hf hg hinj hex hsurj in

theorem primitives_of_shortExact (d : ℤ) (q : ℕ)
    (hfree : ∀ c : Cochain 𝒜 𝓕 x hx d (q + 1),
      differential 𝒜 𝓕 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓕 x hx d q,
        differential 𝒜 𝓕 x hx d b = c)
    (hkernel : ∀ c : Cochain 𝒜 𝓚 x hx d (q + 1 + 1),
      differential 𝒜 𝓚 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓚 x hx d (q + 1),
        differential 𝒜 𝓚 x hx d b = c) :
    ∀ c : Cochain 𝒜 𝓜 x hx d (q + 1),
      differential 𝒜 𝓜 x hx d c = 0 → ∃ b : Cochain 𝒜 𝓜 x hx d q,
        differential 𝒜 𝓜 x hx d b = c := by
  let pf := preserves_of_compatible 𝓚 𝓕 f hf
  let pg := preserves_of_compatible 𝓕 𝓜 g hg
  intro c hc
  obtain ⟨b, hb⟩ := cochainMap_surjective 𝒜 𝓕 x hx 𝓜 d (q + 1) g hg hsurj c
  have hdb : cochainMap 𝒜 𝓕 x hx 𝓜 g pg d (q + 1 + 1)
      (differential 𝒜 𝓕 x hx d b) = 0 := by
    rw [cochainMap_differential, hb, hc]
  obtain ⟨a, ha⟩ := (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d (q + 1 + 1)
    f g hf hg hex (differential 𝒜 𝓕 x hx d b)).mp hdb
  have hclosed : differential 𝒜 𝓚 x hx d a = 0 := by
    apply cochainMap_injective 𝒜 𝓚 x hx 𝓕 f pf d (q + 1 + 1 + 1) hinj
    rw [map_zero, cochainMap_differential, ha, differential_squared]
  obtain ⟨v, hv⟩ := hkernel a hclosed
  have hcorrected : differential 𝒜 𝓕 x hx d
      (b - cochainMap 𝒜 𝓚 x hx 𝓕 f pf d (q + 1) v) = 0 := by
    rw [differential_sub, ← cochainMap_differential, hv, ha, sub_self]
  obtain ⟨p, hp⟩ := hfree _ hcorrected
  refine ⟨cochainMap 𝒜 𝓕 x hx 𝓜 g pg d q p, ?_⟩
  rw [← cochainMap_differential, hp, map_sub,
    (cochainMap_exact 𝒜 𝓚 x hx 𝓕 𝓜 d (q + 1) f g hf hg hex).apply_apply_eq_zero,
    sub_zero, hb]

end
end PiExponent.GradedCechExactness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean <==
import Mathlib.Algebra.Group.Hom.Basic
import Mathlib.Order.Filter.AtTopBot.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GradedCechRecovery

theorem augmentation_surjective_on_closed
    {P M A₀ A₁ A₂ B₀ B₁ B₂ C₀ C₁ : Type*}
    [AddCommGroup P] [AddCommGroup M]
    [AddCommGroup A₀] [AddCommGroup A₁] [AddCommGroup A₂]
    [AddCommGroup B₀] [AddCommGroup B₁] [AddCommGroup B₂]
    [AddCommGroup C₀] [AddCommGroup C₁]
    (a₀ : A₀ →+ A₁) (a₁ : A₁ →+ A₂)
    (b₀ : B₀ →+ B₁) (b₁ : B₁ →+ B₂) (c₀ : C₀ →+ C₁)
    (f₀ : A₀ →+ B₀) (f₁ : A₁ →+ B₁) (f₂ : A₂ →+ B₂)
    (g₀ : B₀ →+ C₀) (g₁ : B₁ →+ C₁)
    (εB : P →+ B₀) (εC : M →+ C₀) (g : P →+ M)
    (hg₀ : Function.Surjective g₀)
    (hker : ∀ z : B₁, g₁ z = 0 → ∃ y : A₁, f₁ y = z)
    (hf₂ : Function.Injective f₂)
    (hff₀ : ∀ x, b₀ (f₀ x) = f₁ (a₀ x))
    (hff₁ : ∀ x, b₁ (f₁ x) = f₂ (a₁ x))
    (hgg : ∀ x, g₁ (b₀ x) = c₀ (g₀ x))
    (hzero : ∀ x, g₀ (f₀ x) = 0)
    (hdiff : ∀ x, b₁ (b₀ x) = 0)
    (hε : ∀ x, εC (g x) = g₀ (εB x))
    (hfree : ∀ x : B₀, b₀ x = 0 → ∃ p : P, εB p = x)
    (hkernel : ∀ x : A₁, a₁ x = 0 → ∃ y : A₀, a₀ y = x) :
    ∀ x : C₀, c₀ x = 0 → ∃ m : M, εC m = x := by
  intro x hx
  obtain ⟨b, hb⟩ := hg₀ x
  have hdb : g₁ (b₀ b) = 0 := by rw [hgg, hb, hx]
  obtain ⟨a, ha⟩ := hker (b₀ b) hdb
  have hclosed : a₁ a = 0 := by
    apply hf₂
    rw [map_zero, ← hff₁, ha, hdiff]
  obtain ⟨v, hv⟩ := hkernel a hclosed
  have hcorrected : b₀ (b - f₀ v) = 0 := by
    rw [map_sub, hff₀, hv, ha, sub_self]
  obtain ⟨p, hp⟩ := hfree (b - f₀ v) hcorrected
  refine ⟨g p, ?_⟩
  rw [hε, hp, map_sub, hzero, sub_zero, hb]

theorem unique_recovery_of_injective
    {M C₀ C₁ : Type*} [AddCommGroup M] [AddCommGroup C₀] [AddCommGroup C₁]
    (ε : M →+ C₀) (d : C₀ →+ C₁) (hinj : Function.Injective ε)
    (hrec : ∀ c, d c = 0 → ∃ m, ε m = c) :
    ∀ c, d c = 0 → ∃! m, ε m = c := by
  intro c hc
  obtain ⟨m, hm⟩ := hrec c hc
  exact ⟨m, hm, fun n hn => hinj (hn.trans hm.symm)⟩

theorem eventual_unique_recovery
    {M C₀ C₁ : ℕ → Type*}
    [∀ n, AddCommGroup (M n)] [∀ n, AddCommGroup (C₀ n)] [∀ n, AddCommGroup (C₁ n)]
    (ε : ∀ n, M n →+ C₀ n) (d : ∀ n, C₀ n →+ C₁ n)
    (hinj : ∃ N, ∀ n, N ≤ n → Function.Injective (ε n))
    (hrec : ∃ N, ∀ n, N ≤ n → ∀ c, d n c = 0 → ∃ m, ε n m = c) :
    ∃ N, ∀ n, N ≤ n → ∀ c, d n c = 0 → ∃! m, ε n m = c := by
  obtain ⟨N₁, h₁⟩ := hinj
  obtain ⟨N₂, h₂⟩ := hrec
  refine ⟨max N₁ N₂, ?_⟩
  intro n hn
  exact unique_recovery_of_injective (ε n) (d n)
    (h₁ n ((le_max_left _ _).trans hn)) (h₂ n ((le_max_right _ _).trans hn))

end PiExponent.GradedCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedPolynomialCech
import OAI.NumberTheory.PiExponent.Polynomials.GradedLocalizationFree

namespace OAI

namespace PiExponent.GradedFreeCech
noncomputable section
open PiExponent.GradedCech PiExponent.GradedLocalizationFree
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {J R B : Type*} [DecidableEq J] [CommRing R] [Fintype B]
  (w : B → ℤ)

def coordinateIntersection (s : Finset J) (d : ℤ) :
    IntersectionPiece (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem s d →+
    (∀ b, IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s (d - w b)) where
  toFun z b := coordinatePieces (grading (J := J) (R := R)) w (product s) _ (product_mem s) d z b
  map_zero' := by funext b; exact congrFun (map_zero _) b
  map_add' z z' := by funext b; exact congrFun (map_add _ _ _) b

@[simp] theorem coordinateIntersection_apply (s : Finset J) (d : ℤ)
    (z : IntersectionPiece (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem s d) (b : B) :
    coordinateIntersection w s d z b =
      coordinatePieces (grading (J := J) (R := R)) w (product s) _ (product_mem s) d z b := rfl

def coordinateCochain (d : ℤ) (q : ℕ) :
    Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      (MvPolynomial.X : J → MvPolynomial J R) variable_mem d q →+
    (∀ b, Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem (d - w b) q) where
  toFun c b t := coordinateIntersection w (tupleSet t) d (c t) b
  map_zero' := by funext b t; exact congrFun (map_zero _) b
  map_add' c e := by funext b t; exact congrFun (map_add _ _ _) b

theorem coordinateCochain_injective (d : ℤ) (q : ℕ) :
    Function.Injective (coordinateCochain (J := J) (R := R) w d q) := by
  intro c e h
  funext t
  apply coordinatePieces_injective (grading (J := J) (R := R)) w (product (tupleSet t)) _ (product_mem _) d
  funext b
  exact congrFun (congrFun h b) t

theorem coordinateCochain_surjective (d : ℤ) (q : ℕ) :
    Function.Surjective (coordinateCochain (J := J) (R := R) w d q) := by
  intro c
  have ht (t : Fin (q + 1) → J) := coordinatePieces_surjective (grading (J := J) (R := R)) w
    (product (R := R) (tupleSet t)) _ (product_mem _) d (fun b => c b t)
  choose e he using ht
  refine ⟨e, ?_⟩
  funext b t
  exact congrFun (he t) b

theorem coordinate_restriction {s t : Finset J} (hst : s ⊆ t) (d : ℤ)
    (z : IntersectionPiece (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem s d) (b : B) :
    coordinatePieces (grading (J := J) (R := R)) w (product t) _ (product_mem _) d
      (setRestriction (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem hst d z) b =
      setRestriction (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst (d - w b)
        (coordinatePieces (grading (J := J) (R := R)) w (product s) _ (product_mem _) d z b) := by
  apply Subtype.ext
  change localizedMap (product t) (LinearMap.proj b)
      (restriction (product s) (product t)
        (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) z.val) =
    restriction (product s) (product t)
      (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) (localizedMap (product s) (LinearMap.proj b) z.val)
  exact DFunLike.congr_fun (restriction_localizedMap (product s) (product t)
    (coverProduct_dvd (grading (J := J) (R := R)) MvPolynomial.X variable_mem hst) (LinearMap.proj b)) z.val

theorem coordinateCochain_differential (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      (MvPolynomial.X : J → MvPolynomial J R) variable_mem d q) (b : B) :
    coordinateCochain w d (q + 1)
        (differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem d c) b =
      differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem (d - w b)
        (coordinateCochain w d q c b) := by
  funext t
  change (coordinateIntersection w (tupleSet t) d
    (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
      setRestriction (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove)))) b = _
  rw [map_sum]
  simp only [Finset.sum_apply, differential]
  apply Finset.sum_congr rfl
  intro k _
  rw [map_zsmul]
  change (-1 : ℤ) ^ k.val • coordinateIntersection w (tupleSet t) d
      (setRestriction (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove))) b = _
  apply congrArg (fun z => (-1 : ℤ) ^ k.val • z)
  exact coordinate_restriction w (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove)) b

variable [Fintype J]

theorem free_cech_exact (d : ℤ) (hd : ∀ b, 0 ≤ d - w b) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      (MvPolynomial.X : J → MvPolynomial J R) variable_mem d (q + 1))
    (hc : differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d c = 0) :
    ∃ a : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d q,
      differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem d a = c := by
  have hclosed (b : B) : differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem (d - w b)
      (coordinateCochain w d (q + 1) c b) = 0 := by
    rw [← coordinateCochain_differential, hc, map_zero]
    rfl
  have hpr (b : B) := GradedPolynomialCech.nonnegative_polynomial_cech_exact
    (d - w b) (hd b) q (coordinateCochain w d (q + 1) c b) (hclosed b)
  choose p hp using hpr
  obtain ⟨a, ha⟩ := coordinateCochain_surjective (J := J) (R := R) w d q p
  refine ⟨a, ?_⟩
  apply coordinateCochain_injective w d (q + 1)
  funext b
  rw [coordinateCochain_differential, ha, hp]

theorem eventually_free_cech_exact :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ q : ℕ,
      ∀ c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        (MvPolynomial.X : J → MvPolynomial J R) variable_mem n (q + 1),
        differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem n c = 0 →
        ∃ a : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem n q,
          differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) MvPolynomial.X variable_mem n a = c := by
  refine ⟨∑ b, (w b).toNat, ?_⟩
  intro n hn q c hc
  apply free_cech_exact w n ?_ q c hc
  intro b
  have hb : (w b).toNat ≤ ∑ b, (w b).toNat :=
    Finset.single_le_sum (fun b _ => Nat.zero_le ((w b).toNat)) (Finset.mem_univ b)
  have hb' : ((w b).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hb.trans hn
  omega

omit [Fintype J] in
theorem coordinateCochain_augmentation (d : ℤ)
    (m : ShiftedFreeGrading.piece (grading (J := J) (R := R)) w d) (b : B) :
    coordinateCochain w d 0
      (augmentation (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem d m) b =
    augmentation (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem (d - w b) ⟨m.val b, m.property b⟩ := by
  funext t
  apply Subtype.ext
  change coordinateMap (product (tupleSet t)) (fraction (product (tupleSet t)) m.val 0) b =
    fraction (product (tupleSet t)) (m.val b) 0
  exact coordinateMap_fraction _ m.val 0 b

theorem free_augmentation_recovery (d : ℤ) (hd : ∀ b, 0 ≤ d - w b)
    (c : Cochain (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d 0)
    (hc : differential (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
      MvPolynomial.X variable_mem d c = 0) :
    ∃ m : ShiftedFreeGrading.piece (grading (J := J) (R := R)) w d,
      augmentation (grading (J := J) (R := R)) (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w)
        MvPolynomial.X variable_mem d m = c := by
  have hclosed (b : B) : differential (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem (d - w b) (coordinateCochain w d 0 c b) = 0 := by
    rw [← coordinateCochain_differential, hc, map_zero]
    rfl
  have hrec (b : B) := GradedPolynomialCech.nonnegative_polynomial_augmentation_recovery
    (d - w b) (hd b) (coordinateCochain w d 0 c b) (hclosed b)
  choose m hm using hrec
  refine ⟨⟨fun b => (m b).val, fun b => (m b).property⟩, ?_⟩
  apply coordinateCochain_injective w d 0
  funext b
  rw [coordinateCochain_augmentation]
  exact hm b

end
end PiExponent.GradedFreeCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean <==
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerre

namespace OAI

namespace PiExponent.GradedH0
noncomputable section
open scoped BigOperators
open ProjectiveMonomialCech
variable {ι R : Type*} [Fintype ι] [CommRing R]

def PolynomialExponent (n : ℕ) := {b : ι →₀ ℕ // b.degree = n}

def NonnegativeMonomialSet (d : ℤ) : Set (Monomial ι d) :=
  {a | ∀ j, 0 ≤ a.val j}

def encode (n : ℕ) (b : PolynomialExponent (ι := ι) n) : Monomial ι (n : ℤ) :=
  ⟨fun j => (b.val j : ℤ), by
    rw [← Nat.cast_sum, ← Finsupp.degree_eq_sum, b.property]⟩

@[simp] theorem encode_apply (n : ℕ) (b : PolynomialExponent (ι := ι) n) (j : ι) :
    (encode n b).val j = (b.val j : ℤ) := rfl

theorem encode_nonnegative (n : ℕ) (b : PolynomialExponent (ι := ι) n) :
    encode n b ∈ NonnegativeMonomialSet (n : ℤ) := fun _j => Int.natCast_nonneg _

def decode (n : ℕ) (a : NonnegativeMonomialSet (ι := ι) (n : ℤ)) :
    PolynomialExponent (ι := ι) n := by
  let b : ι →₀ ℕ := Finsupp.equivFunOnFinite.symm (fun j => (a.val.val j).toNat)
  refine ⟨b, ?_⟩
  apply Int.natCast_inj.mp
  calc
    (b.degree : ℤ) = ∑ j, ((a.val.val j).toNat : ℤ) := by
      rw [Finsupp.degree_eq_sum, Nat.cast_sum]
      rfl
    _ = ∑ j, a.val.val j := by
      apply Finset.sum_congr rfl
      intro j _
      exact Int.toNat_of_nonneg (a.property j)
    _ = (n : ℤ) := a.val.property

@[simp] theorem decode_apply (n : ℕ) (a : NonnegativeMonomialSet (ι := ι) (n : ℤ))
    (j : ι) : (decode n a).val j = (a.val.val j).toNat := rfl

def exponentEquiv (n : ℕ) :
    PolynomialExponent (ι := ι) n ≃ NonnegativeMonomialSet (ι := ι) (n : ℤ) where
  toFun b := ⟨encode n b, encode_nonnegative n b⟩
  invFun := decode n
  left_inv b := by
    apply Subtype.ext
    ext j
    simp
  right_inv a := by
    apply Subtype.ext
    apply Subtype.ext
    funext j
    simp only [encode_apply, decode_apply]
    exact Int.toNat_of_nonneg (a.property j)

def homogeneousPolynomialEquiv (n : ℕ) :
    MvPolynomial.homogeneousSubmodule ι R n ≃ₗ[R]
      Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) (n : ℤ)) :=
  (LinearEquiv.ofEq _ _ (MvPolynomial.homogeneousSubmodule_eq_finsupp_supported ι R n)).trans <|
    (AddMonoidAlgebra.supportedEquivFinsupp {b : ι →₀ ℕ | b.degree = n}).trans <|
      (Finsupp.domLCongr (exponentEquiv n)).trans
        (Finsupp.supportedEquivFinsupp (NonnegativeMonomialSet (ι := ι) (n : ℤ))).symm

theorem integer_grading_eq_homogeneous (n : ℕ) :
    MvPolynomial.weightedHomogeneousSubmodule R (1 : ι → ℤ) (n : ℤ) =
      MvPolynomial.homogeneousSubmodule ι R n := by
  rw [MvPolynomial.weightedHomogeneousSubmodule_eq_finsupp_supported,
    MvPolynomial.homogeneousSubmodule_eq_finsupp_supported]
  have hweight (b : ι →₀ ℕ) : Finsupp.weight (1 : ι → ℤ) b = (b.degree : ℤ) := by
    simp [Finsupp.weight_eq_sum, Finsupp.degree_eq_sum, Nat.cast_sum]
  congr 1
  ext b
  simp only [Set.mem_ofPred_eq, hweight, Int.natCast_inj]

def integerHomogeneousPolynomialEquiv (d : ℤ) (hd : 0 ≤ d) :
    MvPolynomial.weightedHomogeneousSubmodule R (1 : ι → ℤ) d ≃ₗ[R]
      Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) d) := by
  cases d with
  | ofNat n =>
      exact (LinearEquiv.ofEq _ _ (integer_grading_eq_homogeneous n)).trans
        (homogeneousPolynomialEquiv n)
  | negSucc n => omega

def polynomialLaurent (n : ℕ) :
    MvPolynomial.homogeneousSubmodule ι R n →ₗ[R] Laurent ι R (n : ℤ) :=
  (Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) (n : ℤ))).subtype.comp
    (homogeneousPolynomialEquiv n).toLinearMap

theorem mem_supported_iff_regular (d : ℤ) (p : Laurent ι R d) :
    p ∈ Finsupp.supported R R (NonnegativeMonomialSet d) ↔ RegularOn ∅ p := by
  classical
  rw [Finsupp.mem_supported]
  constructor
  · intro hp a ha j hj
    exact False.elim ((not_lt_of_ge (hp (Finsupp.mem_support_iff.mpr ha) j)) hj)
  · intro hp a ha j
    by_contra hneg
    exact hp a (Finsupp.mem_support_iff.mp ha) j (lt_of_not_ge hneg)

theorem polynomialLaurent_injective (n : ℕ) :
    Function.Injective (polynomialLaurent (ι := ι) (R := R) n) :=
  Subtype.val_injective.comp (homogeneousPolynomialEquiv n).injective

theorem polynomialLaurent_regular (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule ι R n) :
    RegularOn ∅ (polynomialLaurent n p) :=
  (mem_supported_iff_regular _ _).mp (homogeneousPolynomialEquiv n p).property

theorem existsUnique_polynomial_of_regular (n : ℕ) (f : Laurent ι R (n : ℤ))
    (hf : RegularOn ∅ f) :
    ∃! p : MvPolynomial.homogeneousSubmodule ι R n, polynomialLaurent n p = f := by
  let a : Finsupp.supported R R (NonnegativeMonomialSet (ι := ι) (n : ℤ)) :=
    ⟨f, (mem_supported_iff_regular _ _).mpr hf⟩
  refine ⟨(homogeneousPolynomialEquiv n).symm a, ?_, ?_⟩
  · change ((homogeneousPolynomialEquiv n) ((homogeneousPolynomialEquiv n).symm a)).val = f
    rw [LinearEquiv.apply_symm_apply]
  · intro p hp
    apply polynomialLaurent_injective n
    rw [hp]
    change f = ((homogeneousPolynomialEquiv n) ((homogeneousPolynomialEquiv n).symm a)).val
    rw [LinearEquiv.apply_symm_apply]

theorem existsUnique_polynomial_of_compatible_vertices [Nonempty ι] (n : ℕ)
    (c : ι → Laurent ι R (n : ℤ)) (hc : ∀ j, RegularOn {j} (c j))
    (heq : ∀ i j, c i = c j) :
    ∃! p : MvPolynomial.homogeneousSubmodule ι R n,
      ∀ j, polynomialLaurent n p = c j := by
  obtain ⟨f, hf, hcf⟩ := GradedSerre.compatible_vertices_are_polynomial
    (Int.natCast_nonneg n) c hc heq
  obtain ⟨p, hp, huniq⟩ := existsUnique_polynomial_of_regular n f hf
  refine ⟨p, fun j => hp.trans (hcf j).symm, ?_⟩
  intro q hq
  exact huniq q ((hq (Classical.choice inferInstance)).trans (hcf _))

theorem zeroth_cocycle_vertices_eq {d : ℤ}
    (c : ProjectiveMonomialCechHigher.Cochain ι (Laurent ι R d) 0)
    (hc : ProjectiveMonomialCechHigher.differential c = 0) (i j : ι) :
    c (fun _ => i) = c (fun _ => j) := by
  have h := congrFun hc (![i, j] : Fin 2 → ι)
  simp only [ProjectiveMonomialCechHigher.differential, Fin.sum_univ_succ,
    Fin.val_zero, pow_zero, one_zsmul, Fin.val_succ, Fin.sum_univ_zero,
    add_zero, Nat.zero_add, pow_one, neg_one_zsmul, Pi.zero_apply] at h
  have hi : (![i, j] : Fin 2 → ι) ∘ (0 : Fin 2).succAbove = (fun _ => j) := by
    funext k
    fin_cases k
    rfl
  have hj : (![i, j] : Fin 2 → ι) ∘ (Fin.succ (0 : Fin 1)).succAbove = (fun _ => i) := by
    funext k
    fin_cases k
    rfl
  rw [hi, hj] at h
  exact (eq_of_sub_eq_zero (by simpa only [sub_eq_add_neg] using h)).symm

theorem zeroth_cocycle_unique_homogeneous_polynomial [Nonempty ι] (n : ℕ)
    (c : ProjectiveMonomialCechHigher.Cochain ι (Laurent ι R (n : ℤ)) 0)
    (hreg : ProjectiveMonomialCechHigher.Regular c)
    (hc : ProjectiveMonomialCechHigher.differential c = 0) :
    ∃! p : MvPolynomial.homogeneousSubmodule ι R n,
      ∀ t, polynomialLaurent n p = c t := by
  have hreg' (j : ι) : RegularOn {j} (c (fun _ => j)) := by
    have h := hreg (fun _ => j)
    simpa only [Set.range_const] using h
  obtain ⟨p, hp, hu⟩ := existsUnique_polynomial_of_compatible_vertices n
    (fun j => c (fun _ => j)) hreg' (zeroth_cocycle_vertices_eq c hc)
  refine ⟨p, ?_, ?_⟩
  · intro t
    have ht : t = fun _ => t 0 := by
      funext i
      exact congrArg t (show i = 0 by omega)
    rw [ht]
    exact hp (t 0)
  · intro q hq
    exact hu q (fun j => hq (fun _ => j))

end
end PiExponent.GradedH0

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedPolynomialLaurent

namespace OAI

namespace PiExponent.GradedPolynomialCech
noncomputable section
open scoped BigOperators
open PiExponent.GradedLocalizationExact PiExponent.GradedCech PiExponent.GradedPolynomialLaurent PiExponent.ProjectiveMonomialCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {J R : Type*} [Fintype J] [DecidableEq J] [CommRing R]

def intersectionToPiece (s : Finset J) (d : ℤ) :
    IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s d →+ Piece (R := R) s d where
  toFun z := ⟨z.val, z.property⟩
  map_zero' := rfl
  map_add' _ _ := rfl

def intersectionToLaurent (s : Finset J) (d : ℤ) :
    IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s d →+ Laurent J R d :=
  (pieceToLaurent s d).comp (intersectionToPiece s d)

@[simp] theorem intersectionToLaurent_apply (s : Finset J) (d : ℤ)
    (z : IntersectionPiece (grading (J := J) (R := R)) (grading (J := J) (R := R))
      MvPolynomial.X variable_mem s d) :
    intersectionToLaurent s d z = pieceToLaurent s d z := rfl

def cochainToLaurent (d : ℤ) (q : ℕ) :
    Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q →+
      ProjectiveMonomialCechHigher.Cochain J (Laurent J R d) q where
  toFun c t := intersectionToLaurent (tupleSet t) d (c t)
  map_zero' := by funext t; exact map_zero _
  map_add' c b := by funext t; exact map_add _ _ _

@[simp] theorem cochainToLaurent_apply (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q)
    (t : Fin (q + 1) → J) :
    cochainToLaurent d q c t = pieceToLaurent (tupleSet t) d (c t) := rfl

theorem cochainToLaurent_injective (d : ℤ) (q : ℕ) :
    Function.Injective (cochainToLaurent (J := J) (R := R) d q) := by
  intro c b h
  funext t
  exact pieceToLaurent_injective (tupleSet t) d (congrFun h t)

theorem cochainToLaurent_regular (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q) :
    ProjectiveMonomialCechHigher.Regular (cochainToLaurent d q c) := by
  intro t a ha j hj
  have h := pieceToLaurent_regular (tupleSet t) d (c t) a ha j hj
  obtain ⟨k, _, hk⟩ := Finset.mem_image.mp h
  exact ⟨k, hk⟩

theorem cochainToLaurent_surjective_regular (d : ℤ) (q : ℕ)
    (c : ProjectiveMonomialCechHigher.Cochain J (Laurent J R d) q)
    (hc : ProjectiveMonomialCechHigher.Regular c) :
    ∃ b, cochainToLaurent d q b = c := by
  have ht (t : Fin (q + 1) → J) : ∃ b : Piece (R := R) (tupleSet t) d,
      pieceToLaurent (tupleSet t) d b = c t := by
    apply pieceToLaurent_surjective_regular
    intro a ha j hj
    obtain ⟨k, hk⟩ := hc t a ha j hj
    exact Finset.mem_image.mpr ⟨k, Finset.mem_univ _, hk⟩
  choose b hb using ht
  exact ⟨b, funext hb⟩

theorem cochainToLaurent_differential (d : ℤ) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q) :
    cochainToLaurent d (q + 1) (differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d c) =
      ProjectiveMonomialCechHigher.differential (cochainToLaurent d q c) := by
  funext t
  change intersectionToLaurent (tupleSet t) d
      (∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val •
        setRestriction (grading (J := J) (R := R)) (grading (J := J) (R := R))
          MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) d (c (t ∘ k.succAbove))) = _
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  rw [map_zsmul]
  apply congrArg (fun z : Laurent J R d => (-1 : ℤ) ^ k.val • z)
  exact pieceToLaurent_restriction (R := R) (tupleSet_comp_subset t k.succAbove) d
    ⟨(c (t ∘ k.succAbove)).val, (c (t ∘ k.succAbove)).property⟩

theorem nonnegative_polynomial_cech_exact (d : ℤ) (hd : 0 ≤ d) (q : ℕ)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d (q + 1))
    (hc : differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d c = 0) :
    ∃ b : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d q,
      differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d b = c := by
  have hclosed : ProjectiveMonomialCechHigher.differential (cochainToLaurent d (q + 1) c) = 0 := by
    rw [← cochainToLaurent_differential, hc, map_zero]
  obtain ⟨b, hb, hdb⟩ := ProjectiveMonomialCechHigher.nonnegative_twist_cech_exact_all_positive
    hd (cochainToLaurent d (q + 1) c) (cochainToLaurent_regular d (q + 1) c) hclosed
  obtain ⟨a, ha⟩ := cochainToLaurent_surjective_regular d q b hb
  refine ⟨a, ?_⟩
  apply cochainToLaurent_injective d (q + 1)
  rw [cochainToLaurent_differential, ha, hdb]

theorem nonnegative_polynomial_augmentation_recovery (d : ℤ) (hd : 0 ≤ d)
    (c : Cochain (grading (J := J) (R := R)) (grading (J := J) (R := R)) (MvPolynomial.X : J → MvPolynomial J R)
      variable_mem d 0)
    (hc : differential (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d c = 0) :
    ∃ m : (grading (J := J) (R := R)) d,
      augmentation (grading (J := J) (R := R)) (grading (J := J) (R := R)) MvPolynomial.X variable_mem d m = c := by
  classical
  cases isEmpty_or_nonempty J with
  | inl h =>
      refine ⟨0, ?_⟩
      funext t
      exact isEmptyElim (t 0)
  | inr h =>
      have hclosed : ProjectiveMonomialCechHigher.differential (cochainToLaurent d 0 c) = 0 := by
        rw [← cochainToLaurent_differential, hc, map_zero]
      have hreg (j : J) : RegularOn {j} (cochainToLaurent d 0 c (fun _ => j)) := by
        simpa only [Set.range_const] using cochainToLaurent_regular d 0 c (fun _ => j)
      obtain ⟨p, hpreg, hp⟩ := GradedSerre.compatible_vertices_are_polynomial hd
        (fun j => cochainToLaurent d 0 c (fun _ => j)) hreg
        (GradedH0.zeroth_cocycle_vertices_eq _ hclosed)
      obtain ⟨z, hzL⟩ := pieceToLaurent_surjective_regular (R := R) ∅ d p (by simpa using hpreg)
      obtain ⟨n, m, hm, hz⟩ := z.property
      have hm' : m ∈ (grading (J := J) (R := R)) d := by simpa using hm
      refine ⟨⟨m, hm'⟩, ?_⟩
      funext t
      apply pieceToLaurent_injective (tupleSet t) d
      have ht : t = fun _ => t 0 := by
        funext i
        exact congrArg t (show i = 0 by omega)
      calc
        _ = pieceToLaurent ∅ d z := by
          ext a
          change (moduleToGroupAlgebra (tupleSet t) (fraction (product (tupleSet t)) m 0)).coeff a.val =
            (moduleToGroupAlgebra ∅ z.val).coeff a.val
          rw [hz]
          simp only [moduleToGroupAlgebra_fraction_coefficient, zero_smul,
            productExponent, Finset.sum_empty, smul_zero, add_zero]
        _ = p := hzL
        _ = pieceToLaurent (tupleSet t) d (c t) := by
          change p = cochainToLaurent d 0 c t
          rw [ht, hp]

end
end PiExponent.GradedPolynomialCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech
import OAI.NumberTheory.PiExponent.Cohomology.GradedH0

namespace OAI

namespace PiExponent.GradedPolynomialLaurent
noncomputable section
open scoped BigOperators
open PiExponent.GradedCech PiExponent.GradedLocalizationExact PiExponent.ProjectiveMonomialCech
attribute [local instance] Classical.propDecidable MvPolynomial.weightedGradedAlgebra
variable {J R : Type*} [CommRing R]

abbrev GroupAlgebra := AddMonoidAlgebra R (J → ℤ)

def natExponentHom : (J →₀ ℕ) →+ (J → ℤ) where
  toFun b j := b j
  map_zero' := by ext j; simp
  map_add' := by intro a b; ext j; simp

def polynomialToGroupAlgebra : MvPolynomial J R →+* GroupAlgebra (J := J) (R := R) :=
  AddMonoidAlgebra.mapDomainRingHom R natExponentHom

theorem polynomialToGroupAlgebra_injective :
    Function.Injective (polynomialToGroupAlgebra (J := J) (R := R)) := by
  apply AddMonoidAlgebra.mapDomain_injective
  intro a b hab
  ext j
  exact Int.natCast_inj.mp (congrFun hab j)

def product (s : Finset J) : MvPolynomial J R := ∏ j ∈ s, MvPolynomial.X j

def productExponent (s : Finset J) : J → ℤ := ∑ j ∈ s, natExponentHom (Finsupp.single j 1)

theorem single_isUnit (a : J → ℤ) :
    IsUnit (AddMonoidAlgebra.single a (1 : R) : GroupAlgebra (J := J) (R := R)) := by
  apply isUnit_iff_exists_inv.mpr
  refine ⟨AddMonoidAlgebra.single (-a) 1, ?_⟩
  rw [AddMonoidAlgebra.single_mul_single]
  simp only [add_neg_cancel, one_mul]
  rfl

@[simp] theorem polynomialToGroupAlgebra_X (j : J) :
    polynomialToGroupAlgebra (R := R) (MvPolynomial.X j) =
      AddMonoidAlgebra.single (natExponentHom (Finsupp.single j 1)) 1 := by
  change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single _ _) = _
  exact AddMonoidAlgebra.mapDomain_single

@[simp] theorem polynomialToGroupAlgebra_product (s : Finset J) :
    polynomialToGroupAlgebra (R := R) (product s) =
      AddMonoidAlgebra.single (productExponent s) 1 := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp only [product, productExponent, Finset.prod_empty, Finset.sum_empty, map_one]
      rfl
  | @insert j s hj ih =>
      simp only [product, Finset.prod_insert hj, map_mul] at *
      rw [polynomialToGroupAlgebra_X, ih, AddMonoidAlgebra.single_mul_single]
      simp [productExponent, hj]

theorem product_isUnit (s : Finset J) :
    IsUnit (polynomialToGroupAlgebra (R := R) (product s)) := by
  rw [polynomialToGroupAlgebra_product]
  exact single_isUnit _

def ringLocalizationMap (s : Finset J) :
    Localization.Away (product (R := R) s) →+* GroupAlgebra (J := J) (R := R) :=
  Localization.awayLift polynomialToGroupAlgebra (product s) (product_isUnit s)

@[simp] theorem ringLocalizationMap_base (s : Finset J) (p : MvPolynomial J R) :
    ringLocalizationMap s (algebraMap _ _ p) = polynomialToGroupAlgebra p :=
  IsLocalization.Away.lift_eq (product s) (product_isUnit s) p

theorem ringLocalizationMap_injective (s : Finset J) :
    Function.Injective (ringLocalizationMap (R := R) s) := by
  apply (IsLocalization.injective_iff_map_algebraMap_eq
    (Submonoid.powers (product (R := R) s)) (ringLocalizationMap s)).mpr
  intro p q
  constructor
  · exact congrArg _
  · intro h
    rw [ringLocalizationMap_base, ringLocalizationMap_base] at h
    exact congrArg _ (polynomialToGroupAlgebra_injective h)

def moduleRingEquiv (s : Finset J) :
    LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R) ≃ₗ[MvPolynomial J R]
      Localization.Away (product (R := R) s) :=
  IsLocalizedModule.iso _ (Algebra.linearMap _ _)

@[simp] theorem moduleRingEquiv_fraction (s : Finset J) (p : MvPolynomial J R) (n : ℕ) :
    moduleRingEquiv s (fraction (product s) p n) = Localization.mk p (powerDenominator (product s) n) := by
  change IsLocalizedModule.mk' (Algebra.linearMap (MvPolynomial J R)
    (Localization.Away (product (R := R) s))) p (powerDenominator (product s) n) = _
  rw [← IsLocalization.mk'_eq_mk', Localization.mk_eq_mk']

def moduleToGroupAlgebra (s : Finset J) :
    LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R) →+
      GroupAlgebra (J := J) (R := R) :=
  (ringLocalizationMap s).toAddMonoidHom.comp (moduleRingEquiv s).toAddMonoidHom

theorem moduleToGroupAlgebra_injective (s : Finset J) :
    Function.Injective (moduleToGroupAlgebra (R := R) s) :=
  (ringLocalizationMap_injective s).comp (moduleRingEquiv s).injective

@[simp] theorem moduleToGroupAlgebra_fraction (s : Finset J) (p : MvPolynomial J R) (n : ℕ) :
    moduleToGroupAlgebra s (fraction (product s) p n) =
      polynomialToGroupAlgebra p * AddMonoidAlgebra.single (-(n • productExponent s)) 1 := by
  have hinv : polynomialToGroupAlgebra (R := R) (product s) *
      AddMonoidAlgebra.single (-productExponent s) 1 = 1 := by
    rw [polynomialToGroupAlgebra_product, AddMonoidAlgebra.single_mul_single]
    simp only [add_neg_cancel, one_mul]
    rfl
  change ringLocalizationMap s (moduleRingEquiv s (fraction _ p n)) = _
  rw [moduleRingEquiv_fraction]
  change Localization.awayLift polynomialToGroupAlgebra (product s)
    (isUnit_iff_exists_inv.mpr ⟨_, hinv⟩) _ = _
  unfold powerDenominator
  rw [Localization.awayLift_mk polynomialToGroupAlgebra (product s) p
    (AddMonoidAlgebra.single (-productExponent s) 1) hinv n]
  simp only [AddMonoidAlgebra.single_pow, one_pow, smul_neg]

@[simp] theorem productExponent_apply (s : Finset J) (j : J) :
    productExponent s j = if j ∈ s then 1 else 0 := by
  classical
  simp [productExponent, Finset.sum_apply, natExponentHom, Finsupp.single_apply]

variable [Fintype J]

@[simp] theorem sum_productExponent (s : Finset J) : ∑ j, productExponent s j = (s.card : ℤ) := by
  classical
  simp [productExponent_apply]

omit [Fintype J] in
theorem natExponentHom_injective : Function.Injective (natExponentHom (J := J)) := by
  intro a b hab
  ext j
  exact Int.natCast_inj.mp (congrFun hab j)

omit [Fintype J] in
@[simp] theorem polynomialToGroupAlgebra_coefficient (p : MvPolynomial J R) (b : J →₀ ℕ) :
    (polynomialToGroupAlgebra p).coeff (natExponentHom b) = p.coeff b :=
  Finsupp.mapDomain_apply_of_injective natExponentHom_injective p.coeff b

theorem polynomialToGroupAlgebra_support {d : ℤ} (p : MvPolynomial J R)
    (hp : p.IsWeightedHomogeneous (1 : J → ℤ) d) (a : J → ℤ)
    (ha : (polynomialToGroupAlgebra p).coeff a ≠ 0) :
    (∑ j, a j = d) ∧ ∀ j, 0 ≤ a j := by
  obtain ⟨b, rfl⟩ := Finsupp.mem_range_of_mapDomain_ne_zero ha
  rw [polynomialToGroupAlgebra_coefficient] at ha
  constructor
  · simpa only [Finsupp.weight_eq_sum, Pi.one_apply, nsmul_eq_mul, mul_one,
      natExponentHom, AddMonoidHom.coe_mk, ZeroHom.coe_mk] using hp ha
  · intro j
    exact Int.natCast_nonneg _

omit [Fintype J] in
@[simp] theorem moduleToGroupAlgebra_fraction_coefficient
    (s : Finset J) (p : MvPolynomial J R) (n : ℕ) (a : J → ℤ) :
    (moduleToGroupAlgebra s (fraction (product s) p n)).coeff a =
      (polynomialToGroupAlgebra p).coeff (a + n • productExponent s) := by
  rw [moduleToGroupAlgebra_fraction]
  simp only [AddMonoidAlgebra.coeff_mul_single_apply, neg_neg, mul_one]

abbrev grading : ℤ → Submodule R (MvPolynomial J R) :=
  MvPolynomial.weightedHomogeneousSubmodule R (1 : J → ℤ)

omit [Fintype J] in
theorem variable_mem (j : J) : MvPolynomial.X j ∈ grading (R := R) (J := J) 1 :=
  MvPolynomial.isWeightedHomogeneous_X R (1 : J → ℤ) j

omit [Fintype J] in
theorem product_mem (s : Finset J) : product (R := R) s ∈ grading (R := R) (s.card : ℤ) := by
  classical
  exact coverProduct_mem grading MvPolynomial.X variable_mem s

abbrev Piece (s : Finset J) (d : ℤ) :=
  degreePiece (grading (J := J) (R := R)) (grading (J := J) (R := R)) (product (R := R) s) (s.card : ℤ) (product_mem (R := R) s) d

theorem piece_support (s : Finset J) (d : ℤ) (z : Piece (R := R) s d)
    (a : J → ℤ) (ha : (moduleToGroupAlgebra s z.val).coeff a ≠ 0) :
    (∑ j, a j = d) ∧ ∀ j, j ∉ s → 0 ≤ a j := by
  obtain ⟨n, p, hp, hz⟩ := z.property
  rw [hz, moduleToGroupAlgebra_fraction_coefficient] at ha
  obtain ⟨hd, hn⟩ := polynomialToGroupAlgebra_support p hp _ ha
  constructor
  · simp only [Pi.add_apply, Finset.sum_add_distrib,
      sum_productExponent, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply, ← Finset.mul_sum] at hd
    omega
  · intro j hj
    simpa only [Pi.add_apply, Pi.smul_apply, productExponent_apply, ite_eq_right hj,
      smul_zero, add_zero] using hn j

def pieceToLaurent (s : Finset J) (d : ℤ) : Piece (R := R) s d →+ Laurent J R d :=
  (Finsupp.subtypeDomainAddMonoidHom (p := fun a : J → ℤ => ∑ j, a j = d)).comp
    ((AddMonoidAlgebra.coeffAddEquiv).toAddMonoidHom.comp
      ((moduleToGroupAlgebra s).comp (degreePiece grading grading (product s)
        s.card (product_mem s) d).subtype))

@[simp] theorem pieceToLaurent_coefficient (s : Finset J) (d : ℤ)
    (z : Piece (R := R) s d) (a : Monomial J d) :
    pieceToLaurent s d z a = (moduleToGroupAlgebra s z.val).coeff a.val := rfl

theorem pieceToLaurent_regular (s : Finset J) (d : ℤ) (z : Piece (R := R) s d) :
    RegularOn (s : Set J) (pieceToLaurent s d z) := by
  intro a ha j hj
  by_contra hjs
  exact (not_lt_of_ge ((piece_support s d z a.val ha).2 j hjs)) hj

theorem pieceToLaurent_injective (s : Finset J) (d : ℤ) :
    Function.Injective (pieceToLaurent (R := R) s d) := by
  intro z w h
  apply Subtype.ext
  apply moduleToGroupAlgebra_injective s
  ext a
  by_cases ha : ∑ j, a j = d
  · exact congrArg (fun l : Laurent J R d => l ⟨a, ha⟩) h
  · have hz : (moduleToGroupAlgebra s z.val).coeff a = 0 := by
      by_contra hz
      exact ha (piece_support s d z a hz).1
    have hw : (moduleToGroupAlgebra s w.val).coeff a = 0 := by
      by_contra hw
      exact ha (piece_support s d w a hw).1
    rw [hz, hw]

theorem exists_cleared_exponent (s : Finset J) (a : J → ℤ)
    (ha : ∀ j, j ∉ s → 0 ≤ a j) :
    ∃ (n : ℕ) (b : J →₀ ℕ), natExponentHom b = a + n • productExponent s := by
  classical
  let n : ℕ := ∑ j, (-a j).toNat
  have hnn : ∀ j, 0 ≤ a j + (n : ℤ) := by
    intro j
    have hn : (-a j).toNat ≤ n :=
      Finset.single_le_sum (fun k _ => Nat.zero_le ((-a k).toNat)) (Finset.mem_univ j)
    have hn' : ((-a j).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hn
    omega
  have hnonneg : ∀ j, 0 ≤ (a + n • productExponent s) j := by
    intro j
    by_cases hj : j ∈ s
    · simpa [Pi.add_apply, Pi.smul_apply, nsmul_eq_mul, productExponent_apply, hj] using hnn j
    · simpa only [Pi.add_apply, Pi.smul_apply, productExponent_apply, ite_eq_right hj,
        smul_zero, add_zero] using ha j hj
  refine ⟨n, Finsupp.equivFunOnFinite.symm (fun j => ((a + n • productExponent s) j).toNat), ?_⟩
  funext j
  exact Int.toNat_of_nonneg (hnonneg j)

theorem single_in_piece_range (s : Finset J) (d : ℤ) (a : Monomial J d) (r : R)
    (ha : ∀ j, j ∉ s → 0 ≤ a.val j) :
    ∃ z : Piece (R := R) s d, pieceToLaurent s d z = Finsupp.single a r := by
  classical
  obtain ⟨n, b, hb⟩ := exists_cleared_exponent s a.val ha
  have hdeg : Finsupp.weight (1 : J → ℤ) b = d + (n : ℤ) * (s.card : ℤ) := by
    simp only [Finsupp.weight_eq_sum, Pi.one_apply, nsmul_eq_mul, mul_one]
    change (∑ j, natExponentHom b j) = _
    rw [hb]
    simp only [Pi.add_apply, Finset.sum_add_distrib,
      sum_productExponent, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply, ← Finset.mul_sum, a.property]
  let z : Piece (R := R) s d := ⟨fraction (product s) (MvPolynomial.monomial b r) n,
    n, MvPolynomial.monomial b r, MvPolynomial.isWeightedHomogeneous_monomial _ b r hdeg, rfl⟩
  have hz : moduleToGroupAlgebra s z.val = AddMonoidAlgebra.single a.val r := by
    change moduleToGroupAlgebra s (fraction (product s) (MvPolynomial.monomial b r) n) = _
    rw [moduleToGroupAlgebra_fraction]
    change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single b r) * _ = _
    rw [AddMonoidAlgebra.mapDomain_single, AddMonoidAlgebra.single_mul_single, hb]
    simp
  refine ⟨z, ?_⟩
  ext a'
  rw [pieceToLaurent_coefficient, hz]
  simp only [AddMonoidAlgebra.coeff_single, Finsupp.single_apply]
  congr 1
  exact propext Subtype.val_inj

theorem pieceToLaurent_surjective_regular (s : Finset J) (d : ℤ) (p : Laurent J R d)
    (hp : RegularOn (s : Set J) p) :
    ∃ z : Piece (R := R) s d, pieceToLaurent s d z = p := by
  classical
  have hs : ∀ a ∈ p.support, ∃ z : Piece (R := R) s d,
      pieceToLaurent s d z = Finsupp.single a (p a) := by
    intro a ha
    apply single_in_piece_range
    intro j hj
    by_contra hn
    exact hj (hp a (Finsupp.mem_support_iff.mp ha) j (lt_of_not_ge hn))
  choose z hz using hs
  refine ⟨∑ a ∈ p.support, if h : a ∈ p.support then z a h else 0, ?_⟩
  rw [map_sum]
  calc
    _ = ∑ a ∈ p.support, Finsupp.single a (p a) := by
      apply Finset.sum_congr rfl
      intro a ha
      simp only [dite_eq_left ha, hz]
    _ = p := p.sum_single

omit [Fintype J] in
theorem moduleToGroupAlgebra_smul (s : Finset J) (p : MvPolynomial J R)
    (z : LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R)) :
    moduleToGroupAlgebra s (p • z) = polynomialToGroupAlgebra p * moduleToGroupAlgebra s z := by
  change ringLocalizationMap s (moduleRingEquiv s (p • z)) =
    polynomialToGroupAlgebra p * ringLocalizationMap s (moduleRingEquiv s z)
  rw [map_smul, Algebra.smul_def, map_mul, ringLocalizationMap_base]

omit [Fintype J] in
theorem moduleToGroupAlgebra_restriction (s t : Finset J)
    (hst : product (R := R) s ∣ product t)
    (z : LocalizedModule (Submonoid.powers (product (R := R) s)) (MvPolynomial J R)) :
    moduleToGroupAlgebra t (restriction (product s) (product t) hst z) =
      moduleToGroupAlgebra s z := by
  induction z using LocalizedModule.induction_on with
  | _ p den =>
    obtain ⟨n, hn⟩ := den.property
    have hden : den = powerDenominator (product (R := R) s) n := Subtype.ext hn.symm
    subst den
    change moduleToGroupAlgebra t (restriction (product s) (product t) hst
      (fraction (product s) p n)) = moduleToGroupAlgebra s (fraction (product s) p n)
    apply ((product_isUnit (R := R) s).pow n).mul_left_cancel
    rw [← map_pow, ← moduleToGroupAlgebra_smul, ← moduleToGroupAlgebra_smul,
      ← map_smul, power_smul_fraction, restriction_fraction_zero]
    simp only [moduleToGroupAlgebra_fraction, zero_smul, neg_zero]

theorem pieceToLaurent_restriction [DecidableEq J] {s t : Finset J} (hst : s ⊆ t)
    (d : ℤ) (z : Piece (R := R) s d) :
    pieceToLaurent t d (setRestriction grading grading MvPolynomial.X variable_mem hst d z) =
      pieceToLaurent s d z := by
  ext a
  change (moduleToGroupAlgebra t (restriction (product s) (product t)
    (coverProduct_dvd grading MvPolynomial.X variable_mem hst) z.val)).coeff a.val =
    (moduleToGroupAlgebra s z.val).coeff a.val
  exact congrArg (fun l : GroupAlgebra (J := J) (R := R) => l.coeff a.val)
    (moduleToGroupAlgebra_restriction s t
      (coverProduct_dvd grading MvPolynomial.X variable_mem hst) z.val)

end
end PiExponent.GradedPolynomialLaurent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCechBound
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerreStep

namespace OAI

namespace PiExponent.GradedSerreVanishing
noncomputable section
open PiExponent.GradedCech PiExponent.GradedPolynomialLaurent PiExponent.GradedSerreStep
attribute [local instance] MvPolynomial.weightedGradedAlgebra
universe u
variable {J R : Type u} [Fintype J] [DecidableEq J] [CommRing R] [IsNoetherianRing R]

theorem eventually_hasPrimitive_aux (depth : ℕ) :
    ∀ {M σM : Type u} [AddCommGroup M] [Module (MvPolynomial J R) M]
      [Module.Finite (MvPolynomial J R) M] [SetLike σM M] [AddSubgroupClass σM M]
      (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
      [SetLike.GradedSMul (grading (J := J) (R := R)) 𝓜]
      (q : ℕ), Fintype.card J ≤ q + 1 + depth →
        ∃ N : ℕ, ∀ n : ℕ, N ≤ n → HasPrimitive (J := J) (R := R) 𝓜 n q := by
  induction depth with
  | zero =>
      intro M σM _ _ _ _ _ 𝓜 _ _ q hq
      refine ⟨0, ?_⟩
      intro n _ c hc
      exact GradedCechBound.primitives (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem
        n (by omega) c hc
  | succ depth ih =>
      intro M σM _ _ _ _ _ 𝓜 _ _ q hq
      obtain ⟨rank, w, g, hg, hsurj, N, hstep⟩ := exists_syzygy_eventual_step (J := J) (R := R) 𝓜
      let 𝓕 := ShiftedFreeGrading.piece (grading (J := J) (R := R)) w
      let hK := GradedSerre.kernel_homogeneous 𝓕 𝓜 g hg
      let 𝓚 := HomogeneousSubmoduleGrading.piece 𝓕 g.ker hK
      obtain ⟨N₁, h₁⟩ := ih 𝓚 (q + 1) (by omega)
      refine ⟨max N N₁, ?_⟩
      intro n hn
      exact (hstep n ((le_max_left _ _).trans hn)).2 q
        (h₁ n ((le_max_right _ _).trans hn))

variable {M σM : Type u} [AddCommGroup M] [Module (MvPolynomial J R) M]
  [Module.Finite (MvPolynomial J R) M] [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
  [SetLike.GradedSMul (grading (J := J) (R := R)) 𝓜]

theorem eventually_hasPrimitive (q : ℕ) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → HasPrimitive (J := J) (R := R) 𝓜 n q :=
  eventually_hasPrimitive_aux (Fintype.card J) 𝓜 q (by omega)

theorem eventually_all_positive :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ q : ℕ, HasPrimitive (J := J) (R := R) 𝓜 n q := by
  classical
  have hq (q : Fin (Fintype.card J)) := eventually_hasPrimitive (J := J) (R := R) 𝓜 q.val
  choose N hN using hq
  refine ⟨∑ q, N q, ?_⟩
  intro n hn q c hc
  by_cases hbound : Fintype.card J ≤ q + 1
  · exact GradedCechBound.primitives (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem
      n hbound c hc
  · have hq' : q < Fintype.card J := by omega
    have hNq : N ⟨q, hq'⟩ ≤ ∑ q, N q :=
      Finset.single_le_sum (fun i _ => Nat.zero_le (N i)) (Finset.mem_univ (⟨q, hq'⟩ : Fin (Fintype.card J)))
    exact hN ⟨q, hq'⟩ n (hNq.trans hn) c hc

theorem eventually_augmentation_recovery :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → HasRecovery (J := J) (R := R) 𝓜 n := by
  obtain ⟨rank, w, g, hg, hsurj, N, hstep⟩ := exists_syzygy_eventual_step (J := J) (R := R) 𝓜
  let 𝓕 := ShiftedFreeGrading.piece (grading (J := J) (R := R)) w
  let hK := GradedSerre.kernel_homogeneous 𝓕 𝓜 g hg
  let 𝓚 := HomogeneousSubmoduleGrading.piece 𝓕 g.ker hK
  obtain ⟨N₁, h₁⟩ := eventually_hasPrimitive (J := J) (R := R) 𝓚 0
  refine ⟨max N N₁, ?_⟩
  intro n hn
  exact (hstep n ((le_max_left _ _).trans hn)).1 (h₁ n ((le_max_right _ _).trans hn))

end
end PiExponent.GradedSerreVanishing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedThickeningSections
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerFiltration

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}
local instance : HasExt.{1} X.Modules := HasExt.standard _

theorem ext_eq_zero_of_isZero (A M : X.Modules) (hM : IsZero M) (q : ℕ)
    (x : Abelian.Ext.{1} A M q) : x = 0 := by
  have hz := (extFunctorObj A q).map_isZero hM
  exact @Subsingleton.elim _ (AddCommGrpCat.subsingleton_of_isZero hz) x 0

theorem powerModule_twist_ext_zero_of_layers (I : X.IdealSheafData) (L : LineBundle X)
    (N n q : ℕ) (hN : IsZero (closedModule (I^N)))
    (hLayer : ∀ k < N, ∀ x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (powerLayer I k)) q, x = 0)
    (k : ℕ) (hk : k ≤ N)
    (x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (closedModule (I^k))) q) : x = 0 := by
  have hzero : ∀ k ≤ N, ∀ x : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (closedModule (I^k))) q, x = 0 := by
    intro k hk
    induction hk using Nat.decreasingInduction with
    | self =>
      exact ext_eq_zero_of_isZero _ _ ((moduleTwistFunctor L n).map_isZero hN) q
    | @of_succ k hk ih =>
      intro x
      let S := (powerSequence I k).map (moduleTwistFunctor L n)
      have hS : S.ShortExact := moduleTwistFunctor_shortExact L n _ (powerSequence_shortExact I k)
      obtain ⟨y,hy⟩ := Ext.covariant_sequence_exact₂ (structureSheaf X) hS x
        (hLayer k hk _)
      have hiy : y = 0 := ih y
      exact hy.symm.trans
        ((congrArg (fun z : Abelian.Ext.{1} (structureSheaf X) S.X₁ q =>
          z.comp (Ext.mk₀ S.f) (add_zero q)) hiy).trans
            (Ext.zero_comp (structureSheaf X) q (Ext.mk₀ S.f) q (add_zero q)))
  exact hzero k hk x

theorem powerModule_ext_zero_of_layers (I : X.IdealSheafData)
    (N q : ℕ) (hN : IsZero (closedModule (I^N)))
    (hLayer : ∀ k < N, ∀ x : Abelian.Ext.{1} (structureSheaf X) (powerLayer I k) q, x = 0)
    (k : ℕ) (hk : k ≤ N)
    (x : Abelian.Ext.{1} (structureSheaf X) (closedModule (I^k)) q) : x = 0 := by
  let L : LineBundle X := {
    sheaf := structureSheaf X
    locallyRankOne := fun x => ⟨⊤, trivial, ⟨Scheme.Modules.restrictUnitIso _⟩⟩ }
  exact powerModule_twist_ext_zero_of_layers I L N 0 q hN hLayer k hk x

attribute [local irreducible] closedModule moduleTwistFunctor powerLayer

theorem eventual_ideal_twist_vanishing_of_layers [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) (L : LineBundle X)
    (hLayer : ∀ k, ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (powerLayer I k)) q, x = 0) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (closedModule I)) q, x = 0 := by
  classical
  obtain ⟨N,hNpos,hN⟩ := powerModule_eventually_isZero I hI
  choose B hB using hLayer
  refine ⟨(Finset.range N).sup B, fun n hn q hq x => ?_⟩
  have hL (k : ℕ) (hk : k < N) := hB k n
    ((Finset.le_sup (Finset.mem_range.mpr hk)).trans hn) q hq
  have h := powerModule_twist_ext_zero_of_layers I L N n q hN hL 1 hNpos
  have h' : ∀ z : Abelian.Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor L n).obj (closedModule I)) q, z = 0 := by
    exact (congrArg (fun J : X.IdealSheafData =>
      ∀ z : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (closedModule J)) q, z = 0) (pow_one I)).mp h
  exact h' x
end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechLinear
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCohomology
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveTwistCech

namespace OAI

namespace PiExponent.GeometrySupport.LaurentCechFinite
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open ProjectiveTwistCech

variable {X : Scheme.{0}} {ι K : Type} [Fintype ι] [Field K]
  {U : ι → X.Opens} {M : X.Modules} {d : ℤ}

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules :=
  PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V

@[instance_reducible] private def freeOpenHomAddCommGroup (V : X.Opens) (N : X.Modules) :
    AddCommGroup (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen V ⟶ N))

attribute [local instance] freeOpenHomAddCommGroup

local instance (V : X.Opens) (N : X.Modules) :
    Module Γ(X, ⊤) (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  sheafHomModule X _ N

variable (ρ : K →+* Γ(X, ⊤)) (P : LaurentCechPresentation (K := K) U M d)
  (hlinear : ∀ q t (r : K) b,
    P.coefficient q t ((ρ r) • b) = r • P.coefficient q t b)

def cochainMap (q : ℕ) :
    CechLinear.Cochain U ρ M q →ₗ[K] ProjectiveMonomialCohomology.regularCochains (ι := ι) (K := K) d q where
  toFun c := ⟨P.toLaurent c, fun t => P.regular q t (c t)⟩
  map_add' c e := by
    apply Subtype.ext
    funext t
    exact map_add (P.coefficient q t) (c t) (e t)
  map_smul' r c := by
    apply Subtype.ext
    funext t
    exact hlinear q t r (c t)

theorem cochainMap_injective (q : ℕ) :
    Function.Injective (cochainMap ρ P hlinear q) := by
  intro c e h
  funext t
  apply P.injective q t
  exact congrFun (congrArg Subtype.val h) t

theorem cochainMap_surjective (q : ℕ) :
    Function.Surjective (cochainMap ρ P hlinear q) := by
  intro c
  choose b hb using fun t => P.surjective q t (c.val t) (c.property t)
  exact ⟨b, Subtype.ext (funext hb)⟩

def cochainEquiv (q : ℕ) :
    CechLinear.Cochain U ρ M q ≃ₗ[K] ProjectiveMonomialCohomology.regularCochains (ι := ι) (K := K) d q :=
  LinearEquiv.ofBijective (cochainMap ρ P hlinear q)
    ⟨cochainMap_injective ρ P hlinear q, cochainMap_surjective ρ P hlinear q⟩

def cyclesMap (q : ℕ) :
    CechLinear.cycles U ρ M q →ₗ[K] ProjectiveMonomialCohomology.cycles (ι := ι) (K := K) d q where
  toFun c := ⟨P.toLaurent c.val, fun t => P.regular q t _, by
    change ProjectiveMonomialCechHigher.differential (P.toLaurent c.val) = 0
    have hc : CechLinear.differentialLinear U ρ M q c.val = 0 := c.property
    refine (P.toLaurent_differential c.val).symm.trans
      ((congrArg (fun c : CechLinear.Cochain U ρ M (q + 1) => P.toLaurent c) hc).trans ?_)
    funext t
    exact map_zero _⟩
  map_add' c e := by
    apply Subtype.ext
    funext t
    exact map_add (P.coefficient q t) (c.val t) (e.val t)
  map_smul' r c := by
    apply Subtype.ext
    funext t
    exact hlinear q t r (c.val t)

theorem cyclesMap_injective (q : ℕ) :
    Function.Injective (cyclesMap ρ P hlinear q) := by
  intro c e h
  apply Subtype.ext
  funext t
  apply P.injective q t
  exact congrFun (congrArg Subtype.val h) t

theorem cyclesMap_surjective (q : ℕ) :
    Function.Surjective (cyclesMap ρ P hlinear q) := by
  intro c
  choose b hb using fun t => P.surjective q t (c.val t) (c.property.1 t)
  have he : P.toLaurent b = c.val := funext hb
  have hc : CechLinear.differentialLinear U ρ M q b = 0 := by
    funext t
    apply P.injective (q + 1) t
    have h := P.toLaurent_differential b
    have hc : ProjectiveMonomialCechHigher.differential c.val = 0 := c.property.2
    rw [he, hc] at h
    exact (congrFun h t).trans (map_zero (P.coefficient (q + 1) t)).symm
  exact ⟨⟨b, hc⟩, Subtype.ext he⟩

def cyclesEquiv (q : ℕ) :
    CechLinear.cycles U ρ M q ≃ₗ[K] ProjectiveMonomialCohomology.cycles (ι := ι) (K := K) d q :=
  LinearEquiv.ofBijective (cyclesMap ρ P hlinear q)
    ⟨cyclesMap_injective ρ P hlinear q, cyclesMap_surjective ρ P hlinear q⟩

theorem cyclesEquiv_boundary (q : ℕ) (c : CechLinear.Cochain U ρ M q) :
    cyclesEquiv ρ P hlinear (q + 1) (CechLinear.boundaryToCycles U ρ M q c) =
      ProjectiveMonomialCohomology.boundaryMap d q (cochainEquiv ρ P hlinear q c) := by
  apply Subtype.ext
  exact P.toLaurent_differential c

theorem cyclesEquiv_symm_boundary (q : ℕ) (b : ProjectiveMonomialCohomology.regularCochains (ι := ι) (K := K) d q) :
    (cyclesEquiv ρ P hlinear (q + 1)).symm (ProjectiveMonomialCohomology.boundaryMap d q b) =
      CechLinear.boundaryToCycles U ρ M q ((cochainEquiv ρ P hlinear q).symm b) := by
  apply (cyclesEquiv ρ P hlinear (q + 1)).injective
  rw [LinearEquiv.apply_symm_apply, cyclesEquiv_boundary, LinearEquiv.apply_symm_apply]

include P hlinear in

theorem degreeZero_finite : Module.Finite K (CechLinear.cycles U ρ M 0) := by
  let : Module.Finite K (ProjectiveMonomialCohomology.cycles (ι := ι) (K := K) d 0) :=
    ProjectiveMonomialCohomology.degreeZero_finite d
  exact Module.Finite.of_surjective (cyclesEquiv ρ P hlinear 0).symm.toLinearMap
    (cyclesEquiv ρ P hlinear 0).symm.surjective

include P hlinear in

theorem finite_of_comparison (q : ℕ) {V : Type*} [AddCommGroup V] [Module K V]
    (f : CechLinear.cycles U ρ M (q + 1) →ₗ[K] V)
    (hboundary : ∀ b, f (CechLinear.boundaryToCycles U ρ M q b) = 0)
    (hsurj : Function.Surjective f) : Module.Finite K V := by
  let g := f.comp (cyclesEquiv ρ P hlinear (q + 1)).symm.toLinearMap
  apply ProjectiveMonomialCohomology.finite_of_boundary_annihilating_surjective d q g
  · intro b
    change f ((cyclesEquiv ρ P hlinear (q + 1)).symm
      (ProjectiveMonomialCohomology.boundaryMap d q b)) = 0
    rw [cyclesEquiv_symm_boundary]
    exact hboundary _
  · exact hsurj.comp (cyclesEquiv ρ P hlinear (q + 1)).symm.surjective

end
end PiExponent.GeometrySupport.LaurentCechFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechExtFinite
import OAI.NumberTheory.PiExponent.Cohomology.LaurentCechFinite

namespace OAI

namespace PiExponent.GeometrySupport.ActualLaurentExtFinite
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {ι K : Type} [Fintype ι] [Field K]
variable {U : ι → X.Opens} {M : X.Modules} {d : ℤ}
variable (ρ : K →+* Γ(X,⊤)) (P : ProjectiveTwistCech.LaurentCechPresentation (K := K) U M d)
private abbrev schemeFreeOpen (V : X.Opens) : X.Modules :=
  PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V

@[instance_reducible] private def freeOpenHomAddCommGroup (V : X.Opens) (N : X.Modules) :
    AddCommGroup (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen V ⟶ N))

attribute [local instance] freeOpenHomAddCommGroup

local instance (V : X.Opens) (N : X.Modules) :
    Module Γ(X,⊤) (PiExponentSeshadri.ModuleFlasque.freeOpen X.ringCatSheaf V ⟶ N) :=
  sheafHomModule X _ N
variable (hlinear : ∀ q t (r : K) b,
  P.coefficient q t ((ρ r) • b) = r • P.coefficient q t b)
include P hlinear

theorem actualExt_zero_finite (hcover : ⊤ ≤ ⨆ i, U i) :
    Module.Finite K (CechExtFinite.ActualExt ρ (structureSheaf X) M 0) := by
  let := LaurentCechFinite.degreeZero_finite ρ P hlinear
  let F := CechExtFinite.zeroComparison U ρ M ⊤ (fun _ => le_top) hcover
  let e := CechExtFinite.sourceIso (X := X) ρ
    (A := schemeFreeOpen ⊤) (B := structureSheaf X)
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf) M 0
  exact Module.Finite.of_surjective (e.toLinearMap.comp F)
    (e.surjective.comp (CechExtFinite.zeroComparison_surjective U ρ M ⊤
      (fun _ => le_top) hcover))

theorem actualExt_succ_finite [IsNoetherian X] [M.IsQuasicoherent]
    (hcover : ⊤ ≤ ⨆ i, U i)
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → ι),
      IsAffineOpen (CechHigher.intersection U t)) (q : ℕ) :
    Module.Finite K (CechExtFinite.ActualExt ρ (structureSheaf X) M (q+1)) := by
  obtain ⟨F, hF, hboundary⟩ :=
    CechExtFinite.affine_exists_comparison U ρ hcover M haffine q
  exact LaurentCechFinite.finite_of_comparison ρ P hlinear q F hboundary hF

theorem actualExt_finite [IsNoetherian X] [M.IsQuasicoherent]
    (hcover : ⊤ ≤ ⨆ i, U i)
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → ι),
      IsAffineOpen (CechHigher.intersection U t)) (q : ℕ) :
    Module.Finite K (CechExtFinite.ActualExt ρ (structureSheaf X) M q) := by
  cases q with
  | zero => exact actualExt_zero_finite ρ P hlinear hcover
  | succ q => exact actualExt_succ_finite ρ P hlinear hcover haffine q

theorem cohomology_finite [IsNoetherian X] [M.IsQuasicoherent]
    (hcover : ⊤ ≤ ⨆ i, U i)
    (haffine : ∀ (q : ℕ) (t : Fin (q+1) → ι),
      IsAffineOpen (CechHigher.intersection U t)) (q : ℕ) :
    letI := Module.compHom (cohomology M q) ρ
    Module.Finite K (cohomology M q) := by
  exact actualExt_finite ρ P hlinear hcover haffine q

end
end PiExponent.GeometrySupport.ActualLaurentExtFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Ampleness.LineAmpleOperations
import OAI.NumberTheory.PiExponent.Ampleness.ZeroDimensionalAmple
import OAI.NumberTheory.PiExponent.Approximation.GeneratorsSectionCover
import OAI.NumberTheory.PiExponent.Approximation.RegularSectionChoice
import OAI.NumberTheory.PiExponent.Cohomology.CartierMixedEuler
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Cohomology.EulerZeroDimensional
import OAI.NumberTheory.PiExponent.Cohomology.NoetherianAmpleSerreVanishing

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

theorem lineBundle_cohomology_zero_of_dimension_le (d : ℕ) :
    ∀ {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H : LineBundle X), H.IsAmple → ∀ (M : LineBundle X),
      topologicalKrullDim X ≤ d → ∀ q : ℕ, d < q →
      ∀ z : cohomology M.sheaf q, z = 0 := by
  induction d with
  | zero =>
    intro X p hp H hH M hdim q hq
    let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
    let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
    let : IsNoetherian X := {}
    let : Finite X := finite_of_dim_le_zero hdim
    let : IsAffine X := proper_finite_scheme_isAffine p
    let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
    let : M.sheaf.IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M.sheaf).choose.isQuasicoherent
    obtain ⟨k,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hq)
    exact PiExponentSeshadri.AffineSchemeCohomology.affine_ext_zero X M.sheaf k
  | succ d ih =>
    intro X p hp H hH M hdim q hq
    let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
    let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
    let : IsNoetherian X := {}
    obtain ⟨k,rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : q ≠ 0)
    have hk : d < k := by omega
    obtain ⟨N,hN⟩ := GeneratorsSectionCover.ample_eventual_fin_section_cover H hH
    let a := N+1
    obtain ⟨l,t,ht⟩ := hN a (by omega)
    let A := H.pow a
    have hA : A.IsAmple := hH.pow a (by omega)
    obtain ⟨s,hs⟩ := exists_mono_section_of_finite_cover p A t ht
    let : Mono s := hs
    let i := (zeroIdeal A s).subschemeι
    have hdimD : topologicalKrullDim (zeroIdeal A s).subscheme ≤ d :=
      regular_sectionZero_dimension_le A s d (by simpa only [Nat.cast_add,Nat.cast_one] using hdim)
    let F : ℕ → X.Modules := fun n => ((A.pow n).tensor M).sheaf
    let Q : ℕ → X.Modules := fun n => (Scheme.Modules.pushforward i).obj
      ((Scheme.Modules.pullback i).obj ((A.pow (n+1)).tensor M).sheaf)
    have hQ (n j : ℕ) (hj : d < j) : ∀ z : cohomology (Q n) j, z = 0 := by
      have hD := ih (i ≫ p) (H.pullback i) (hH.pullback_closedImmersion H i)
        ((((A.pow (n+1)).tensor M).pullback i)) hdimD j hj
      let e := ClosedImmersionSerreTransfer.cohomologyLinearEquiv i p
        ((Scheme.Modules.pullback i).obj ((A.pow (n+1)).tensor M).sheaf) j
      intro z
      obtain ⟨w,rfl⟩ := e.surjective z
      exact (congrArg e (hD w)).trans e.map_zero
    have hstep (n : ℕ) : Function.Bijective
        (cohomologyMap p (mixedCartierPowerMultiply A M s n) (k+1)) := by
      obtain ⟨hz,hS⟩ := regular_mixedCartierPower_restriction_shortExact p A M s n
      exact cohomologyMap_bijective_of_quotient_vanishing p _ hS k
        (hQ n k hk) (hQ n (k+1) (by omega))
    let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation M
    obtain ⟨K,hK⟩ := GeometrySupport.NoetherianAmpleSerreVanishing.ample_serre_tensor_vanishing
      p A hA M.sheaf
    have hzeroK : ∀ z : cohomology (F K) (k+1), z = 0 :=
      GeometrySupport.SerrePowerDescent.ext_zero_of_iso
        (moduleTensorComm M.sheaf (A.pow K).sheaf) (k+1) (hK K le_rfl (k+1) (by omega))
    have hback : ∀ n : ℕ, (∀ z : cohomology (F n) (k+1), z = 0) →
        ∀ z : cohomology (F 0) (k+1), z = 0 := by
      intro n
      induction n with
      | zero => exact fun h => h
      | succ n ihn =>
        intro hn
        apply ihn
        intro z
        apply (hstep n).injective
        rw [map_zero]
        exact hn _
    exact GeometrySupport.SerrePowerDescent.ext_zero_of_iso (moduleTensorUnit M.sheaf)
      (k+1) (hback K hzeroK)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionExactStep
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionPrimeFiltration

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators

variable {A : Type*} [CommRing A]

noncomputable def cutEuler (I : Ideal A) (x : A) : ℤ :=
  ((Module.length A (A ⧸ (I ⊔ Ideal.span {x}))).toNat : ℤ) -
    (Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x}))).toNat

private theorem finite_cross_add_to_integer
    (a b c d e f : ℕ∞) (ha : a ≠ ⊤) (hb : b ≠ ⊤) (hc : c ≠ ⊤)
    (hd : d ≠ ⊤) (he : e ≠ ⊤) (hf : f ≠ ⊤)
    (h : a + b + c = d + e + f) :
    (a.toNat : ℤ) - d.toNat =
      ((e.toNat : ℤ) - b.toNat) + ((f.toNat : ℤ) - c.toNat) := by
  lift a to ℕ using ha
  lift b to ℕ using hb
  lift c to ℕ using hc
  lift d to ℕ using hd
  lift e to ℕ using he
  lift f to ℕ using hf
  have hn : a + b + c = d + e + f := by exact_mod_cast h
  simp only [ENat.toNat_natCast]
  omega

theorem cutEuler_cyclic_step (I : Ideal A) (f x : A)
    (hcut : ∀ J : Ideal A, Module.length A (A ⧸ (J ⊔ Ideal.span {x})) ≠ ⊤)
    (hker : ∀ J : Ideal A,
      Module.length A ((J.colon {x}) ⧸ J.submoduleOf (J.colon {x})) ≠ ⊤) :
    cutEuler I x = cutEuler (I.colon {f}) x + cutEuler (I ⊔ Ideal.span {f}) x := by
  exact finite_cross_add_to_integer _ _ _ _ _ _
    (hcut I) (hker (I.colon {f})) (hker (I ⊔ Ideal.span {f}))
    (hker I) (hcut (I.colon {f})) (hcut (I ⊔ Ideal.span {f}))
    (cyclic_ideal_step_cross_add I f x)

@[simp] theorem cutEuler_top (x : A) : cutEuler (⊤ : Ideal A) x = 0 := by
  simp [cutEuler, Module.length_eq_zero]

theorem cutEuler_filtration (J : ℕ → Ideal A) (f : ℕ → A) (x : A) (n : ℕ)
    (hstep : ∀ i < n, J (i + 1) = J i ⊔ Ideal.span {f i})
    (hcut : ∀ I : Ideal A, Module.length A (A ⧸ (I ⊔ Ideal.span {x})) ≠ ⊤)
    (hker : ∀ I : Ideal A,
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≠ ⊤) :
    cutEuler (J 0) x = (∑ i ∈ Finset.range n, cutEuler ((J i).colon {f i}) x) +
      cutEuler (J n) x := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [ih (fun i hi => hstep i (Nat.lt_succ_of_lt hi)),
      cutEuler_cyclic_step (J n) (f n) x hcut hker,
      ← hstep n (Nat.lt_succ_self n), Finset.sum_range_succ, add_assoc]

theorem exists_prime_factor_euler_sum [IsNoetherianRing A] (x : A)
    (hcut : ∀ I : Ideal A, Module.length A (A ⧸ (I ⊔ Ideal.span {x})) ≠ ⊤)
    (hker : ∀ I : Ideal A,
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≠ ⊤) :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = ⊥ ∧ J n = ⊤ ∧
      (∀ i < n, ((J i).colon {f i}).IsPrime ∧
        J (i + 1) = J i ⊔ Ideal.span {f i}) ∧
      cutEuler (⊥ : Ideal A) x = ∑ i ∈ Finset.range n, cutEuler ((J i).colon {f i}) x := by
  obtain ⟨n, J, f, hm, h0, hn, hs⟩ := exists_cyclic_prime_filtration_nat (A := A)
  refine ⟨n, J, f, hm, h0, hn, hs, ?_⟩
  simpa only [h0, hn, cutEuler_top, add_zero] using
    cutEuler_filtration J f x n (fun i hi => (hs i hi).2) hcut hker

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.LocalIntersectionEulerFiltration
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionDimensionOne
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterKilledFiniteLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators Classical

variable {A : Type*} [CommRing A] [IsNoetherianRing A] [Ring.KrullDimLE 1 A]

theorem regular_cut_length_ne_top (x : A) (hx : x ∈ nonZeroDivisors A) (I : Ideal A) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) ≠ ⊤ := by
  rw [← cokernel_length_eq_cut]
  exact Module.length_ne_top_iff.mpr
    (W06.isFiniteLength_coker_parameter_mul (M := A ⧸ I) hx)

theorem regular_colon_length_ne_top (x : A) (hx : x ∈ nonZeroDivisors A) (I : Ideal A) :
    Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≠ ⊤ := by
  rw [← kernel_length_eq_colon]
  exact Module.length_ne_top_iff.mpr
    (W06.isFiniteLength_ker_parameter_mul (M := A ⧸ I) hx)

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in
theorem regular_colon_bot (x : A) (hx : x ∈ nonZeroDivisors A) :
    (⊥ : Ideal A).colon {x} = ⊥ := by
  ext a
  simp only [Submodule.mem_colon_singleton, smul_eq_mul, Submodule.mem_bot]
  exact mul_right_mem_nonZeroDivisors_eq_zero_iff hx

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in
theorem cutEuler_bot_regular (x : A) (hx : x ∈ nonZeroDivisors A) :
    cutEuler (⊥ : Ideal A) x =
      ((Module.length A (A ⧸ Ideal.span {x})).toNat : ℤ) := by
  have hz : Module.length A
      (((⊥ : Ideal A).colon {x}) ⧸ (⊥ : Ideal A).submoduleOf ((⊥ : Ideal A).colon {x})) = 0 := by
    rw [regular_colon_bot x hx]
    exact Module.length_eq_zero
  have hlen : Module.length A (A ⧸ ((⊥ : Ideal A) ⊔ Ideal.span {x})) =
      Module.length A (A ⧸ Ideal.span {x}) :=
    (Submodule.quotEquivOfEq _ _ (bot_sup_eq (Ideal.span {x}))).length_eq
  simp only [cutEuler, hz, ENat.toNat_zero, Nat.cast_zero, sub_zero]
  exact congrArg (fun n : ℕ∞ => (n.toNat : ℤ)) hlen

omit [IsNoetherianRing A] in
theorem cutEuler_prime_regular [IsLocalRing A]
    (x : A) (hx : x ∈ nonZeroDivisors A) (P : Ideal A) [P.IsPrime] :
    cutEuler P x = if P ∈ minimalPrimes A then
      ((Module.length A (A ⧸ (P ⊔ Ideal.span {x}))).toNat : ℤ) else 0 := by
  classical
  by_cases hp : P ∈ minimalPrimes A
  · have hz := prime_colon_length_zero P x (regular_not_mem_minimalPrime x hx P hp)
    simp [cutEuler, hp, hz]
  · rcases dimension_one_prime_factor_dichotomy x hx P with hmin | hmax
    · exact False.elim (hp hmin.1)
    · simp only [hp, ↓reduceIte, cutEuler, hmax.2, sub_self]

theorem exists_regular_onecut_sum_and_local_counts [IsLocalRing A]
    (x : A) (hx : x ∈ nonZeroDivisors A) :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i < n, ((J i).colon {f i}).IsPrime) ∧
      (((Module.length A (A ⧸ Ideal.span {x})).toNat : ℤ) =
        ∑ i ∈ Finset.range n, if (J i).colon {f i} ∈ minimalPrimes A then
          ((Module.length A (A ⧸ ((J i).colon {f i} ⊔ Ideal.span {x}))).toNat : ℤ) else 0) ∧
      ∀ (P : Ideal A) [P.IsPrime], P ∈ minimalPrimes A →
        Module.length (Localization.AtPrime P)
          (Localization.AtPrime P ⧸ (⊥ : Ideal A).map
            (algebraMap A (Localization.AtPrime P))) =
          ∑ i ∈ Finset.range n, if (J i).colon {f i} = P then 1 else 0 := by
  classical
  obtain ⟨n, J, f, hm, h0, hn, hs, hcounts⟩ :=
    exists_cyclic_filtration_all_local_counts (A := A)
  refine ⟨n, J, f, (fun i hi => (hs i hi).1), ?_, hcounts⟩
  have he := cutEuler_filtration J f x n (fun i hi => (hs i hi).2)
    (regular_cut_length_ne_top x hx) (regular_colon_length_ne_top x hx)
  rw [h0, hn, cutEuler_top, add_zero, cutEuler_bot_regular x hx] at he
  refine he.trans (Finset.sum_congr rfl ?_)
  intro i hi
  let : ((J i).colon {f i}).IsPrime := (hs i (Finset.mem_range.mp hi)).1
  exact cutEuler_prime_regular x hx ((J i).colon {f i})

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LinePowerLaws
import OAI.NumberTheory.PiExponent.Cohomology.EulerTwistTransport
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

def LineIsoInvariant (f : LineBundle X → ℤ) : Prop :=
  ∀ L M, (L.sheaf ≅ M.sheaf) → f L = f M

def tensorDifference (L : LineBundle X) (f : LineBundle X → ℤ) : LineBundle X → ℤ :=
  fun M => f (L.tensor M) - f M

def mixedDifference : List (LineBundle X) → (LineBundle X → ℤ) → (LineBundle X → ℤ)
  | [], f => f
  | L :: ls, f => tensorDifference L (mixedDifference ls f)

@[simp] theorem mixedDifference_nil (f : LineBundle X → ℤ) : mixedDifference [] f = f := rfl
@[simp] theorem mixedDifference_cons (L : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) :
    mixedDifference (L :: ls) f = tensorDifference L (mixedDifference ls f) := rfl

def tensorTwistSwapIso (L B M : LineBundle X) :
    (L.tensor (B.tensor M)).sheaf ≅ (B.tensor (L.tensor M)).sheaf :=
  (lineTensorAssoc L B M).symm ≪≫
    moduleTensorIso (moduleTensorComm L.sheaf B.sheaf) (Iso.refl M.sheaf) ≪≫
      lineTensorAssoc B L M

theorem tensorDifference_sub (L : LineBundle X) (f g : LineBundle X → ℤ) :
    tensorDifference L (f - g) = tensorDifference L f - tensorDifference L g := by
  funext M
  simp only [tensorDifference, Pi.sub_apply]
  ring

theorem mixedDifference_sub (ls : List (LineBundle X)) (f g : LineBundle X → ℤ) :
    mixedDifference ls (f - g) = mixedDifference ls f - mixedDifference ls g := by
  induction ls with
  | nil => rfl
  | cons L ls ih => rw [mixedDifference_cons, ih, tensorDifference_sub]; rfl

theorem tensorDifference_add (L : LineBundle X) (f g : LineBundle X → ℤ) :
    tensorDifference L (f + g) = tensorDifference L f + tensorDifference L g := by
  funext M
  simp only [tensorDifference, Pi.add_apply]
  ring

theorem mixedDifference_add (ls : List (LineBundle X)) (f g : LineBundle X → ℤ) :
    mixedDifference ls (f + g) = mixedDifference ls f + mixedDifference ls g := by
  induction ls with
  | nil => rfl
  | cons L ls ih => rw [mixedDifference_cons, ih, tensorDifference_add]; rfl

@[simp] theorem mixedDifference_zero (ls : List (LineBundle X)) :
    mixedDifference ls (0 : LineBundle X → ℤ) = 0 := by
  induction ls with
  | nil => rfl
  | cons L ls ih =>
      rw [mixedDifference_cons, ih]
      funext M
      exact sub_self _

theorem LineIsoInvariant.tensorDifference {f : LineBundle X → ℤ} (hf : LineIsoInvariant f)
    (L : LineBundle X) : LineIsoInvariant (tensorDifference L f) := by
  intro M N e
  change f (L.tensor M) - f M = f (L.tensor N) - f N
  rw [hf (L.tensor M) (L.tensor N) (moduleTensorIso (Iso.refl L.sheaf) e), hf M N e]

theorem LineIsoInvariant.mixedDifference {f : LineBundle X → ℤ} (hf : LineIsoInvariant f)
    (ls : List (LineBundle X)) : LineIsoInvariant (mixedDifference ls f) := by
  induction ls with
  | nil => exact hf
  | cons L ls ih => exact ih.tensorDifference L

theorem LineIsoInvariant.tensorShift {f : LineBundle X → ℤ} (hf : LineIsoInvariant f)
    (B : LineBundle X) : LineIsoInvariant (fun M => f (B.tensor M)) := by
  intro M N e
  exact hf _ _ (moduleTensorIso (Iso.refl B.sheaf) e)

theorem LineIsoInvariant.pullback {g : LineBundle Y → ℤ} (hg : LineIsoInvariant g)
    (i : Y ⟶ X) : LineIsoInvariant (fun M => g (M.pullback i)) := by
  intro M N e
  exact hg _ _ ((Scheme.Modules.pullback i).mapIso e)

theorem tensorDifference_commute (L B : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) :
    tensorDifference L (tensorDifference B f) = tensorDifference B (tensorDifference L f) := by
  funext M
  simp only [tensorDifference]
  rw [hf _ _ (tensorTwistSwapIso B L M)]
  ring

theorem mixedDifference_cons_commute (L : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (L :: ls) f = mixedDifference ls (tensorDifference L f) := by
  induction ls with
  | nil => rfl
  | cons B ls ih =>
      change tensorDifference L (tensorDifference B (mixedDifference ls f)) =
        tensorDifference B (mixedDifference ls (tensorDifference L f))
      rw [tensorDifference_commute L B _ (hf.mixedDifference ls)]
      exact congrArg (tensorDifference B) ih

theorem mixedDifference_tensorShift (ls : List (LineBundle X))
    (g : LineBundle X → ℤ) (hg : LineIsoInvariant g) (B M : LineBundle X) :
    mixedDifference ls (fun N => g (B.tensor N)) M = mixedDifference ls g (B.tensor M) := by
  induction ls generalizing M with
  | nil => rfl
  | cons L ls ih =>
      change mixedDifference ls (fun N => g (B.tensor N)) (L.tensor M) -
        mixedDifference ls (fun N => g (B.tensor N)) M =
          mixedDifference ls g (L.tensor (B.tensor M)) - mixedDifference ls g (B.tensor M)
      rw [ih, ih, (hg.mixedDifference ls) _ _ (tensorTwistSwapIso B L M)]

theorem mixedDifference_pullback (ls : List (LineBundle X)) (i : Y ⟶ X)
    (g : LineBundle Y → ℤ) (hg : LineIsoInvariant g) (M : LineBundle X) :
    mixedDifference ls (fun N => g (N.pullback i)) M =
      mixedDifference (ls.map (fun L => L.pullback i)) g (M.pullback i) := by
  induction ls generalizing M with
  | nil => rfl
  | cons L ls ih =>
      change mixedDifference ls (fun N => g (N.pullback i)) (L.tensor M) -
        mixedDifference ls (fun N => g (N.pullback i)) M =
          mixedDifference (ls.map (fun N => N.pullback i)) g
            ((L.pullback i).tensor (M.pullback i)) -
          mixedDifference (ls.map (fun N => N.pullback i)) g (M.pullback i)
      rw [ih, ih, (hg.mixedDifference _) _ _ (PiExponentSeshadri.PullbackTensor.iso i L M)]

theorem mixedDifference_append (ls ks : List (LineBundle X)) (f : LineBundle X → ℤ) :
    mixedDifference (ls ++ ks) f = mixedDifference ls (mixedDifference ks f) := by
  induction ls with
  | nil => rfl
  | cons L ls ih => simp only [List.cons_append, mixedDifference_cons, ih]

theorem tensorDifference_tensor (A B : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) :
    tensorDifference (A.tensor B) f =
      tensorDifference A f + tensorDifference B f + mixedDifference [A,B] f := by
  funext M
  simp only [tensorDifference, mixedDifference, Pi.add_apply]
  rw [hf ((A.tensor B).tensor M) (A.tensor (B.tensor M)) (lineTensorAssoc A B M),
    hf _ _ (tensorTwistSwapIso A B M)]
  ring

theorem mixedDifference_tensor_cons (A B : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (A.tensor B :: ls) f =
      mixedDifference (A :: ls) f + mixedDifference (B :: ls) f +
        mixedDifference (A :: B :: ls) f :=
  tensorDifference_tensor A B (mixedDifference ls f) (hf.mixedDifference ls)

theorem mixedDifference_tensor_cons_of_next_eq_zero (A B : LineBundle X)
    (ls : List (LineBundle X)) (f : LineBundle X → ℤ) (hf : LineIsoInvariant f)
    (hzero : mixedDifference (A :: B :: ls) f = 0) :
    mixedDifference (A.tensor B :: ls) f =
      mixedDifference (A :: ls) f + mixedDifference (B :: ls) f := by
  rw [mixedDifference_tensor_cons A B ls f hf, hzero, add_zero]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCartierAmple
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerDimension

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1

theorem mixedDifference_lineEuler_of_ample_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H : LineBundle X), H.IsAmple → ∀ r : ℕ, d ≤ r →
      topologicalKrullDim X ≤ d → ∀ ls : List (LineBundle X), ls.length = d+1 →
      mixedDifference ls (lineEuler p r) = 0 := by
  induction d with
  | zero =>
    intro X _ p _ H hH r hr hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hz : ls = [] := List.length_eq_zero_iff.mp (by simpa using hlen)
      subst ls
      funext M
      obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim L
      have he := eulerCharacteristic_iso p
        (moduleTensorIso e (Iso.refl M.sheaf) ≪≫ moduleTensorUnit M.sheaf) r
      change eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf = 0
      exact sub_eq_zero.mpr he
  | succ d ih =>
    intro X _ p _ H hH r hr hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hlen' : ls.length = d+1 := by simpa using hlen
      obtain ⟨B, s, t, hs, ht⟩ := exists_regular_twist_pair p H L hH
      let := hs
      let := ht
      let A := L.tensor B
      let D := zeroIdeal A s
      let E := zeroIdeal B t
      let jD := D.subschemeι
      let jE := E.subschemeι
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian jD
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace jD
      let : IsNoetherian D.subscheme := {}
      let : IsLocallyNoetherian E.subscheme := LocallyOfFiniteType.isLocallyNoetherian jE
      let : CompactSpace E.subscheme := QuasiCompact.compactSpace_of_compactSpace jE
      let : IsNoetherian E.subscheme := {}
      have hdD : topologicalKrullDim D.subscheme ≤ d :=
        regular_sectionZero_dimension_le A s d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      have hdE : topologicalKrullDim E.subscheme ≤ d :=
        regular_sectionZero_dimension_le B t d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      let g := lineEuler (jD ≫ p) r
      let h := lineEuler (jE ≫ p) r
      let g' (M : LineBundle D.subscheme) := g ((A.pullback jD).tensor M)
      let h' (M : LineBundle E.subscheme) := h (((B.tensor L).pullback jE).tensor M)
      have hg := lineEuler_isoInvariant (jD ≫ p) r
      have hh := lineEuler_isoInvariant (jE ≫ p) r
      have hDz : mixedDifference (ls.map (fun L => L.pullback jD)) g = 0 :=
        ih (jD ≫ p) (H.pullback jD)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jD) r (by omega) hdD _
          (by simpa using hlen')
      have hEz : mixedDifference (ls.map (fun L => L.pullback jE)) h = 0 :=
        ih (jE ≫ p) (H.pullback jE)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jE) r (by omega) hdE _
          (by simpa using hlen')
      have heq : tensorDifference L (lineEuler p r) =
          (fun M => g' (M.pullback jD)) - fun M => h' (M.pullback jE) := by
        funext M
        exact tensor_euler_difference_cartier_pair_of_ample p H hH r
          (hdim.trans (by exact_mod_cast hr)) L B M s t
      have hDzero := mixedDifference_pullback_tensorShift_zero ls jD g hg (A.pullback jD) hDz
      have hEzero := mixedDifference_pullback_tensorShift_zero ls jE h hh
        ((B.tensor L).pullback jE) hEz
      rw [mixedDifference_cons_commute L ls _ (lineEuler_isoInvariant p r),
        heq, mixedDifference_sub, hDzero, hEzero, sub_self]

theorem mixedDifference_lineEuler_of_ample {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d)
    (ls : List (LineBundle X)) (hlen : ls.length = d+1) :
    mixedDifference ls (lineEuler p d) = 0 :=
  mixedDifference_lineEuler_of_ample_aux d p H hH d le_rfl hdim ls hlen

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EulerPolynomialDegree

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem tensor_euler_difference_cartier_pair
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t] :
    eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf =
      eulerCharacteristic ((zeroIdeal (L.tensor B) s).subschemeι ≫ p) r
        (((L.tensor B).pullback (zeroIdeal (L.tensor B) s).subschemeι).tensor
          (M.pullback (zeroIdeal (L.tensor B) s).subschemeι)).sheaf -
      eulerCharacteristic ((zeroIdeal B t).subschemeι ≫ p) r
        (((B.tensor L).pullback (zeroIdeal B t).subschemeι).tensor
          (M.pullback (zeroIdeal B t).subschemeι)).sheaf := by
  let D := zeroIdeal (L.tensor B) s
  let E := zeroIdeal B t
  let jD := D.subschemeι
  let jE := E.subschemeι
  have hiD : (jD ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jD ≫ p := by
    rw [Category.assoc, hi]
  have hiE : (jE ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jE ≫ p := by
    rw [Category.assoc, hi]
  let e0 : (CartierEulerPair.source L M 0).sheaf ≅ M.sheaf :=
    moduleTensorUnit M.sheaf
  let e1 : (CartierEulerPair.source L M 1).sheaf ≅ (L.tensor M).sheaf :=
    moduleTensorIso (moduleTensorRightUnit L.sheaf) (Iso.refl M.sheaf)
  let em : (CartierEulerPair.middle L B M 0).sheaf ≅
      ((L.tensor B).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e0
  let ee : (B.tensor (CartierEulerPair.source L M 1)).sheaf ≅
      ((B.tensor L).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e1 ≪≫ (lineTensorAssoc B L M).symm
  have hv := CartierEulerPair.euler_difference p L B M s t 0 r
    (fun q _ => projective_line_cohomology_finite p r i hi (CartierEulerPair.source L M 0) q)
    (fun q _ => projective_line_cohomology_finite p r i hi (CartierEulerPair.source L M 1) q)
    (fun q _ => projective_line_cohomology_finite p r i hi (CartierEulerPair.middle L B M 0) q)
    (fun q _ => projective_line_cohomology_finite (jD ≫ p) r (jD ≫ i) hiD
      ((CartierEulerPair.middle L B M 0).pullback jD) q)
    (fun q _ => projective_line_cohomology_finite (jE ≫ p) r (jE ≫ i) hiE
      ((B.tensor (CartierEulerPair.source L M 1)).pullback jE) q)
    (lineBundle_cohomology_eq_zero_of_projective_embedding r i
      (CartierEulerPair.source L M 0) (r+1) le_rfl)
    (lineBundle_cohomology_eq_zero_of_projective_embedding r i
      (CartierEulerPair.source L M 1) (r+1) le_rfl)
  rw [eulerCharacteristic_iso p e0 r, eulerCharacteristic_iso p e1 r] at hv
  have hD := eulerCharacteristic_iso (jD ≫ p)
    ((Scheme.Modules.pullback jD).mapIso em ≪≫
      PiExponentSeshadri.PullbackTensor.iso jD (L.tensor B) M) r
  have hE := eulerCharacteristic_iso (jE ≫ p)
    ((Scheme.Modules.pullback jE).mapIso ee ≪≫
      PiExponentSeshadri.PullbackTensor.iso jE (B.tensor L) M) r
  rw [hD, hE] at hv
  exact hv

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.AmpleLineCohomology
import OAI.NumberTheory.PiExponent.Cohomology.LineCohomologyDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCartier

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1
variable {X : Scheme.{0}}

theorem tensor_euler_difference_cartier_pair_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (r : ℕ)
    (hdim : topologicalKrullDim X ≤ r)
    (L B M : LineBundle X)
    (s : GlobalSections X (L.tensor B).sheaf) (t : GlobalSections X B.sheaf)
    [Mono s] [Mono t] :
    eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf =
      eulerCharacteristic ((zeroIdeal (L.tensor B) s).subschemeι ≫ p) r
        (((L.tensor B).pullback (zeroIdeal (L.tensor B) s).subschemeι).tensor
          (M.pullback (zeroIdeal (L.tensor B) s).subschemeι)).sheaf -
      eulerCharacteristic ((zeroIdeal B t).subschemeι ≫ p) r
        (((B.tensor L).pullback (zeroIdeal B t).subschemeι).tensor
          (M.pullback (zeroIdeal B t).subschemeι)).sheaf := by
  let D := zeroIdeal (L.tensor B) s
  let E := zeroIdeal B t
  let jD := D.subschemeι
  let jE := E.subschemeι
  have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH jD
  have hHE := LineBundle.IsAmple.pullback_closedImmersion H hH jE
  let e0 : (CartierEulerPair.source L M 0).sheaf ≅ M.sheaf :=
    moduleTensorUnit M.sheaf
  let e1 : (CartierEulerPair.source L M 1).sheaf ≅ (L.tensor M).sheaf :=
    moduleTensorIso (moduleTensorRightUnit L.sheaf) (Iso.refl M.sheaf)
  let em : (CartierEulerPair.middle L B M 0).sheaf ≅
      ((L.tensor B).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e0
  let ee : (B.tensor (CartierEulerPair.source L M 1)).sheaf ≅
      ((B.tensor L).tensor M).sheaf :=
    moduleTensorIso (Iso.refl _) e1 ≪≫ (lineTensorAssoc B L M).symm
  have hv := CartierEulerPair.euler_difference p L B M s t 0 r
    (fun q _ => line_cohomology_finite_of_ample_all p H hH (CartierEulerPair.source L M 0) q)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH (CartierEulerPair.source L M 1) q)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH (CartierEulerPair.middle L B M 0) q)
    (fun q _ => line_cohomology_finite_of_ample_all (jD ≫ p) (H.pullback jD) hHD
      ((CartierEulerPair.middle L B M 0).pullback jD) q)
    (fun q _ => line_cohomology_finite_of_ample_all (jE ≫ p) (H.pullback jE) hHE
      ((B.tensor (CartierEulerPair.source L M 1)).pullback jE) q)
    (lineBundle_cohomology_zero_of_dimension_le r p H hH
      (CartierEulerPair.source L M 0) hdim (r+1) (by omega))
    (lineBundle_cohomology_zero_of_dimension_le r p H hH
      (CartierEulerPair.source L M 1) hdim (r+1) (by omega))
  rw [eulerCharacteristic_iso p e0 r, eulerCharacteristic_iso p e1 r] at hv
  have hD := eulerCharacteristic_iso (jD ≫ p)
    ((Scheme.Modules.pullback jD).mapIso em ≪≫
      PiExponentSeshadri.PullbackTensor.iso jD (L.tensor B) M) r
  have hE := eulerCharacteristic_iso (jE ≫ p)
    ((Scheme.Modules.pullback jE).mapIso ee ≪≫
      PiExponentSeshadri.PullbackTensor.iso jE (B.tensor L) M) r
  rw [hD, hE] at hv
  exact hv

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerPositivity
import OAI.NumberTheory.PiExponent.Geometry.CurveCycleNumerical

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

theorem mixedTop_curve_margin_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H L : LineBundle X), H.IsAmple →
      topologicalKrullDim X = ((d+1 : ℕ) : WithBot ℕ∞) →
      ∀ ε : ℝ, (∀ C : IntegralCurve X,
        ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) →
      ∀ ls : List (LineBundle X), ls.length = d →
      (∀ A ∈ ls, A.IsAmple) →
      ε * (mixedTop (lineEuler p (d+1)) (H :: ls) : ℝ) ≤
        (mixedTop (lineEuler p (d+1)) (L :: ls) : ℝ) := by
  induction d with
  | zero =>
    intro X _ _ p _ H L hH hdim ε hmargin ls hlen hamp
    have hz : ls = [] := List.length_eq_zero_iff.mp hlen
    subst ls
    exact CurveCycle.tensor_euler_margin p hdim.le H hH L H
      (structureLineBundle X) (structureLineBundle X) ε hmargin
  | succ d ih =>
    intro X _ _ p _ H L hH hdim ε hmargin ls hlen hamp
    cases ls with
    | nil => simp at hlen
    | cons A ls =>
      have hlen' : ls.length = d := by simpa using hlen
      have hA : A.IsAmple := hamp A (by simp)
      obtain ⟨n, hn, s, hs⟩ := exists_positive_power_regular_section p A hA
      let := hs
      let D := zeroIdeal (A.pow n) s
      let j := D.subschemeι
      have hd := regular_ample_sectionZero_dimension p (A.pow n) (hA.pow n hn) s (d+1) hdim
      let : Nonempty D.subscheme := hd.1
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian j
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace j
      let : IsNoetherian D.subscheme := {}
      have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
      have hm := ih (j ≫ p) (H.pullback j) (L.pullback j) hHD hd.2 ε
        (uniform_curve_margin_restrict p L H ε hmargin j)
        (ls.map (fun B => B.pullback j)) (by simpa using hlen') (by
          intro B hB
          obtain ⟨C, hC, rfl⟩ := List.mem_map.mp hB
          exact LineBundle.IsAmple.pullback_closedImmersion C (hamp C (by simp [hC])) j)
      have hrestrict (B : LineBundle X) :
          (n : ℤ) * mixedTop (lineEuler p (d+1+1)) (B :: A :: ls) =
            mixedTop (lineEuler (j ≫ p) (d+1))
              (B.pullback j :: ls.map (fun C => C.pullback j)) := by
        have he := mixedTop_power_cartier_restriction p H hH (d+1)
          (by simpa only [Nat.cast_add, Nat.cast_one] using hdim.le)
          A n s (B :: ls) (by simp [hlen'])
        have hswap := congrFun
          (mixedDifference_perm (List.Perm.swap B A ls) (lineEuler p (d+1+1))
            (lineEuler_isoInvariant p (d+1+1))) (structureLineBundle X)
        change mixedTop (lineEuler p (d+1+1)) (A :: B :: ls) =
          mixedTop (lineEuler p (d+1+1)) (B :: A :: ls) at hswap
        rw [hswap] at he
        exact he
      rw [← hrestrict H, ← hrestrict L] at hm
      push_cast at hm
      have hnR : (0 : ℝ) < n := by exact_mod_cast hn
      apply (mul_le_mul_iff_right₀ hnR).mp
      nlinarith [hm]

theorem mixedTop_curve_margin {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1 : ℕ) : WithBot ℕ∞))
    (ε : ℝ) (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (ls : List (LineBundle X)) (hlen : ls.length = d) (hamp : ∀ A ∈ ls, A.IsAmple) :
    ε * (mixedTop (lineEuler p (d+1)) (H :: ls) : ℝ) ≤
      (mixedTop (lineEuler p (d+1)) (L :: ls) : ℝ) :=
  mixedTop_curve_margin_aux d p H L hH hdim ε hmargin ls hlen hamp

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAlgebra
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCartier

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.SectionZeroIdeal PiExponent.ProjectiveO1

def lineEuler {X : Scheme.{0}} (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (M : LineBundle X) : ℤ := eulerCharacteristic p r M.sheaf

theorem lineEuler_isoInvariant {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ) :
    LineIsoInvariant (lineEuler p r) := by
  intro L M e
  exact eulerCharacteristic_iso p e r

theorem mixedDifference_pullback_tensorShift_zero {X Y : Scheme.{0}}
    (ls : List (LineBundle X)) (i : Y ⟶ X) (g : LineBundle Y → ℤ)
    (hg : LineIsoInvariant g) (B : LineBundle Y)
    (hz : mixedDifference (ls.map (fun L => L.pullback i)) g = 0) :
    mixedDifference ls (fun M => g (B.tensor (M.pullback i))) = 0 := by
  funext M
  rw [mixedDifference_pullback ls i (fun N => g (B.tensor N)) (hg.tensorShift B) M,
    mixedDifference_tensorShift _ g hg B (M.pullback i), hz]
  rfl

theorem mixedDifference_lineEuler_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
      (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
      (_hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
      (H : LineBundle X), H.IsAmple →
      topologicalKrullDim X ≤ d → ∀ ls : List (LineBundle X), ls.length = d+1 →
      mixedDifference ls (lineEuler p r) = 0 := by
  induction d with
  | zero =>
    intro X _ p r i _ hi H hH hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hz : ls = [] := List.length_eq_zero_iff.mp (by simpa using hlen)
      subst ls
      funext M
      obtain ⟨e⟩ := lineBundle_trivial_of_dim_le_zero hdim L
      have he := eulerCharacteristic_iso p
        (moduleTensorIso e (Iso.refl M.sheaf) ≪≫ moduleTensorUnit M.sheaf) r
      change eulerCharacteristic p r (L.tensor M).sheaf - eulerCharacteristic p r M.sheaf = 0
      exact sub_eq_zero.mpr he
  | succ d ih =>
    intro X _ p r i _ hi H hH hdim ls hlen
    cases ls with
    | nil => simp at hlen
    | cons L ls =>
      have hlen' : ls.length = d+1 := by simpa using hlen
      obtain ⟨B, s, t, hs, ht⟩ := exists_regular_twist_pair p H L hH
      let := hs
      let := ht
      let A := L.tensor B
      let D := zeroIdeal A s
      let E := zeroIdeal B t
      let jD := D.subschemeι
      let jE := E.subschemeι
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian jD
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace jD
      let : IsNoetherian D.subscheme := {}
      let : IsLocallyNoetherian E.subscheme := LocallyOfFiniteType.isLocallyNoetherian jE
      let : CompactSpace E.subscheme := QuasiCompact.compactSpace_of_compactSpace jE
      let : IsNoetherian E.subscheme := {}
      have hdD : topologicalKrullDim D.subscheme ≤ d :=
        regular_sectionZero_dimension_le A s d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      have hdE : topologicalKrullDim E.subscheme ≤ d :=
        regular_sectionZero_dimension_le B t d (by
          simpa only [Nat.cast_add, Nat.cast_one] using hdim)
      have hiD : (jD ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jD ≫ p := by
        rw [Category.assoc, hi]
      have hiE : (jE ≫ i) ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = jE ≫ p := by
        rw [Category.assoc, hi]
      let g := lineEuler (jD ≫ p) r
      let h := lineEuler (jE ≫ p) r
      let g' (M : LineBundle D.subscheme) := g ((A.pullback jD).tensor M)
      let h' (M : LineBundle E.subscheme) := h (((B.tensor L).pullback jE).tensor M)
      have hg := lineEuler_isoInvariant (jD ≫ p) r
      have hh := lineEuler_isoInvariant (jE ≫ p) r
      have hDz : mixedDifference (ls.map (fun L => L.pullback jD)) g = 0 :=
        ih (jD ≫ p) r (jD ≫ i) hiD (H.pullback jD)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jD) hdD _
          (by simpa using hlen')
      have hEz : mixedDifference (ls.map (fun L => L.pullback jE)) h = 0 :=
        ih (jE ≫ p) r (jE ≫ i) hiE (H.pullback jE)
          (LineBundle.IsAmple.pullback_closedImmersion H hH jE) hdE _
          (by simpa using hlen')
      have heq : tensorDifference L (lineEuler p r) =
          (fun M => g' (M.pullback jD)) - fun M => h' (M.pullback jE) := by
        funext M
        exact tensor_euler_difference_cartier_pair p r i hi L B M s t
      have hDzero := mixedDifference_pullback_tensorShift_zero ls jD g hg (A.pullback jD) hDz
      have hEzero := mixedDifference_pullback_tensorShift_zero ls jE h hh
        ((B.tensor L).pullback jE) hEz
      rw [mixedDifference_cons_commute L ls _ (lineEuler_isoInvariant p r),
        heq, mixedDifference_sub, hDzero, hEzero, sub_self]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAlgebra

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def structureLineBundle (X : Scheme.{0}) : LineBundle X where
  sheaf := structureSheaf X
  locallyRankOne _x :=
    ⟨⊤, trivial, ⟨Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι⟩⟩

def MixedDegreeLE (d : ℕ) (f : LineBundle X → ℤ) : Prop :=
  ∀ ls : List (LineBundle X), ls.length = d+1 → mixedDifference ls f = 0

theorem mixedDifference_perm {ls ks : List (LineBundle X)} (h : ls.Perm ks)
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference ls f = mixedDifference ks f := by
  induction h with
  | nil => rfl
  | cons L h ih => exact congrArg (tensorDifference L) ih
  | swap A B ls => exact tensorDifference_commute B A _ (hf.mixedDifference ls)
  | trans h₁ h₂ ih₁ ih₂ => exact ih₁.trans ih₂

theorem mixedDifference_iso_cons (A B : LineBundle X) (e : A.sheaf ≅ B.sheaf)
    (ls : List (LineBundle X)) (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (A :: ls) f = mixedDifference (B :: ls) f := by
  funext M
  change mixedDifference ls f (A.tensor M) - mixedDifference ls f M =
    mixedDifference ls f (B.tensor M) - mixedDifference ls f M
  rw [(hf.mixedDifference ls) (A.tensor M) (B.tensor M)
    (moduleTensorIso e (Iso.refl M.sheaf))]

theorem MixedDegreeLE.eq_zero_of_length_lt {d : ℕ} {f : LineBundle X → ℤ}
    (hf : MixedDegreeLE d f) (ls : List (LineBundle X)) (hlen : d < ls.length) :
    mixedDifference ls f = 0 := by
  have ht : (ls.take (ls.length - (d+1))).length + (d+1) = ls.length := by
    rw [List.length_take, Nat.min_eq_left (Nat.sub_le _ _)]
    omega
  have hd : (ls.drop (ls.length - (d+1))).length = d+1 := by
    rw [List.length_drop]
    omega
  rw [← List.take_append_drop (ls.length - (d+1)) ls, mixedDifference_append, hf _ hd,
    mixedDifference_zero]

theorem mixedDifference_tensor_base_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : MixedDegreeLE d f) (ls : List (LineBundle X)) (hlen : ls.length = d)
    (A M : LineBundle X) :
    mixedDifference ls f (A.tensor M) = mixedDifference ls f M := by
  have hz := congrFun (hf (A :: ls) (by simp [hlen])) M
  exact sub_eq_zero.mp hz

theorem mixedDifference_eq_structure_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (ls : List (LineBundle X)) (hlen : ls.length = d) (M : LineBundle X) :
    mixedDifference ls f M = mixedDifference ls f (structureLineBundle X) := by
  have he := (hf.mixedDifference ls) (M.tensor (structureLineBundle X)) M
    (moduleTensorRightUnit M.sheaf)
  exact he.symm.trans
    (mixedDifference_tensor_base_of_degree hdegree ls hlen M (structureLineBundle X))

theorem mixedDifference_tensor_cons_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (ls : List (LineBundle X)) (hlen : ls.length + 1 = d) :
    mixedDifference (A.tensor B :: ls) f =
      mixedDifference (A :: ls) f + mixedDifference (B :: ls) f := by
  apply mixedDifference_tensor_cons_of_next_eq_zero A B ls f hf
  apply hdegree
  simp only [List.length_cons]
  omega

theorem mixedDifference_pow_zero_cons (L : LineBundle X) (ls : List (LineBundle X))
    (f : LineBundle X → ℤ) (hf : LineIsoInvariant f) :
    mixedDifference (L.pow 0 :: ls) f = 0 := by
  funext M
  change mixedDifference ls f ((L.pow 0).tensor M) - mixedDifference ls f M = 0
  rw [(hf.mixedDifference ls) ((L.pow 0).tensor M) M (moduleTensorUnit M.sheaf)]
  exact sub_self _

theorem mixedDifference_pow_cons_of_degree {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (L : LineBundle X) (n : ℕ) (ls : List (LineBundle X)) (hlen : ls.length + 1 = d) :
    mixedDifference (L.pow n :: ls) f = n • mixedDifference (L :: ls) f := by
  induction n with
  | zero => simpa only [zero_nsmul] using mixedDifference_pow_zero_cons L ls f hf
  | succ n ih =>
      rw [mixedDifference_iso_cons (L.pow (n+1)) (L.tensor (L.pow n)) (Iso.refl _) ls f hf,
        mixedDifference_tensor_cons_of_degree hf hdegree L (L.pow n) ls hlen, ih]
      rw [add_comm, succ_nsmul]

theorem mixedDifference_replicate_pow (L : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) (k n : ℕ) :
    mixedDifference (List.replicate k L) f (L.pow n) =
      (fwdDiff (1 : ℕ))^[k] (fun j => f (L.pow j)) n := by
  induction k generalizing n with
  | zero => rfl
  | succ k ih =>
      rw [List.replicate_succ]
      change mixedDifference (List.replicate k L) f (L.tensor (L.pow n)) -
        mixedDifference (List.replicate k L) f (L.pow n) = _
      rw [(hf.mixedDifference _) (L.tensor (L.pow n)) (L.pow (n+1)) (Iso.refl _), ih, ih]
      rw [Function.iterate_succ_apply']
      rfl

def mixedTop (f : LineBundle X → ℤ) (ls : List (LineBundle X)) : ℤ :=
  mixedDifference ls f (structureLineBundle X)

theorem mixedTop_replicate (L : LineBundle X) (f : LineBundle X → ℤ)
    (hf : LineIsoInvariant f) (d : ℕ) :
    mixedTop f (List.replicate d L) =
      (fwdDiff (1 : ℕ))^[d] (fun n => f (L.pow n)) 0 := by
  rw [mixedTop, (hf.mixedDifference _) (structureLineBundle X) (L.pow 0) (Iso.refl _)]
  exact mixedDifference_replicate_pow L f hf d 0

theorem mixedDifference_replicate_tensor_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (n : ℕ) (ls : List (LineBundle X))
    (hlen : n + ls.length = d) :
    mixedDifference (List.replicate n (A.tensor B) ++ ls) f =
      ∑ k ∈ Finset.range (n+1), n.choose k •
        mixedDifference (List.replicate k A ++ List.replicate (n-k) B ++ ls) f := by
  induction n generalizing ls with
  | zero => simp
  | succ n ih =>
      have hm (L : LineBundle X) :
          mixedDifference (L :: (List.replicate n (A.tensor B) ++ ls)) f =
            mixedDifference (List.replicate n (A.tensor B) ++ L :: ls) f :=
        mixedDifference_perm List.perm_middle.symm f hf
      rw [List.replicate_succ, List.cons_append,
        mixedDifference_tensor_cons_of_degree hf hdegree A B _ (by
          simp only [List.length_append, List.length_replicate]; omega), hm A, hm B,
        ih (A :: ls) (by simp only [List.length_cons]; omega),
        ih (B :: ls) (by simp only [List.length_cons]; omega)]
      rw [Finset.sum_choose_succ_nsmul
        (fun a b => mixedDifference (List.replicate a A ++ List.replicate b B ++ ls) f) n,
        add_comm]
      congr 1
      · apply Finset.sum_congr rfl
        intro k hk
        have hk' : k ≤ n := Nat.le_of_lt_succ (Finset.mem_range.mp hk)
        have he : n+1-k = (n-k)+1 := by omega
        congr 1
        apply mixedDifference_perm _ f hf
        rw [he, List.replicate_succ]
        simpa only [List.append_assoc, List.cons_append] using
          (List.perm_middle (a := B) (l₁ := List.replicate (n-k) B) (l₂ := ls)).append_left
            (List.replicate k A)
      · apply Finset.sum_congr rfl
        intro k hk
        congr 1
        apply mixedDifference_perm _ f hf
        simpa only [List.replicate_succ, List.cons_append, List.append_assoc] using
          (List.perm_middle (a := A)
            (l₁ := List.replicate k A ++ List.replicate (n-k) B) (l₂ := ls))

theorem mixedTop_tensor_binomial {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f) (A B : LineBundle X) :
    mixedTop f (List.replicate d (A.tensor B)) =
      ∑ k ∈ Finset.range (d+1), (d.choose k : ℤ) *
        mixedTop f (List.replicate k A ++ List.replicate (d-k) B) := by
  have he := congrFun (mixedDifference_replicate_tensor_append hf hdegree A B d [] (by simp))
    (structureLineBundle X)
  simpa only [List.append_nil, Finset.sum_apply, Pi.smul_apply, mixedTop, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply] using he

theorem mixedDifference_replicate_pow_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (L : LineBundle X) (n k : ℕ) (ls : List (LineBundle X)) (hlen : k + ls.length = d) :
    mixedDifference (List.replicate k (L.pow n) ++ ls) f =
      n^k • mixedDifference (List.replicate k L ++ ls) f := by
  induction k generalizing ls with
  | zero => simp
  | succ k ih =>
      rw [List.replicate_succ, List.cons_append,
        mixedDifference_pow_cons_of_degree hf hdegree L n _ (by
          simp only [List.length_append, List.length_replicate]; omega)]
      rw [mixedDifference_perm
        (List.perm_middle (a := L) (l₁ := List.replicate k (L.pow n)) (l₂ := ls)).symm f hf,
        ih (L :: ls) (by simp only [List.length_cons]; omega)]
      rw [mixedDifference_perm
        (List.perm_middle (a := L) (l₁ := List.replicate k L) (l₂ := ls)) f hf,
        smul_smul, pow_succ']
      rfl

theorem mixedTop_two_powers {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b k l : ℕ) (hlen : k+l=d) :
    mixedTop f (List.replicate k (A.pow a) ++ List.replicate l (B.pow b)) =
      (a : ℤ)^k * (b : ℤ)^l * mixedTop f (List.replicate k A ++ List.replicate l B) := by
  have he : mixedDifference (List.replicate k (A.pow a) ++ List.replicate l (B.pow b)) f =
      (a^k * b^l) • mixedDifference (List.replicate k A ++ List.replicate l B) f := by
    rw [mixedDifference_replicate_pow_append hf hdegree A a k _ (by simpa using hlen),
      mixedDifference_perm List.perm_append_comm f hf,
      mixedDifference_replicate_pow_append hf hdegree B b l _ (by
        simp only [List.length_replicate]; omega),
      mixedDifference_perm List.perm_append_comm f hf, smul_smul]
  have hev := congrFun he (structureLineBundle X)
  simpa only [Pi.smul_apply, mixedTop, nsmul_eq_mul, Pi.mul_apply, Pi.natCast_apply,
    Nat.cast_mul, Nat.cast_pow, mul_assoc] using hev

theorem mixedTop_tensor_powers_binomial {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b : ℕ) :
    mixedTop f (List.replicate d ((A.pow a).tensor (B.pow b))) =
      ∑ k ∈ Finset.range (d+1), (d.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(d-k) *
        mixedTop f (List.replicate k A ++ List.replicate (d-k) B) := by
  rw [mixedTop_tensor_binomial hf hdegree]
  apply Finset.sum_congr rfl
  intro k hk
  have hk' : k ≤ d := Nat.le_of_lt_succ (Finset.mem_range.mp hk)
  rw [mixedTop_two_powers hf hdegree A B a b k (d-k) (by omega)]
  ring

theorem mixedDifference_two_powers_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b k l : ℕ) (ls : List (LineBundle X))
    (hlen : k+l+ls.length=d) :
    mixedDifference (List.replicate k (A.pow a) ++ List.replicate l (B.pow b) ++ ls) f =
      (a^k * b^l) • mixedDifference (List.replicate k A ++ List.replicate l B ++ ls) f := by
  have hswap (as bs : List (LineBundle X)) :
      mixedDifference (as ++ bs ++ ls) f = mixedDifference (bs ++ as ++ ls) f :=
    mixedDifference_perm (List.perm_append_comm.append_right ls) f hf
  rw [List.append_assoc,
    mixedDifference_replicate_pow_append hf hdegree A a k _ (by
      simp only [List.length_append, List.length_replicate]; omega),
    ← List.append_assoc, hswap,
    List.append_assoc,
    mixedDifference_replicate_pow_append hf hdegree B b l _ (by
      simp only [List.length_append, List.length_replicate]; omega),
    ← List.append_assoc, hswap, smul_smul]

theorem mixedTop_tensor_powers_binomial_append {d : ℕ} {f : LineBundle X → ℤ}
    (hf : LineIsoInvariant f) (hdegree : MixedDegreeLE d f)
    (A B : LineBundle X) (a b n : ℕ) (ls : List (LineBundle X))
    (hlen : n+ls.length=d) :
    mixedTop f (List.replicate n ((A.pow a).tensor (B.pow b)) ++ ls) =
      ∑ k ∈ Finset.range (n+1), (n.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(n-k) *
        mixedTop f (List.replicate k A ++ List.replicate (n-k) B ++ ls) := by
  have hsum := congrFun
    (mixedDifference_replicate_tensor_append hf hdegree (A.pow a) (B.pow b) n ls hlen)
    (structureLineBundle X)
  change mixedDifference _ f (structureLineBundle X) = _
  rw [hsum]
  simp only [Finset.sum_apply]
  apply Finset.sum_congr rfl
  intro k hk
  have hk' : k ≤ n := Nat.le_of_lt_succ (Finset.mem_range.mp hk)
  rw [mixedDifference_two_powers_append hf hdegree A B a b k (n-k) ls (by omega)]
  simp only [Pi.smul_apply, mixedTop, nsmul_eq_mul, Pi.mul_apply, Nat.cast_mul, Nat.cast_pow,
    Pi.pow_apply, Pi.natCast_apply]
  ring

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleDivisorDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerRestriction

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

theorem exists_positive_power_regular_section {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (A : LineBundle X) (hA : A.IsAmple) :
    ∃ n : ℕ, 0 < n ∧ ∃ s : GlobalSections X (A.pow n).sheaf, Mono s := by
  obtain ⟨N, hN⟩ := GeneratorsSectionCover.ample_eventual_fin_section_cover A hA
  obtain ⟨k, s, hs⟩ := hN (N+1) (by omega)
  obtain ⟨t, ht⟩ := exists_mono_section_of_finite_cover p (A.pow (N+1)) s hs
  exact ⟨N+1, by omega, t, ht⟩

theorem mixedTop_pos_of_ample_aux (d : ℕ) :
    ∀ {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
      (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
      (H : LineBundle X), H.IsAmple → topologicalKrullDim X = d →
      ∀ ls : List (LineBundle X), ls.length = d →
      (∀ L ∈ ls, L.IsAmple) → 0 < mixedTop (lineEuler p d) ls := by
  induction d with
  | zero =>
    intro X _ _ p _ H hH hdim ls hlen hamp
    have hz : ls = [] := List.length_eq_zero_iff.mp hlen
    subst ls
    let : Finite X := finite_of_dim_le_zero hdim.le
    exact CurveDegree.finite_nonempty_euler_pos p 0
  | succ d ih =>
    intro X _ _ p _ H hH hdim ls hlen hamp
    cases ls with
    | nil => simp at hlen
    | cons A ls =>
      have hlen' : ls.length = d := by simpa using hlen
      have hA : A.IsAmple := hamp A (by simp)
      obtain ⟨n, hn, s, hs⟩ := exists_positive_power_regular_section p A hA
      let := hs
      have hAn : (A.pow n).IsAmple := hA.pow n hn
      let D := zeroIdeal (A.pow n) s
      let j := D.subschemeι
      have hd := regular_ample_sectionZero_dimension p (A.pow n) hAn s d hdim
      let : Nonempty D.subscheme := hd.1
      let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian j
      let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace j
      let : IsNoetherian D.subscheme := {}
      have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
      have hpos := ih (j ≫ p) (H.pullback j) hHD hd.2
        (ls.map (fun L => L.pullback j)) (by simpa using hlen') (by
          intro L hL
          obtain ⟨M, hM, rfl⟩ := List.mem_map.mp hL
          exact LineBundle.IsAmple.pullback_closedImmersion M (hamp M (by simp [hM])) j)
      have hrestrict := mixedTop_cartier_restriction p H hH d
        (by simpa only [Nat.cast_add, Nat.cast_one] using hdim.le)
        (A.pow n) s ls hlen'
      have hdeg : MixedDegreeLE (d+1) (lineEuler p (d+1)) :=
        mixedDifference_lineEuler_of_ample p H hH (d+1) hdim.le
      have hscale := congrFun (mixedDifference_pow_cons_of_degree
        (lineEuler_isoInvariant p (d+1)) hdeg A n ls (by omega)) (structureLineBundle X)
      have he : mixedTop (lineEuler p (d+1)) (A.pow n :: ls) =
          (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) := by
        simpa only [Pi.smul_apply, nsmul_eq_mul, mixedTop, Pi.mul_apply, Pi.natCast_apply] using hscale
      have hmul : 0 < (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) := by
        rw [← he, hrestrict]
        exact hpos
      exact (mul_pos_iff_of_pos_left (by exact_mod_cast hn : (0 : ℤ) < n)).mp hmul

theorem mixedTop_pos_of_ample {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = d)
    (ls : List (LineBundle X)) (hlen : ls.length = d) (hamp : ∀ L ∈ ls, L.IsAmple) :
    0 < mixedTop (lineEuler p d) ls :=
  mixedTop_pos_of_ample_aux d p H hH hdim ls hlen hamp

theorem topEuler_pos_of_ample {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (A : LineBundle X) (hA : A.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = d) :
    0 < (fwdDiff (1 : ℕ))^[d] (fun n => eulerCharacteristic p d (A.pow n).sheaf) 0 := by
  have h := mixedTop_pos_of_ample p A hA d hdim (List.replicate d A) (by simp)
    (by intro L hL; obtain ⟨_, rfl⟩ := List.mem_replicate.mp hL; exact hA)
  rwa [mixedTop_replicate A _ (lineEuler_isoInvariant p d) d] at h

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAmpleDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerPolarization

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

theorem tensor_euler_difference_regular_section
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A M : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s] :
    lineEuler p (d+1) (A.tensor M) - lineEuler p (d+1) M =
      lineEuler ((zeroIdeal A s).subschemeι ≫ p) d
        ((A.pullback (zeroIdeal A s).subschemeι).tensor
          (M.pullback (zeroIdeal A s).subschemeι)) := by
  let D := zeroIdeal A s
  let j := D.subschemeι
  have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
  have hdimD := regular_sectionZero_dimension_le A s d hdim
  let e0 : ((A.pow 0).tensor M).sheaf ≅ M.sheaf := moduleTensorUnit M.sheaf
  let e1 : ((A.pow 1).tensor M).sheaf ≅ (A.tensor M).sheaf :=
    moduleTensorIso (moduleTensorRightUnit A.sheaf) (Iso.refl M.sheaf)
  have he := regular_mixedCartierPower_euler_difference p A M s 0 (d+1)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH ((A.pow 0).tensor M) q)
    (fun q _ => line_cohomology_finite_of_ample_all p H hH ((A.pow 1).tensor M) q)
    (fun q _ => line_cohomology_finite_of_ample_all (j ≫ p) (H.pullback j) hHD
      (((A.pow 1).tensor M).pullback j) q)
    (lineBundle_cohomology_zero_of_dimension_le (d+1) p H hH ((A.pow 0).tensor M)
      (by simpa only [Nat.cast_add, Nat.cast_one] using hdim) (d+1+1) (by omega))
    (lineBundle_cohomology_zero_of_dimension_le d (j ≫ p) (H.pullback j) hHD
      (((A.pow 1).tensor M).pullback j) hdimD (d+1) (by omega))
  rw [eulerCharacteristic_iso p e0 (d+1), eulerCharacteristic_iso p e1 (d+1)] at he
  have hR := eulerCharacteristic_iso (j ≫ p)
    ((Scheme.Modules.pullback j).mapIso e1 ≪≫ PiExponentSeshadri.PullbackTensor.iso j A M) d
  simp only [Nat.add_sub_cancel, Nat.zero_add] at he
  exact he.trans hR

theorem mixedDifference_cartier_restriction
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s]
    (ls : List (LineBundle X)) (M : LineBundle X) :
    mixedDifference (A :: ls) (lineEuler p (d+1)) M =
      mixedDifference (ls.map (fun L => L.pullback (zeroIdeal A s).subschemeι))
        (lineEuler ((zeroIdeal A s).subschemeι ≫ p) d)
        ((A.pullback (zeroIdeal A s).subschemeι).tensor
          (M.pullback (zeroIdeal A s).subschemeι)) := by
  let j := (zeroIdeal A s).subschemeι
  let g := lineEuler (j ≫ p) d
  have hg := lineEuler_isoInvariant (j ≫ p) d
  have he : tensorDifference A (lineEuler p (d+1)) =
      fun N => g ((A.pullback j).tensor (N.pullback j)) := by
    funext N
    exact tensor_euler_difference_regular_section p H hH d hdim A N s
  rw [mixedDifference_cons_commute A ls _ (lineEuler_isoInvariant p (d+1)), he,
    mixedDifference_pullback ls j _ (hg.tensorShift (A.pullback j)) M,
    mixedDifference_tensorShift _ g hg (A.pullback j) (M.pullback j)]

theorem mixedTop_cartier_restriction [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A : LineBundle X) (s : GlobalSections X A.sheaf) [Mono s]
    (ls : List (LineBundle X)) (hlen : ls.length = d) :
    mixedTop (lineEuler p (d+1)) (A :: ls) =
      mixedTop (lineEuler ((zeroIdeal A s).subschemeι ≫ p) d)
        (ls.map (fun L => L.pullback (zeroIdeal A s).subschemeι)) := by
  let D := zeroIdeal A s
  let j := D.subschemeι
  let : IsLocallyNoetherian D.subscheme := LocallyOfFiniteType.isLocallyNoetherian j
  let : CompactSpace D.subscheme := QuasiCompact.compactSpace_of_compactSpace j
  let : IsNoetherian D.subscheme := {}
  have hHD := LineBundle.IsAmple.pullback_closedImmersion H hH j
  have hdimD := regular_sectionZero_dimension_le A s d hdim
  have hdeg : MixedDegreeLE d (lineEuler (j ≫ p) d) :=
    mixedDifference_lineEuler_of_ample (j ≫ p) (H.pullback j) hHD d hdimD
  unfold mixedTop
  rw [mixedDifference_cartier_restriction p H hH d hdim A s ls]
  exact mixedDifference_eq_structure_of_degree (lineEuler_isoInvariant (j ≫ p) d)
    hdeg _ (by simpa using hlen) _

theorem mixedTop_power_cartier_restriction [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1)
    (A : LineBundle X) (n : ℕ) (s : GlobalSections X (A.pow n).sheaf) [Mono s]
    (ls : List (LineBundle X)) (hlen : ls.length = d) :
    (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) =
      mixedTop (lineEuler ((zeroIdeal (A.pow n) s).subschemeι ≫ p) d)
        (ls.map (fun L => L.pullback (zeroIdeal (A.pow n) s).subschemeι)) := by
  have hdegree : MixedDegreeLE (d+1) (lineEuler p (d+1)) :=
    mixedDifference_lineEuler_of_ample p H hH (d+1)
      (by simpa only [Nat.cast_add, Nat.cast_one] using hdim)
  have he := congrFun (mixedDifference_pow_cons_of_degree (lineEuler_isoInvariant p (d+1))
    hdegree A n ls (by omega)) (structureLineBundle X)
  have hscale : mixedTop (lineEuler p (d+1)) (A.pow n :: ls) =
      (n : ℤ) * mixedTop (lineEuler p (d+1)) (A :: ls) := by
    simpa only [Pi.smul_apply, nsmul_eq_mul, mixedTop, Pi.mul_apply, Pi.natCast_apply] using he
  rw [← hscale]
  exact mixedTop_cartier_restriction p H hH d hdim (A.pow n) s ls hlen

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleSlopeAlgebra
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerTop
import OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def eulerSlopeCoefficient (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) (k : ℕ) : ℝ :=
  mixedEuler p d (List.replicate k H ++ List.replicate (d-k) L)

def eulerSlopePolynomial (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) : Polynomial ℝ :=
  mixedSlopePolynomial d (eulerSlopeCoefficient p d L H)

theorem topEuler_iso (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf) : topEuler p d L = topEuler p d M := by
  have he : (fun n => eulerCharacteristic p d (L.pow n).sheaf) =
      fun n => eulerCharacteristic p d (M.pow n).sheaf := by
    funext n
    exact eulerCharacteristic_iso p ((modulePowFunctor n).mapIso e) d
  unfold topEuler
  rw [he]

theorem mixedEuler_replicate_iso_append (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L M : LineBundle X) (e : L.sheaf ≅ M.sheaf) (n : ℕ) (ls : List (LineBundle X)) :
    mixedEuler p d (List.replicate n L ++ ls) =
      mixedEuler p d (List.replicate n M ++ ls) := by
  have he : mixedDifference (List.replicate n L ++ ls) (lineEuler p d) =
      mixedDifference (List.replicate n M ++ ls) (lineEuler p d) := by
    induction n with
    | zero => rfl
    | succ n ih =>
        simp only [List.replicate_succ, List.cons_append]
        rw [mixedDifference_iso_cons L M e _ _ (lineEuler_isoInvariant p d)]
        exact congrArg (tensorDifference M) ih
  exact congrFun he (structureLineBundle X)

theorem eulerSlopePolynomial_natDegree_le (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) : (eulerSlopePolynomial p d L H).natDegree ≤ d :=
  mixedSlopePolynomial_natDegree_le d _

theorem eulerSlopePolynomial_eval_zero (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) : (eulerSlopePolynomial p d L H).eval 0 = (topEuler p d L : ℝ) := by
  rw [eulerSlopePolynomial, mixedSlopePolynomial_eval_zero]
  simp only [eulerSlopeCoefficient, List.replicate_zero, Nat.sub_zero, List.nil_append,
    mixedEuler_replicate]

theorem topEuler_slopeBundle_eq [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (a b : ℕ) (hb : 0 < b) :
    (topEuler p d (slopeBundle L H a b) : ℝ) =
      (b : ℝ)^d * (eulerSlopePolynomial p d L H).eval ((a : ℝ)/b) := by
  have he := topEuler_iso p d (slopeBundle L H a b) ((H.pow a).tensor (L.pow b))
    (moduleTensorComm (L.pow b).sheaf (H.pow a).sheaf)
  rw [he, topEuler_tensor_powers_binomial p H hH d hdim H L a b,
    eulerSlopePolynomial, mixedSlopePolynomial_eval_div d _ _ _ (by exact_mod_cast (Nat.ne_of_gt hb))]
  push_cast
  apply Finset.sum_congr rfl
  intro k hk
  dsimp only [eulerSlopeCoefficient]
  ring

theorem mixedEuler_slopeBundle_eq_append [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (a b n : ℕ) (hb : 0 < b)
    (ls : List (LineBundle X)) (hlen : n+ls.length=d) :
    (mixedEuler p d (List.replicate n (slopeBundle L H a b) ++ ls) : ℝ) =
      (b : ℝ)^n * (mixedSlopePolynomial n (fun k =>
        (mixedEuler p d (List.replicate k H ++ List.replicate (n-k) L ++ ls) : ℝ))).eval
          ((a : ℝ)/b) := by
  rw [mixedEuler_replicate_iso_append p d (slopeBundle L H a b)
      ((H.pow a).tensor (L.pow b))
      (moduleTensorComm (L.pow b).sheaf (H.pow a).sheaf),
    mixedEuler_tensor_powers_binomial_append p H hH d hdim H L a b n ls hlen,
    mixedSlopePolynomial_eval_div n _ _ _ (by exact_mod_cast (Nat.ne_of_gt hb))]
  push_cast
  apply Finset.sum_congr rfl
  intro k hk
  ring

theorem eulerSlopeCoefficient_succ (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L H : LineBundle X) (k : ℕ) :
    eulerSlopeCoefficient p (d+1) L H (k+1) =
      (mixedEuler p (d+1) (List.replicate k H ++ List.replicate (d-k) L ++ [H]) : ℝ) := by
  dsimp only [eulerSlopeCoefficient]
  congr 1
  apply mixedEuler_perm
  simpa only [List.replicate_succ, List.cons_append, Nat.add_sub_add_right,
    List.append_nil] using
    (List.perm_middle (a := H)
      (l₁ := List.replicate k H ++ List.replicate (d-k) L) (l₂ := [])).symm

theorem eulerSlopePolynomial_derivative_eval_nat_div [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1) (a b : ℕ) (hb : 0 < b) :
    (b : ℝ)^d * (eulerSlopePolynomial p (d+1) L H).derivative.eval ((a : ℝ)/b) =
      (d+1 : ℕ) *
        (mixedEuler p (d+1) (H :: List.replicate d (slopeBundle L H a b)) : ℝ) := by
  rw [eulerSlopePolynomial, mixedSlopePolynomial_derivative_eval]
  have hc : (fun k => eulerSlopeCoefficient p (d+1) L H (k+1)) =
      fun k => (mixedEuler p (d+1)
        (List.replicate k H ++ List.replicate (d-k) L ++ [H]) : ℝ) := by
    funext k
    exact eulerSlopeCoefficient_succ p d L H k
  rw [hc]
  have he := mixedEuler_slopeBundle_eq_append p H hH L (d+1)
    (by simpa only [Nat.cast_add, Nat.cast_one] using hdim) a b d hb [H] (by simp)
  have hp : mixedEuler p (d+1) (List.replicate d (slopeBundle L H a b) ++ [H]) =
      mixedEuler p (d+1) (H :: List.replicate d (slopeBundle L H a b)) := by
    apply mixedEuler_perm
    simpa only [List.append_nil] using
      (List.perm_middle (a := H) (l₁ := List.replicate d (slopeBundle L H a b)) (l₂ := []))
  rw [hp] at he
  calc
    _ = (d+1 : ℕ) * ((b : ℝ)^d * (mixedSlopePolynomial d (fun k =>
        (mixedEuler p (d+1) (List.replicate k H ++ List.replicate (d-k) L ++ [H]) : ℝ))).eval
          ((a : ℝ)/b)) := by ring
    _ = _ := by rw [← he]

theorem mixedEuler_pow_cons [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (L : LineBundle X) (n : ℕ)
    (ls : List (LineBundle X)) (hlen : ls.length+1=d) :
    mixedEuler p d (L.pow n :: ls) = (n : ℤ) * mixedEuler p d (L :: ls) := by
  have he := congrFun (mixedDifference_pow_cons_of_degree (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) L n ls hlen) (structureLineBundle X)
  simpa only [mixedEuler, mixedTop, Pi.smul_apply, nsmul_eq_mul,
    Pi.mul_apply, Pi.natCast_apply] using he

theorem topEuler_slopeBundle_split [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d+1) (a b : ℕ) :
    topEuler p (d+1) (slopeBundle L H a b) =
      (b : ℤ) * mixedEuler p (d+1) (L :: List.replicate d (slopeBundle L H a b)) +
      (a : ℤ) * mixedEuler p (d+1) (H :: List.replicate d (slopeBundle L H a b)) := by
  have hd : topologicalKrullDim X ≤ ((d+1 : ℕ) : WithBot ℕ∞) := by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim
  rw [← mixedEuler_replicate p (d+1), List.replicate_succ]
  change mixedEuler p (d+1) (((L.pow b).tensor (H.pow a)) ::
    List.replicate d (slopeBundle L H a b)) = _
  rw [mixedEuler_tensor_cons p H hH (d+1) hd _ _ _ (by simp),
    mixedEuler_pow_cons p H hH (d+1) hd L b _ (by simp),
    mixedEuler_pow_cons p H hH (d+1) hd H a _ (by simp)]

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerAmpleDimension
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerPolarization

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def topEuler (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ) (L : LineBundle X) : ℤ :=
  (fwdDiff (1 : ℕ))^[d] (fun n => eulerCharacteristic p d (L.pow n).sheaf) 0

def mixedEuler (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (ls : List (LineBundle X)) : ℤ := mixedTop (lineEuler p d) ls

theorem mixedEuler_replicate (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    (L : LineBundle X) : mixedEuler p d (List.replicate d L) = topEuler p d L :=
  mixedTop_replicate L _ (lineEuler_isoInvariant p d) d

theorem mixedEuler_perm (p : X ⟶ Spec (CommRingCat.of ℂ)) (d : ℕ)
    {ls ks : List (LineBundle X)} (h : ls.Perm ks) :
    mixedEuler p d ls = mixedEuler p d ks :=
  congrFun (mixedDifference_perm h _ (lineEuler_isoInvariant p d)) (structureLineBundle X)

theorem lineEuler_mixedDegreeLE [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) : MixedDegreeLE d (lineEuler p d) :=
  mixedDifference_lineEuler_of_ample p H hH d hdim

theorem mixedEuler_tensor_cons [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d)
    (A B : LineBundle X) (ls : List (LineBundle X)) (hlen : ls.length+1=d) :
    mixedEuler p d (A.tensor B :: ls) = mixedEuler p d (A :: ls) + mixedEuler p d (B :: ls) :=
  congrFun (mixedDifference_tensor_cons_of_degree (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) A B ls hlen) (structureLineBundle X)

theorem topEuler_pow [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (L : LineBundle X) (n : ℕ) :
    topEuler p d (L.pow n) = (n : ℤ)^d * topEuler p d L := by
  rw [← mixedEuler_replicate p d (L.pow n), ← mixedEuler_replicate p d L]
  have he := mixedTop_two_powers (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) L L n 0 d 0 (by omega)
  simpa only [List.replicate_zero, List.append_nil, pow_zero, mul_one, mixedEuler] using he

theorem topEuler_tensor_powers_binomial [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (A B : LineBundle X) (a b : ℕ) :
    topEuler p d ((A.pow a).tensor (B.pow b)) =
      ∑ k ∈ Finset.range (d+1), (d.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(d-k) *
        mixedEuler p d (List.replicate k A ++ List.replicate (d-k) B) := by
  rw [← mixedEuler_replicate]
  exact mixedTop_tensor_powers_binomial (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) A B a b

theorem mixedEuler_tensor_powers_binomial_append [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X ≤ d) (A B : LineBundle X) (a b n : ℕ)
    (ls : List (LineBundle X)) (hlen : n+ls.length=d) :
    mixedEuler p d (List.replicate n ((A.pow a).tensor (B.pow b)) ++ ls) =
      ∑ k ∈ Finset.range (n+1), (n.choose k : ℤ) * (a : ℤ)^k * (b : ℤ)^(n-k) *
        mixedEuler p d (List.replicate k A ++ List.replicate (n-k) B ++ ls) :=
  mixedTop_tensor_powers_binomial_append (lineEuler_isoInvariant p d)
    (lineEuler_mixedDegreeLE p H hH d hdim) A B a b n ls hlen

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyIso

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def cohomologyMap (p : X ⟶ Spec (CommRingCat.of ℂ)) {M N : X.Modules}
    (f : M ⟶ N) (n : ℕ) :
    let _ := Module.compHom (cohomology M n) (baseScalars p)
    let _ := Module.compHom (cohomology N n) (baseScalars p)
    cohomology M n →ₗ[ℂ] cohomology N n := by
  dsimp only
  letI := Module.compHom (cohomology M n) (baseScalars p)
  letI := Module.compHom (cohomology N n) (baseScalars p)
  let g := (Ext.mk₀ f).postcompOfLinear Γ(X,⊤) (structureSheaf X) (add_zero n)
  exact { g.toAddHom with map_smul' := fun r x => g.map_smul (baseScalars p r) x }

theorem globalSections_surjective_of_h1_stationary
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (hfinite₁ : let _ := Module.compHom (cohomology S.X₁ 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology S.X₁ 1))
    (hfinite₂ : let _ := Module.compHom (cohomology S.X₂ 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology S.X₂ 1))
    (hrank : cohomologyDimension p S.X₁ 1 = cohomologyDimension p S.X₂ 1)
    (hzero : ∀ z : cohomology S.X₃ 1, z = 0) :
    Function.Surjective (fun s : GlobalSections X S.X₂ => s ≫ S.g) := by
  let := Module.compHom (cohomology S.X₁ 1) (baseScalars p)
  let := Module.compHom (cohomology S.X₂ 1) (baseScalars p)
  have : FiniteDimensional ℂ (cohomology S.X₁ 1) := hfinite₁
  have : FiniteDimensional ℂ (cohomology S.X₂ 1) := hfinite₂
  let f := cohomologyMap p S.f 1
  have hsurj : Function.Surjective f := by
    intro b
    obtain ⟨a,ha⟩ := Ext.covariant_sequence_exact₂ (structureSheaf X) hS b (hzero _)
    exact ⟨a,ha⟩
  have hinj : Function.Injective f :=
    (LinearMap.injective_iff_surjective_of_finrank_eq_finrank hrank).mpr hsurj
  intro s
  have hboundary : (Ext.mk₀ s).comp hS.extClass rfl = 0 := by
    apply hinj
    change ((Ext.mk₀ s).comp hS.extClass rfl).comp (Ext.mk₀ S.f) (add_zero 1) = f 0
    rw [map_zero]
    rw [Ext.comp_assoc_of_third_deg_zero, hS.extClass_comp, Ext.comp_zero]
  obtain ⟨a,ha⟩ := Ext.covariant_sequence_exact₃ (structureSheaf X) hS (Ext.mk₀ s) rfl hboundary
  refine ⟨Ext.homEquiv₀ a, ?_⟩
  apply (Ext.mk₀_bijective (structureSheaf X) S.X₃).injective
  rw [← Ext.mk₀_comp_mk₀, Ext.mk₀_homEquiv₀_apply]
  exact ha

theorem eventually_constant_of_antitone_nat (a : ℕ → ℕ) (ha : Antitone a) :
    ∃ N, ∀ n, N ≤ n → a n = a N := by
  classical
  have he : ∃ k : ℕ, ∃ n, a n = k := ⟨a 0,0,rfl⟩
  obtain ⟨N,hN⟩ := Nat.find_spec he
  refine ⟨N,fun n hn => le_antisymm (ha hn) ?_⟩
  rw [hN]
  exact Nat.find_min' he ⟨n,rfl⟩

theorem eventual_globalSections_surjective
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F Q : ℕ → X.Modules)
    (f : ∀ n, F n ⟶ F (n+1)) (g : ∀ n, F (n+1) ⟶ Q n)
    (hcomp : ∀ n, f n ≫ g n = 0)
    (hshort : ∀ n, (ShortComplex.mk (f n) (g n) (hcomp n)).ShortExact)
    (hfinite : ∀ n, let _ := Module.compHom (cohomology (F n) 1) (baseScalars p)
      FiniteDimensional ℂ (cohomology (F n) 1))
    (hzero : ∃ N, ∀ n, N ≤ n → ∀ z : cohomology (Q n) 1, z = 0) :
    ∃ N, ∀ n, N ≤ n →
      Function.Surjective (fun s : GlobalSections X (F (n+1)) => s ≫ g n) := by
  obtain ⟨N₀,hN₀⟩ := hzero
  have hdim (n : ℕ) (hn : N₀ ≤ n) :
      cohomologyDimension p (F (n+1)) 1 ≤ cohomologyDimension p (F n) 1 := by
    let := Module.compHom (cohomology (F n) 1) (baseScalars p)
    let := Module.compHom (cohomology (F (n+1)) 1) (baseScalars p)
    have : FiniteDimensional ℂ (cohomology (F n) 1) := hfinite n
    have hsurj : Function.Surjective (cohomologyMap p (f n) 1) := by
      intro b
      exact Ext.covariant_sequence_exact₂ (structureSheaf X) (hshort n) b (hN₀ n hn _)
    exact LinearMap.finrank_le_finrank_of_surjective hsurj
  let a : ℕ → ℕ := fun n => cohomologyDimension p (F (N₀+n)) 1
  have ha : Antitone a := antitone_nat_of_succ_le (fun n => by
    simpa only [a, Nat.add_assoc] using hdim (N₀+n) (Nat.le_add_right _ _))
  obtain ⟨N,hN⟩ := eventually_constant_of_antitone_nat a ha
  refine ⟨N₀+N,fun n hn => ?_⟩
  have hn₀ : N₀ ≤ n := by omega
  obtain ⟨k,rfl⟩ := Nat.exists_eq_add_of_le hn₀
  have hk : N ≤ k := by omega
  have he : cohomologyDimension p (F (N₀+k)) 1 =
      cohomologyDimension p (F (N₀+k+1)) 1 := by
    exact (hN k hk).trans (by simpa only [a, Nat.add_assoc] using (hN (k+1) (by omega)).symm)
  exact globalSections_surjective_of_h1_stationary p
    (ShortComplex.mk (f (N₀+k)) (g (N₀+k)) (hcomp (N₀+k)))
    (hshort (N₀+k)) (hfinite _) (hfinite _) he (hN₀ _ (by omega))

theorem cohomologyMap_bijective_of_quotient_vanishing
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (n : ℕ) (hprev : ∀ z : cohomology S.X₃ n, z = 0)
    (hnext : ∀ z : cohomology S.X₃ (n+1), z = 0) :
    Function.Bijective (cohomologyMap p S.f (n+1)) := by
  let := Module.compHom (cohomology S.X₁ (n+1)) (baseScalars p)
  let := Module.compHom (cohomology S.X₂ (n+1)) (baseScalars p)
  constructor
  · apply (injective_iff_map_eq_zero (cohomologyMap p S.f (n+1))).mpr
    intro a ha
    obtain ⟨b,hb⟩ := Ext.covariant_sequence_exact₁ (structureSheaf X) hS a ha rfl
    rw [hprev b, Ext.zero_comp] at hb
    exact hb.symm
  · intro b
    exact Ext.covariant_sequence_exact₂ (structureSheaf X) hS b (hnext _)

theorem cohomologyDimension_eq_of_quotient_vanishing
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (S : ShortComplex X.Modules) (hS : S.ShortExact)
    (n : ℕ) (hprev : ∀ z : cohomology S.X₃ n, z = 0)
    (hnext : ∀ z : cohomology S.X₃ (n+1), z = 0) :
    cohomologyDimension p S.X₁ (n+1) = cohomologyDimension p S.X₂ (n+1) := by
  let := Module.compHom (cohomology S.X₁ (n+1)) (baseScalars p)
  let := Module.compHom (cohomology S.X₂ (n+1)) (baseScalars p)
  exact (LinearEquiv.ofBijective (cohomologyMap p S.f (n+1))
    (cohomologyMap_bijective_of_quotient_vanishing p S hS n hprev hnext)).finrank_eq

theorem eventual_cohomologyDimension_constant_of_two_sequences
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F B Q R : ℕ → X.Modules)
    (f : ∀ n, F n ⟶ B n) (g : ∀ n, B n ⟶ Q n)
    (f' : ∀ n, F (n+1) ⟶ B n) (g' : ∀ n, B n ⟶ R n)
    (hcomp : ∀ n, f n ≫ g n = 0) (hcomp' : ∀ n, f' n ≫ g' n = 0)
    (hshort : ∀ n, (ShortComplex.mk (f n) (g n) (hcomp n)).ShortExact)
    (hshort' : ∀ n, (ShortComplex.mk (f' n) (g' n) (hcomp' n)).ShortExact)
    (q : ℕ)
    (hzero : ∃ N, ∀ n, N ≤ n →
      (∀ z : cohomology (Q n) q, z = 0) ∧
      (∀ z : cohomology (Q n) (q+1), z = 0) ∧
      (∀ z : cohomology (R n) q, z = 0) ∧
      (∀ z : cohomology (R n) (q+1), z = 0)) :
    ∃ N, ∀ n, N ≤ n → cohomologyDimension p (F n) (q+1) =
      cohomologyDimension p (F N) (q+1) := by
  obtain ⟨N,hN⟩ := hzero
  have hstep (n : ℕ) (hn : N ≤ n) :
      cohomologyDimension p (F n) (q+1) = cohomologyDimension p (F (n+1)) (q+1) := by
    obtain ⟨hQ₀,hQ₁,hR₀,hR₁⟩ := hN n hn
    exact (cohomologyDimension_eq_of_quotient_vanishing p _ (hshort n) q hQ₀ hQ₁).trans
      (cohomologyDimension_eq_of_quotient_vanishing p _ (hshort' n) q hR₀ hR₁).symm
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨k,rfl⟩ := Nat.exists_eq_add_of_le hn
  induction k with
  | zero => simp
  | succ k ih =>
    exact (hstep (N+k) (by omega)).symm.trans (ih (by omega))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler

namespace OAI

namespace PiExponent.NumericalAmpleness

noncomputable section

open CategoryTheory CategoryTheory.Abelian AlgebraicGeometry Filter
open PiExponentSeshadri.Geometry
open scoped BigOperators

variable {X : Scheme.{0}}

theorem exists_nonzero_globalSection_of_cohomologyDimension_pos
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules)
    (hpos : 0 < cohomologyDimension p M 0) :
    ∃ s : GlobalSections X M, s ≠ 0 := by
  let := Module.compHom (cohomology M 0) (baseScalars p)
  have : Nontrivial (cohomology M 0) := Module.nontrivial_of_finrank_pos hpos
  obtain ⟨z,hz⟩ := exists_ne (0 : cohomology M 0)
  refine ⟨Ext.homEquiv₀ z, ?_⟩
  intro hs
  apply hz
  have hzero := congrArg (fun s : GlobalSections X M => Ext.mk₀ s) hs
  simpa only [Ext.mk₀_homEquiv₀_apply, Ext.mk₀_zero] using hzero

theorem eulerCharacteristic_eq_zero_sub_one_add_tail
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) (d : ℕ) (hd : 1 ≤ d) :
    eulerCharacteristic p d M =
      (cohomologyDimension p M 0 : ℤ) - (cohomologyDimension p M 1 : ℤ) +
        ∑ i ∈ Finset.range (d - 1),
          (-1 : ℤ) ^ (i + 2) * (cohomologyDimension p M (i + 2) : ℤ) := by
  unfold eulerCharacteristic
  rw [show d + 1 = 2 + (d - 1) by omega, Finset.sum_range_add]
  simp only [Finset.sum_range_succ, Finset.range_zero, Finset.sum_empty,
    pow_zero, one_mul, zero_add, pow_one, neg_one_mul]
  simp only [Nat.add_comm 2, sub_eq_add_neg]

theorem eventually_nonzero_globalSection_of_euler_growth
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F : ℕ → X.Modules)
    (d : ℕ) (hd : 1 ≤ d)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p d (F n)) atTop atTop)
    (hconstant : ∀ i, 2 ≤ i → i ≤ d →
      ∃ c : ℕ, ∀ᶠ n in atTop, cohomologyDimension p (F n) i = c) :
    ∀ᶠ n in atTop, ∃ s : GlobalSections X (F n), s ≠ 0 := by
  classical
  have hh (i : Fin (d - 1)) :
      ∃ c : ℕ, ∀ᶠ n in atTop, cohomologyDimension p (F n) (i.val + 2) = c := by
    apply hconstant (i.val + 2) (by omega) (by have := i.isLt; omega)
  choose c hc using hh
  let C : ℤ := ∑ i : Fin (d - 1), (-1 : ℤ) ^ (i.val + 2) * (c i : ℤ)
  have hall : ∀ᶠ n in atTop,
      ∀ i : Fin (d - 1), cohomologyDimension p (F n) (i.val + 2) = c i :=
    Filter.eventually_all.mpr hc
  have hlarge : ∀ᶠ n in atTop, C < eulerCharacteristic p d (F n) :=
    hgrowth.eventually (eventually_gt_atTop C)
  filter_upwards [hall, hlarge] with n hn hχ
  apply exists_nonzero_globalSection_of_cohomologyDimension_pos p (F n)
  have htail : (∑ i ∈ Finset.range (d - 1),
      (-1 : ℤ) ^ (i + 2) * (cohomologyDimension p (F n) (i + 2) : ℤ)) = C := by
    rw [← Fin.sum_univ_eq_sum_range]
    apply Finset.sum_congr rfl
    intro i _
    rw [hn i]
  rw [eulerCharacteristic_eq_zero_sub_one_add_tail p (F n) d hd, htail] at hχ
  have hnonneg : (0 : ℤ) ≤ (cohomologyDimension p (F n) 1 : ℤ) := Int.natCast_nonneg _
  omega

theorem eventually_nonzero_globalSection_of_eventually_stationary
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (F : ℕ → X.Modules)
    (d : ℕ) (hd : 1 ≤ d)
    (hgrowth : Tendsto (fun n => eulerCharacteristic p d (F n)) atTop atTop)
    (hstationary : ∀ i, 2 ≤ i → i ≤ d →
      ∃ N, ∀ n, N ≤ n → cohomologyDimension p (F n) i =
        cohomologyDimension p (F N) i) :
    ∀ᶠ n in atTop, ∃ s : GlobalSections X (F n), s ≠ 0 := by
  apply eventually_nonzero_globalSection_of_euler_growth p F d hd hgrowth
  intro i hi hid
  obtain ⟨N,hN⟩ := hstationary i hi hid
  refine ⟨cohomologyDimension p (F N) i, ?_⟩
  filter_upwards [eventually_ge_atTop N] with n hn
  exact hN n hn

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedSupportedSerre
import OAI.NumberTheory.PiExponent.Cohomology.IdealPowerCohomology
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerDescent

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.IdealModule
variable {X : Scheme.{0}}
local instance : HasExt.{1} X.Modules := HasExt.standard _
attribute [local irreducible] closedModule powerLayer moduleTwistFunctor

theorem fullSupport_ideal_ext_zero_of_isAffine [IsNoetherian X]
    (I : X.IdealSheafData) (hI : I.support = ⊤) [IsAffine I.subscheme]
    (q : ℕ) (hq : 0 < q) (x : Abelian.Ext.{1} (structureSheaf X) (closedModule I) q) : x = 0 := by
  let : IsLocallyNoetherian I.subscheme := LocallyOfFiniteType.isLocallyNoetherian I.subschemeι
  let : IsNoetherian I.subscheme := {}
  obtain ⟨N,hNpos,hN⟩ := powerModule_eventually_isZero I hI
  have hLayer (k : ℕ) (_hk : k < N)
      (z : Abelian.Ext.{1} (structureSheaf X) (powerLayer I k) q) : z = 0 := by
    let : (descendedPowerLayer I k).IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
        (descendedPowerLayer I k)).choose.isQuasicoherent
    exact affine_closed_pushforward_ext_zero I.subschemeι (powerLayer I k)
      (descendedPowerLayer I k) (powerLayerPushforwardIso I k).symm q hq z
  have h := powerModule_ext_zero_of_layers I N q hN hLayer 1 hNpos
  have h' : ∀ z : Abelian.Ext.{1} (structureSheaf X) (closedModule I) q, z = 0 :=
    (congrArg (fun J : X.IdealSheafData =>
      ∀ z : Abelian.Ext.{1} (structureSheaf X) (closedModule J) q, z = 0) (pow_one I)).mp h
  exact h' x

theorem isAffine_of_fullSupport [IsNoetherian X] (I : X.IdealSheafData)
    (hI : I.support = ⊤) [IsAffine I.subscheme] : IsAffine X :=
  isAffine_of_fullSupport_of_ideal_ext_one_zero I hI
    (fullSupport_ideal_ext_zero_of_isAffine I hI 1 (by decide))

theorem fullSupport_eventual_ideal_twist_ext_zero [IsNoetherian X]
    {R : Type} [CommRing R] [IsNoetherianRing R]
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (I : X.IdealSheafData) (hI : I.support = ⊤)
    (L : LineBundle X) (hL : (L.pullback I.subschemeι).IsAmple) :
    ∃ B, ∀ n, B ≤ n → ∀ q, 0 < q →
      ∀ x : Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj (closedModule I)) q, x = 0 := by
  apply eventual_ideal_twist_vanishing_of_layers I hI L
  intro k
  exact eventual_twist_ext_zero_of_closed_pushforward p I.subschemeι L hL
    (powerLayer I k) (descendedPowerLayer I k) (powerLayerPushforwardIso I k).symm

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NoetherianAmpleProjectiveSections
import OAI.NumberTheory.PiExponent.Approximation.SerrePowerDescent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinatePullback
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSerreTransfer
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceSerre

namespace OAI

namespace PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
variable {X : Scheme.{0}} {R : Type} [CommRing R] [IsNoetherianRing R]

theorem ample_serre_vanishing
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : CategoryTheory.Abelian.Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor L n).obj M) q, x = 0 := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  cases isEmpty_or_nonempty X with
  | inl hX =>
      let : IsEmpty X := hX
      refine ⟨0, fun n _ q hq => ?_⟩
      let : ((moduleTwistFunctor L n).obj M).IsFinitePresentation :=
        FiniteGlobalPresentation.moduleTwist_isFinitePresentation L n M
      let : ((moduleTwistFunctor L n).obj M).IsQuasicoherent :=
        (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
          ((moduleTwistFunctor L n).obj M)).choose.isQuasicoherent
      obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hq)
      exact PiExponentSeshadri.AffineSchemeCohomology.affine_ext_zero X
        ((moduleTwistFunctor L n).obj M) r
  | inr hX =>
      obtain ⟨d, hd, σ, hσ, s, hs, hclosed⟩ := L.ample_projective_sections_noetherian p hL
      let : Fintype σ := hσ
      let : Nonempty σ := by
        obtain ⟨x⟩ := hX
        have hx : x ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
          rw [hs]
          trivial
        obtain ⟨i, _⟩ := Opens.mem_iSup.mp hx
        exact ⟨i⟩
      let k : R →+* Γ(X, ⊤) :=
        p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom
      let f : X ⟶ ProjectiveO1.projectiveSpace R σ := sectionsMorphism k s hs
      let : IsClosedImmersion f := hclosed
      let e := coordinateLineBundlePullbackIso (L.pow d) k s hs
      apply SerrePowerDescent.eventual_twist_ext_zero_of_power L d hd _ M
      intro A hA
      apply SerrePowerDescent.eventual_twist_ext_zero_of_lineIso e A
      apply ClosedImmersionSerreTransfer.eventual_twist_ext_zero_of_ambient f
        (ProjectiveO1.lineBundle (R := R) (σ := σ)) _ A
      intro N hN
      exact ProjectiveO1.serre_vanishing R σ N

theorem ample_serre_tensor_vanishing
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : cohomology (moduleTensor X M (modulePow X L.sheaf n)) q, x = 0 := by
  obtain ⟨N, hN⟩ := ample_serre_vanishing p L hL M
  refine ⟨N, fun n hn q hq => ?_⟩
  exact SerrePowerDescent.ext_zero_of_iso (moduleTwistPowerIso L M n) q (hN n hn q hq)

theorem ample_power_cohomology_zero
    (p : X ⟶ Spec (CommRingCat.of R)) [IsProper p]
    (L : LineBundle X) (hL : LineBundle.IsAmple X L) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : cohomology (modulePow X L.sheaf n) q, x = 0 := by
  let : (structureSheaf X).IsFinitePresentation :=
    LineBundleCoherent.structureSheaf_isFinitePresentation
  obtain ⟨N, hN⟩ := ample_serre_vanishing p L hL (structureSheaf X)
  refine ⟨N, fun n hn q hq => ?_⟩
  exact SerrePowerDescent.ext_zero_of_iso (moduleTwistUnitIso L n) q (hN n hn q hq)

end
end PiExponent.GeometrySupport.NoetherianAmpleSerreVanishing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean <==
import OAI.NumberTheory.PiExponent.Approximation.NumericalThresholdStep
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerCurveMargin
import OAI.NumberTheory.PiExponent.Cohomology.MixedEulerSlope

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem eulerSlopePolynomial_pos_of_ample [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = d) (a b : ℕ) (hb : 0 < b)
    (hamp : (slopeBundle L H a b).IsAmple) :
    0 < (eulerSlopePolynomial p d L H).eval ((a:ℝ)/b) := by
  have hp : (0:ℝ) < (topEuler p d (slopeBundle L H a b) : ℝ) := by
    exact_mod_cast topEuler_pos_of_ample p (slopeBundle L H a b) hamp d hdim
  rw [topEuler_slopeBundle_eq p H hH L d hdim.le a b hb] at hp
  exact (mul_pos_iff_of_pos_left (pow_pos (by exact_mod_cast hb : (0:ℝ)<b) d)).mp hp

theorem eulerSlopePolynomial_derivative_margin [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1:ℕ):WithBot ℕ∞))
    (ε : ℝ) (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (hb : 0 < b) (hamp : (slopeBundle L H a b).IsAmple) :
    ((a:ℝ)/b+ε) * (eulerSlopePolynomial p (d+1) L H).derivative.eval ((a:ℝ)/b) ≤
      ((d+1:ℕ):ℝ) * (eulerSlopePolynomial p (d+1) L H).eval ((a:ℝ)/b) := by
  let M := slopeBundle L H a b
  let TL : ℝ := mixedEuler p (d+1) (L :: List.replicate d M)
  let TH : ℝ := mixedEuler p (d+1) (H :: List.replicate d M)
  let P := eulerSlopePolynomial p (d+1) L H
  have hdimle : topologicalKrullDim X ≤ d+1 := by
    simpa only [Nat.cast_add, Nat.cast_one] using hdim.le
  have hvolume := topEuler_slopeBundle_eq p H hH L (d+1) hdim.le a b hb
  have hsplit : (topEuler p (d+1) M : ℝ) = (b:ℝ)*TL+(a:ℝ)*TH := by
    dsimp only [M, TL, TH]
    exact_mod_cast topEuler_slopeBundle_split p H hH L d hdimle a b
  have heq : (b:ℝ)*TL+(a:ℝ)*TH = (b:ℝ)^(d+1)*P.eval ((a:ℝ)/b) :=
    hsplit.symm.trans hvolume
  have hderivative : (b:ℝ)^d * P.derivative.eval ((a:ℝ)/b) = ((d+1:ℕ):ℝ)*TH :=
    eulerSlopePolynomial_derivative_eval_nat_div p H hH L d hdimle a b hb
  have hmix : ε*TH ≤ TL := mixedTop_curve_margin p H L hH d hdim ε hmargin
    (List.replicate d M) (by simp) (by
      intro A hA
      obtain ⟨_,rfl⟩ := List.mem_replicate.mp hA
      exact hamp)
  have hbR : (0:ℝ) < b := by exact_mod_cast hb
  have hm : ((a:ℝ)+(b:ℝ)*ε)*TH ≤ (b:ℝ)*TL+(a:ℝ)*TH := by
    have h := mul_le_mul_of_nonneg_left hmix hbR.le
    nlinarith
  apply (mul_le_mul_iff_right₀ (pow_pos hbR (d+1))).mp
  change (b:ℝ)^(d+1) * (((a:ℝ)/b+ε)*P.derivative.eval ((a:ℝ)/b)) ≤
    (b:ℝ)^(d+1) * (((d+1:ℕ):ℝ)*P.eval ((a:ℝ)/b))
  calc
    _ = ((a:ℝ)+(b:ℝ)*ε) * ((b:ℝ)^d * P.derivative.eval ((a:ℝ)/b)) := by
      rw [pow_succ]
      field_simp [ne_of_gt hbR]
    _ = ((d+1:ℕ):ℝ) * (((a:ℝ)+(b:ℝ)*ε)*TH) := by rw [hderivative]; ring
    _ ≤ ((d+1:ℕ):ℝ) * ((b:ℝ)*TL+(a:ℝ)*TH) :=
      mul_le_mul_of_nonneg_left hm (Nat.cast_nonneg _)
    _ = _ := by rw [heq]; ring

theorem isAmple_of_lower_numerical_criterion [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (r : ℕ) (i : X ⟶ ProjectiveO1.projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (H L : LineBundle X) (hH : H.IsAmple) (d : ℕ)
    (hdim : topologicalKrullDim X = ((d+1:ℕ):WithBot ℕ∞))
    (hlower : LowerClosedNumericalCriterion p H d)
    (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ)) : L.IsAmple := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  exact isAmple_of_lower_criterion_of_euler_slope_polynomial p r i hi H L hH d
    (by simpa only [Nat.cast_add, Nat.cast_one] using hdim.le) hlower ε hε hmargin
    (eulerSlopePolynomial p (d+1) L H)
    (fun a b hb => topEuler_slopeBundle_eq p H hH L (d+1) hdim.le a b hb)
    (eulerSlopePolynomial_pos_of_ample p H L hH (d+1) hdim)
    (eulerSlopePolynomial_derivative_margin p H L hH d hdim ε hmargin)

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCech
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyPencil

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry.BaseSections

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [Field K] {U V W : Scheme.{0}} [IsAffine U] [IsAffine V]

theorem two_chart_intersection_finite
    (kU : K →+* Γ(U,⊤)) (kV : K →+* Γ(V,⊤)) (kW : K →+* Γ(W,⊤))
    (a : W ⟶ U) (b : W ⟶ V) [IsOpenImmersion a] [IsOpenImmersion b]
    (hka : a.appTop.hom.comp kU = kW) (hkb : b.appTop.hom.comp kV = kW)
    (u : Γ(U,⊤)) (v : Γ(V,⊤))
    (ha : a.opensRange = U.basicOpen u) (_hb : b.opensRange = V.basicOpen v)
    (huv : a.appTop u * b.appTop v = 1)
    (hu : (Polynomial.eval₂RingHom kU u).Finite)
    (hv : (Polynomial.eval₂RingHom kV v).Finite)
    (L : LineBundle U) (P : LineBundle V) (N : W.Modules)
    (e : L.sheaf.restrict a ≅ N) (d : P.sheaf.restrict b ≅ N) :
    Module.Finite K ↥((chartMap kU kW a hka L.sheaf e).range ⊓
        (chartMap kV kW b hkb P.sheaf d).range) := by
  let := polynomialModule kU u L.sheaf ⊤
  let := polynomialModule kV v P.sheaf ⊤
  let := polynomialModule kW (a.appTop u) N ⊤
  let := polynomialTower kU u L.sheaf ⊤
  let := polynomialTower kV v P.sheaf ⊤
  let := polynomialTower kW (a.appTop u) N ⊤
  let : Module.Finite K[X] (Sections kU L.sheaf ⊤) := polynomial_finite kU u L hu
  let : Module.Finite K[X] (Sections kV P.sheaf ⊤) := polynomial_finite kV v P hv
  let F := chartPolynomialMap kU kW a hka L.sheaf e u
  let G := chartMap kV kW b hkb P.sheaf d
  let : IsLocalizedModule.Away (Polynomial.X : K[X]) F :=
    chartPolynomialMap_localize kU kW a hka L.sheaf e u ha
  have hInv (y : Sections kV P.sheaf ⊤) :
      (Polynomial.X : K[X]) • G ((Polynomial.X : K[X]) • y) = G y := by
    change (Polynomial.eval₂RingHom kW (a.appTop u)) Polynomial.X •
      G ((Polynomial.eval₂RingHom kV v) Polynomial.X • y) = G y
    simp only [Polynomial.coe_eval₂RingHom, Polynomial.eval₂_X]
    rw [chartMap_smul, ← mul_smul, huv, one_smul]
  exact LaurentCech.intersection_finite F G hInv
end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames
variable {K : Type} [Field K] {X : Scheme.{0}}

def twoBaseIntersection (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens) :
    Submodule K (Sections k M (U ⊓ V)) :=
  (res k M (show U ⊓ V ≤ U from inf_le_left)).range ⊓
    (res k M (show U ⊓ V ≤ V from inf_le_right)).range

theorem finite_pencil_intersection (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (L : LineBundle X) :
    let U := SectionOpens.isoOpen (s false)
    let V := SectionOpens.isoOpen (s true)
    Module.Finite K ↥(twoBaseIntersection k L.sheaf U V) := by
  intro U V
  let W := U ⊓ V
  let a := X.homOfLE (show W ≤ U from inf_le_left)
  let b := X.homOfLE (show W ≤ V from inf_le_right)
  let kU := U.ι.appTop.hom.comp k
  let kV := V.ι.appTop.hom.comp k
  let kW := W.ι.appTop.hom.comp k
  let u := coefficient (sectionFrame (s false)) (restrictSection U.ι (s true))
  let v := coefficient (sectionFrame (s true)) (restrictSection V.ι (s false))
  obtain ⟨hU,hu⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,hv⟩ := finite_pencil_chart k s hs true
  let : IsAffine U.toScheme := hU
  let : IsAffine V.toScheme := hV
  have ha : a.opensRange = U.toScheme.basicOpen u := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, top_inf_eq]
    exact pencil_overlap_basic s false
  have hb : b.opensRange = V.toScheme.basicOpen v := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, inf_top_eq]
    exact pencil_overlap_basic s true
  let e := nestedRestriction L.sheaf (show W ≤ U from inf_le_left)
  let d := nestedRestriction L.sheaf (show W ≤ V from inf_le_right)
  let F := chartMap kU kW a (nestedBase k inf_le_left) (L.restrict U.ι).sheaf e
  let G := chartMap kV kW b (nestedBase k inf_le_right) (L.restrict V.ι).sheaf d
  let : Module.Finite K ↥(F.range ⊓ G.range) :=
    two_chart_intersection_finite kU kV kW a b (nestedBase k inf_le_left)
      (nestedBase k inf_le_right) u v ha hb (pencil_overlap_reciprocal s) hu hv
      (L.restrict U.ι) (L.restrict V.ι) (L.sheaf.restrict W.ι) e d
  let E := chartTop k L.sheaf W
  have he : (F.range ⊓ G.range).map E.toLinearMap = twoBaseIntersection k L.sheaf U V := by
    rw [Submodule.map_inf E.toLinearMap E.injective]
    exact congrArg₂ (· ⊓ ·) (chartMap_range_coherent k L.sheaf inf_le_left)
      (chartMap_range_coherent k L.sheaf inf_le_right)
  let : Module.Finite K ↥((F.range ⊓ G.range).map E.toLinearMap) :=
    Module.Finite.equiv (E.submoduleMap (F.range ⊓ G.range))
  rw [← he]
  infer_instance
end PiExponentSeshadri.Geometry.BaseSections

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite Abelian
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames BaseSections
variable {K : Type} [Field K] {X : Scheme.{0}}

lemma BaseSections.res_comp (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U V W : X.Opens} (h : U ≤ V) (g : V ≤ W) (m : Sections k M W) :
    res k M h (res k M g m) = res k M (h.trans g) m := by
  change M.presheaf.map (homOfLE h).op (M.presheaf.map (homOfLE g).op m) = _
  exact (congrArg (fun f : M.presheaf.obj (op W) ⟶ M.presheaf.obj (op U) => f m)
    (M.presheaf.map_comp (homOfLE g).op (homOfLE h).op)).symm

def BaseSections.globalIntersection [IsIntegral X] (k : K →+* Γ(X,⊤))
    (L : LineBundle X) (U V : X.Opens) :
    Sections k L.sheaf ⊤ →ₗ[K] ↥(twoBaseIntersection k L.sheaf U V) :=
  (res k L.sheaf (show U ⊓ V ≤ ⊤ from le_top)).codRestrict _ (by
    intro m
    exact ⟨⟨res k L.sheaf (show U ≤ ⊤ from le_top) m,
      res_comp k L.sheaf inf_le_left le_top m⟩,
      ⟨res k L.sheaf (show V ≤ ⊤ from le_top) m,
      res_comp k L.sheaf inf_le_right le_top m⟩⟩)

lemma BaseSections.globalIntersection_injective [IsIntegral X] (k : K →+* Γ(X,⊤))
    (L : LineBundle X) (U V : X.Opens) [Nonempty (U ⊓ V : X.Opens)] :
    Function.Injective (globalIntersection k L U V) := by
  intro a b h
  exact L.restriction_injective (homOfLE (show U ⊓ V ≤ ⊤ from le_top))
    (congrArg Subtype.val h)

def BaseSections.globalSectionsLinear (M : X.Modules) :
    GlobalSections X M ≃ₗ[Γ(X,⊤)] Γ(M,⊤) where
  toEquiv := FlasqueCohomology.globalHomEquiv X.ringCatSheaf M
  map_add' := by intro f g; rfl
  map_smul' := by
    intro r f
    change restrictScalar X ⊤ r • f.app ⊤ (1 : Γ(X,⊤)) = r • f.app ⊤ (1 : Γ(X,⊤))
    congr 1
    change (X.presheaf.map (𝟙 (op ⊤))) r = r
    rw [X.presheaf.map_id]
    rfl

def BaseSections.cohomologyZero (k : K →+* Γ(X,⊤)) (M : X.Modules) :
    letI := Module.compHom (cohomology M 0) k
    cohomology M 0 ≃ₗ[K] Sections k M ⊤ := by
  letI := Module.compHom (cohomology M 0) k
  let e := (Ext.linearEquiv₀ (R := Γ(X,⊤)) (X := structureSheaf X) (Y := M)).trans
    (globalSectionsLinear M)
  refine { toFun := e
           invFun := e.symm
           left_inv := e.left_inv
           right_inv := e.right_inv
           map_add' := e.map_add
           map_smul' := ?_ }
  intro r m
  change e (k r • m) = restrictScalar X ⊤ (k r) • e m
  rw [e.map_smul]
  congr 1
  change k r = X.presheaf.map (𝟙 (op ⊤)) (k r)
  rw [X.presheaf.map_id]
  rfl

theorem finite_pencil_H0_finite [IsIntegral X]
    (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (hn : ¬ IsAffine X) (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 0) k
    Module.Finite K (cohomology L.sheaf 0) := by
  let U := SectionOpens.isoOpen (s false)
  let V := SectionOpens.isoOpen (s true)
  obtain ⟨hU,_⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,_⟩ := finite_pencil_chart k s hs true
  have hc : U ⊔ V = ⊤ := by
    apply top_unique
    intro x hx
    have : x ∈ ⨆ i, SectionOpens.isoOpen (s i) := hs ▸ hx
    obtain ⟨i,hi⟩ := Opens.mem_iSup.mp this
    cases i with
    | false => exact Or.inl hi
    | true => exact Or.inr hi
  have hneU : (U : Set X).Nonempty := by
    by_contra h
    have he : U = ⊥ := by ext x; simp [Set.not_nonempty_iff_eq_empty.mp h]
    rw [he, bot_sup_eq] at hc
    have : IsAffine (⊤ : X.Opens).toScheme := hc ▸ hV
    exact hn (.of_isIso X.topIso.inv)
  have hneV : (V : Set X).Nonempty := by
    by_contra h
    have he : V = ⊥ := by ext x; simp [Set.not_nonempty_iff_eq_empty.mp h]
    rw [he, sup_bot_eq] at hc
    have : IsAffine (⊤ : X.Opens).toScheme := hc ▸ hU
    exact hn (.of_isIso X.topIso.inv)
  obtain ⟨x,hxU,hxV⟩ := nonempty_preirreducible_inter U.isOpen V.isOpen hneU hneV
  let : Nonempty (U ⊓ V : X.Opens) := ⟨⟨x,hxU,hxV⟩⟩
  let := finite_pencil_intersection k s hs L
  let : Module.Finite K (Sections k L.sheaf ⊤) := Module.Finite.of_injective
    (globalIntersection k L U V) (globalIntersection_injective k L U V)
  let := Module.compHom (cohomology L.sheaf 0) k
  exact Module.Finite.equiv (cohomologyZero k L.sheaf).symm

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.Geometry.BaseSections
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames
variable {K : Type} [Field K] {X : Scheme.{0}}

theorem finite_pencil_cokernel (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (L : LineBundle X) :
    let U := SectionOpens.isoOpen (s false)
    let V := SectionOpens.isoOpen (s true)
    Module.Finite K (Sections k L.sheaf (U ⊓ V) ⧸ twoBaseImage k L.sheaf U V) := by
  intro U V
  let W := U ⊓ V
  let a := X.homOfLE (show W ≤ U from inf_le_left)
  let b := X.homOfLE (show W ≤ V from inf_le_right)
  let kU := U.ι.appTop.hom.comp k
  let kV := V.ι.appTop.hom.comp k
  let kW := W.ι.appTop.hom.comp k
  let u := coefficient (sectionFrame (s false)) (restrictSection U.ι (s true))
  let v := coefficient (sectionFrame (s true)) (restrictSection V.ι (s false))
  obtain ⟨hU,hu⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,hv⟩ := finite_pencil_chart k s hs true
  let : IsAffine U.toScheme := hU
  let : IsAffine V.toScheme := hV
  have ha : a.opensRange = U.toScheme.basicOpen u := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, top_inf_eq]
    exact pencil_overlap_basic s false
  have hb : b.opensRange = V.toScheme.basicOpen v := by
    rw [Scheme.opensRange_homOfLE, Scheme.Hom.preimage_inf]
    simp only [Scheme.Opens.ι_preimage_self, inf_top_eq]
    exact pencil_overlap_basic s true
  let e := nestedRestriction L.sheaf (show W ≤ U from inf_le_left)
  let d := nestedRestriction L.sheaf (show W ≤ V from inf_le_right)
  let F := chartMap kU kW a (nestedBase k inf_le_left) (L.restrict U.ι).sheaf e
  let G := chartMap kV kW b (nestedBase k inf_le_right) (L.restrict V.ι).sheaf d
  let : Module.Finite K (Sections kW (L.sheaf.restrict W.ι) ⊤ ⧸ (F.range ⊔ G.range)) :=
    two_chart_cokernel_finite kU kV kW a b (nestedBase k inf_le_left)
      (nestedBase k inf_le_right) u v ha hb (pencil_overlap_reciprocal s) hu
      (L.restrict U.ι) (L.restrict V.ι) (L.sheaf.restrict W.ι) e d
  let E := chartTop k L.sheaf W
  have he : (F.range ⊔ G.range).map E.toLinearMap = twoBaseImage k L.sheaf U V := by
    rw [Submodule.map_sup]
    exact congrArg₂ (· ⊔ ·) (chartMap_range_coherent k L.sheaf inf_le_left)
      (chartMap_range_coherent k L.sheaf inf_le_right)
  let q := Submodule.Quotient.equiv (F.range ⊔ G.range)
    (twoBaseImage k L.sheaf U V) E he
  exact Module.Finite.of_surjective q.toLinearMap q.surjective
end PiExponentSeshadri.Geometry.BaseSections

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames BaseSections
variable {K : Type} [Field K] {X : Scheme.{0}} [IsNoetherian X]

theorem finite_pencil_H1_finite (k : K →+* Γ(X,⊤)) {M : X.Modules}
    (s : Bool → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 1) k
    Module.Finite K (cohomology L.sheaf 1) := by
  let U := SectionOpens.isoOpen (s false)
  let V := SectionOpens.isoOpen (s true)
  obtain ⟨hU,_⟩ := finite_pencil_chart k s hs false
  obtain ⟨hV,_⟩ := finite_pencil_chart k s hs true
  have hc : U ⊔ V = ⊤ := by
    apply top_unique
    intro x hx
    have : x ∈ ⨆ i, SectionOpens.isoOpen (s i) := hs ▸ hx
    obtain ⟨i,hi⟩ := Opens.mem_iSup.mp this
    cases i with
    | false => exact Or.inl hi
    | true => exact Or.inr hi
  let := Module.compHom (cohomology L.sheaf 1) k
  let := finite_pencil_cokernel k s hs L
  let e := twoBaseCohomologyOne k L.sheaf U V hU hV hc
  exact Module.Finite.of_surjective e.toLinearMap e.surjective

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCharts
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyLaurent

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ExtCokernel
open CategoryTheory CategoryTheory.Abelian
universe w v u t
variable {K : Type t} [CommRing K] {C : Type u} [Category.{v} C] [Abelian C]
  [Linear K C] [HasExt.{w} C] {S : ShortComplex C}

def quotientEquiv (hS : S.ShortExact) (M : C)
    (hvan : ∀ x : Ext S.X₂ M 1, x = 0) :
    ((S.X₁ ⟶ M) ⧸ (LinearMap.range
      (Linear.leftComp K M S.f))) ≃ₗ[K] Ext S.X₃ M 1 := by
  let d : (S.X₁ ⟶ M) →ₗ[K] Ext S.X₃ M 1 :=
    (hS.extClass.precompOfLinear K M (add_zero 1)).comp Ext.linearEquiv₀.symm.toLinearMap
  have hd : Function.Surjective d := by
    intro x
    obtain ⟨y,hy⟩ := Ext.contravariant_sequence_exact₃ hS M x (hvan _) (n₀ := 0) rfl
    refine ⟨Ext.linearEquiv₀ (R := K) y, ?_⟩
    change hS.extClass.comp (Ext.mk₀ (Ext.linearEquiv₀ (R := K) y)) (add_zero 1) = x
    rwa [Ext.mk₀_linearEquiv₀_apply]
  have hk : LinearMap.range (Linear.leftComp K M S.f) = d.ker := by
    ext f
    constructor
    · rintro ⟨g,rfl⟩
      change hS.extClass.comp (Ext.mk₀ (S.f ≫ g)) (add_zero 1) = 0
      rw [← Ext.mk₀_comp_mk₀]
      exact ShortComplex.ShortExact.extClass_comp_assoc hS _
    · intro hf
      change hS.extClass.comp (Ext.mk₀ f) (add_zero 1) = 0 at hf
      obtain ⟨y,hy⟩ := Ext.contravariant_sequence_exact₁ hS M (Ext.mk₀ f) rfl hf
      refine ⟨Ext.linearEquiv₀ (R := K) y, ?_⟩
      apply (Ext.linearEquiv₀ (R := K)).symm.injective
      change Ext.mk₀ (S.f ≫ Ext.linearEquiv₀ (R := K) y) = Ext.mk₀ f
      simpa only [← Ext.mk₀_comp_mk₀,
        Ext.mk₀_linearEquiv₀_apply] using hy
  exact (Submodule.quotEquivOfEq _ _ hk).trans (d.quotKerEquivOfSurjective hd)

end PiExponentSeshadri.ExtCokernel

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Abelian
open ModuleFlasque
variable {X : Scheme.{0}}
local instance : Linear Γ(X,⊤) (SheafOfModules X.ringCatSheaf) := sheafLinear X
local instance : HasExt.{1} (SheafOfModules X.ringCatSheaf) := schemeHasExt

private abbrev schemeFreeOpen (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

private abbrev schemeShortComplex (U V : X.Opens) : ShortComplex X.Modules :=
  ModuleMayerVietoris.shortComplex X.ringCatSheaf U V

private abbrev schemeFreeOpenEquiv (M : X.Modules) (U : X.Opens) :
    (schemeFreeOpen U ⟶ M) ≃ₗ[Γ(X,⊤)] OpenSections M U :=
  freeOpenLinearEquiv M U

def twoChartImage (M : X.Modules) (U V : X.Opens) :
    Submodule Γ(X,⊤) (OpenSections M (U ⊓ V)) :=
  (openRestriction M (show U ⊓ V ≤ U from inf_le_left)).range ⊔
  (openRestriction M (show U ⊓ V ≤ V from inf_le_right)).range

lemma twoChartImage_eq (M : X.Modules) (U V : X.Opens) :
    (LinearMap.range (Linear.leftComp (C := X.Modules) (X := schemeFreeOpen (U ⊓ V))
      (Y := schemeFreeOpen U ⊞ schemeFreeOpen V) Γ(X,⊤) M
      (schemeShortComplex U V).f)).map
      (schemeFreeOpenEquiv M (U ⊓ V)).toLinearMap = twoChartImage M U V := by
  simp only [schemeShortComplex, ModuleMayerVietoris.shortComplex]
  let P := twoChartImage M U V
  let l : schemeFreeOpen (U ⊓ V) ⟶ schemeFreeOpen U :=
    freeOpenMap X.ringCatSheaf (homOfLE (show U ⊓ V ≤ U from inf_le_left))
  let r : schemeFreeOpen (U ⊓ V) ⟶ schemeFreeOpen V :=
    freeOpenMap X.ringCatSheaf (homOfLE (show U ⊓ V ≤ V from inf_le_right))
  have hl (f : schemeFreeOpen U ⟶ M) :
      schemeFreeOpenEquiv M (U ⊓ V) (l ≫ f) =
        openRestriction M inf_le_left (schemeFreeOpenEquiv M U f) :=
    freeOpenLinearEquiv_naturality M inf_le_left f
  have hr (f : schemeFreeOpen V ⟶ M) :
      schemeFreeOpenEquiv M (U ⊓ V) (r ≫ f) =
        openRestriction M inf_le_right (schemeFreeOpenEquiv M V f) :=
    freeOpenLinearEquiv_naturality M inf_le_right f
  apply le_antisymm
  · rintro x ⟨f,⟨g,rfl⟩,rfl⟩
    have he : biprod.lift l (-r) ≫ g =
        l ≫ (biprod.inl ≫ g) - r ≫ (biprod.inr ≫ g) := by
      rw [biprod.lift_eq]
      simp only [Preadditive.add_comp, Category.assoc, Preadditive.neg_comp,
        sub_eq_add_neg]
    change schemeFreeOpenEquiv M (U ⊓ V)
      (biprod.lift l (-r) ≫ g) ∈ P
    rw [he, map_sub, hl, hr]
    exact P.sub_mem
      ((show (openRestriction M inf_le_left).range ≤ P from le_sup_left)
        ((openRestriction M inf_le_left).mem_range_self _))
      ((show (openRestriction M inf_le_right).range ≤ P from le_sup_right)
        ((openRestriction M inf_le_right).mem_range_self _))
  · apply sup_le
    · rintro x ⟨a,rfl⟩
      refine ⟨_, ⟨biprod.desc ((schemeFreeOpenEquiv M U).symm a) 0,rfl⟩, ?_⟩
      change schemeFreeOpenEquiv M (U ⊓ V)
        (biprod.lift l (-r) ≫ biprod.desc ((schemeFreeOpenEquiv M U).symm a) 0) = _
      rw [biprod.lift_desc, comp_zero, add_zero, hl, LinearEquiv.apply_symm_apply]
    · rintro x ⟨b,rfl⟩
      refine ⟨_, ⟨biprod.desc 0 (-((schemeFreeOpenEquiv M V).symm b)),rfl⟩, ?_⟩
      change schemeFreeOpenEquiv M (U ⊓ V)
        (biprod.lift l (-r) ≫ biprod.desc 0 (-((schemeFreeOpenEquiv M V).symm b))) = _
      rw [biprod.lift_desc, comp_zero, zero_add, Preadditive.neg_comp,
        Preadditive.comp_neg, neg_neg, hr, LinearEquiv.apply_symm_apply]

def twoAffineUnionExtOne [IsNoetherian X] (M : X.Modules) [M.IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V) :
    ((OpenSections M (U ⊓ V)) ⧸ twoChartImage M U V) ≃ₗ[Γ(X,⊤)]
      Ext.{1} (C := X.Modules) (schemeFreeOpen (U ⊔ V)) M 1 := by
  have hmid (y : Ext.{1} (C := X.Modules) (schemeFreeOpen U ⊞ schemeFreeOpen V) M 1) :
      y = 0 := by
    apply Ext.biprodAddEquiv.injective
    apply Prod.ext
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_fst, Prod.fst_zero] using
        FiniteCoverCohomology.affine_open_ext_zero U hU M 0
          ((Ext.mk₀ biprod.inl).comp y (zero_add _))
    · simpa only [map_zero, Ext.biprodAddEquiv_apply_snd, Prod.snd_zero] using
        FiniteCoverCohomology.affine_open_ext_zero V hV M 0
          ((Ext.mk₀ biprod.inr).comp y (zero_add _))
  let e := Submodule.Quotient.equiv _ _ (schemeFreeOpenEquiv M (U ⊓ V))
    (twoChartImage_eq M U V)
  exact e.symm.trans (ExtCokernel.quotientEquiv
    (ModuleMayerVietoris.shortComplex_shortExact X.ringCatSheaf U V) M hmid)

def extSourceIso {E F : X.Modules} (e : E ≅ F) (M : X.Modules) (n : ℕ) :
    Ext.{1} (C := X.Modules) E M n ≃ₗ[Γ(X,⊤)] Ext.{1} (C := X.Modules) F M n where
  toFun := (Ext.mk₀ e.inv).precompOfLinear Γ(X,⊤) M (zero_add n)
  invFun := (Ext.mk₀ e.hom).precompOfLinear Γ(X,⊤) M (zero_add n)
  map_add' := map_add _
  map_smul' := map_smul _
  left_inv x := by
    change (Ext.mk₀ e.hom).comp ((Ext.mk₀ e.inv).comp x (zero_add n)) (zero_add n) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.hom_inv_id, Ext.mk₀_id_comp]
  right_inv x := by
    change (Ext.mk₀ e.inv).comp ((Ext.mk₀ e.hom).comp x (zero_add n)) (zero_add n) = x
    rw [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp]

def twoAffineCohomologyOne [IsNoetherian X] (M : X.Modules) [M.IsQuasicoherent]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V) (hcover : U ⊔ V = ⊤) :
    ((OpenSections M (U ⊓ V)) ⧸ twoChartImage M U V) ≃ₗ[Γ(X,⊤)] cohomology M 1 := by
  let e := twoAffineUnionExtOne M U V hU hV
  rw [hcover] at e
  exact e.trans (extSourceIso (FreeOpenUnit.freeTopIso X.ringCatSheaf) M 1)

end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.Geometry.BaseSections

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [Field K] {U V W : Scheme.{0}} [IsAffine U] [IsAffine V]

theorem two_chart_cokernel_finite
    (kU : K →+* Γ(U,⊤)) (kV : K →+* Γ(V,⊤)) (kW : K →+* Γ(W,⊤))
    (a : W ⟶ U) (b : W ⟶ V) [IsOpenImmersion a] [IsOpenImmersion b]
    (hka : a.appTop.hom.comp kU = kW) (hkb : b.appTop.hom.comp kV = kW)
    (u : Γ(U,⊤)) (v : Γ(V,⊤))
    (ha : a.opensRange = U.basicOpen u) (hb : b.opensRange = V.basicOpen v)
    (huv : a.appTop u * b.appTop v = 1)
    (hu : (Polynomial.eval₂RingHom kU u).Finite)
    (L : LineBundle U) (P : LineBundle V) (N : W.Modules)
    (e : L.sheaf.restrict a ≅ N) (d : P.sheaf.restrict b ≅ N) :
    Module.Finite K (Sections kW N ⊤ ⧸
      ((chartMap kU kW a hka L.sheaf e).range ⊔
        (chartMap kV kW b hkb P.sheaf d).range)) := by
  let := polynomialModule kU u L.sheaf ⊤
  let := polynomialModule kV v P.sheaf ⊤
  let := polynomialModule kW (a.appTop u) N ⊤
  let := polynomialTower kU u L.sheaf ⊤
  let := polynomialTower kV v P.sheaf ⊤
  let := polynomialTower kW (a.appTop u) N ⊤
  let : Module.Finite K[X] (Sections kU L.sheaf ⊤) := polynomial_finite kU u L hu
  let F := chartPolynomialMap kU kW a hka L.sheaf e u
  let G := chartMap kV kW b hkb P.sheaf d
  let : IsLocalizedModule.Away (Polynomial.X : K[X]) F :=
    chartPolynomialMap_localize kU kW a hka L.sheaf e u ha
  have hInv (y : Sections kV P.sheaf ⊤) :
      (Polynomial.X : K[X]) • G ((Polynomial.X : K[X]) • y) = G y := by
    change (Polynomial.eval₂RingHom kW (a.appTop u)) Polynomial.X •
      G ((Polynomial.eval₂RingHom kV v) Polynomial.X • y) = G y
    simp only [Polynomial.coe_eval₂RingHom, Polynomial.eval₂_X]
    rw [chartMap_smul, ← mul_smul, huv, one_smul]
  have hDen (x : Sections kW N ⊤) : ∃ n : ℕ, ∃ y : Sections kV P.sheaf ⊤,
      (Polynomial.X : K[X])^n • G y = x := by
    let : Module Γ(V,⊤) (OpenSections N ⊤) :=
      Module.compHom (OpenSections N ⊤) b.appTop.hom
    let G' := chartModuleMap P.sheaf b d
    let : IsLocalizedModule.Away v G' := chartModuleMap_localize P.sheaf b d v hb
    obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away v G').surj _ _ x
    refine ⟨n,y,?_⟩
    change (Polynomial.eval₂RingHom kW (a.appTop u)) (Polynomial.X^n) • G y = x
    simp only [map_pow, Polynomial.coe_eval₂RingHom, Polynomial.eval₂_X]
    change b.appTop (v^n) • (x : OpenSections N ⊤) = G' y at hy
    change (a.appTop u)^n • (G' y : OpenSections N ⊤) = x
    erw [← hy, map_pow, ← mul_smul, ← mul_pow, huv, one_pow, one_smul]
  exact LaurentCech.cokernel_finite F G hInv hDen
end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {K : Type} [Field K] {X : Scheme.{0}}

def twoBaseImage (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens) :
    Submodule K (Sections k M (U ⊓ V)) :=
  (res k M (show U ⊓ V ≤ U from inf_le_left)).range ⊔
    (res k M (show U ⊓ V ≤ V from inf_le_right)).range

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {K : Type} [Field K] {X : Scheme.{0}}

def twoBaseCohomologyOne [IsNoetherian X] (k : K →+* Γ(X,⊤))
    (M : X.Modules) [M.IsQuasicoherent] (U V : X.Opens)
    (hU : IsAffineOpen U) (hV : IsAffineOpen V) (hc : U ⊔ V = ⊤) :
    letI := Module.compHom (cohomology M 1) k
    (Sections k M (U ⊓ V) ⧸ twoBaseImage k M U V) ≃ₗ[K] cohomology M 1 := by
  letI : Algebra K Γ(X,⊤) := k.toAlgebra
  letI := Module.compHom (cohomology M 1) k
  letI : IsScalarTower K Γ(X,⊤) (cohomology M 1) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  letI : Module K (OpenSections M (U ⊓ V)) := Module.compHom _ k
  letI : IsScalarTower K Γ(X,⊤) (OpenSections M (U ⊓ V)) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  have he : twoBaseImage k M U V = (twoChartImage M U V).restrictScalars K := by
    apply Submodule.ext
    intro x
    change x ∈ twoBaseImage k M U V ↔
      (x : OpenSections M (U ⊓ V)) ∈ twoChartImage M U V
    simp only [twoBaseImage, twoChartImage]
    constructor
    · intro hx
      obtain ⟨y, hy, z, hz, h⟩ :=
        (Submodule.mem_sup (R := K) (M := Sections k M (U ⊓ V))).mp hx
      exact (Submodule.mem_sup (R := Γ(X,⊤)) (M := OpenSections M (U ⊓ V))).mpr
        ⟨y, hy, z, hz, h⟩
    · intro hx
      obtain ⟨y, hy, z, hz, h⟩ :=
        (Submodule.mem_sup (R := Γ(X,⊤)) (M := OpenSections M (U ⊓ V))).mp hx
      exact (Submodule.mem_sup (R := K) (M := Sections k M (U ⊓ V))).mpr
        ⟨y, hy, z, hz, h⟩
  let E := Submodule.Quotient.restrictScalarsEquiv K (twoChartImage M U V)
  let F := (twoAffineCohomologyOne M U V hU hV hc).restrictScalars K
  rw [he]
  exact E.trans F
end PiExponentSeshadri.Geometry.BaseSections

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologySections

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry.BaseSections

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {K : Type} [CommRing K] {X Y : Scheme.{0}}

def Sections (_k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) := OpenSections M U
instance (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    AddCommGroup (Sections k M U) := inferInstanceAs (AddCommGroup (OpenSections M U))
instance globalModule (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Module Γ(X,⊤) (Sections k M U) := inferInstanceAs (Module Γ(X,⊤) (OpenSections M U))
instance baseModule (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Module K (Sections k M U) := Module.compHom (OpenSections M U) k

def res (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens} (h : U ≤ V) :
    Sections k M V →ₗ[K] Sections k M U where
  toFun := openRestriction M h
  map_add' := map_add _
  map_smul' r m := (openRestriction M h).map_smul (k r) m

def congr (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens} (h : U = V) :
    Sections k M U ≃ₗ[K] Sections k M V := by
  subst V
  exact LinearEquiv.refl K _

lemma congr_res (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens} (h : U = V)
    (m : Sections k M ⊤) : congr k M h (res k M (show U ≤ ⊤ from le_top) m) = res k M (show V ≤ ⊤ from le_top) m := by
  subst V
  rfl

lemma congr_naturality (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U V U' V' : X.Opens} (eU : U = U') (eV : V = V')
    (h : U ≤ V) (h' : U' ≤ V') (m : Sections k M V) :
    congr k M eU (res k M h m) = res k M h' (congr k M eV m) := by
  subst U' V'
  rfl

def restrictEquiv (k : K →+* Γ(X,⊤)) (M : X.Modules)
    (f : Y ⟶ X) [IsOpenImmersion f] (U : Y.Opens) :
    Sections (f.appTop.hom.comp k) (M.restrict f) U ≃ₗ[K]
      Sections k M (f ''ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv := fun _ => rfl
  right_inv := fun _ => rfl
  map_add' := fun _ _ => rfl
  map_smul' r m := (restrictedOpenSections M f U).map_smul (k r) m

lemma restrictEquiv_res (k : K →+* Γ(X,⊤)) (M : X.Modules)
    (f : Y ⟶ X) [IsOpenImmersion f] {U V : Y.Opens} (h : U ≤ V)
    (m : Sections (f.appTop.hom.comp k) (M.restrict f) V) :
    restrictEquiv k M f U (res _ _ h m) =
      res k M (f.image_mono h) (restrictEquiv k M f V m) := rfl

lemma chart_image_top (U : X.Opens) : U.ι ''ᵁ (⊤ : U.toScheme.Opens) = U := by
  rw [Scheme.Hom.image_top_eq_opensRange, Scheme.Opens.opensRange_ι]

lemma chart_image_preimage (U V : X.Opens) : U.ι ''ᵁ U.ι ⁻¹ᵁ V = U ⊓ V := by
  rw [Scheme.Hom.image_preimage_eq_opensRange_inf, Scheme.Opens.opensRange_ι]

def chartTop (k : K →+* Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) ⊤ ≃ₗ[K] Sections k M U :=
  (restrictEquiv k M U.ι ⊤).trans (congr k M (chart_image_top U))

def chartOverlap (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens) :
    Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) (U.ι ⁻¹ᵁ V) ≃ₗ[K]
      Sections k M (U ⊓ V) :=
  (restrictEquiv k M U.ι (U.ι ⁻¹ᵁ V)).trans
    (congr k M (chart_image_preimage U V))

lemma chartRestriction (k : K →+* Γ(X,⊤)) (M : X.Modules) (U V : X.Opens)
    (m : Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) ⊤) :
    chartOverlap k M U V (res _ _ le_top m) =
      res k M (show U ⊓ V ≤ U from inf_le_left) (chartTop k M U m) := by
  change congr k M (chart_image_preimage U V)
    (restrictEquiv k M U.ι (U.ι ⁻¹ᵁ V) (res _ _ le_top m)) = _
  rw [restrictEquiv_res]
  exact congr_naturality k M (chart_image_preimage U V) (chart_image_top U)
    _ _ _

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [CommRing K] {X : Scheme.{0}}

@[instance_reducible]
def polynomialModule (k : K →+* Γ(X,⊤)) (t : Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    Module K[X] (Sections k M U) :=
  Module.compHom (Sections k M U) (Polynomial.eval₂RingHom k t)

theorem polynomialTower (k : K →+* Γ(X,⊤)) (t : Γ(X,⊤)) (M : X.Modules) (U : X.Opens) :
    letI := polynomialModule k t M U
    IsScalarTower K K[X] (Sections k M U) := by
  let := polynomialModule k t M U
  apply IsScalarTower.of_algebraMap_smul
  intro r m
  change (Polynomial.eval₂RingHom k t) (Polynomial.C r) • (m : OpenSections M U) =
    k r • (m : OpenSections M U)
  simp

def polynomialRes (k : K →+* Γ(X,⊤)) (t : Γ(X,⊤)) (M : X.Modules)
    {U V : X.Opens} (h : U ≤ V) :
    letI := polynomialModule k t M U
    letI := polynomialModule k t M V
    Sections k M V →ₗ[K[X]] Sections k M U := by
  letI := polynomialModule k t M U
  letI := polynomialModule k t M V
  exact { toFun := openRestriction M h
          map_add' := map_add _
          map_smul' := fun r m => (openRestriction M h).map_smul _ m }

theorem polynomial_localization [IsAffine X] (k : K →+* Γ(X,⊤))
    (t : Γ(X,⊤)) (M : X.Modules) [M.IsQuasicoherent] :
    letI := polynomialModule k t M ⊤
    letI := polynomialModule k t M (X.basicOpen t)
    IsLocalizedModule.Away (Polynomial.X : K[X])
      (polynomialRes k t M (X.basicOpen_le t)) := by
  let e := Polynomial.eval₂RingHom k t
  let : Algebra K[X] Γ(X,⊤) := e.toAlgebra
  let := polynomialModule k t M ⊤
  let := polynomialModule k t M (X.basicOpen t)
  let : IsScalarTower K[X] Γ(X,⊤) (Sections k M ⊤) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  let : IsScalarTower K[X] Γ(X,⊤) (Sections k M (X.basicOpen t)) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  let f : Sections k M ⊤ →ₗ[Γ(X,⊤)] Sections k M (X.basicOpen t) :=
    openRestriction M (X.basicOpen_le t)
  have he : algebraMap K[X] Γ(X,⊤) Polynomial.X = t := by
    change (Polynomial.eval₂RingHom k t) Polynomial.X = t
    simp
  let : IsLocalizedModule (.powers (algebraMap K[X] Γ(X,⊤) Polynomial.X)) f := by
    rw [he]
    exact affine_openRestriction_localize M t
  exact IsLocalizedModule.restrictScalars_powers (Polynomial.X : K[X]) f

theorem polynomial_finite [IsAffine X] (k : K →+* Γ(X,⊤))
    (t : Γ(X,⊤)) (L : LineBundle X)
    (h : (Polynomial.eval₂RingHom k t).Finite) :
    letI := polynomialModule k t L.sheaf ⊤
    Module.Finite K[X] (Sections k L.sheaf ⊤) := by
  let : Algebra K[X] Γ(X,⊤) := (Polynomial.eval₂RingHom k t).toAlgebra
  let : Module.Finite K[X] Γ(X,⊤) := h
  let := polynomialModule k t L.sheaf ⊤
  let : Module.Finite Γ(X,⊤) (Sections k L.sheaf ⊤) := L.affine_openSections_finite
  let : IsScalarTower K[X] Γ(X,⊤) (Sections k L.sheaf ⊤) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  exact Module.Finite.trans Γ(X,⊤) (Sections k L.sheaf ⊤)

end PiExponentSeshadri.Geometry.BaseSections

namespace PiExponentSeshadri.Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

def chartModuleEquiv (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {N : Y.Modules} (e : M.restrict f ≅ N) :
    letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
    letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
    OpenSections (M.restrict f) ⊤ ≃ₗ[Γ(X,⊤)] OpenSections N ⊤ := by
  letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
  let E := moduleIsoSections e ⊤
  exact { E.toEquiv with
    map_add' := E.map_add
    map_smul' := fun r m => E.map_smul (f.appTop r) m }

def chartModuleMap (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {N : Y.Modules} (e : M.restrict f ≅ N) :
    letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
    OpenSections M ⊤ →ₗ[Γ(X,⊤)] OpenSections N ⊤ := by
  letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
  letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  exact (chartModuleEquiv M f e).toLinearMap ∘ₗ openImmersionTop M f

theorem chartModuleMap_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] {N : Y.Modules} (e : M.restrict f ≅ N)
    (t : Γ(X,⊤)) (ht : f.opensRange = X.basicOpen t) :
    letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
    IsLocalizedModule.Away t (chartModuleMap M f e) := by
  let := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  let := Module.compHom (OpenSections N ⊤) f.appTop.hom
  let : IsLocalizedModule.Away t (openImmersionTop M f) :=
    openImmersionTop_localize M f t ht
  exact IsLocalizedModule.of_linearEquiv (.powers t) (openImmersionTop M f)
    (chartModuleEquiv M f e)

namespace BaseSections
variable {K : Type} [CommRing K]

def chartMap (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) {N : Y.Modules} (e : M.restrict f ≅ N) :
    Sections kX M ⊤ →ₗ[K] Sections kY N ⊤ := by
  letI := Module.compHom (OpenSections N ⊤) f.appTop.hom
  refine { toFun := chartModuleMap M f e
           map_add' := (chartModuleMap M f e).map_add
           map_smul' := ?_ }
  intro r m
  have h := (chartModuleMap M f e).map_smul (kX r) m
  change _ = (f.appTop (kX r)) • (chartModuleMap M f e m) at h
  exact h.trans (congrArg (fun c : Γ(Y,⊤) => c • chartModuleMap M f e m)
    (RingHom.congr_fun hk r))

lemma chartMap_smul (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) {N : Y.Modules} (e : M.restrict f ≅ N)
    (r : Γ(X,⊤)) (m : Sections kX M ⊤) :
    chartMap kX kY f hk M e (r • m) = f.appTop r • chartMap kX kY f hk M e m := by
  let := Module.compHom (OpenSections N ⊤) f.appTop.hom
  exact (chartModuleMap M f e).map_smul r m

end BaseSections
end PiExponentSeshadri.Geometry

namespace PiExponentSeshadri.Geometry.BaseSections
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped Polynomial
variable {K : Type} [CommRing K] {X Y : Scheme.{0}}

lemma eval_transport (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) (hk : f.appTop.hom.comp kX = kY) (t : Γ(X,⊤))
    (p : K[X]) : f.appTop ((Polynomial.eval₂RingHom kX t) p) =
      (Polynomial.eval₂RingHom kY (f.appTop t)) p := by
  have h : f.appTop.hom.comp (Polynomial.eval₂RingHom kX t) =
      Polynomial.eval₂RingHom kY (f.appTop t) := by
    apply Polynomial.ringHom_ext
    · intro r
      simpa using RingHom.congr_fun hk r
    · simp
  exact RingHom.congr_fun h p

def chartPolynomialMap (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) {N : Y.Modules} (e : M.restrict f ≅ N) (t : Γ(X,⊤)) :
    letI := polynomialModule kX t M ⊤
    letI := polynomialModule kY (f.appTop t) N ⊤
    Sections kX M ⊤ →ₗ[K[X]] Sections kY N ⊤ := by
  letI := polynomialModule kX t M ⊤
  letI := polynomialModule kY (f.appTop t) N ⊤
  refine { toFun := chartMap kX kY f hk M e
           map_add' := (chartMap kX kY f hk M e).map_add
           map_smul' := ?_ }
  intro p m
  change chartMap kX kY f hk M e ((Polynomial.eval₂RingHom kX t) p • m) =
    (Polynomial.eval₂RingHom kY (f.appTop t)) p • chartMap kX kY f hk M e m
  rw [chartMap_smul, eval_transport kX kY f hk]

theorem chartPolynomialMap_localize [IsAffine X]
    (kX : K →+* Γ(X,⊤)) (kY : K →+* Γ(Y,⊤))
    (f : Y ⟶ X) [IsOpenImmersion f] (hk : f.appTop.hom.comp kX = kY)
    (M : X.Modules) [M.IsQuasicoherent] {N : Y.Modules} (e : M.restrict f ≅ N)
    (t : Γ(X,⊤)) (ht : f.opensRange = X.basicOpen t) :
    letI := polynomialModule kX t M ⊤
    letI := polynomialModule kY (f.appTop t) N ⊤
    IsLocalizedModule.Away (Polynomial.X : K[X])
      (chartPolynomialMap kX kY f hk M e t) := by
  let : Algebra K[X] Γ(X,⊤) := (Polynomial.eval₂RingHom kX t).toAlgebra
  let := polynomialModule kX t M ⊤
  let := polynomialModule kY (f.appTop t) N ⊤
  let : Module Γ(X,⊤) (Sections kY N ⊤) :=
    Module.compHom (OpenSections N ⊤) f.appTop.hom
  let : IsScalarTower K[X] Γ(X,⊤) (Sections kX M ⊤) :=
    .of_algebraMap_smul (fun _ _ => rfl)
  let : IsScalarTower K[X] Γ(X,⊤) (Sections kY N ⊤) :=
    .of_algebraMap_smul (fun p m => by
      change f.appTop ((Polynomial.eval₂RingHom kX t) p) • (m : OpenSections N ⊤) =
        (Polynomial.eval₂RingHom kY (f.appTop t)) p • (m : OpenSections N ⊤)
      rw [eval_transport kX kY f hk])
  let F : Sections kX M ⊤ →ₗ[Γ(X,⊤)] Sections kY N ⊤ := chartModuleMap M f e
  have he : algebraMap K[X] Γ(X,⊤) Polynomial.X = t := by
    change (Polynomial.eval₂RingHom kX t) Polynomial.X = t
    simp
  let : IsLocalizedModule (.powers (algebraMap K[X] Γ(X,⊤) Polynomial.X)) F := by
    rw [he]
    exact chartModuleMap_localize M f e t ht
  have h := IsLocalizedModule.restrictScalars_powers (Polynomial.X : K[X]) F
  exact h
end PiExponentSeshadri.Geometry.BaseSections

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial HomogeneousLocalization
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K]

theorem pencil_polynomial_irrelevant_le :
    (HomogeneousIdeal.irrelevant (homogeneousSubmodule σ K)).toIdeal ≤
      Ideal.span (Set.range (MvPolynomial.X (R := K) : σ → MvPolynomial σ K)) := by
  rw [HomogeneousIdeal.toIdeal_irrelevant_le]
  intro n hn p hp
  change p ∈ idealOfVars σ K
  rw [← pow_one (idealOfVars σ K), mem_pow_idealOfVars_iff]
  intro d hd
  change 1 ≤ d.sum fun _ v => v
  rw [Finsupp.sum, ← hp.degree_eq_sum_deg_support hd]
  exact hn

def projectiveCoordinateCover : (Proj (homogeneousSubmodule σ K)).AffineOpenCover :=
  Proj.affineOpenCoverOfIrrelevantLESpan _ (X (R := K))
    (m := fun _ => 1) (fun i => isHomogeneous_X K i) (fun _ => by decide)
    pencil_polynomial_irrelevant_le

open PiExponentSeshadri.Frames

lemma affine_evaluation_finite {R : Type} [CommRing R] {Y : Scheme}
    (f : R →+* Γ(Y,⊤)) [IsFinite (Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f))] :
    f.Finite := by
  let g := Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hEq : (Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop = CommRingCat.ofHom f := by
    simp only [g, Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
      ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id]
  have h := g.finite_appTop.comp (RingHom.Finite.of_surjective
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv).surjective)
  change ((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop).hom.Finite at h
  simpa only [hEq, CommRingCat.hom_ofHom] using h

lemma normalized_evalAway_polyToChart {R : Type} [CommRing R]
    (k : K →+* R) (a : σ → R) (i : σ) (hi : a i = 1) :
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (MvPolynomial.X i)
      (by simpa only [eval₂Hom_X',hi] using (isUnit_one : IsUnit (1 : R)))).comp
      (polyToChart i) = eval₂Hom k (fun j : ChartVariables i => a j) := by
  let F := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X',hi] using (isUnit_one : IsUnit (1 : R)))
  apply MvPolynomial.ringHom_ext
  · intro r
    simp only [RingHom.comp_apply, polyToChart, eval₂Hom_C]
    change F (chartConstants i r) = k r
    exact evalAway_constants i k a hi r
  · intro j
    simp only [RingHom.comp_apply, polyToChart, eval₂Hom_X']
    change F (chartCoordinate i j.val) = a j.val
    have H := evalAway_mk_clear (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (isHomogeneous_X K i)
      (show IsUnit ((eval₂Hom k a) (MvPolynomial.X i)) by simpa only [eval₂Hom_X',hi] using
        (isUnit_one : IsUnit (1 : R))) 1 (X j.val) (by simpa using isHomogeneous_X K j.val)
    simpa only [chartCoordinate, eval₂Hom_X',hi,one_pow,mul_one] using H

theorem finite_sectionsMorphism_chart {X : Scheme} {M : X.Modules}
    (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (i : σ) :
    IsAffine (SectionOpens.isoOpen (s i)).toScheme ∧
    (eval₂Hom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (fun j : ChartVariables i => coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))).Finite := by
  let V := projectiveCoordinateCover (K := K) (σ := σ)
  let U := SectionOpens.isoOpen (s i)
  let k' := U.ι.appTop.hom.comp k
  let a : σ → Γ(U.toScheme,⊤) := fun j => coefficient (sectionFrame (s i))
    (restrictSection U.ι (s j))
  have hi : a i = 1 := sectionFrame_normalized (s i)
  let f := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k' a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X',hi] using (isUnit_one : IsUnit (1 : Γ(U.toScheme,⊤))))
  let g : U.toScheme ⟶ Spec (CommRingCat.of (Away (homogeneousSubmodule σ K) (MvPolynomial.X i))) :=
    U.toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hV : IsOpenImmersion (V.f i) := by
    exact inferInstanceAs (IsOpenImmersion
      (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)))
  have H : IsPullback g U.ι (V.f i) (sectionsMorphism k s hs) := by
    apply @IsOpenImmersion.isPullback _ _ _ _ g U.ι (V.f i)
      (sectionsMorphism k s hs) (inferInstanceAs (IsOpenImmersion U.ι)) hV
    · exact (sectionsMorphism_local k s hs i).trans (Category.assoc _ _ _).symm
    · change _ ⁻¹ᵁ (Proj.awayι (homogeneousSubmodule σ K) (MvPolynomial.X i) _ _).opensRange = _
      erw [Proj.opensRange_awayι, sectionsMorphism_preimage, Scheme.Opens.opensRange_ι]
  have hg : IsFinite g := by
    exact MorphismProperty.of_isPullback H.flip (inferInstance : IsFinite (sectionsMorphism k s hs))
  refine ⟨isAffine_of_isAffineHom g, ?_⟩
  have hf := (@affine_evaluation_finite _ _ U.toScheme f hg).comp (RingHom.Finite.of_surjective
    (polyToChart (R := K) i) (polynomialChartEquiv (R := K) i).symm.surjective)
  rwa [normalized_evalAway_polyToChart k' a i hi] at hf

instance boolChartUnique (i : Bool) : Unique (ChartVariables i) where
  default := ⟨!i, by cases i <;> decide⟩
  uniq j := by rcases j with ⟨j,hj⟩; cases i <;> cases j <;> simp_all

theorem finite_pencil_chart {X : Scheme} {M : X.Modules}
    (k : K →+* Γ(X,⊤)) (s : Bool → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsFinite (sectionsMorphism k s hs)] (i : Bool) :
    IsAffine (SectionOpens.isoOpen (s i)).toScheme ∧
    (Polynomial.eval₂RingHom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s (!i))))).Finite := by
  obtain ⟨hA,hf⟩ := finite_sectionsMorphism_chart k s hs i
  refine ⟨hA, ?_⟩
  have h := hf.comp (RingHom.Finite.of_surjective
    (MvPolynomial.uniqueAlgEquiv K (ChartVariables i)).symm.toRingHom
    (MvPolynomial.uniqueAlgEquiv K (ChartVariables i)).symm.surjective)
  have he : (eval₂Hom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (fun j : ChartVariables i => coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))).comp
      (MvPolynomial.uniqueAlgEquiv K (ChartVariables i)).symm.toRingHom =
      Polynomial.eval₂RingHom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
      (coefficient (sectionFrame (s i))
        (restrictSection (SectionOpens.isoOpen (s i)).ι (s (!i)))) := by
    apply Polynomial.ringHom_ext
    · intro r
      simp [MvPolynomial.uniqueAlgEquiv]
    · have hd : (default : ChartVariables i).val = !i :=
        congrArg Subtype.val (Subsingleton.elim (default : ChartVariables i)
          ⟨!i, by cases i <;> decide⟩)
      simpa [MvPolynomial.uniqueAlgEquiv] using congrArg
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))) hd
  rwa [he] at h
end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}} {M : X.Modules}

lemma pencil_overlap_basic (s : Bool → (O X ⟶ M)) (i : Bool) :
    (SectionOpens.isoOpen (s i)).ι ⁻¹ᵁ SectionOpens.isoOpen (s (!i)) =
      (SectionOpens.isoOpen (s i)).toScheme.basicOpen
        (coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s (!i)))) :=
  preimage_isoOpen _ _ _

lemma pencil_overlap_reciprocal (s : Bool → (O X ⟶ M)) :
    let U := SectionOpens.isoOpen (s false)
    let V := SectionOpens.isoOpen (s true)
    let a := X.homOfLE (show U ⊓ V ≤ U from inf_le_left)
    let b := X.homOfLE (show U ⊓ V ≤ V from inf_le_right)
    a.appTop (coefficient (sectionFrame (s false)) (restrictSection U.ι (s true))) *
      b.appTop (coefficient (sectionFrame (s true)) (restrictSection V.ι (s false))) = 1 := by
  intro U V a b
  obtain ⟨c,hc⟩ := overlap_coefficients U.ι V.ι a b
    (by simp only [a,b, Scheme.homOfLE_ι])
    (sectionFrame (s false)) (sectionFrame (s true))
  have h0 := hc (s false)
  have h1 := hc (s true)
  have hv : b.appTop (coefficient (sectionFrame (s true))
      (restrictSection V.ι (s false))) = c := by
    simpa only [U, sectionFrame_normalized, map_one, mul_one] using h0
  rw [hv, mul_comm]
  simpa only [V, sectionFrame_normalized, map_one] using h1.symm

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean <==
import Mathlib.RingTheory.Jacobson.Artinian
import Mathlib.RingTheory.OrderOfVanishing.Basic
import Mathlib.RingTheory.Localization.Away.AdjoinRoot
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.RingTheory.PrincipalIdealDomain
import Mathlib.RingTheory.FiniteLength
import Mathlib.RingTheory.Artinian.Algebra
import Mathlib.Algebra.Module.LocalizedModule.Away
import Mathlib.Algebra.Module.LocalizedModule.IsLocalization
import Mathlib.RingTheory.Localization.Finiteness
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri.LaurentTails
open LaurentPolynomial
open scoped LaurentPolynomial
variable {K M : Type*} [Field K] [AddCommGroup M]
  [Module K M] [Module K[T;T⁻¹] M] [IsScalarTower K K[T;T⁻¹] M]

omit [IsScalarTower K K[T;T⁻¹] M] in
lemma positive_tail (A : Submodule K M)
    (hA : ∀ x ∈ A, (T 1 : K[T;T⁻¹]) • x ∈ A) {x : M} (hx : x ∈ A) :
    ∀ n : ℕ, (T (n : ℤ) : K[T;T⁻¹]) • x ∈ A := by
  intro n
  induction n with
  | zero => simpa using hx
  | succ n ih =>
    simpa only [Nat.cast_add, Nat.cast_one, add_comm (n : ℤ) 1, T_add, mul_smul]
      using hA _ ih

omit [IsScalarTower K K[T;T⁻¹] M] in
lemma negative_tail (B : Submodule K M)
    (hB : ∀ x ∈ B, (T (-1) : K[T;T⁻¹]) • x ∈ B) {x : M} (hx : x ∈ B) :
    ∀ n : ℕ, (T (-(n : ℤ)) : K[T;T⁻¹]) • x ∈ B := by
  intro n
  induction n with
  | zero => simpa using hx
  | succ n ih =>
    have he : -((n + 1 : ℕ) : ℤ) = -1 + -(n : ℤ) := by omega
    simpa only [he, T_add, mul_smul] using hB _ ih

theorem quotient_finite [Module.Finite K[T;T⁻¹] M]
    (A B : Submodule K M)
    (hA : ∀ x ∈ A, (T 1 : K[T;T⁻¹]) • x ∈ A)
    (hB : ∀ x ∈ B, (T (-1) : K[T;T⁻¹]) • x ∈ B)
    (locA : ∀ x : M, ∃ n : ℕ, (T (n : ℤ) : K[T;T⁻¹]) • x ∈ A)
    (locB : ∀ x : M, ∃ n : ℕ, (T (-(n : ℤ)) : K[T;T⁻¹]) • x ∈ B) :
    Module.Finite K (M ⧸ (A ⊔ B)) := by
  classical
  obtain ⟨n,s,hs⟩ := Module.Finite.exists_fin (R := K[T;T⁻¹]) (M := M)
  choose a ha using fun i : Fin n => locA (s i)
  choose b hb using fun i : Fin n => locB (s i)
  let q := (A ⊔ B).mkQ
  let J := (i : Fin n) × ↥(Finset.Icc (-(b i : ℤ)) (a i : ℤ))
  let g : J → M ⧸ (A ⊔ B) := fun v => q ((T v.2.val : K[T;T⁻¹]) • s v.1)
  let W := Submodule.span K (Set.range g)
  have monomial (i : Fin n) (z : ℤ) : q ((T z : K[T;T⁻¹]) • s i) ∈ W := by
    by_cases hzA : (a i : ℤ) ≤ z
    · have he : z = ((z - a i).toNat : ℤ) + a i := by omega
      have hm : (T z : K[T;T⁻¹]) • s i ∈ A := by
        rw [he, T_add, mul_smul]
        exact positive_tail A hA (ha i) _
      have hq : q ((T z : K[T;T⁻¹]) • s i) = 0 :=
        (Submodule.Quotient.mk_eq_zero (A ⊔ B)).mpr ((show A ≤ A ⊔ B from le_sup_left) hm)
      rw [hq]; exact W.zero_mem
    · by_cases hzB : z ≤ -(b i : ℤ)
      · have he : z = -((-(b i : ℤ) - z).toNat : ℤ) + -(b i : ℤ) := by omega
        have hm : (T z : K[T;T⁻¹]) • s i ∈ B := by
          rw [he, T_add, mul_smul]
          exact negative_tail B hB (hb i) _
        have hq : q ((T z : K[T;T⁻¹]) • s i) = 0 :=
          (Submodule.Quotient.mk_eq_zero (A ⊔ B)).mpr ((show B ≤ A ⊔ B from le_sup_right) hm)
        rw [hq]; exact W.zero_mem
      · exact Submodule.subset_span ⟨⟨i,⟨z,Finset.mem_Icc.mpr (by omega)⟩⟩,rfl⟩
  have scalar_monomial (i : Fin n) (p : K[T;T⁻¹]) : q (p • s i) ∈ W := by
    induction p using LaurentPolynomial.induction_on' with
    | add p p' hp hp' => simpa only [add_smul, map_add] using W.add_mem hp hp'
    | C_mul_T z c =>
      rw [mul_smul, C_eq_algebraMap, algebraMap_smul, map_smul]
      exact W.smul_mem c (monomial i z)
  have spans : W = ⊤ := by
    apply top_unique
    intro x hx
    clear hx
    obtain ⟨m,rfl⟩ := (A ⊔ B).mkQ_surjective x
    have hm : m ∈ Submodule.span K[T;T⁻¹] (Set.range s) := hs ▸ Submodule.mem_top
    have hp : ∀ p : K[T;T⁻¹], q (p • m) ∈ W := by
      induction hm using Submodule.span_induction with
      | mem m hm => obtain ⟨i,rfl⟩ := hm; exact scalar_monomial i
      | zero => intro p; simp
      | add x y hx hy ihx ihy =>
        intro p
        simpa only [smul_add, map_add] using W.add_mem (ihx p) (ihy p)
      | smul a x hx ih => intro p; simpa only [smul_smul] using ih (p * a)
    change q m ∈ W
    simpa only [one_smul] using hp 1
  exact Module.Finite.of_fg_top (spans ▸ Submodule.fg_span (Set.finite_range g))

end PiExponentSeshadri.LaurentTails

namespace PiExponentSeshadri.LaurentCech
open LaurentPolynomial
open scoped LaurentPolynomial Polynomial
variable {K N P Q : Type*} [Field K]
  [AddCommGroup N] [AddCommGroup P] [AddCommGroup Q]
  [Module K N] [Module K P] [Module K Q]
  [Module K[X] N] [Module K[X] P] [Module K[X] Q]
  [IsScalarTower K K[X] N] [IsScalarTower K K[X] P] [IsScalarTower K K[X] Q]

omit [IsScalarTower K K[X] P] in
theorem cokernel_finite [Module.Finite K[X] N]
    (f : N →ₗ[K[X]] Q) [IsLocalizedModule.Away (Polynomial.X : K[X]) f]
    (g : P →ₗ[K] Q)
    (inverse_coordinate : ∀ y : P,
      (Polynomial.X : K[X]) • g ((Polynomial.X : K[X]) • y) = g y)
    (opposite_denominators : ∀ x : Q, ∃ n : ℕ, ∃ y : P,
      ((Polynomial.X : K[X])^n) • g y = x) :
    Module.Finite K (Q ⧸ ((f.restrictScalars K).range ⊔ g.range)) := by
  let : Module K[T;T⁻¹] Q := IsLocalizedModule.module
    (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K[X] K[T;T⁻¹] Q :=
    IsLocalizedModule.isScalarTower_module (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K K[T;T⁻¹] Q := .of_algebraMap_smul (fun c x => by
    rw [← C_eq_algebraMap, ← Polynomial.toLaurent_C,
      ← algebraMap_eq_toLaurent, algebraMap_smul]
    exact algebraMap_smul K[X] c x)
  let : Module.Finite K[T;T⁻¹] Q :=
    Module.Finite.of_isLocalizedModule (.powers (Polynomial.X : K[X])) f
  have pos (n : ℕ) (x : Q) : (T (n : ℤ) : K[T;T⁻¹]) • x =
      ((Polynomial.X : K[X])^n) • x := by
    rw [← Polynomial.toLaurent_X_pow, ← algebraMap_eq_toLaurent, algebraMap_smul]
  have pos1 (x : Q) : (T 1 : K[T;T⁻¹]) • x = (Polynomial.X : K[X]) • x := by
    simpa only [Nat.cast_one, pow_one] using pos 1 x
  have cancel (n : ℕ) (x : Q) : (T (-(n : ℤ)) : K[T;T⁻¹]) •
      ((T (n : ℤ) : K[T;T⁻¹]) • x) = x := by
    rw [← mul_smul, ← T_add, neg_add_cancel, T_zero, one_smul]
  apply LaurentTails.quotient_finite (A := (f.restrictScalars K).range) (B := g.range)
  · rintro _ ⟨y,rfl⟩
    refine ⟨(Polynomial.X : K[X]) • y, ?_⟩
    change f ((Polynomial.X : K[X]) • y) = (T 1 : K[T;T⁻¹]) • f y
    rw [map_smul, pos1]
  · rintro _ ⟨y,rfl⟩
    refine ⟨(Polynomial.X : K[X]) • y, ?_⟩
    have h := congrArg (fun z : Q => (T (-1) : K[T;T⁻¹]) • z)
      (inverse_coordinate y)
    rw [← pos1] at h
    have hc (z : Q) : (T (-1) : K[T;T⁻¹]) • ((T 1 : K[T;T⁻¹]) • z) = z := by
      simpa only [Nat.cast_one] using cancel 1 z
    rw [hc] at h
    exact h
  · intro x
    obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away (Polynomial.X : K[X]) f).surj _ _ x
    refine ⟨n, y, ?_⟩
    change f y = (T (n : ℤ) : K[T;T⁻¹]) • x
    rw [pos]
    exact hy.symm
  · intro x
    obtain ⟨n,y,hy⟩ := opposite_denominators x
    refine ⟨n,y,?_⟩
    rw [← hy, ← pos n, cancel n]
end PiExponentSeshadri.LaurentCech

namespace PiExponentSeshadri.LaurentLattices

section
open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K : Type*} [Field K]

instance : IsPrincipalIdealRing K[T;T⁻¹] where
  principal I := by
    obtain ⟨a,ha⟩ := (IsPrincipalIdealRing.principal (I.under K[X])).principal
    refine ⟨⟨algebraMap K[X] K[T;T⁻¹] a, ?_⟩⟩
    rw [← IsLocalization.map_under (Submonoid.powers (Polynomial.X : K[X]))
      K[T;T⁻¹] I, ha, Ideal.map_span, Set.image_singleton]

def boundedBelow {ι M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
    [Module K M] [IsScalarTower K K[T;T⁻¹] M]
    (b : Basis ι K[T;T⁻¹] M) (l : ℤ) : Submodule K M :=
  ⨅ i, (AddMonoidAlgebra.supported K K (Set.Ici l)).comap
    (((Finsupp.lapply i).comp b.repr.toLinearMap).restrictScalars K)

def boundedAbove {ι M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
    [Module K M] [IsScalarTower K K[T;T⁻¹] M]
    (b : Basis ι K[T;T⁻¹] M) (u : ℤ) : Submodule K M :=
  ⨅ i, (AddMonoidAlgebra.supported K K (Set.Iic u)).comap
    (((Finsupp.lapply i).comp b.repr.toLinearMap).restrictScalars K)

variable {ι M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
  [Module K M] [IsScalarTower K K[T;T⁻¹] M]

lemma mem_boundedBelow (b : Basis ι K[T;T⁻¹] M) (l : ℤ) (x : M) :
    x ∈ boundedBelow b l ↔ ∀ i z, z < l → ((b.repr x) i).coeff z = 0 := by
  simp only [boundedBelow, Submodule.mem_iInf, Submodule.mem_comap,
    LinearMap.coe_restrictScalars, LinearMap.coe_comp, LinearEquiv.coe_coe,
    Function.comp_apply, Finsupp.lapply_apply, AddMonoidAlgebra.mem_supported',
    Set.mem_Ici, not_le]

lemma mem_boundedAbove (b : Basis ι K[T;T⁻¹] M) (u : ℤ) (x : M) :
    x ∈ boundedAbove b u ↔ ∀ i z, u < z → ((b.repr x) i).coeff z = 0 := by
  simp only [boundedAbove, Submodule.mem_iInf, Submodule.mem_comap,
    LinearMap.coe_restrictScalars, LinearMap.coe_comp, LinearEquiv.coe_coe,
    Function.comp_apply, Finsupp.lapply_apply, AddMonoidAlgebra.mem_supported',
    Set.mem_Iic, not_le]

lemma coeff_T_mul (p : K[T;T⁻¹]) (n z : ℤ) :
    (T n * p).coeff z = p.coeff (z-n) := by
  simp only [T, AddMonoidAlgebra.coeff_single_mul_apply, one_mul]
  congr 1
  omega

lemma below_shift (b : Basis ι K[T;T⁻¹] M) (l : ℤ) {x : M}
    (hx : x ∈ boundedBelow b l) (n : ℕ) :
    (T (n : ℤ) : K[T;T⁻¹]) • x ∈ boundedBelow b l := by
  rw [mem_boundedBelow] at hx ⊢
  intro i z hz
  rw [map_smul, Finsupp.smul_apply, smul_eq_mul, coeff_T_mul]
  exact hx i _ (by omega)

lemma above_shift (b : Basis ι K[T;T⁻¹] M) (u : ℤ) {x : M}
    (hx : x ∈ boundedAbove b u) (n : ℕ) :
    (T (-(n : ℤ)) : K[T;T⁻¹]) • x ∈ boundedAbove b u := by
  rw [mem_boundedAbove] at hx ⊢
  intro i z hz
  rw [map_smul, Finsupp.smul_apply, smul_eq_mul, coeff_T_mul]
  exact hx i _ (by omega)

theorem band_finite [Fintype ι] (b : Basis ι K[T;T⁻¹] M) (l u : ℤ) :
    Module.Finite K ↥(boundedBelow b l ⊓ boundedAbove b u) := by
  classical
  let W := boundedBelow b l ⊓ boundedAbove b u
  let J := ι × ↥(Finset.Icc l u)
  let φ : W →ₗ[K] (J → K) := LinearMap.pi (fun j =>
    (Finsupp.lapply j.2.val).comp ((AddMonoidAlgebra.coeffLinearEquiv K).toLinearMap.comp
      ((((Finsupp.lapply j.1).comp b.repr.toLinearMap).restrictScalars K).comp W.subtype)))
  apply Module.Finite.of_injective φ
  intro x y hxy
  apply Subtype.ext
  apply b.repr.injective
  ext i z
  by_cases hzL : z < l
  · rw [(mem_boundedBelow b l x.val).mp x.property.1 i z hzL,
      (mem_boundedBelow b l y.val).mp y.property.1 i z hzL]
  · by_cases hzU : u < z
    · rw [(mem_boundedAbove b u x.val).mp x.property.2 i z hzU,
        (mem_boundedAbove b u y.val).mp y.property.2 i z hzU]
    · exact congrFun hxy (i,⟨z,Finset.mem_Icc.mpr (by omega)⟩)

lemma finite_generators_bounded [Fintype ι] {κ : Type*} [Fintype κ]
    (b : Basis ι K[T;T⁻¹] M) (s : κ → M) :
    ∃ l u : ℤ, ∀ j, s j ∈ boundedBelow b l ∧ s j ∈ boundedAbove b u := by
  classical
  let S : Set ℤ := ⋃ i, ⋃ j, (↑((b.repr (s j)) i).coeff.support : Set ℤ)
  have hS : S.Finite := Set.finite_iUnion fun i => Set.finite_iUnion fun j =>
    Finset.finite_toSet _
  obtain ⟨l,hl⟩ := hS.bddBelow
  obtain ⟨u,hu⟩ := hS.bddAbove
  refine ⟨l,u,fun j => ⟨?_,?_⟩⟩
  · rw [mem_boundedBelow]
    intro i z hz
    by_contra hn
    have hm : z ∈ S := Set.mem_iUnion.mpr ⟨i,Set.mem_iUnion.mpr
      ⟨j,Finsupp.mem_support_iff.mpr hn⟩⟩
    exact (not_le.mpr hz) (hl hm)
  · rw [mem_boundedAbove]
    intro i z hz
    by_contra hn
    have hm : z ∈ S := Set.mem_iUnion.mpr ⟨i,Set.mem_iUnion.mpr
      ⟨j,Finsupp.mem_support_iff.mpr hn⟩⟩
    exact (not_le.mpr hz) (hu hm)

theorem intersection_finite [Module.Finite K[T;T⁻¹] M]
    [Module.IsTorsionFree K[T;T⁻¹] M]
    (A B : Submodule K M) {κ τ : Type*} [Fintype κ] [Fintype τ]
    (s : κ → M) (t : τ → M)
    (hA : A ≤ Submodule.span K (Set.range (fun j : κ × ℕ =>
      (T (j.2 : ℤ) : K[T;T⁻¹]) • s j.1)))
    (hB : B ≤ Submodule.span K (Set.range (fun j : τ × ℕ =>
      (T (-(j.2 : ℤ)) : K[T;T⁻¹]) • t j.1))) :
    Module.Finite K ↥(A ⊓ B) := by
  let b := Module.Free.chooseBasis K[T;T⁻¹] M
  obtain ⟨l,_,hs⟩ := finite_generators_bounded b s
  obtain ⟨_,u,ht⟩ := finite_generators_bounded b t
  have hbelow : A ≤ boundedBelow b l := hA.trans (Submodule.span_le.mpr (by
    rintro _ ⟨⟨j,n⟩,rfl⟩
    exact below_shift b l (hs j).1 n))
  have habove : B ≤ boundedAbove b u := hB.trans (Submodule.span_le.mpr (by
    rintro _ ⟨⟨j,n⟩,rfl⟩
    exact above_shift b u (ht j).2 n))
  let := band_finite b l u
  exact Module.Finite.of_injective (Submodule.inclusion (inf_le_inf hbelow habove))
    (Submodule.inclusion_injective _)

end

section
open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K : Type*} [Field K]

instance laurent_finiteType : Algebra.FiniteType K K[T;T⁻¹] := by
  let : IsScalarTower K K[X] K[T;T⁻¹] := IsScalarTower.of_algebraMap_eq (fun c => by
    simp only [Polynomial.algebraMap_eq, algebraMap_eq_toLaurent, Polynomial.toLaurent_C,
      ← LaurentPolynomial.C_eq_algebraMap])
  let : Algebra.FinitePresentation K[X] K[T;T⁻¹] :=
    IsLocalization.Away.finitePresentation (Polynomial.X : K[X])
  let : Algebra.FiniteType K[X] K[T;T⁻¹] := inferInstance
  exact Algebra.FiniteType.trans (inferInstance : Algebra.FiniteType K K[X]) inferInstance

lemma quotient_finite (a : K[T;T⁻¹]) (ha : a ≠ 0) :
    Module.Finite K (K[T;T⁻¹] ⧸ Ideal.span {a}) := by
  have hlen := isFiniteLength_quotient_span_singleton K[T;T⁻¹]
    (mem_nonZeroDivisors_of_ne_zero ha)
  let := (isFiniteLength_iff_isNoetherian_isArtinian.mp hlen).2
  let : IsArtinianRing (K[T;T⁻¹] ⧸ Ideal.span {a}) :=
    isArtinian_of_tower K[T;T⁻¹] inferInstance
  exact Module.finite_of_isArtinianRing K _

theorem torsion_finite {M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
    [Module K M] [IsScalarTower K K[T;T⁻¹] M] [Module.Finite K[T;T⁻¹] M]
    (hM : Module.IsTorsion K[T;T⁻¹] M) : Module.Finite K M := by
  obtain ⟨a,ha,hn⟩ := Submodule.annihilator_top_inter_nonZeroDivisors hM
  have hkill : Module.IsTorsionBy K[T;T⁻¹] M a := fun x =>
    Submodule.mem_annihilator.mp ha x trivial
  let hset : Module.IsTorsionBySet K[T;T⁻¹] M (Ideal.span {a}) :=
    (Module.isTorsionBySet_span_singleton_iff a).mpr hkill
  let := hset.module
  let : IsScalarTower K[T;T⁻¹] (K[T;T⁻¹] ⧸ Ideal.span {a}) M := hset.isScalarTower
  let : IsScalarTower K (K[T;T⁻¹] ⧸ Ideal.span {a}) M := hset.isScalarTower
  let : Module.Finite (K[T;T⁻¹] ⧸ Ideal.span {a}) M :=
    Module.Finite.of_restrictScalars_finite K[T;T⁻¹] _ M
  let := quotient_finite a (nonZeroDivisors.ne_zero hn)
  exact Module.Finite.trans (K[T;T⁻¹] ⧸ Ideal.span {a}) M
end

section
open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K : Type*} [Field K]
variable {M : Type*} [AddCommGroup M] [Module K[T;T⁻¹] M]
  [Module K M] [IsScalarTower K K[T;T⁻¹] M]

theorem intersection_finite_general [Module.Finite K[T;T⁻¹] M]
    (A B : Submodule K M) {κ τ : Type*} [Fintype κ] [Fintype τ]
    (s : κ → M) (t : τ → M)
    (hA : A ≤ Submodule.span K (Set.range (fun j : κ × ℕ =>
      (T (j.2 : ℤ) : K[T;T⁻¹]) • s j.1)))
    (hB : B ≤ Submodule.span K (Set.range (fun j : τ × ℕ =>
      (T (-(j.2 : ℤ)) : K[T;T⁻¹]) • t j.1))) :
    Module.Finite K ↥(A ⊓ B) := by
  let D := Submodule.torsion K[T;T⁻¹] M
  let q := D.mkQ.restrictScalars K
  let : Module.Finite K D := torsion_finite Submodule.torsion_isTorsion
  have ha : A.map q ≤ Submodule.span K (Set.range (fun j : κ × ℕ =>
      (T (j.2 : ℤ) : K[T;T⁻¹]) • q (s j.1))) := by
    apply (Submodule.map_mono hA).trans
    rw [Submodule.map_span]
    apply Submodule.span_mono
    rintro _ ⟨_, ⟨j,rfl⟩,rfl⟩
    exact ⟨j, (D.mkQ.map_smul _ _).symm⟩
  have hb : B.map q ≤ Submodule.span K (Set.range (fun j : τ × ℕ =>
      (T (-(j.2 : ℤ)) : K[T;T⁻¹]) • q (t j.1))) := by
    apply (Submodule.map_mono hB).trans
    rw [Submodule.map_span]
    apply Submodule.span_mono
    rintro _ ⟨_, ⟨j,rfl⟩,rfl⟩
    exact ⟨j, (D.mkQ.map_smul _ _).symm⟩
  let := intersection_finite (A.map q) (B.map q) (fun i => q (s i))
    (fun i => q (t i)) ha hb
  let f : ↥(A ⊓ B) →ₗ[K] ↥(A.map q ⊓ B.map q) :=
    (q.comp (A ⊓ B).subtype).codRestrict _ (fun x =>
      ⟨Submodule.mem_map.mpr ⟨x.val,x.property.1,rfl⟩,
        Submodule.mem_map.mpr ⟨x.val,x.property.2,rfl⟩⟩)
  let g : f.ker →ₗ[K] D :=
    (((A ⊓ B).subtype.comp f.ker.subtype).codRestrict (D.restrictScalars K)
      (fun x => by
        have h : q x.val.val = 0 := congrArg Subtype.val x.property
        exact (Submodule.Quotient.mk_eq_zero D).mp h))
  let : Module.Finite K f.ker := Module.Finite.of_injective g (by
    intro x y h
    apply Subtype.ext
    apply Subtype.ext
    exact congrArg (fun z : D => (z : M)) h)
  let : Module.Finite K (↥(A ⊓ B) ⧸ f.ker) :=
    Module.Finite.equiv f.quotKerEquivRange.symm
  exact Module.Finite.of_submodule_quotient f.ker
end

open LaurentPolynomial Polynomial Module
open scoped LaurentPolynomial
variable {K N Q : Type*} [Field K] [AddCommGroup N] [AddCommGroup Q]
  [Module K N] [Module K Q] [Module K[X] N] [IsScalarTower K K[X] N]
  [Module K[T;T⁻¹] Q] [IsScalarTower K K[T;T⁻¹] Q]

omit [IsScalarTower K K[T;T⁻¹] Q] in
lemma range_le_lattice {ι : Type*} [Fintype ι] (s : ι → N)
    (hs : Submodule.span K[X] (Set.range s) = ⊤) (g : N →ₗ[K] Q) (d : ℤ)
    (hpow : ∀ (n : ℕ) (x : N), g ((Polynomial.X : K[X])^n • x) =
      (T (d*n) : K[T;T⁻¹]) • g x) :
    g.range ≤ Submodule.span K (Set.range (fun j : ι × ℕ =>
      (T (d*j.2) : K[T;T⁻¹]) • g (s j.1))) := by
  classical
  rintro _ ⟨x,rfl⟩
  obtain ⟨f,hf⟩ := (Submodule.mem_span_range_iff_exists_fun K[X]).mp
    (show x ∈ Submodule.span K[X] (Set.range s) from hs ▸ trivial)
  rw [← hf, map_sum]
  apply Submodule.sum_mem
  intro i hi
  rw [← Polynomial.sum_C_mul_X_pow_eq (f i), Polynomial.sum, Finset.sum_smul, map_sum]
  apply Submodule.sum_mem
  intro n hn
  rw [mul_smul, ← Polynomial.algebraMap_eq, algebraMap_smul, map_smul, hpow]
  exact Submodule.smul_mem _ _ (Submodule.subset_span ⟨(i,n),rfl⟩)

theorem range_intersection_finite [Module.Finite K[X] N]
    {P : Type*} [AddCommGroup P] [Module K P] [Module K[X] P]
    [IsScalarTower K K[X] P] [Module.Finite K[X] P]
    [Module.Finite K[T;T⁻¹] Q]
    (f : N →ₗ[K] Q) (g : P →ₗ[K] Q)
    (hf : ∀ x, f ((Polynomial.X : K[X]) • x) = (T 1 : K[T;T⁻¹]) • f x)
    (hg : ∀ x, g ((Polynomial.X : K[X]) • x) = (T (-1) : K[T;T⁻¹]) • g x) :
    Module.Finite K ↥(f.range ⊓ g.range) := by
  obtain ⟨n,s,hs⟩ := Module.Finite.exists_fin (R := K[X]) (M := N)
  obtain ⟨m,t,ht⟩ := Module.Finite.exists_fin (R := K[X]) (M := P)
  have hp (j : ℕ) (x : N) : f ((Polynomial.X : K[X])^j • x) =
      (T (1*(j : ℤ)) : K[T;T⁻¹]) • f x := by
    induction j with
    | zero => simp
    | succ j ih =>
      rw [pow_succ', mul_smul, hf, ih, ← mul_smul, ← T_add]
      congr 2
      omega
  have hn (j : ℕ) (x : P) : g ((Polynomial.X : K[X])^j • x) =
      (T ((-1)*(j : ℤ)) : K[T;T⁻¹]) • g x := by
    induction j with
    | zero => simp
    | succ j ih =>
      rw [pow_succ', mul_smul, hg, ih, ← mul_smul, ← T_add]
      congr 2
      omega
  apply intersection_finite_general f.range g.range (fun i => f (s i)) (fun i => g (t i))
  · simpa only [one_mul] using range_le_lattice s hs f 1 hp
  · simpa only [neg_one_mul] using range_le_lattice t ht g (-1) hn
end PiExponentSeshadri.LaurentLattices

namespace PiExponentSeshadri.LaurentCech
open LaurentPolynomial
open scoped LaurentPolynomial Polynomial
variable {K N P Q : Type*} [Field K]
  [AddCommGroup N] [AddCommGroup P] [AddCommGroup Q]
  [Module K N] [Module K P] [Module K Q]
  [Module K[X] N] [Module K[X] P] [Module K[X] Q]
  [IsScalarTower K K[X] N] [IsScalarTower K K[X] P] [IsScalarTower K K[X] Q]

theorem intersection_finite [Module.Finite K[X] N] [Module.Finite K[X] P]
    (f : N →ₗ[K[X]] Q) [IsLocalizedModule.Away (Polynomial.X : K[X]) f]
    (g : P →ₗ[K] Q)
    (inverse_coordinate : ∀ y : P,
      (Polynomial.X : K[X]) • g ((Polynomial.X : K[X]) • y) = g y) :
    Module.Finite K ↥((f.restrictScalars K).range ⊓ g.range) := by
  let : Module K[T;T⁻¹] Q := IsLocalizedModule.module
    (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K[X] K[T;T⁻¹] Q :=
    IsLocalizedModule.isScalarTower_module (.powers (Polynomial.X : K[X])) f
  let : IsScalarTower K K[T;T⁻¹] Q := .of_algebraMap_smul (fun c x => by
    rw [← C_eq_algebraMap, ← Polynomial.toLaurent_C,
      ← algebraMap_eq_toLaurent, algebraMap_smul]
    exact algebraMap_smul K[X] c x)
  let : Module.Finite K[T;T⁻¹] Q :=
    Module.Finite.of_isLocalizedModule (.powers (Polynomial.X : K[X])) f
  have pos (n : ℕ) (x : Q) : (T (n : ℤ) : K[T;T⁻¹]) • x =
      ((Polynomial.X : K[X])^n) • x := by
    rw [← Polynomial.toLaurent_X_pow, ← algebraMap_eq_toLaurent, algebraMap_smul]
  have pos1 (x : Q) : (T 1 : K[T;T⁻¹]) • x = (Polynomial.X : K[X]) • x := by
    simpa only [Nat.cast_one, pow_one] using pos 1 x
  have cancel (n : ℕ) (x : Q) : (T (-(n : ℤ)) : K[T;T⁻¹]) •
      ((T (n : ℤ) : K[T;T⁻¹]) • x) = x := by
    rw [← mul_smul, ← T_add, neg_add_cancel, T_zero, one_smul]
  apply LaurentLattices.range_intersection_finite (f.restrictScalars K) g
  · intro x
    change f ((Polynomial.X : K[X]) • x) = (T 1 : K[T;T⁻¹]) • f x
    rw [map_smul, pos1]
  · intro y
    have h := congrArg (fun z : Q => (T (-1) : K[T;T⁻¹]) • z)
      (inverse_coordinate y)
    rw [← pos1] at h
    have hc (z : Q) : (T (-1) : K[T;T⁻¹]) • ((T 1 : K[T;T⁻¹]) • z) = z := by
      simpa only [Nat.cast_one] using cancel 1 z
    rw [hc] at h
    exact h
end PiExponentSeshadri.LaurentCech

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyCharts
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomologyFiniteCharts

namespace OAI

namespace PiExponentSeshadri.Geometry.BaseSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {K : Type} [CommRing K] {X : Scheme.{0}}

lemma congr_apply (k : K →+* Γ(X,⊤)) (M : X.Modules) {U V : X.Opens}
    (h : U = V) (m : Sections k M U) :
    congr k M h m = M.presheaf.map (eqToHom h.symm).op m := by
  subst V
  change m = M.presheaf.map (𝟙 (op U)) m
  exact congrArg (fun f : M.presheaf.obj (op U) ⟶ M.presheaf.obj (op U) => f m)
    (M.presheaf.map_id (op U)).symm

def nestedRestriction (M : X.Modules) {U W : X.Opens} (h : W ≤ U) :
    (M.restrict U.ι).restrict (X.homOfLE h) ≅ M.restrict W.ι :=
  ((Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M).symm ≪≫
    (Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι h)).app M

lemma nestedBase (k : K →+* Γ(X,⊤)) {U W : X.Opens} (h : W ≤ U) :
    (X.homOfLE h).appTop.hom.comp (U.ι.appTop.hom.comp k) = W.ι.appTop.hom.comp k := by
  rw [← RingHom.comp_assoc, ← CommRingCat.hom_comp, ← Scheme.Hom.comp_appTop,
    Scheme.homOfLE_ι]

lemma chartTop_nested (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U W : X.Opens} (h : W ≤ U)
    (m : Sections (U.ι.appTop.hom.comp k) (M.restrict U.ι) ⊤) :
    chartTop k M W (chartMap (U.ι.appTop.hom.comp k) (W.ι.appTop.hom.comp k)
      (X.homOfLE h) (nestedBase k h) (M.restrict U.ι) (nestedRestriction M h) m) =
        res k M h (chartTop k M U m) := by
  simp only [chartTop, LinearEquiv.trans_apply, restrictEquiv, congr_apply,
    chartMap, chartModuleMap, LinearMap.coe_comp,
    chartModuleEquiv, moduleIsoSections, openImmersionTop, restrictedOpenSections,
    nestedRestriction, Iso.trans_hom, Iso.symm_hom, Iso.app_hom]
  change M.presheaf.map _ (M.presheaf.map _ (M.presheaf.map _ (M.presheaf.map _ m))) =
    M.presheaf.map _ (M.presheaf.map _ m)
  have map_comp_apply {A B C : X.Opensᵒᵖ} (f : A ⟶ B) (g : B ⟶ C)
      (x : M.presheaf.obj A) :
      M.presheaf.map g (M.presheaf.map f x) = M.presheaf.map (f ≫ g) x := by
    exact (congrArg (fun h : M.presheaf.obj A ⟶ M.presheaf.obj C => h x)
      (M.presheaf.map_comp f g)).symm
  simp only [map_comp_apply]
  refine (map_comp_apply _ _ _).trans ?_
  symm
  exact map_comp_apply _ _ _

lemma chartMap_range_coherent (k : K →+* Γ(X,⊤)) (M : X.Modules)
    {U W : X.Opens} (h : W ≤ U) :
    (chartMap (U.ι.appTop.hom.comp k) (W.ι.appTop.hom.comp k) (X.homOfLE h)
      (nestedBase k h) (M.restrict U.ι) (nestedRestriction M h)).range.map
        (chartTop k M W).toLinearMap = (res k M h).range := by
  ext x
  constructor
  · rintro ⟨y,⟨z,rfl⟩,rfl⟩
    exact ⟨chartTop k M U z, (chartTop_nested k M h z).symm⟩
  · rintro ⟨z,rfl⟩
    refine ⟨_, ⟨(chartTop k M U).symm z,rfl⟩, ?_⟩
    exact (chartTop_nested k M h _).trans
      (congrArg (res k M h) ((chartTop k M U).apply_symm_apply z))

end
end PiExponentSeshadri.Geometry.BaseSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CoherentAffineFinite
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X Y : Scheme.{0}}

instance LineBundle.quasicoherent (L : LineBundle X) : L.sheaf.IsQuasicoherent := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact ⟨⟨(SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.sheaf).choose⟩⟩

theorem LineBundle.affine_sections_finite [IsAffine X] (L : LineBundle X) :
    Module.Finite Γ(X,⊤) Γ(L.sheaf,⊤) := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact PiExponent.CoherentAffineFinite.affine_sections_finite L.sheaf

def LineBundle.restrict (L : LineBundle Y) (f : X ⟶ Y) [IsOpenImmersion f] : LineBundle X where
  sheaf := L.sheaf.restrict f
  locallyRankOne x := by
    obtain ⟨U,hxU,⟨e⟩⟩ := L.locallyRankOne (f x)
    let V := f ⁻¹ᵁ U
    refine ⟨V,hxU,⟨?_⟩⟩
    let e' := (Scheme.Modules.restrictFunctorComp (f ∣_ U) U.ι).app L.sheaf ≪≫
      (Scheme.Modules.restrictFunctor (f ∣_ U)).mapIso e ≪≫
      Scheme.Modules.restrictUnitIso (f ∣_ U)
    have e'' : L.sheaf.restrict (V.ι ≫ f) ≅ structureSheaf V.toScheme := by
      simpa only [V, morphismRestrict_ι, structureSheaf] using e'
    exact ((Scheme.Modules.restrictFunctorComp V.ι f).app L.sheaf).symm ≪≫ e''

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open ModuleFlasque
variable {X : Scheme.{0}}

def OpenSections (M : X.Modules) (U : X.Opens) := Γ(M,U)
instance (M : X.Modules) (U : X.Opens) : AddCommGroup (OpenSections M U) :=
  inferInstanceAs (AddCommGroup Γ(M,U))
instance (M : X.Modules) (U : X.Opens) : Module Γ(X,⊤) (OpenSections M U) :=
  Module.compHom Γ(M,U) (restrictScalar X U)

private abbrev schemeFreeOpen (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

@[instance_reducible] private def freeOpenHomAddCommGroup (U : X.Opens) (M : X.Modules) :
    AddCommGroup (freeOpen X.ringCatSheaf U ⟶ M) :=
  inferInstanceAs (AddCommGroup (schemeFreeOpen U ⟶ M))

attribute [local instance] freeOpenHomAddCommGroup

local instance (M : X.Modules) (U : X.Opens) :
    Module Γ(X,⊤) (freeOpen X.ringCatSheaf U ⟶ M) := sheafHomModule X _ _

def freeOpenLinearEquiv (M : X.Modules) (U : X.Opens) :
    (freeOpen X.ringCatSheaf U ⟶ M) ≃ₗ[Γ(X,⊤)] OpenSections M U where
  toEquiv := freeOpenEquiv X.ringCatSheaf M U
  map_add' := by intro f g; rfl
  map_smul' := by intro r f; rfl

def openRestriction (M : X.Modules) {U V : X.Opens} (h : U ≤ V) :
    OpenSections M V →ₗ[Γ(X,⊤)] OpenSections M U where
  toFun := M.val.map (homOfLE h).op
  map_add' := map_add _
  map_smul' := by
    intro r m
    let : Module Γ(X,V) (OpenSections M V) := (M.val.obj (op V)).isModule
    let : Module Γ(X,U) (OpenSections M U) := (M.val.obj (op U)).isModule
    change M.presheaf.map (homOfLE h).op (restrictScalar X V r • (m : Γ(M,V))) =
      restrictScalar X U r • M.presheaf.map (homOfLE h).op m
    erw [M.map_smul, restrictScalar_naturality]

lemma freeOpenLinearEquiv_naturality (M : X.Modules) {U V : X.Opens} (h : U ≤ V)
    (f : freeOpen X.ringCatSheaf V ⟶ M) :
    freeOpenLinearEquiv M U (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ f) =
      openRestriction M h (freeOpenLinearEquiv M V f) :=
  freeOpenEquiv_naturality X.ringCatSheaf M _ f

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

theorem quasicoherent_pushforward_iso (e : X ≅ Y) (M : X.Modules) [M.IsQuasicoherent] :
    ((Scheme.Modules.pushforward e.hom).obj M).IsQuasicoherent := by
  let N := (Scheme.Modules.pushforward e.hom).obj M
  let q : (Scheme.Modules.pushforward e.inv).obj N ≅ M :=
    (Scheme.Modules.pushforwardComp e.hom e.inv).app M ≪≫
      (Scheme.Modules.pushforwardCongr e.hom_inv_id).app M ≪≫
      (Scheme.Modules.pushforwardId X).app M
  let j : N ≅ M.restrict e.inv :=
    ((Scheme.Modules.restrictFunctorAdjCounitIso e.inv).app N).symm ≪≫
      (Scheme.Modules.restrictFunctor e.inv).mapIso q
  exact (SheafOfModules.isQuasicoherent Y.ringCatSheaf).prop_of_iso j.symm inferInstance

abbrev affineToSpecModule [IsAffine X] (M : X.Modules) :=
  (Scheme.Modules.pushforward X.toSpecΓ).obj M

instance affineToSpecModule_quasicoherent [IsAffine X] (M : X.Modules)
    [M.IsQuasicoherent] : (affineToSpecModule M).IsQuasicoherent :=
  quasicoherent_pushforward_iso X.isoSpec M

theorem affine_sections_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r
      (((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
        (PrimeSpectrum.basicOpen r).leTop.op).hom) :=
  ((isIso_fromTildeΓ_iff_isLocalizing (affineToSpecModule M)).mp inferInstance) r

def affineSpecSections [IsAffine X] (M : X.Modules)
    (U : (Spec Γ(X,⊤)).Opens) :
    ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj (op U)) ≃ₗ[Γ(X,⊤)]
      OpenSections M (X.toSpecΓ ⁻¹ᵁ U) where
  toFun := fun x => x
  invFun := fun x => x
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_smul' r m := by
    let : Module Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) :=
      (M.val.obj (op (X.toSpecΓ ⁻¹ᵁ U))).isModule
    change @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
      ((X.toSpecΓ.app U).hom
        ((Spec Γ(X,⊤)).presheaf.map U.leTop.op ((Scheme.ΓSpecIso Γ(X,⊤)).inv r))) m =
      @SMul.smul Γ(X,X.toSpecΓ ⁻¹ᵁ U) Γ(M,X.toSpecΓ ⁻¹ᵁ U) _
        (restrictScalar X (X.toSpecΓ ⁻¹ᵁ U) r) m
    congr 1
    have h := congrArg (fun f : Γ(Spec Γ(X,⊤),⊤) ⟶ Γ(X,X.toSpecΓ ⁻¹ᵁ U) =>
      f ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) (X.toSpecΓ.naturality U.leTop.op)
    simp only [CommRingCat.comp_apply, Scheme.toSpecΓ_appTop] at h
    change _ = restrictScalar X (X.toSpecΓ ⁻¹ᵁ U)
      ((Scheme.ΓSpecIso Γ(X,⊤)).hom ((Scheme.ΓSpecIso Γ(X,⊤)).inv r)) at h
    rw [(Scheme.ΓSpecIso Γ(X,⊤)).inv_hom_id_apply r] at h
    exact h

def openSectionsCongr (M : X.Modules) {U V : X.Opens} (h : U = V) :
    OpenSections M U ≃ₗ[Γ(X,⊤)] OpenSections M V := by
  subst V
  exact LinearEquiv.refl _ _

lemma openSectionsCongr_restriction (M : X.Modules) {U V : X.Opens} (h : U = V)
    (m : OpenSections M ⊤) :
    openSectionsCongr M h (openRestriction M (show U ≤ ⊤ from le_top) m) = openRestriction M (show V ≤ ⊤ from le_top) m := by
  subst V
  rfl

theorem affine_openRestriction_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) :
    IsLocalizedModule.Away r (openRestriction M (X.basicOpen_le r)) := by
  let F := modulesSpecToSheaf.obj (affineToSpecModule M)
  let f := (F.obj.map (PrimeSpectrum.basicOpen r).leTop.op).hom
  let e0 : (F.obj.obj (op ⊤)) ≃ₗ[Γ(X,⊤)] OpenSections M ⊤ := affineSpecSections M ⊤
  let e1 := (affineSpecSections M (PrimeSpectrum.basicOpen r)).trans
    (openSectionsCongr M (Scheme.toSpecΓ_preimage_basicOpen X r))
  have hf : IsLocalizedModule.Away r f := affine_sections_localize M r
  have hq : IsLocalizedModule.Away r (e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap) := by
    let := hf
    let := IsLocalizedModule.of_linearEquiv (.powers r) f e1
    exact IsLocalizedModule.of_linearEquiv_right (.powers r) (e1.toLinearMap ∘ₗ f) e0.symm
  have he : e1.toLinearMap ∘ₗ f ∘ₗ e0.symm.toLinearMap =
      openRestriction M (X.basicOpen_le r) := by
    ext m
    exact openSectionsCongr_restriction M (Scheme.toSpecΓ_preimage_basicOpen X r) m
  rwa [he] at hq

theorem affine_basicOpen_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤)) (x : OpenSections M (X.basicOpen r)) :
    ∃ n : ℕ, ∃ y : OpenSections M ⊤,
      openRestriction M (X.basicOpen_le r) y = r^n • x := by
  let f := openRestriction M (X.basicOpen_le r)
  let : IsLocalizedModule.Away r f := affine_openRestriction_localize M r
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away r f).surj _ _ x
  exact ⟨n,y,hy.symm⟩

def openTopSections (M : X.Modules) :
    letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
    OpenSections M ⊤ ≃ₗ[Γ(X,⊤)] Γ(M,⊤) := by
  letI : Module Γ(X,⊤) Γ(M,⊤) := (M.val.obj (op ⊤)).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,⊤) Γ(M,⊤) _ (restrictScalar X ⊤ r) m =
    @SMul.smul Γ(X,⊤) Γ(M,⊤) _ r m
  congr 1
  change (X.presheaf.map (𝟙 (op ⊤))) r = r
  rw [X.presheaf.map_id]
  rfl

theorem LineBundle.affine_openSections_finite [IsAffine X] (L : LineBundle X) :
    Module.Finite Γ(X,⊤) (OpenSections L.sheaf ⊤) := by
  let : Module Γ(X,⊤) Γ(L.sheaf,⊤) := (L.sheaf.val.obj (op ⊤)).isModule
  let := L.affine_sections_finite
  exact Module.Finite.of_surjective (openTopSections L.sheaf).symm.toLinearMap
    (openTopSections L.sheaf).symm.surjective

theorem affine_sections_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (r : Γ(X,⊤))
    (x : (modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj
      (op (PrimeSpectrum.basicOpen r))) :
    ∃ n : ℕ, ∃ y : (modulesSpecToSheaf.obj (affineToSpecModule M)).obj.obj (op ⊤),
      ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
        (PrimeSpectrum.basicOpen r).leTop.op) y = r^n • x := by
  let f := ((modulesSpecToSheaf.obj (affineToSpecModule M)).obj.map
    (PrimeSpectrum.basicOpen r).leTop.op).hom
  let : IsLocalizedModule.Away r f := affine_sections_localize M r
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away r f).surj _ _ x
  exact ⟨n,y,hy.symm⟩

lemma restrictScalar_appIso (f : Y ⟶ X) [IsOpenImmersion f] (U : Y.Opens)
    (r : Γ(X,⊤)) :
    (f.appIso U).inv (restrictScalar Y U (f.appTop r)) =
      restrictScalar X (f ''ᵁ U) r := by
  have h := congrArg (fun g : Γ(X,⊤) ⟶ Γ(X,f ''ᵁ U) => g r)
    (Scheme.Hom.appLE_appIso_inv f (U := ⊤) (V := U) (by simp))
  change (f.appIso U).inv ((f.appLE ⊤ U (by simp)) r) = _ at h
  have he : f.appLE ⊤ U (by simp) = f.appTop ≫ Y.presheaf.map U.leTop.op := by
    erw [Scheme.Hom.appTop, Scheme.Hom.app_eq_appLE, Scheme.Hom.appLE_map]
  rw [he] at h
  exact h

def restrictedOpenSections (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    (U : Y.Opens) :
    letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
    OpenSections (M.restrict f) U ≃ₗ[Γ(X,⊤)] OpenSections M (f ''ᵁ U) := by
  letI := Module.compHom (OpenSections (M.restrict f) U) f.appTop.hom
  letI : Module Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) := (M.val.obj (op (f ''ᵁ U))).isModule
  refine { toFun := fun x => x
           invFun := fun x => x
           left_inv := fun _ => rfl
           right_inv := fun _ => rfl
           map_add' := fun _ _ => rfl
           map_smul' := ?_ }
  intro r m
  change @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _
      ((f.appIso U).inv (restrictScalar Y U (f.appTop r))) m =
    @SMul.smul Γ(X,f ''ᵁ U) Γ(M,f ''ᵁ U) _ (restrictScalar X (f ''ᵁ U) r) m
  rw [restrictScalar_appIso]

lemma restrictedOpenSections_naturality (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f]
    {U V : Y.Opens} (h : U ≤ V) (m : OpenSections (M.restrict f) V) :
    restrictedOpenSections M f U (openRestriction (M.restrict f) h m) =
      openRestriction M (f.image_mono h) (restrictedOpenSections M f V m) := rfl

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X Y Z : Scheme.{0}}

def moduleIsoSections {M N : X.Modules} (e : M ≅ N) (U : X.Opens) :
    OpenSections M U ≃ₗ[Γ(X,⊤)] OpenSections N U where
  toFun := e.hom.val.app (op U)
  invFun := e.inv.val.app (op U)
  left_inv m := by
    have h := congrArg (fun f : M ⟶ M => f.val.app (op U) m) e.hom_inv_id
    exact h
  right_inv m := by
    have h := congrArg (fun f : N ⟶ N => f.val.app (op U) m) e.inv_hom_id
    exact h
  map_add' := map_add _
  map_smul' r m := (e.hom.val.app (op U)).hom.map_smul (restrictScalar X U r) m

def openImmersionTop (M : X.Modules) (f : Y ⟶ X) [IsOpenImmersion f] :
    letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
    OpenSections M ⊤ →ₗ[Γ(X,⊤)] OpenSections (M.restrict f) ⊤ := by
  letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  exact (restrictedOpenSections M f ⊤).symm.toLinearMap ∘ₗ
    openRestriction M (show f ''ᵁ ⊤ ≤ ⊤ from le_top)

theorem openImmersionTop_localize [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] (t : Γ(X,⊤))
    (hf : f.opensRange = X.basicOpen t) :
    letI := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
    IsLocalizedModule.Away t (openImmersionTop M f) := by
  let := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  have he : X.basicOpen t = f ''ᵁ (⊤ : Y.Opens) :=
    hf.symm.trans (Scheme.Hom.image_top_eq_opensRange f).symm
  let e := (openSectionsCongr M he).trans (restrictedOpenSections M f ⊤).symm
  let g := openRestriction M (X.basicOpen_le t)
  let : IsLocalizedModule.Away t g := affine_openRestriction_localize M t
  have h := IsLocalizedModule.of_linearEquiv (.powers t) g e
  have hp : e.toLinearMap ∘ₗ g = openImmersionTop M f := by
    ext m
    change (restrictedOpenSections M f ⊤).symm
      (openSectionsCongr M he (openRestriction M (X.basicOpen_le t) m)) = _
    rw [openSectionsCongr_restriction]
    rfl
  rwa [hp] at h

theorem openImmersionTop_denominators [IsAffine X] (M : X.Modules) [M.IsQuasicoherent]
    (f : Y ⟶ X) [IsOpenImmersion f] (t : Γ(X,⊤))
    (hf : f.opensRange = X.basicOpen t) (x : OpenSections (M.restrict f) ⊤) :
    ∃ n : ℕ, ∃ y : OpenSections M ⊤,
      openImmersionTop M f y = (f.appTop (t^n)) • x := by
  let := Module.compHom (OpenSections (M.restrict f) ⊤) f.appTop.hom
  let : IsLocalizedModule.Away t (openImmersionTop M f) :=
    openImmersionTop_localize M f t hf
  obtain ⟨n,y,hy⟩ := (inferInstance : IsLocalizedModule.Away t (openImmersionTop M f)).surj _ _ x
  exact ⟨n,y,hy.symm⟩
end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SerreAssembly
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveTwistAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateOverlapNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveTupleCharts

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity
noncomputable section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
open ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (structureSheaf X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,PiExponentSeshadri.SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
attribute [local irreducible] coordinatePowerOverlap modulePow

private abbrev schemeUnit : X.Modules := SheafOfModules.unit X.ringCatSheaf

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

theorem coordinateTupleCoefficient_restrict (n q r : ℕ) (t : Fin (q + 1) → σ)
    (g : Fin (r + 1) → Fin (q + 1))
    (b : freeOpen X.ringCatSheaf
      (CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) (t ∘ g)) ⟶
        modulePow X M n) :
    coordinateTupleCoefficient M s k hc f hf n q t
      (CechOne.restrictHom X.ringCatSheaf
        (CechHigher.intersectionLE (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t g) b) =
      coordinateTupleCoefficient M s k hc f hf n r (t ∘ g) b := by
  change coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0)
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)
      (freeOpenMap X.ringCatSheaf (homOfLE
        (CechHigher.intersectionLE (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t g)) ≫ b)) =
    coordinatePowerOverlap M s k hc f hf n ((t ∘ g) 0) (tupleVariables (t ∘ g) 0)
      (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s (t ∘ g) 0) b)
  erw [freeOpenHomCongr_restrict]
  exact coordinatePowerOverlap_restrict M s k hc f hf n ((t ∘ g) 0) (t 0)
    (tupleVariables (t ∘ g) 0) (tupleVariables t 0) _ _

def coordinateLaurentCechPresentation (n : ℕ) :
    ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) (modulePow X M n) n where
  coefficient := coordinateTupleCoefficient M s k hc f hf n
  injective := coordinateTupleCoefficient_injective M s k hc f hf n
  regular := coordinateTupleCoefficient_regular M s k hc f hf n
  surjective := coordinateTupleCoefficient_surjective_regular M s k hc f hf n
  restriction q t j b :=
    coordinateTupleCoefficient_restrict M s k hc f hf n (q + 1) q t j.succAbove b

def coordinateLineBundle : LineBundle X where
  sheaf := M
  locallyRankOne x := by
    have hx : x ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
      rw [hc]
      trivial
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
    exact ⟨PiExponentSeshadri.SectionOpens.isoOpen (s i), hi, ⟨sectionFrame (s i)⟩⟩

include hc in
omit [Fintype σ] in

theorem coordinatePower_isQuasicoherent (n : ℕ) :
    (modulePow X M n).IsQuasicoherent :=
  LineBundleCoherent.modulePow_isQuasicoherent (coordinateLineBundle M s hc) n

include hf in

theorem coordinatePower_ext_succ_eq_zero [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))] (n q : ℕ)
    (x : Ext.{1} (C := X.Modules) (schemeUnit (X := X)) (modulePow X M n) (q + 1)) : x = 0 := by
  let : (modulePow X M n).IsQuasicoherent := coordinatePower_isQuasicoherent M s hc n
  exact ProjectiveTwistAcyclicity.ext_succ_eq_zero_of_laurent_cech_charts
    (coordinateOpen_isAffine M s k hc f hf) hc (modulePow X M n) n (Int.natCast_nonneg n)
    (coordinateLaurentCechPresentation M s k hc f hf n) q x

include hf in
theorem coordinatePower_ext_eq_zero [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))] (n q : ℕ) (hq : 0 < q)
    (x : Ext.{1} (C := X.Modules) (schemeUnit (X := X)) (modulePow X M n) q) : x = 0 := by
  obtain ⟨r, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hq)
  exact coordinatePower_ext_succ_eq_zero M s k hc f hf n r x

theorem coordinateBundle_serre [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf)) (k : K →+* Γ(X,⊤))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade K (Fin l))) (hf : sectionsMorphism k s hc = f.hom)
    (A : X.Modules) [A.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := X.Modules) (schemeUnit (X := X))
        ((moduleTwistFunctor L n).obj A) q, x = 0 := by
  apply SerreAssembly.eventual_twist_ext_zero_of_section_cover L l hl s hc
    (coordinateOpen_isAffine L.sheaf s k hc f hf) _ A
  intro n q hq x
  exact coordinatePower_ext_eq_zero L.sheaf s k hc f hf n q hq x

end
end PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponent.ProjectiveO1

theorem projectiveSpace_cohomology_eq_zero (r : ℕ)
    (M : (projectiveSpace ℂ (Fin (r+1))).Modules) [M.IsQuasicoherent]
    (q : ℕ) (hq : r+1 ≤ q) (z : cohomology M q) : z = 0 := by
  exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover (r+1) (by omega)
    (coordinateOpen (R := ℂ) (σ := Fin (r+1)))
    (fun j => standardChart_isAffineOpen j) standardChart_cover M q hq z

theorem cohomology_eq_zero_of_projective_embedding {X : Scheme.{0}} (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : r+1 ≤ q)
    (z : cohomology M q) : z = 0 := by
  let N := (Scheme.Modules.pushforward i).obj M
  let : N.IsFinitePresentation := PiExponentSeshadri.ClosedPushforward.pushforward_isFinitePresentation i M
  let : N.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData N).choose.isQuasicoherent
  let e := PiExponent.ClosedImmersionSerreTransfer.closedCohomologyEquiv i M q
  apply e.injective
  exact (projectiveSpace_cohomology_eq_zero r N q hq (e z)).trans e.map_zero.symm

theorem lineBundle_cohomology_eq_zero_of_projective_embedding {X : Scheme.{0}} (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (L : LineBundle X) (q : ℕ) (hq : r+1 ≤ q) (z : cohomology L.sheaf q) : z = 0 := by
  let : L.sheaf.IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  exact cohomology_eq_zero_of_projective_embedding r i L.sheaf q hq z

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (N : X.Modules)
variable (e : ∀ i, N.restrict (SectionOpens.isoOpen (s i)).ι ≅
  structureSheaf (SectionOpens.isoOpen (s i)).toScheme) (d : ℤ)

private abbrev schemeFreeOpen (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

def coordinateFramedOverlap (i : σ) (a : Finset (ChartVariables i)) :
    (schemeFreeOpen (coordinateFiniteOpen M s i a) ⟶ N) →+ Laurent σ K d :=
  framedLaurentOverlap _ N i d a (restrictOpenFrame inf_le_left (e i))
    (coordinateFiniteRingEquiv M s k hc f hf i a)

lemma coordinateFramedOverlap_injective (i : σ) (a : Finset (ChartVariables i)) :
    Function.Injective (coordinateFramedOverlap M s k hc f hf N e d i a) :=
  framedLaurentOverlap_injective _ _ _ _ _ _ _

lemma coordinateFramedOverlap_regular (i : σ) (a : Finset (ChartVariables i))
    (b : schemeFreeOpen (coordinateFiniteOpen M s i a) ⟶ N) :
    RegularOn ({i} ∪ Subtype.val '' (a : Set (ChartVariables i)))
      (coordinateFramedOverlap M s k hc f hf N e d i a b) :=
  framedLaurentOverlap_regular _ _ _ _ _ _ _ b

lemma coordinateFramedOverlap_surjective (i : σ) (a : Finset (ChartVariables i))
    (p : Laurent σ K d) (hp : RegularOn ({i} ∪ Subtype.val '' (a : Set (ChartVariables i))) p) :
    ∃ b, coordinateFramedOverlap M s k hc f hf N e d i a b = p :=
  framedLaurentOverlap_surjective_regular _ _ _ _ _ _ _ p hp

attribute [local irreducible] coordinateFramedOverlap

def coordinateFramedTuple (q : ℕ) (t : Fin (q + 1) → σ) :
    (schemeFreeOpen
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) →+
      Laurent σ K d :=
  (coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)).comp
    (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).toAddMonoidHom

lemma coordinateFramedTuple_injective (q : ℕ) (t : Fin (q + 1) → σ) :
    Function.Injective (coordinateFramedTuple M s k hc f hf N e d q t) := by
  intro b c h
  apply (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).injective
  apply coordinateFramedOverlap_injective M s k hc f hf N e d (t 0) (tupleVariables t 0)
  exact h

lemma coordinateFramedTuple_regular (q : ℕ) (t : Fin (q + 1) → σ)
    (b : schemeFreeOpen
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) :
    RegularOn (Set.range t) (coordinateFramedTuple M s k hc f hf N e d q t b) := by
  have h := coordinateFramedOverlap_regular M s k hc f hf N e d (t 0) (tupleVariables t 0)
    (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) b)
  change RegularOn (Set.range t) ((coordinateFramedOverlap M s k hc f hf N e d (t 0)
    (tupleVariables t 0)) ((freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)) b))
  simpa only [tupleVariables_support] using h

lemma coordinateFramedTuple_surjective (q : ℕ) (t : Fin (q + 1) → σ)
    (p : Laurent σ K d) (hp : RegularOn (Set.range t) p) :
    ∃ b, coordinateFramedTuple M s k hc f hf N e d q t b = p := by
  obtain ⟨b, hb⟩ := coordinateFramedOverlap_surjective M s k hc f hf N e d (t 0)
    (tupleVariables t 0) p (by simpa only [tupleVariables_support] using hp)
  refine ⟨(freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).symm b, ?_⟩
  change coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)
    ((freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0))
      ((freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)).symm b)) = p
  rw [AddEquiv.apply_symm_apply]
  exact hb

def coordinateFramedLaurentPresentation
    (hres : ∀ i j (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
      (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
      (z : schemeFreeOpen (coordinateFiniteOpen M s i a) ⟶ N),
      coordinateFramedOverlap M s k hc f hf N e d j b
        (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      coordinateFramedOverlap M s k hc f hf N e d i a z) :
    PiExponent.ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => SectionOpens.isoOpen (s i)) N d where
  coefficient := coordinateFramedTuple M s k hc f hf N e d
  injective := coordinateFramedTuple_injective M s k hc f hf N e d
  regular := coordinateFramedTuple_regular M s k hc f hf N e d
  surjective := coordinateFramedTuple_surjective M s k hc f hf N e d
  restriction q t j z := by
    change coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)
      (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0)
        (freeOpenMap X.ringCatSheaf (homOfLE
          (PiExponent.GeometrySupport.CechHigher.faceLE (fun i => SectionOpens.isoOpen (s i)) t j)) ≫ z)) =
      coordinateFramedOverlap M s k hc f hf N e d ((t ∘ j.succAbove) 0)
        (tupleVariables (t ∘ j.succAbove) 0)
        (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s (t ∘ j.succAbove) 0) z)
    erw [freeOpenHomCongr_restrict]
    exact hres _ _ _ _ _ _

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentVertex

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveLaurentTransitions
noncomputable section
attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
variable {ι R : Type*} [Fintype ι] [CommRing R]

def standardExponent (i : ι) (d : ℤ) : ι → ℤ := fun k => if k = i then d else 0

omit [Fintype ι] in
@[simp] theorem standardExponent_self (i : ι) (d : ℤ) : standardExponent i d i = d := by
  simp [standardExponent]

omit [Fintype ι] in
@[simp] theorem standardExponent_other (i k : ι) (d : ℤ) (hk : k ≠ i) :
    standardExponent i d k = 0 := by simp [standardExponent, hk]

def zeroDegreeExponent (i : ι) : ({j : ι // j ≠ i} → ℤ) →+ (ι → ℤ) where
  toFun b := (fullEncode i 0 b).val
  map_zero' := by
    funext k
    by_cases hk : k = i
    · subst k; simp
    · exact fullEncode_other i 0 0 ⟨k, hk⟩
  map_add' a b := by
    funext k
    by_cases hk : k = i
    · subst k; simp [fullEncode_self, Finset.sum_add_distrib, add_comm]
    · change (fullEncode i 0 (a + b)).val (⟨k, hk⟩ : {j : ι // j ≠ i}) = _
      rw [fullEncode_other i 0 (a + b) ⟨k, hk⟩]
      change a ⟨k, hk⟩ + b ⟨k, hk⟩ = (fullEncode i 0 a).val k + (fullEncode i 0 b).val k
      rw [show (fullEncode i 0 a).val k = a ⟨k, hk⟩ from fullEncode_other i 0 a ⟨k, hk⟩,
        show (fullEncode i 0 b).val k = b ⟨k, hk⟩ from fullEncode_other i 0 b ⟨k, hk⟩]

theorem zeroDegreeExponent_injective (i : ι) : Function.Injective (zeroDegreeExponent i) := by
  intro a b h
  funext j
  have hj := congrFun h j.val
  simpa only [zeroDegreeExponent, AddMonoidHom.coe_mk, ZeroHom.coe_mk, fullEncode_other] using hj

theorem fullEncode_eq_standard_add (i : ι) (d : ℤ)
    (b : {j : ι // j ≠ i} → ℤ) :
    (fullEncode i d b).val = standardExponent i d + zeroDegreeExponent i b := by
  funext k
  by_cases hk : k = i
  · subst k
    simp [zeroDegreeExponent, sub_eq_add_neg]
  · simp only [Pi.add_apply, standardExponent_other i k d hk, zero_add]
    exact (fullEncode_other i d b ⟨k, hk⟩).trans (fullEncode_other i 0 b ⟨k, hk⟩).symm

theorem zeroDegreeExponent_coordinate (i : ι) (j : {j : ι // j ≠ i}) :
    zeroDegreeExponent i (natExponentHom i (Finsupp.single j 1)) =
      standardExponent j.val 1 - standardExponent i 1 := by
  classical
  funext k
  by_cases hk : k = i
  · subst k
    simp [zeroDegreeExponent, fullEncode_self, natExponentHom, standardExponent,
      Ne.symm j.property, Finsupp.single_apply]
  · change (fullEncode i 0 _).val k = _
    rw [show (fullEncode i 0 _).val k =
      natExponentHom i (Finsupp.single j 1) ⟨k, hk⟩ from fullEncode_other i 0 _ ⟨k, hk⟩]
    simp [natExponentHom, standardExponent, hk, Finsupp.single_apply, Subtype.ext_iff, eq_comm]

abbrev FullGroupAlgebra := AddMonoidAlgebra R (ι → ℤ)

def chartToFull (i : ι) : chartGroupAlgebra (R := R) i →+* FullGroupAlgebra (ι := ι) (R := R) :=
  AddMonoidAlgebra.mapDomainRingHom R (zeroDegreeExponent i)

theorem chartToFull_injective (i : ι) : Function.Injective (chartToFull (R := R) i) :=
  AddMonoidAlgebra.mapDomain_injective (zeroDegreeExponent_injective i)

def laurentToFull (d : ℤ) : Laurent ι R d →+ FullGroupAlgebra (ι := ι) (R := R) :=
  AddMonoidAlgebra.coeffAddEquiv.symm.toAddMonoidHom.comp
    (Finsupp.mapDomain.addMonoidHom (fun a : Monomial ι d => a.val))

theorem laurentToFull_injective (d : ℤ) : Function.Injective (laurentToFull (ι := ι) (R := R) d) :=
  AddMonoidAlgebra.coeffAddEquiv.symm.injective.comp
    (Finsupp.mapDomain_injective Subtype.val_injective)

@[simp] theorem laurentToFull_single (d : ℤ) (a : Monomial ι d) (r : R) :
    laurentToFull d (Finsupp.single a r) = AddMonoidAlgebra.single a.val r := by
  simp [laurentToFull]

theorem laurentToFull_groupAlgebraToLaurent (i : ι) (d : ℤ)
    (p : chartGroupAlgebra (R := R) i) :
    laurentToFull d (groupAlgebraToLaurent i d p) =
      AddMonoidAlgebra.single (standardExponent i d) 1 * chartToFull i p := by
  induction p using AddMonoidAlgebra.induction_linear with
  | zero => simp
  | add p q hp hq => simp only [map_add, hp, hq, mul_add]
  | single a r =>
      change laurentToFull d (Finsupp.domCongr (fullExponentEquiv i d) (Finsupp.single a r)) = _
      simp [chartToFull, laurentToFull_single,
        fullExponentEquiv, AddMonoidAlgebra.single_mul_single]
      exact congrArg (fun exponent => AddMonoidAlgebra.single exponent r)
        (fullEncode_eq_standard_add i d a)

def overlapToFull (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Localization.Away (chartProduct (R := R) i s) →+* FullGroupAlgebra (ι := ι) (R := R) :=
  (chartToFull i).comp (overlapToGroupAlgebra i s)

theorem overlapToFull_injective (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Function.Injective (overlapToFull (R := R) i s) :=
  (chartToFull_injective i).comp (overlapToGroupAlgebra_injective i s)

@[simp] theorem laurentToFull_overlapLaurent (i : ι) (d : ℤ)
    (s : Finset {j : ι // j ≠ i}) (z : Localization.Away (chartProduct (R := R) i s)) :
    laurentToFull d (overlapLaurent i d s z) =
      AddMonoidAlgebra.single (standardExponent i d) 1 * overlapToFull i s z :=
  laurentToFull_groupAlgebraToLaurent i d _

@[simp] theorem overlapToFull_X (i : ι) (s : Finset {j : ι // j ≠ i})
    (k : {j : ι // j ≠ i}) :
    overlapToFull (R := R) i s (algebraMap _ _ (MvPolynomial.X (R := R) k)) =
      AddMonoidAlgebra.single (standardExponent k.val 1 - standardExponent i 1) 1 := by
  simp [overlapToFull, chartToFull, zeroDegreeExponent_coordinate]

@[simp] theorem overlapToFull_C (i : ι) (s : Finset {j : ι // j ≠ i}) (r : R) :
    overlapToFull (R := R) i s (algebraMap _ _ (MvPolynomial.C (σ := {j : ι // j ≠ i}) r)) =
      AddMonoidAlgebra.single 0 r := by
  simp only [overlapToFull, RingHom.comp_apply, overlapToGroupAlgebra_base]
  change AddMonoidAlgebra.mapDomain (zeroDegreeExponent i)
    (AddMonoidAlgebra.mapDomain (natExponentHom i) (AddMonoidAlgebra.single 0 r)) = _
  rw [AddMonoidAlgebra.mapDomain_single, AddMonoidAlgebra.mapDomain_single]
  simp only [map_zero]

theorem overlapToFull_natural_of_generators (i j : ι)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hC : ∀ r : R, overlapToFull j t
      (f (algebraMap _ _ (MvPolynomial.C (σ := {k : ι // k ≠ i}) r))) =
        AddMonoidAlgebra.single 0 r)
    (hX : ∀ k : {k : ι // k ≠ i}, overlapToFull j t
      (f (algebraMap _ _ (MvPolynomial.X (R := R) k))) =
        AddMonoidAlgebra.single (standardExponent k.val 1 - standardExponent i 1) 1) :
    (overlapToFull j t).comp f = overlapToFull i s := by
  apply IsLocalization.ringHom_ext (Submonoid.powers (chartProduct (R := R) i s))
  apply MvPolynomial.ringHom_ext
  · intro r
    simpa only [RingHom.comp_apply, overlapToFull_C] using hC r
  · intro k
    simpa only [RingHom.comp_apply, overlapToFull_X] using hX k

theorem overlapLaurent_change_pivot (i j : ι) (d : ℤ)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hf : (overlapToFull j t).comp f = overlapToFull i s)
    (u : Localization.Away (chartProduct (R := R) j t))
    (hu : overlapToFull j t u =
      AddMonoidAlgebra.single (standardExponent i d - standardExponent j d) 1)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent j d t (u * f z) = overlapLaurent i d s z := by
  apply laurentToFull_injective d
  rw [laurentToFull_overlapLaurent, laurentToFull_overlapLaurent, map_mul, hu, ← mul_assoc,
    AddMonoidAlgebra.single_mul_single]
  have he : standardExponent j d + (standardExponent i d - standardExponent j d) =
      standardExponent i d := by abel
  rw [he, one_mul]
  have hz := RingHom.congr_fun hf z
  change overlapToFull j t (f z) = overlapToFull i s z at hz
  rw [hz]

theorem overlapLaurent_change_pivot_pow (i j : ι) (n : ℕ)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hf : (overlapToFull j t).comp f = overlapToFull i s)
    (u : Localization.Away (chartProduct (R := R) j t))
    (hu : overlapToFull j t u =
      AddMonoidAlgebra.single (standardExponent i 1 - standardExponent j 1) 1)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent j (n : ℤ) t (u ^ n * f z) = overlapLaurent i (n : ℤ) s z := by
  apply overlapLaurent_change_pivot i j (n : ℤ) s t f hf (u ^ n) _ z
  rw [map_pow, hu, AddMonoidAlgebra.single_pow, one_pow]
  congr 1
  funext k
  simp [standardExponent, mul_sub]

def fullMonomialUnit (a : ι → ℤ) : (FullGroupAlgebra (ι := ι) (R := R))ˣ where
  val := AddMonoidAlgebra.single a 1
  inv := AddMonoidAlgebra.single (-a) 1
  val_inv := by rw [AddMonoidAlgebra.single_mul_single]; simp only [add_neg_cancel, one_mul]; rfl
  inv_val := by rw [AddMonoidAlgebra.single_mul_single]; simp only [neg_add_cancel, one_mul]; rfl

def fullMonomialUnits : Multiplicative (ι → ℤ) →* (FullGroupAlgebra (ι := ι) (R := R))ˣ where
  toFun a := fullMonomialUnit a.toAdd
  map_one' := by apply Units.ext; rfl
  map_mul' a b := by
    apply Units.ext
    change AddMonoidAlgebra.single (a.toAdd + b.toAdd) 1 =
      AddMonoidAlgebra.single a.toAdd 1 * AddMonoidAlgebra.single b.toAdd 1
    rw [AddMonoidAlgebra.single_mul_single, one_mul]

omit [Fintype ι] in

theorem fullMonomialUnit_zpow (a : ι → ℤ) (d : ℤ) :
    fullMonomialUnit (R := R) (d • a) = (fullMonomialUnit a) ^ d := by
  have h := map_zpow (fullMonomialUnits (ι := ι) (R := R)) (Multiplicative.ofAdd a) d
  exact h

theorem map_coordinate_unit_zpow (j : ι) (t : Finset {k : ι // k ≠ j})
    (u : (Localization.Away (chartProduct (R := R) j t))ˣ) (a : ι → ℤ)
    (hu : overlapToFull j t (u : Localization.Away (chartProduct (R := R) j t)) =
      AddMonoidAlgebra.single a 1) (d : ℤ) :
    overlapToFull j t (↑(u ^ d) : Localization.Away (chartProduct (R := R) j t)) =
      AddMonoidAlgebra.single (d • a) 1 := by
  have h : Units.map (overlapToFull j t).toMonoidHom u = fullMonomialUnit a :=
    Units.ext hu
  calc
    _ = ↑((Units.map (overlapToFull j t).toMonoidHom u) ^ d) := by
      exact congrArg
        (fun v : (FullGroupAlgebra (ι := ι) (R := R))ˣ =>
          (v : FullGroupAlgebra (ι := ι) (R := R)))
        (map_zpow (Units.map (overlapToFull j t).toMonoidHom) u d)
    _ = ↑((fullMonomialUnit (R := R) a) ^ d) := by rw [h]
    _ = _ := by rw [← fullMonomialUnit_zpow]; rfl

theorem overlapLaurent_change_pivot_zpow (i j : ι) (d : ℤ)
    (s : Finset {k : ι // k ≠ i}) (t : Finset {k : ι // k ≠ j})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) j t))
    (hf : (overlapToFull j t).comp f = overlapToFull i s)
    (u : (Localization.Away (chartProduct (R := R) j t))ˣ)
    (hu : overlapToFull j t (u : Localization.Away (chartProduct (R := R) j t)) =
      AddMonoidAlgebra.single (standardExponent i 1 - standardExponent j 1) 1)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent j d t ((↑(u ^ d) : Localization.Away (chartProduct (R := R) j t)) * f z) = overlapLaurent i d s z := by
  apply overlapLaurent_change_pivot i j d s t f hf
    (↑(u ^ d) : Localization.Away (chartProduct (R := R) j t)) _ z
  rw [map_coordinate_unit_zpow j t u _ hu d]
  congr 1
  funext k
  simp [standardExponent, mul_sub]

theorem overlapToFull_ratio (i j k : ι) (t : Finset {l : ι // l ≠ j})
    (x y yinv : Localization.Away (chartProduct (R := R) j t))
    (hx : overlapToFull j t x =
      AddMonoidAlgebra.single (standardExponent k 1 - standardExponent j 1) 1)
    (hy : overlapToFull j t y =
      AddMonoidAlgebra.single (standardExponent i 1 - standardExponent j 1) 1)
    (hinv : y * yinv = 1) :
    overlapToFull j t (x * yinv) =
      AddMonoidAlgebra.single (standardExponent k 1 - standardExponent i 1) 1 := by
  have hcancel := congrArg (overlapToFull j t) hinv
  rw [map_mul, hy, map_one] at hcancel
  have hunit : IsUnit (AddMonoidAlgebra.single
      (standardExponent i 1 - standardExponent j 1) (1 : R)) :=
    (fullMonomialUnit (R := R) (standardExponent i 1 - standardExponent j 1)).isUnit
  have hi : overlapToFull j t yinv = AddMonoidAlgebra.single
      (standardExponent j 1 - standardExponent i 1) 1 := by
    apply hunit.mul_left_cancel
    rw [hcancel, AddMonoidAlgebra.single_mul_single]
    have he : standardExponent i 1 - standardExponent j 1 +
        (standardExponent j 1 - standardExponent i 1) = 0 := by abel
    rw [he, one_mul]
    rfl
  rw [map_mul, hx, hi, AddMonoidAlgebra.single_mul_single]
  have he : standardExponent k 1 - standardExponent j 1 +
      (standardExponent j 1 - standardExponent i 1) =
      standardExponent k 1 - standardExponent i 1 := by abel
  rw [he, one_mul]

end
end PiExponent.GeometrySupport.ProjectiveLaurentTransitions

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean <==
import Mathlib.RingTheory.Localization.Away.Basic
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCech

namespace OAI

noncomputable section

namespace PiExponent.GeometrySupport.ProjectiveLaurentVertex

section

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech

variable {ι : Type*} [Fintype ι]

abbrev ChartExponent (i : ι) := {j : ι // j ≠ i} →₀ ℕ

def VertexMonomialSet (i : ι) (d : ℤ) : Set (Monomial ι d) :=
  {a | ∀ j, j ≠ i → 0 ≤ a.val j}

def encode (i : ι) (d : ℤ) (b : ChartExponent i) : Monomial ι d := by
  classical
  let a : ι → ℤ := fun j => if h : j = i then
    d - ∑ k : {j : ι // j ≠ i}, (b k : ℤ) else (b ⟨j, h⟩ : ℤ)
  have hi : a i = d - ∑ k : {j : ι // j ≠ i}, (b k : ℤ) := by simp [a]
  have ho : ∀ j : {j : ι // j ≠ i}, a j = (b j : ℤ) := by
    intro j
    simp [a, j.property]
  refine ⟨a, ?_⟩
  rw [Fintype.sum_eq_add_sum_subtype_ne _ i, hi]
  simp_rw [ho]
  omega

@[simp] theorem encode_self (i : ι) (d : ℤ) (b : ChartExponent i) :
    (encode i d b).val i = d - ∑ k : {j : ι // j ≠ i}, (b k : ℤ) := by
  classical
  simp [encode]

@[simp] theorem encode_other (i : ι) (d : ℤ) (b : ChartExponent i)
    (j : {j : ι // j ≠ i}) : (encode i d b).val j = (b j : ℤ) := by
  classical
  simp [encode, j.property]

theorem encode_regular (i : ι) (d : ℤ) (b : ChartExponent i) :
    encode i d b ∈ VertexMonomialSet i d := by
  intro j hj
  simpa only [encode_other i d b ⟨j, hj⟩] using Int.natCast_nonneg (b ⟨j, hj⟩)

def decode (i : ι) (d : ℤ) (a : VertexMonomialSet i d) : ChartExponent i :=
  Finsupp.equivFunOnFinite.symm (fun j => (a.val.val j).toNat)

@[simp] theorem decode_apply (i : ι) (d : ℤ) (a : VertexMonomialSet i d)
    (j : {j : ι // j ≠ i}) : decode i d a j = (a.val.val j).toNat := rfl

@[simp] theorem decode_encode (i : ι) (d : ℤ) (b : ChartExponent i) :
    decode i d ⟨encode i d b, encode_regular i d b⟩ = b := by
  ext j
  simp

@[simp] theorem encode_decode (i : ι) (d : ℤ) (a : VertexMonomialSet i d) :
    encode i d (decode i d a) = a.val := by
  classical
  apply Subtype.ext
  funext j
  by_cases hj : j = i
  · subst j
    rw [encode_self]
    have h := a.val.property
    rw [Fintype.sum_eq_add_sum_subtype_ne _ i] at h
    have hs : (∑ k : {j : ι // j ≠ i}, ((decode i d a k : ℕ) : ℤ)) =
        ∑ k : {j : ι // j ≠ i}, a.val.val k := by
      apply Finset.sum_congr rfl
      intro k hk
      exact Int.toNat_of_nonneg (a.property k k.property)
    rw [hs]
    omega
  · change (encode i d (decode i d a)).val (⟨j, hj⟩ : {j : ι // j ≠ i}) = _
    rw [encode_other, decode_apply, Int.toNat_of_nonneg (a.property j hj)]

def exponentEquiv (i : ι) (d : ℤ) : ChartExponent i ≃ VertexMonomialSet i d where
  toFun b := ⟨encode i d b, encode_regular i d b⟩
  invFun := decode i d
  left_inv := decode_encode i d
  right_inv a := Subtype.ext (encode_decode i d a)

variable {R : Type*} [CommRing R]

def vertexPolynomialEquiv (i : ι) (d : ℤ) :
    MvPolynomial {j : ι // j ≠ i} R ≃ₗ[R]
      Finsupp.supported R R (VertexMonomialSet i d) :=
  (AddMonoidAlgebra.coeffLinearEquiv R).trans <|
    (Finsupp.domLCongr (exponentEquiv i d)).trans
      (Finsupp.supportedEquivFinsupp (VertexMonomialSet i d)).symm

def vertexLaurent (i : ι) (d : ℤ) :
    MvPolynomial {j : ι // j ≠ i} R →ₗ[R] Laurent ι R d :=
  (Finsupp.supported R R (VertexMonomialSet i d)).subtype.comp
    (vertexPolynomialEquiv i d).toLinearMap

@[simp] theorem vertexLaurent_monomial (i : ι) (d : ℤ) (b : ChartExponent i) (r : R) :
    vertexLaurent i d (MvPolynomial.monomial b r) = Finsupp.single (encode i d b) r := by
  classical
  simp [vertexLaurent, vertexPolynomialEquiv, MvPolynomial.monomial, exponentEquiv]

@[simp] theorem vertexLaurent_coefficient (i : ι) (d : ℤ) (b : ChartExponent i)
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    vertexLaurent i d p (encode i d b) = p.coeff b := by
  classical
  simp [vertexLaurent, vertexPolynomialEquiv, Finsupp.extendDomain_apply,
    encode_regular, exponentEquiv]

theorem mem_supported_iff_regular (i : ι) (d : ℤ) (p : Laurent ι R d) :
    p ∈ Finsupp.supported R R (VertexMonomialSet i d) ↔ RegularOn {i} p := by
  classical
  rw [Finsupp.mem_supported]
  constructor
  · intro hp a ha j hj
    have h := hp (Finsupp.mem_support_iff.mpr ha)
    by_contra hji
    exact not_lt_of_ge (h j hji) hj
  · intro hp a ha j hj
    by_contra hneg
    exact hj (hp a (Finsupp.mem_support_iff.mp ha) j (lt_of_not_ge hneg))

theorem vertexLaurent_regular (i : ι) (d : ℤ)
    (p : MvPolynomial {j : ι // j ≠ i} R) : RegularOn {i} (vertexLaurent i d p) :=
  (mem_supported_iff_regular i d _).mp (vertexPolynomialEquiv i d p).property

theorem vertexLaurent_injective (i : ι) (d : ℤ) :
    Function.Injective (vertexLaurent (R := R) i d) :=
  Subtype.val_injective.comp (vertexPolynomialEquiv i d).injective

theorem vertexLaurent_surjective_regular (i : ι) (d : ℤ) (p : Laurent ι R d)
    (hp : RegularOn {i} p) :
    ∃ b : MvPolynomial {j : ι // j ≠ i} R, vertexLaurent i d b = p := by
  let a : Finsupp.supported R R (VertexMonomialSet i d) :=
    ⟨p, (mem_supported_iff_regular i d p).mpr hp⟩
  refine ⟨(vertexPolynomialEquiv i d).symm a, ?_⟩
  change ((vertexPolynomialEquiv i d) ((vertexPolynomialEquiv i d).symm a)).val = p
  rw [LinearEquiv.apply_symm_apply]

end

section
attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech
variable {ι R : Type*} [Fintype ι] [CommRing R]

def fullEncode (i : ι) (d : ℤ) (b : {j : ι // j ≠ i} → ℤ) : Monomial ι d := by
  classical
  let a : ι → ℤ := fun j => if h : j = i then
    d - ∑ k : {j : ι // j ≠ i}, b k else b ⟨j, h⟩
  have hi : a i = d - ∑ k : {j : ι // j ≠ i}, b k := by simp [a]
  have ho : ∀ j : {j : ι // j ≠ i}, a j = b j := by
    intro j
    simp [a, j.property]
  refine ⟨a, ?_⟩
  rw [Fintype.sum_eq_add_sum_subtype_ne _ i, hi]
  simp_rw [ho]
  omega

@[simp] theorem fullEncode_self (i : ι) (d : ℤ) (b : {j : ι // j ≠ i} → ℤ) :
    (fullEncode i d b).val i = d - ∑ k : {j : ι // j ≠ i}, b k := by
  classical
  simp [fullEncode]

@[simp] theorem fullEncode_other (i : ι) (d : ℤ) (b : {j : ι // j ≠ i} → ℤ)
    (j : {j : ι // j ≠ i}) : (fullEncode i d b).val j = b j := by
  classical
  simp [fullEncode, j.property]

def fullExponentEquiv (i : ι) (d : ℤ) : ({j : ι // j ≠ i} → ℤ) ≃ Monomial ι d where
  toFun := fullEncode i d
  invFun a j := a.val j
  left_inv b := by funext j; simp
  right_inv a := by
    apply Subtype.ext
    funext j
    by_cases hj : j = i
    · subst j
      rw [fullEncode_self]
      have h := a.property
      rw [Fintype.sum_eq_add_sum_subtype_ne _ i] at h
      change d - (∑ k : {j : ι // j ≠ i}, a.val k) = a.val i
      omega
    · exact fullEncode_other i d _ ⟨j, hj⟩

abbrev chartGroupAlgebra (i : ι) := AddMonoidAlgebra R ({j : ι // j ≠ i} → ℤ)

def natExponentHom (i : ι) : ChartExponent i →+ ({j : ι // j ≠ i} → ℤ) where
  toFun b j := b j
  map_zero' := by ext j; simp
  map_add' := by intro a b; ext j; simp

def polynomialToGroupAlgebra (i : ι) :
    MvPolynomial {j : ι // j ≠ i} R →+* chartGroupAlgebra (R := R) i :=
  AddMonoidAlgebra.mapDomainRingHom R (natExponentHom i)

omit [Fintype ι] in
theorem polynomialToGroupAlgebra_injective (i : ι) :
    Function.Injective (polynomialToGroupAlgebra (R := R) i) := by
  apply AddMonoidAlgebra.mapDomain_injective
  intro a b hab
  ext j
  exact Int.natCast_inj.mp (congrFun hab j)

def groupAlgebraToLaurent (i : ι) (d : ℤ) : chartGroupAlgebra (R := R) i ≃+ Laurent ι R d :=
  (AddMonoidAlgebra.coeffAddEquiv).trans (Finsupp.domCongr (fullExponentEquiv i d))

def chartProduct (i : ι) (s : Finset {j : ι // j ≠ i}) : MvPolynomial {j : ι // j ≠ i} R :=
  ∏ j ∈ s, MvPolynomial.X j

omit [Fintype ι] in
theorem groupAlgebra_single_isUnit (i : ι) (a : {j : ι // j ≠ i} → ℤ) :
    IsUnit (AddMonoidAlgebra.single a (1 : R) : chartGroupAlgebra (R := R) i) := by
  apply isUnit_iff_exists_inv.mpr
  refine ⟨AddMonoidAlgebra.single (-a) 1, ?_⟩
  rw [AddMonoidAlgebra.single_mul_single]
  simp only [add_neg_cancel, one_mul]
  rfl

omit [Fintype ι] in
@[simp] theorem polynomialToGroupAlgebra_X (i : ι) (j : {j : ι // j ≠ i}) :
    polynomialToGroupAlgebra (R := R) i (MvPolynomial.X j) =
      AddMonoidAlgebra.single (natExponentHom i (Finsupp.single j 1)) 1 := by
  change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single _ _) = _
  exact AddMonoidAlgebra.mapDomain_single

omit [Fintype ι] in
theorem groupAlgebra_product_isUnit (i : ι) (s : Finset {j : ι // j ≠ i}) :
    IsUnit (polynomialToGroupAlgebra (R := R) i (chartProduct i s)) := by
  rw [chartProduct, map_prod]
  exact IsUnit.prod_iff.mpr fun j _ => by
    rw [polynomialToGroupAlgebra_X]
    exact groupAlgebra_single_isUnit i _

def overlapToGroupAlgebra (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Localization.Away (chartProduct (R := R) i s) →+* chartGroupAlgebra (R := R) i :=
  Localization.awayLift (polynomialToGroupAlgebra i) (chartProduct i s)
    (groupAlgebra_product_isUnit i s)

omit [Fintype ι] in
@[simp] theorem overlapToGroupAlgebra_base (i : ι) (s : Finset {j : ι // j ≠ i})
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    overlapToGroupAlgebra i s (algebraMap _ _ p) = polynomialToGroupAlgebra i p := by
  exact IsLocalization.Away.lift_eq (chartProduct i s) (groupAlgebra_product_isUnit i s) p

omit [Fintype ι] in
theorem overlapToGroupAlgebra_injective (i : ι) (s : Finset {j : ι // j ≠ i}) :
    Function.Injective (overlapToGroupAlgebra (R := R) i s) := by
  apply (IsLocalization.injective_iff_map_algebraMap_eq
    (Submonoid.powers (chartProduct (R := R) i s)) (overlapToGroupAlgebra i s)).mpr
  intro x y
  constructor
  · exact congrArg _
  · intro h
    rw [overlapToGroupAlgebra_base, overlapToGroupAlgebra_base] at h
    exact congrArg _ (polynomialToGroupAlgebra_injective i h)

def overlapLaurent (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i}) :
    Localization.Away (chartProduct (R := R) i s) →+ Laurent ι R d :=
  (groupAlgebraToLaurent i d).toAddMonoidHom.comp (overlapToGroupAlgebra i s).toAddMonoidHom

theorem overlapLaurent_injective (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i}) :
    Function.Injective (overlapLaurent (R := R) i d s) :=
  (groupAlgebraToLaurent i d).injective.comp (overlapToGroupAlgebra_injective i s)

def productExponent (i : ι) (s : Finset {j : ι // j ≠ i}) : {j : ι // j ≠ i} → ℤ :=
  ∑ j ∈ s, natExponentHom i (Finsupp.single j 1)

omit [Fintype ι] in
@[simp] theorem polynomialToGroupAlgebra_product (i : ι)
    (s : Finset {j : ι // j ≠ i}) :
    polynomialToGroupAlgebra (R := R) i (chartProduct i s) =
      AddMonoidAlgebra.single (productExponent i s) 1 := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp only [chartProduct, productExponent, Finset.prod_empty, Finset.sum_empty, map_one]
      rfl
  | @insert j s hj ih =>
      simp only [chartProduct, Finset.prod_insert hj, map_mul] at *
      rw [polynomialToGroupAlgebra_X, ih, AddMonoidAlgebra.single_mul_single]
      simp [productExponent, hj]

omit [Fintype ι] in
@[simp] theorem productExponent_outside (i : ι) (s : Finset {j : ι // j ≠ i})
    (k : {j : ι // j ≠ i}) (hk : k ∉ s) : productExponent i s k = 0 := by
  classical
  simp only [productExponent, Finset.sum_apply]
  apply Finset.sum_eq_zero
  intro j hj
  have hne : j ≠ k := fun h => hk (h ▸ hj)
  simp [natExponentHom, Ne.symm hne]

omit [Fintype ι] in
theorem polynomialToGroupAlgebra_nonnegative (i : ι)
    (p : MvPolynomial {j : ι // j ≠ i} R) (a : {j : ι // j ≠ i} → ℤ)
    (ha : (polynomialToGroupAlgebra i p).coeff a ≠ 0)
    (k : {j : ι // j ≠ i}) : 0 ≤ a k := by
  obtain ⟨b, rfl⟩ := Finsupp.mem_range_of_mapDomain_ne_zero ha
  exact Int.natCast_nonneg _

omit [Fintype ι] in
theorem overlapToGroupAlgebra_nonnegative (i : ι) (s : Finset {j : ι // j ≠ i})
    (z : Localization.Away (chartProduct (R := R) i s))
    (a : {j : ι // j ≠ i} → ℤ) (ha : (overlapToGroupAlgebra i s z).coeff a ≠ 0)
    (k : {j : ι // j ≠ i}) (hk : k ∉ s) : 0 ≤ a k := by
  obtain ⟨n, p, hp⟩ := IsLocalization.Away.surj (chartProduct (R := R) i s) z
  have h := congrArg (overlapToGroupAlgebra i s) hp
  simp only [map_mul, map_pow, overlapToGroupAlgebra_base,
    polynomialToGroupAlgebra_product, AddMonoidAlgebra.single_pow, one_pow] at h
  have hc := congrArg (fun q : chartGroupAlgebra (R := R) i =>
    q.coeff (a + n • productExponent i s)) h
  simp only [AddMonoidAlgebra.coeff_mul_single_add, mul_one] at hc
  have hn := polynomialToGroupAlgebra_nonnegative i p (a + n • productExponent i s)
    (hc ▸ ha) k
  simpa only [Pi.add_apply, Pi.smul_apply, productExponent_outside i s k hk,
    smul_zero, add_zero] using hn

@[simp] theorem groupAlgebraToLaurent_coefficient (i : ι) (d : ℤ)
    (p : chartGroupAlgebra (R := R) i) (a : Monomial ι d) :
    groupAlgebraToLaurent i d p a = p.coeff (fun j => a.val j) := by
  simp [groupAlgebraToLaurent, fullExponentEquiv]
  rfl

theorem overlapLaurent_regular (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i})
    (z : Localization.Away (chartProduct (R := R) i s)) :
    RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i})))
      (overlapLaurent i d s z) := by
  intro a ha k hk
  by_cases hki : k = i
  · exact Or.inl hki
  · apply Or.inr
    by_contra hks
    have hn : (⟨k, hki⟩ : {j : ι // j ≠ i}) ∉ s := by
      intro hm
      exact hks ⟨⟨k, hki⟩, hm, rfl⟩
    change groupAlgebraToLaurent i d (overlapToGroupAlgebra i s z) a ≠ 0 at ha
    rw [groupAlgebraToLaurent_coefficient] at ha
    exact not_lt_of_ge (overlapToGroupAlgebra_nonnegative i s z _ ha ⟨k, hki⟩ hn) hk

@[simp] theorem fullEncode_nat (i : ι) (d : ℤ) (b : ChartExponent i) :
    fullEncode i d (natExponentHom i b) = encode i d b := rfl

theorem groupAlgebraToLaurent_polynomial (i : ι) (d : ℤ)
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    groupAlgebraToLaurent i d (polynomialToGroupAlgebra i p) = vertexLaurent i d p := by
  induction p using MvPolynomial.induction_on'
  case add a b ha hb =>
    simp only [map_add, ha, hb]
  case monomial b r =>
    rw [vertexLaurent_monomial]
    change groupAlgebraToLaurent i d
      (AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single b r)) = _
    rw [AddMonoidAlgebra.mapDomain_single]
    simp [groupAlgebraToLaurent, fullExponentEquiv]
    rfl

@[simp] theorem overlapLaurent_base (i : ι) (d : ℤ) (s : Finset {j : ι // j ≠ i})
    (p : MvPolynomial {j : ι // j ≠ i} R) :
    overlapLaurent i d s (algebraMap _ _ p) = vertexLaurent i d p := by
  change groupAlgebraToLaurent i d (overlapToGroupAlgebra i s (algebraMap _ _ p)) = _
  rw [overlapToGroupAlgebra_base, groupAlgebraToLaurent_polynomial]

end

section
variable {ι R : Type*} [Fintype ι] [CommRing R]
theorem overlapLaurent_natural (i : ι) (d : ℤ)
    (s t : Finset {j : ι // j ≠ i})
    (f : Localization.Away (chartProduct (R := R) i s) →+*
      Localization.Away (chartProduct (R := R) i t))
    (hf : ∀ p : MvPolynomial {j : ι // j ≠ i} R,
      f (algebraMap _ _ p) = algebraMap _ _ p)
    (z : Localization.Away (chartProduct (R := R) i s)) :
    overlapLaurent i d t (f z) = overlapLaurent i d s z := by
  have h : (overlapToGroupAlgebra i t).comp f = overlapToGroupAlgebra i s := by
    apply IsLocalization.ringHom_ext (Submonoid.powers (chartProduct (R := R) i s))
    apply RingHom.ext
    intro p
    simp only [RingHom.comp_apply, hf, overlapToGroupAlgebra_base]
  change groupAlgebraToLaurent i d (((overlapToGroupAlgebra i t).comp f) z) = _
  rw [h]
  rfl
end

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open PiExponent.ProjectiveMonomialCech
variable {ι R : Type*} [Fintype ι] [CommRing R]

omit [Fintype ι] in
@[simp] theorem productExponent_inside (i : ι) (s : Finset {j : ι // j ≠ i})
    (k : {j : ι // j ≠ i}) (hk : k ∈ s) : productExponent i s k = 1 := by
  classical
  simp [productExponent, Finset.sum_apply, natExponentHom, Finsupp.single_apply, hk]

theorem exists_cleared_exponent (i : ι) (s : Finset {j : ι // j ≠ i})
    (a : {j : ι // j ≠ i} → ℤ) (ha : ∀ k, k ∉ s → 0 ≤ a k) :
    ∃ (n : ℕ) (b : ChartExponent i), natExponentHom i b = a + n • productExponent i s := by
  classical
  let n : ℕ := ∑ j : {j : ι // j ≠ i}, (-a j).toNat
  have hnn : ∀ k, 0 ≤ a k + (n : ℤ) := by
    intro k
    have hn : (-a k).toNat ≤ n :=
      Finset.single_le_sum (fun j _ => Nat.zero_le ((-a j).toNat)) (Finset.mem_univ k)
    have hn' : ((-a k).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hn
    omega
  have hnonneg : ∀ k, 0 ≤ (a + n • productExponent i s) k := by
    intro k
    by_cases hk : k ∈ s
    · simpa [Pi.add_apply, Pi.smul_apply, nsmul_eq_mul, productExponent_inside i s k hk] using hnn k
    · simpa only [Pi.add_apply, Pi.smul_apply, productExponent_outside i s k hk,
        smul_zero, add_zero] using ha k hk
  refine ⟨n, Finsupp.equivFunOnFinite.symm (fun k => ((a + n • productExponent i s) k).toNat), ?_⟩
  funext k
  exact Int.toNat_of_nonneg (hnonneg k)

theorem groupAlgebra_single_in_overlap_range (i : ι) (s : Finset {j : ι // j ≠ i})
    (a : {j : ι // j ≠ i} → ℤ) (r : R) (ha : ∀ k, k ∉ s → 0 ≤ a k) :
    ∃ z : Localization.Away (chartProduct (R := R) i s),
      overlapToGroupAlgebra i s z = AddMonoidAlgebra.single a r := by
  classical
  obtain ⟨n, b, hb⟩ := exists_cleared_exponent i s a ha
  have hinv : polynomialToGroupAlgebra (R := R) i (chartProduct i s) *
      AddMonoidAlgebra.single (-productExponent i s) 1 = 1 := by
    rw [polynomialToGroupAlgebra_product, AddMonoidAlgebra.single_mul_single]
    simp only [add_neg_cancel, one_mul]
    rfl
  refine ⟨Localization.mk (MvPolynomial.monomial b r) ⟨(chartProduct i s)^n, n, rfl⟩, ?_⟩
  change Localization.awayLift (polynomialToGroupAlgebra i) (chartProduct i s)
    (isUnit_iff_exists_inv.mpr ⟨_, hinv⟩) _ = _
  rw [Localization.awayLift_mk (polynomialToGroupAlgebra i) (chartProduct i s)
    (MvPolynomial.monomial b r) (AddMonoidAlgebra.single (-productExponent i s) 1) hinv n]
  change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single b r) * _ = _
  rw [AddMonoidAlgebra.mapDomain_single, AddMonoidAlgebra.single_pow,
    AddMonoidAlgebra.single_mul_single, hb]
  simp

theorem laurent_single_in_overlap_range (i : ι) (d : ℤ)
    (s : Finset {j : ι // j ≠ i}) (a : Monomial ι d) (r : R)
    (ha : ∀ k : {j : ι // j ≠ i}, k ∉ s → 0 ≤ a.val k) :
    ∃ z : Localization.Away (chartProduct (R := R) i s),
      overlapLaurent i d s z = Finsupp.single a r := by
  obtain ⟨z, hz⟩ := groupAlgebra_single_in_overlap_range i s (fun j => a.val j) r ha
  refine ⟨z, ?_⟩
  change groupAlgebraToLaurent i d (overlapToGroupAlgebra i s z) = _
  rw [hz]
  change (Finsupp.domCongr (fullExponentEquiv i d))
    (Finsupp.single ((fullExponentEquiv i d).symm a) r) = _
  simp

theorem overlapLaurent_surjective_regular (i : ι) (d : ℤ)
    (s : Finset {j : ι // j ≠ i}) (p : Laurent ι R d)
    (hp : RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i}))) p) :
    ∃ z : Localization.Away (chartProduct (R := R) i s), overlapLaurent i d s z = p := by
  classical
  have hs : ∀ a ∈ p.support, ∃ z : Localization.Away (chartProduct (R := R) i s),
      overlapLaurent i d s z = Finsupp.single a (p a) := by
    intro a ha
    apply laurent_single_in_overlap_range
    intro k hk
    by_contra hn
    have hmem := hp a (Finsupp.mem_support_iff.mp ha) k (lt_of_not_ge hn)
    rcases hmem with hmem | ⟨j, hj, heq⟩
    · exact k.property hmem
    · exact hk ((Subtype.ext heq) ▸ hj)
  choose z hz using hs
  refine ⟨∑ a ∈ p.support, if h : a ∈ p.support then z a h else 0, ?_⟩
  rw [map_sum]
  calc
    _ = ∑ a ∈ p.support, Finsupp.single a (p a) := by
      apply Finset.sum_congr rfl
      intro a ha
      simp only [dite_eq_left ha, hz]
    _ = p := p.sum_single
end PiExponent.GeometrySupport.ProjectiveLaurentVertex

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean <==
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.AlgebraicGeometry.OpenImmersion

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry
universe u
variable (F : Type u) [CommRing F]

def zeroPolynomialMap : Polynomial F →+* LaurentPolynomial F :=
  Polynomial.toLaurent

def infinityPolynomialMap : Polynomial F →+* LaurentPolynomial F :=
  Polynomial.eval₂RingHom LaurentPolynomial.C (LaurentPolynomial.T (-1))

@[simp] theorem zeroPolynomialMap_C (r : F) :
    zeroPolynomialMap F (Polynomial.C r) = LaurentPolynomial.C r := by
  simp [zeroPolynomialMap]

@[simp] theorem zeroPolynomialMap_X :
    zeroPolynomialMap F Polynomial.X = LaurentPolynomial.T 1 := by
  simp [zeroPolynomialMap]

@[simp] theorem infinityPolynomialMap_C (r : F) :
    infinityPolynomialMap F (Polynomial.C r) = LaurentPolynomial.C r := by
  simp [infinityPolynomialMap]

@[simp] theorem infinityPolynomialMap_X :
    infinityPolynomialMap F Polynomial.X = LaurentPolynomial.T (-1) := by
  simp [infinityPolynomialMap]

theorem infinityPolynomialMap_eq_invert_comp :
    infinityPolynomialMap F =
      (LaurentPolynomial.invert (R := F)).toRingHom.comp (zeroPolynomialMap F) := by
  apply Polynomial.ringHom_ext
  · intro r
    simp
  · simp

def laurentInversion :
    Spec (CommRingCat.of (LaurentPolynomial F)) ⟶
      Spec (CommRingCat.of (LaurentPolynomial F)) :=
  Spec.map (CommRingCat.ofHom (LaurentPolynomial.invert (R := F)).toRingHom)

instance laurentInversion_isIso : IsIso (laurentInversion F) := by
  have : IsIso (CommRingCat.ofHom (LaurentPolynomial.invert (R := F)).toRingHom) :=
    (LaurentPolynomial.invert (R := F)).toRingEquiv.toCommRingCatIso.isIso_hom
  unfold laurentInversion
  infer_instance

def zeroChartOverlap :
    Spec (CommRingCat.of (LaurentPolynomial F)) ⟶ Spec (CommRingCat.of (Polynomial F)) :=
  Spec.map (CommRingCat.ofHom (zeroPolynomialMap F))

def infinityChartOverlap :
    Spec (CommRingCat.of (LaurentPolynomial F)) ⟶ Spec (CommRingCat.of (Polynomial F)) :=
  Spec.map (CommRingCat.ofHom (infinityPolynomialMap F))

theorem infinityChartOverlap_eq :
    infinityChartOverlap F = laurentInversion F ≫ zeroChartOverlap F := by
  unfold infinityChartOverlap laurentInversion zeroChartOverlap
  rw [infinityPolynomialMap_eq_invert_comp, CommRingCat.ofHom_comp, Spec.map_comp]

instance zeroChartOverlap_isOpenImmersion : IsOpenImmersion (zeroChartOverlap F) :=
  IsOpenImmersion.of_isLocalization (S := LaurentPolynomial F) (Polynomial.X : Polynomial F)

instance infinityChartOverlap_isOpenImmersion : IsOpenImmersion (infinityChartOverlap F) := by
  rw [infinityChartOverlap_eq]
  infer_instance

theorem zeroChartOverlap_opensRange :
    (zeroChartOverlap F).opensRange = PrimeSpectrum.basicOpen (Polynomial.X : Polynomial F) := by
  exact TopologicalSpace.Opens.ext
    (PrimeSpectrum.localization_away_comap_range (LaurentPolynomial F) Polynomial.X)

theorem infinityChartOverlap_opensRange :
    (infinityChartOverlap F).opensRange = PrimeSpectrum.basicOpen (Polynomial.X : Polynomial F) := by
  simpa only [infinityChartOverlap_eq] using
    (Scheme.Hom.opensRange_comp_of_isIso (laurentInversion F) (zeroChartOverlap F)).trans
      (zeroChartOverlap_opensRange F)

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean <==
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Algebra.Order.Group.Defs
import Mathlib.Algebra.Order.Group.Int
import Mathlib.Data.Finsupp.Basic

namespace OAI

namespace PiExponent.ProjectiveMonomialCech

noncomputable section

open scoped BigOperators

variable {ι K : Type*} [Fintype ι] [AddCommGroup K]

def Monomial (ι : Type*) [Fintype ι] (d : ℤ) :=
  {a : ι → ℤ // ∑ i, a i = d}

abbrev Laurent (ι K : Type*) [Fintype ι] [Zero K] (d : ℤ) :=
  Monomial ι d →₀ K

def RegularOn {d : ℤ} (s : Set ι) (f : Laurent ι K d) : Prop :=
  ∀ a, f a ≠ 0 → ∀ k, a.val k < 0 → k ∈ s

def overlapSupport {d : ℤ} (c : ι → ι → Laurent ι K d) (i : ι) :
    Finset (Monomial ι d) := by
  classical
  exact Finset.univ.biUnion fun j => (c j i).support

def primitive {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d) (i : ι) : Laurent ι K d := by
  classical
  exact Finsupp.onFinset (overlapSupport c i)
    (fun a => c (pivot a) i a)
    (fun a ha => Finset.mem_biUnion.mpr
      ⟨pivot a, Finset.mem_univ _, Finsupp.mem_support_iff.mpr ha⟩)

@[simp] theorem primitive_apply {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d) (i : ι) (a : Monomial ι d) :
    primitive pivot c i a = c (pivot a) i a := rfl

theorem primitive_support_subset {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d) (i : ι) :
    (primitive pivot c i).support ⊆ overlapSupport c i := by
  classical
  exact Finsupp.support_onFinset_subset

theorem primitive_regular {d : ℤ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : ι → ι → Laurent ι K d)
    (hregular : ∀ i j, RegularOn {i, j} (c i j)) (i : ι) :
    RegularOn {i} (primitive pivot c i) := by
  intro a ha k hk
  have hmem := hregular (pivot a) i a ha k hk
  rcases hmem with h | h
  · subst k
    exact False.elim ((not_lt_of_ge (hpivot a)) hk)
  · exact h

theorem primitive_coboundary {d : ℤ} (pivot : Monomial ι d → ι)
    (c : ι → ι → Laurent ι K d)
    (hcocycle : ∀ i j k, c i j + c j k = c i k) (i j : ι) :
    c i j = primitive pivot c j - primitive pivot c i := by
  ext a
  have h := congrArg (fun f : Laurent ι K d => f a) (hcocycle (pivot a) i j)
  simp only [Finsupp.add_apply] at h
  simp only [Finsupp.sub_apply, primitive_apply]
  exact eq_sub_iff_add_eq.mpr (by simpa [add_comm] using h)

theorem exists_primitive_of_pivot {d : ℤ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : ι → ι → Laurent ι K d)
    (hregular : ∀ i j, RegularOn {i, j} (c i j))
    (hcocycle : ∀ i j k, c i j + c j k = c i k) :
    ∃ b : ι → Laurent ι K d,
      (∀ i, RegularOn {i} (b i)) ∧ (∀ i j, c i j = b j - b i) := by
  exact ⟨primitive pivot c, primitive_regular pivot hpivot c hregular,
    primitive_coboundary pivot c hcocycle⟩

theorem exists_nonnegative_coordinate [Nonempty ι] {d : ℤ}
    (hd : 0 ≤ d) (a : Monomial ι d) : ∃ i, 0 ≤ a.val i := by
  by_contra h
  have hneg : ∀ i, a.val i < 0 := fun i => lt_of_not_ge (fun hi => h ⟨i, hi⟩)
  have htotal : (∑ i, a.val i) < 0 :=
    Finset.sum_neg (fun i _ => hneg i) Finset.univ_nonempty
  rw [a.property] at htotal
  exact (not_lt_of_ge hd) htotal

theorem nonnegative_twist_cech_exact {d : ℤ} (hd : 0 ≤ d)
    (c : ι → ι → Laurent ι K d)
    (hregular : ∀ i j, RegularOn {i, j} (c i j))
    (hcocycle : ∀ i j k, c i j + c j k = c i k) :
    ∃ b : ι → Laurent ι K d,
      (∀ i, RegularOn {i} (b i)) ∧ (∀ i j, c i j = b j - b i) := by
  classical
  cases isEmpty_or_nonempty ι with
  | inl h => exact ⟨fun i => isEmptyElim i, fun i => isEmptyElim i, fun i => isEmptyElim i⟩
  | inr h =>
      let pivot : Monomial ι d → ι :=
        fun a => Classical.choose (exists_nonnegative_coordinate hd a)
      have hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a) :=
        fun a => Classical.choose_spec (exists_nonnegative_coordinate hd a)
      exact exists_primitive_of_pivot pivot hpivot c hregular hcocycle

end
end PiExponent.ProjectiveMonomialCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean <==
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Data.Fin.Tuple.Basic
import Mathlib.Data.Finsupp.SMulWithZero
import Mathlib.Tactic.Abel
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCech

namespace OAI

namespace PiExponent.ProjectiveMonomialCechHigher

noncomputable section
open scoped BigOperators
open ProjectiveMonomialCech

variable {ι A K : Type*} [AddCommGroup A]

abbrev Cochain (ι A : Type*) (q : ℕ) := (Fin (q + 1) → ι) → A

def differential {q : ℕ} (c : Cochain ι A q) : Cochain ι A (q + 1) :=
  fun t => ∑ k : Fin (q + 2), (-1 : ℤ) ^ k.val • c (t ∘ k.succAbove)

theorem differential_cons {q : ℕ} (c : Cochain ι A (q + 1))
    (p : ι) (t : Fin (q + 2) → ι) :
    differential c (Fin.cons p t) =
      c t - differential (fun s : Fin (q + 1) → ι => c (Fin.cons p s)) t := by
  rw [differential, Fin.sum_univ_succ]
  simp only [Fin.val_zero, pow_zero, one_zsmul, Fin.val_succ,
    Fin.succAbove_zero, Fin.cons_comp_succ, Fin.cons_comp_succ_succAbove]
  change c t + (∑ k : Fin (q + 2), (-1 : ℤ) ^ (k.val + 1) •
    c (Fin.cons p (t ∘ k.succAbove))) =
    c t - differential (fun s : Fin (q + 1) → ι => c (Fin.cons p s)) t
  rw [differential, sub_eq_add_neg, ← Finset.sum_neg_distrib]
  congr 1
  apply Finset.sum_congr rfl
  intro k _
  rw [pow_succ, mul_neg_one, neg_zsmul]

theorem differential_sub {q : ℕ} (c e : Cochain ι A q) :
    differential (c - e) = differential c - differential e := by
  funext t
  simp only [differential, Pi.sub_apply, zsmul_sub, Finset.sum_sub_distrib]

@[simp] theorem differential_zero {q : ℕ} :
    differential (0 : Cochain ι A q) = 0 := by
  funext t
  simp only [differential, Pi.zero_apply, zsmul_zero, Finset.sum_const_zero]

theorem differential_squared {q : ℕ} (c : Cochain ι A q) :
    differential (differential c) = 0 := by
  induction q with
  | zero =>
      funext t
      simp only [differential, Fin.sum_univ_succ, Fin.val_zero, pow_zero, one_zsmul,
        Fin.val_succ, Fin.sum_univ_zero, add_zero]
      have hsingleton (f : Fin 1 → ι) : f = fun _ => f 0 := by
        funext i
        exact congrArg f (Subsingleton.elim i 0)
      simp only [hsingleton, Function.comp_apply]
      simp [Fin.succAbove]
      abel
  | succ q ih =>
      funext t
      let p := t 0
      let u := Fin.tail t
      have ht : t = Fin.cons p u := (Fin.cons_self_tail t).symm
      rw [ht, differential_cons]
      have hfun : (fun s : Fin (q + 1 + 1) → ι => differential c (Fin.cons p s)) =
          c - differential (fun s : Fin (q + 1) → ι => c (Fin.cons p s)) := by
        funext s
        exact differential_cons c p s
      rw [hfun, differential_sub, ih]
      simp

variable [Fintype ι] [AddCommGroup K]

def Regular {d : ℤ} {q : ℕ} (c : Cochain ι (Laurent ι K d) q) : Prop :=
  ∀ t, RegularOn (Set.range t) (c t)

def insertionSupport {d : ℤ} {q : ℕ} (c : Cochain ι (Laurent ι K d) (q + 1))
    (t : Fin (q + 1) → ι) : Finset (Monomial ι d) := by
  classical
  exact Finset.univ.biUnion fun p : ι => (c (Fin.cons p t)).support

def contraction {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1)) : Cochain ι (Laurent ι K d) q := by
  classical
  exact fun t => Finsupp.onFinset (insertionSupport c t)
    (fun a => c (Fin.cons (pivot a) t) a)
    (fun a ha => Finset.mem_biUnion.mpr
      ⟨pivot a, Finset.mem_univ _, Finsupp.mem_support_iff.mpr ha⟩)

@[simp] theorem contraction_apply {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1))
    (t : Fin (q + 1) → ι) (a : Monomial ι d) :
    contraction pivot c t a = c (Fin.cons (pivot a) t) a := rfl

theorem contraction_support_subset {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1)) (t : Fin (q + 1) → ι) :
    (contraction pivot c t).support ⊆ insertionSupport c t := by
  classical
  exact Finsupp.support_onFinset_subset

theorem contraction_regular {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c) :
    Regular (contraction pivot c) := by
  intro t a ha k hk
  obtain ⟨j, hj⟩ := hc (Fin.cons (pivot a) t) a ha k hk
  cases j using Fin.cases with
  | zero =>
      simp only [Fin.cons_zero] at hj
      rw [← hj] at hk
      exact False.elim ((not_lt_of_ge (hpivot a)) hk)
  | succ j => exact ⟨j, by simpa only [Fin.cons_succ] using hj⟩

theorem differential_apply {d : ℤ} {q : ℕ} (c : Cochain ι (Laurent ι K d) q)
    (t : Fin (q + 2) → ι) (a : Monomial ι d) :
    differential c t a = differential (fun s => c s a) t := by
  simp only [differential, Finsupp.finsetSum_apply, Finsupp.smul_apply]

theorem differential_regular {d : ℤ} {q : ℕ}
    (c : Cochain ι (Laurent ι K d) q) (hc : Regular c) :
    Regular (differential c) := by
  intro t a ha k hk
  by_contra hnot
  apply ha
  rw [differential_apply]
  unfold differential
  apply Finset.sum_eq_zero
  intro i _
  have hz : c (t ∘ i.succAbove) a = 0 := by
    by_contra hne
    obtain ⟨j, hj⟩ := hc (t ∘ i.succAbove) a hne k hk
    exact hnot ⟨i.succAbove j, hj⟩
  change (-1 : ℤ) ^ i.val • c (t ∘ i.succAbove) a = 0
  rw [hz, smul_zero]

theorem contraction_identity {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (c : Cochain ι (Laurent ι K d) (q + 1)) :
    contraction pivot (differential c) + differential (contraction pivot c) = c := by
  funext t
  ext a
  simp only [Pi.add_apply, Finsupp.add_apply, contraction_apply, differential_apply]
  have h := differential_cons (fun s => c s a) (pivot a) t
  rw [h]
  exact sub_add_cancel _ _

theorem exact_of_pivot {d : ℤ} {q : ℕ} (pivot : Monomial ι d → ι)
    (hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a))
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hcocycle : differential c = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q, Regular b ∧ differential b = c := by
  refine ⟨contraction pivot c, contraction_regular pivot hpivot c hc, ?_⟩
  have h := contraction_identity pivot c
  rw [hcocycle] at h
  have hz : contraction pivot (0 : Cochain ι (Laurent ι K d) (q + 2)) = 0 := by
    funext t
    ext a
    rfl
  rw [hz, zero_add] at h
  exact h

theorem nonnegative_twist_cech_exact_all_positive {d : ℤ} (hd : 0 ≤ d) {q : ℕ}
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hcocycle : differential c = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q, Regular b ∧ differential b = c := by
  classical
  cases isEmpty_or_nonempty ι with
  | inl h =>
      refine ⟨fun t => isEmptyElim (t 0), ?_, ?_⟩
      · intro t
        exact isEmptyElim (t 0)
      · funext t
        exact isEmptyElim (t 0)
  | inr h =>
      let pivot : Monomial ι d → ι :=
        fun a => Classical.choose (exists_nonnegative_coordinate hd a)
      have hpivot : ∀ a : Monomial ι d, 0 ≤ a.val (pivot a) :=
        fun a => Classical.choose_spec (exists_nonnegative_coordinate hd a)
      exact exact_of_pivot pivot hpivot c hc hcocycle

end
end PiExponent.ProjectiveMonomialCechHigher

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveMonomialFinite

namespace OAI

namespace PiExponent.ProjectiveMonomialCohomology
noncomputable section
open scoped BigOperators
open ProjectiveMonomialCech ProjectiveMonomialCechHigher ProjectiveMonomialFinite

variable {ι K : Type*} [Fintype ι] [CommRing K]

def differentialLinear (d : ℤ) (q : ℕ) :
    Cochain ι (Laurent ι K d) q →ₗ[K] Cochain ι (Laurent ι K d) (q + 1) where
  toFun := differential
  map_add' c e := by
    funext t
    simp only [differential, Pi.add_apply, smul_add, Finset.sum_add_distrib]
  map_smul' r c := by
    funext t
    simp only [differential, Pi.smul_apply, RingHom.id_apply, Finset.smul_sum]
    apply Finset.sum_congr rfl
    intro i _
    exact smul_comm _ _ _

def regularCochains (d : ℤ) (q : ℕ) : Submodule K (Cochain ι (Laurent ι K d) q) where
  carrier := {c | Regular c}
  zero_mem' := by intro t a h; exact (h rfl).elim
  add_mem' {c e} hc he := by
    intro t a h i hi
    by_cases hca : c t a = 0
    · apply he t a _ i hi
      simpa only [Pi.add_apply, Finsupp.add_apply, hca, zero_add] using h
    · exact hc t a hca i hi
  smul_mem' r c hc := by
    intro t a h i hi
    apply hc t a _ i hi
    intro hz
    apply h
    simp [hz]

def cycles (d : ℤ) (q : ℕ) : Submodule K (Cochain ι (Laurent ι K d) q) :=
  regularCochains d q ⊓ (differentialLinear d q).ker

theorem degreeZero_coeff_eq {d : ℤ} (c : cycles (ι := ι) (K := K) d 0) (i j : ι) :
    c.val (fun _ => i) = c.val (fun _ => j) := by
  have hc := congrFun c.property.2 ![i, j]
  change differential c.val ![i, j] = 0 at hc
  rw [differential, Fin.sum_univ_two] at hc
  have h0 : (![i, j] ∘ (0 : Fin 2).succAbove) = (fun _ : Fin 1 => j) := by
    funext k
    fin_cases k
    rfl
  have h1 : (![i, j] ∘ (1 : Fin 2).succAbove) = (fun _ : Fin 1 => i) := by
    funext k
    fin_cases k
    rfl
  have hh : c.val (fun _ => j) - c.val (fun _ => i) = 0 := by
    simpa only [h0, h1, Fin.val_zero, Fin.val_one, pow_zero, pow_one, one_zsmul,
      neg_one_zsmul, sub_eq_add_neg] using hc
  exact (sub_eq_zero.mp hh).symm

theorem degreeZero_nonnegative [Nontrivial ι] {d : ℤ}
    (c : cycles (ι := ι) (K := K) d 0) (t : Fin 1 → ι) (a : Monomial ι d)
    (ha : c.val t a ≠ 0) : ∀ i, 0 ≤ a.val i := by
  intro i
  by_contra hi
  have hin : a.val i < 0 := lt_of_not_ge hi
  obtain ⟨j, hj⟩ := exists_ne i
  have ht : t = (fun _ => t 0) := by
    funext k
    exact congrArg t (Fin.eq_zero k)
  have he : c.val t = c.val (fun _ => j) := by
    rw [ht]
    exact degreeZero_coeff_eq c (t 0) j
  rw [he] at ha
  obtain ⟨k, hk⟩ := c.property.1 (fun _ => j) a ha i hin
  exact hj hk

def degreeZeroCoefficients (d : ℤ) (i : ι) :
    cycles (ι := ι) (K := K) d 0 →ₗ[K]
      ({a : Monomial ι d // ∀ j, 0 ≤ a.val j} → K) where
  toFun c a := c.val (fun _ => i) a.val
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem degreeZeroCoefficients_injective [Nontrivial ι] (d : ℤ) (i : ι) :
    Function.Injective (degreeZeroCoefficients (ι := ι) (K := K) d i) := by
  intro c e h
  apply Subtype.ext
  funext t
  ext a
  by_cases ha : ∀ j, 0 ≤ a.val j
  · have hc : c.val t = c.val (fun _ => i) := by
      have ht : t = (fun _ => t 0) := by
        funext k
        exact congrArg t (Fin.eq_zero k)
      rw [ht]
      exact degreeZero_coeff_eq c (t 0) i
    have he : e.val t = e.val (fun _ => i) := by
      have ht : t = (fun _ => t 0) := by
        funext k
        exact congrArg t (Fin.eq_zero k)
      rw [ht]
      exact degreeZero_coeff_eq e (t 0) i
    rw [hc, he]
    exact congrFun h ⟨a, ha⟩
  · have hc : c.val t a = 0 := by
      by_contra hh
      exact ha (degreeZero_nonnegative c t a hh)
    have he : e.val t a = 0 := by
      by_contra hh
      exact ha (degreeZero_nonnegative e t a hh)
    rw [hc, he]

instance degreeZero_finite [IsNoetherianRing K] (d : ℤ) :
    Module.Finite K (cycles (ι := ι) (K := K) d 0) := by
  cases subsingleton_or_nontrivial ι with
  | inl h => infer_instance
  | inr h =>
      let i : ι := Classical.choice (inferInstance : Nonempty ι)
      exact Module.Finite.of_injective (degreeZeroCoefficients d i)
        (degreeZeroCoefficients_injective d i)

def boundaryMap (d : ℤ) (q : ℕ) :
    regularCochains (ι := ι) (K := K) d q →ₗ[K] cycles (ι := ι) (K := K) d (q + 1) :=
  ((differentialLinear (ι := ι) (K := K) d q).comp (regularCochains d q).subtype).codRestrict
    (cycles d (q + 1)) (fun c =>
      ⟨differential_regular c.val c.property, differential_squared c.val⟩)

def negativeCycles (d : ℤ) (q : ℕ) : Submodule K (cycles (ι := ι) (K := K) d (q + 1)) where
  carrier := {c | ∀ t a, ¬ AllNegative a → c.val t a = 0}
  zero_mem' := by
    intro t a ha
    rfl
  add_mem' {c e} hc he := by
    intro t a ha
    change c.val t a + e.val t a = 0
    rw [hc t a ha, he t a ha, zero_add]
  smul_mem' r c hc := by
    intro t a ha
    change r • (c.val t a) = 0
    rw [hc t a ha, smul_zero]

def negativeCoefficients (d : ℤ) (q : ℕ) :
    negativeCycles (ι := ι) (K := K) d q →ₗ[K]
      ((Fin (q + 2) → ι) → ({a : Monomial ι d // AllNegative a} → K)) where
  toFun c t a := c.val.val t a.val
  map_add' _ _ := rfl
  map_smul' _ _ := rfl

theorem negativeCoefficients_injective (d : ℤ) (q : ℕ) :
    Function.Injective (negativeCoefficients (ι := ι) (K := K) d q) := by
  intro c e h
  apply Subtype.ext
  apply Subtype.ext
  funext t
  ext a
  by_cases ha : AllNegative a
  · exact congrFun (congrFun h t) ⟨a, ha⟩
  · rw [c.property t a ha, e.property t a ha]

instance negativeCycles_finite [IsNoetherianRing K] (d : ℤ) (q : ℕ) :
    Module.Finite K (negativeCycles (ι := ι) (K := K) d q) :=
  Module.Finite.of_injective (negativeCoefficients d q) (negativeCoefficients_injective d q)

theorem exists_negative_representative (d : ℤ) (q : ℕ)
    (c : cycles (ι := ι) (K := K) d (q + 1)) :
    ∃ z : negativeCycles (ι := ι) (K := K) d q,
      ∃ b : regularCochains (ι := ι) (K := K) d q,
        c = boundaryMap d q b + z.val := by
  classical
  let z : cycles (ι := ι) (K := K) d (q + 1) :=
    ⟨filterCochain AllNegative c.val,
      filterCochain_regular _ c.val c.property.1,
      filterCochain_closed _ c.val c.property.2⟩
  have hz : z ∈ negativeCycles d q := by
    intro t a ha
    change filterCochain AllNegative c.val t a = 0
    simp [ha]
  obtain ⟨b, hb, heq⟩ := cocycle_eq_boundary_add_negative c.val c.property.1 c.property.2
  exact ⟨⟨z, hz⟩, ⟨b, hb⟩, Subtype.ext heq⟩

theorem finite_of_boundary_annihilating_surjective [IsNoetherianRing K] (d : ℤ) (q : ℕ)
    {V : Type*} [AddCommGroup V] [Module K V]
    (f : cycles (ι := ι) (K := K) d (q + 1) →ₗ[K] V)
    (hboundary : ∀ b, f (boundaryMap d q b) = 0)
    (hsurj : Function.Surjective f) : Module.Finite K V := by
  let g : negativeCycles (ι := ι) (K := K) d q →ₗ[K] V :=
    f.comp (negativeCycles d q).subtype
  apply Module.Finite.of_surjective g
  intro x
  obtain ⟨c, hc⟩ := hsurj x
  obtain ⟨z, b, heq⟩ := exists_negative_representative d q c
  refine ⟨z, ?_⟩
  change f z.val = x
  rw [← hc, heq, map_add, hboundary, zero_add]

end
end PiExponent.ProjectiveMonomialCohomology

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechOne
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCech
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveTwistCech

namespace OAI

namespace PiExponent.ProjectiveTwistAcyclicity

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace Abelian
open PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport.CechOne
open PiExponent.ProjectiveMonomialCech

universe u
variable {X : Scheme.{u}} {ι K : Type u} [Fintype ι] [AddCommGroup K]

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

private abbrev schemeUnit : X.Modules := SheafOfModules.unit X.ringCatSheaf

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

structure LaurentChartPresentation (U : ι → X.Opens) (M : X.Modules) (d : ℤ) where
  vertex : ∀ i, (schemeFreeOpen (U i) ⟶ M) →+ Laurent ι K d
  vertex_regular : ∀ i b, RegularOn {i} (vertex i b)
  vertex_surjective : ∀ i p, RegularOn {i} p → ∃ b, vertex i b = p
  pair : ∀ i j, (schemeFreeOpen (U i ⊓ U j) ⟶ M) →+ Laurent ι K d
  pair_injective : ∀ i j, Function.Injective (pair i j)
  pair_regular : ∀ i j c, RegularOn {i, j} (pair i j c)
  pair_left : ∀ i j b, pair i j (restrictHom X.ringCatSheaf inf_le_left b) = vertex i b
  pair_right : ∀ i j b, pair i j (restrictHom X.ringCatSheaf inf_le_right b) = vertex j b
  triple : ∀ i j k, (schemeFreeOpen ((U i ⊓ U j) ⊓ U k) ⟶ M) →+ Laurent ι K d
  triple_first : ∀ i j k c, triple i j k
      (restrictHom X.ringCatSheaf inf_le_left c) = pair i j c
  triple_second : ∀ i j k c, triple i j k
      (restrictHom X.ringCatSheaf
        (le_inf (inf_le_left.trans inf_le_right) inf_le_right) c) = pair j k c
  triple_outer : ∀ i j k c, triple i j k
      (restrictHom X.ringCatSheaf
        (le_inf (inf_le_left.trans inf_le_left) inf_le_right) c) = pair i k c

theorem hasPrimitives_of_laurent_charts {U : ι → X.Opens} {M : X.Modules} {d : ℤ}
    (hd : 0 ≤ d) (P : LaurentChartPresentation (K := K) U M d) :
    HasPrimitives X.ringCatSheaf U M := by
  intro c hc
  let C (i j : ι) : Laurent ι K d := P.pair i j (c i j)
  have hregular : ∀ i j, RegularOn {i, j} (C i j) := fun i j => P.pair_regular i j _
  have hcoc : ∀ i j k, C i j + C j k = C i k := by
    intro i j k
    have h := congrArg (P.triple i j k) (hc i j k)
    erw [map_add] at h
    simpa only [P.triple_first, P.triple_second, P.triple_outer] using h
  obtain ⟨B, hB, hCB⟩ := nonnegative_twist_cech_exact hd C hregular hcoc
  choose b hb using fun i => P.vertex_surjective i (B i) (hB i)
  refine ⟨b, fun i j => ?_⟩
  apply P.pair_injective i j
  erw [map_sub, P.pair_right, P.pair_left, hb j, hb i]
  exact hCB i j

theorem ext_one_eq_zero_of_laurent_charts [IsNoetherian X]
    {U : ι → X.Opens} (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (d : ℤ) (hd : 0 ≤ d)
    (P : LaurentChartPresentation (K := K) U M d)
    (x : Ext.{u+1} (C := X.Modules) (schemeUnit (X := X)) M 1) : x = 0 := by
  let e : schemeFreeOpen (X := X) ⊤ ≅ schemeUnit (X := X) :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen ⊤) M 1, z = 0 := by
    apply ext_one_eq_zero_of_primitives X.ringCatSheaf U ⊤ (fun _ => le_top)
      (by rw [hcover]) M
    · intro i z
      exact PiExponentSeshadri.FiniteCoverCohomology.affine_open_ext_zero (U i) (hU i) M 0 z
    · exact hasPrimitives_of_laurent_charts hd P
  have h := congrArg (fun y => (Ext.mk₀ e.inv).comp y (zero_add 1))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add 1)))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

theorem ext_succ_eq_zero_of_laurent_cech_charts [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    {U : ι → X.Opens} (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (M : X.Modules) [M.IsQuasicoherent] (d : ℤ) (hd : 0 ≤ d)
    (P : ProjectiveTwistCech.LaurentCechPresentation (K := K) U M d)
    (q : ℕ) (x : Ext.{u+1} (C := X.Modules) (schemeUnit (X := X)) M (q + 1)) : x = 0 := by
  let e : schemeFreeOpen (X := X) ⊤ ≅ schemeUnit (X := X) :=
    PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf
  have hz : ∀ z : Ext.{u+1} (C := X.Modules) (schemeFreeOpen ⊤) M (q + 1), z = 0 := by
    apply GeometrySupport.CechHigher.affine_ext_succ_eq_zero_of_injective_cech
      X M U ⊤ (fun _ => le_top) (by rw [hcover])
    · intro n t
      exact IsAffineOpen.iInf (fun i => hU (t i))
    · intro I hI n
      exact @GeometrySupport.FreeCechSections.injective_hasPrimitives _ _ U X.ringCatSheaf I hI n
    · exact P.hasPrimitives hd q
  have h := congrArg (fun y => (Ext.mk₀ e.inv).comp y (zero_add (q + 1)))
    (hz ((Ext.mk₀ e.hom).comp x (zero_add (q + 1))))
  simpa only [Ext.mk₀_comp_mk₀_assoc, e.inv_hom_id, Ext.mk₀_id_comp, Ext.comp_zero] using h

end
end PiExponent.ProjectiveTwistAcyclicity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher

namespace OAI

namespace PiExponent.ProjectiveTwistCech

noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ModuleFlasque
open PiExponent.ProjectiveMonomialCech

universe u
variable {X : Scheme.{u}} {ι K : Type u} [Fintype ι] [AddCommGroup K]

private abbrev schemeFreeOpen (V : X.Opens) : X.Modules := freeOpen X.ringCatSheaf V

structure LaurentCechPresentation (U : ι → X.Opens) (M : X.Modules) (d : ℤ) where
  coefficient : ∀ q (t : Fin (q + 1) → ι),
    (schemeFreeOpen (GeometrySupport.CechHigher.intersection U t) ⟶ M) →+
      Laurent ι K d
  injective : ∀ q t, Function.Injective (coefficient q t)
  regular : ∀ q t b, RegularOn (Set.range t) (coefficient q t b)
  surjective : ∀ q t p, RegularOn (Set.range t) p → ∃ b, coefficient q t b = p
  restriction : ∀ q (t : Fin (q + 2) → ι) (k : Fin (q + 2)) b,
    coefficient (q + 1) t
      (GeometrySupport.CechOne.restrictHom X.ringCatSheaf
        (GeometrySupport.CechHigher.faceLE U t k) b) =
      coefficient q (t ∘ k.succAbove) b

namespace LaurentCechPresentation

variable {U : ι → X.Opens} {M : X.Modules} {d : ℤ}
    (P : LaurentCechPresentation (K := K) U M d)

def toLaurent {q : ℕ} (c : GeometrySupport.CechHigher.Cochain X.ringCatSheaf U M q) :
    ProjectiveMonomialCechHigher.Cochain ι (Laurent ι K d) q :=
  fun t => P.coefficient q t (c t)

theorem toLaurent_differential {q : ℕ}
    (c : GeometrySupport.CechHigher.Cochain X.ringCatSheaf U M q) :
    P.toLaurent (GeometrySupport.CechHigher.differential X.ringCatSheaf U M c) =
      ProjectiveMonomialCechHigher.differential (P.toLaurent c) := by
  funext t
  simp only [toLaurent, GeometrySupport.CechHigher.differential,
    ProjectiveMonomialCechHigher.differential]
  erw [map_sum]
  apply Finset.sum_congr rfl
  intro k _
  erw [map_zsmul, P.restriction]

include P in

theorem hasPrimitives (hd : 0 ≤ d) (q : ℕ) :
    GeometrySupport.CechHigher.HasPrimitives X.ringCatSheaf U M q := by
  intro c hc
  have hregular : ProjectiveMonomialCechHigher.Regular (P.toLaurent c) :=
    fun t => P.regular _ t _
  have hclosed : ProjectiveMonomialCechHigher.differential (P.toLaurent c) = 0 := by
    rw [← P.toLaurent_differential, hc]
    funext t
    exact map_zero _
  obtain ⟨B, hB, hCB⟩ :=
    ProjectiveMonomialCechHigher.nonnegative_twist_cech_exact_all_positive hd
      (P.toLaurent c) hregular hclosed
  choose b hb using fun t => P.surjective q t (B t) (hB t)
  refine ⟨b, ?_⟩
  funext t
  apply P.injective (q + 1) t
  have hcochain : P.toLaurent b = B := funext hb
  have h := congrFun (P.toLaurent_differential b) t
  rw [hcochain, hCB] at h
  exact h

end LaurentCechPresentation

end
end PiExponent.ProjectiveTwistCech

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesGradedModule
import OAI.NumberTheory.PiExponent.Cohomology.GradedCech

namespace OAI

namespace PiExponent.ReesCechInjectivity
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedLocalizationExact PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {R J : Type*} [CommRing R] [IsNoetherianRing R]

theorem exists_ideal_power_annihilating (I : Ideal R) (a : J → R)
    (ha : Ideal.span (Set.range a) = I) (x : R)
    (hx : ∀ j, ∃ k : ℕ, a j ^ k * x = 0) :
    ∃ k : ℕ, ∀ b ∈ I ^ k, b * x = 0 := by
  let A : Ideal R := (Ideal.span {x}).annihilator
  have hIA : I ≤ A.radical := by
    rw [← ha]
    apply Ideal.span_le.mpr
    rintro _ ⟨j, rfl⟩
    obtain ⟨k, hk⟩ := hx j
    apply Ideal.mem_radical_iff.mpr
    refine ⟨k, ?_⟩
    change a j ^ k ∈ (Submodule.span R {x}).annihilator
    simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using hk
  obtain ⟨k, hk⟩ := Ideal.exists_pow_le_of_le_radical_of_fg hIA (IsNoetherian.noetherian I)
  refine ⟨k, ?_⟩
  intro b hb
  have h := hk hb
  change b ∈ (Submodule.span R {x}).annihilator at h
  simpa only [Submodule.mem_annihilator_span_singleton, smul_eq_mul] using h

variable [Fintype J] [DecidableEq J] (I : Ideal R) (a : J → I)

theorem eventually_augmentation_injective
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → Function.Injective
      (augmentation (grading (J := J) (R := R)) (integerPiece I) MvPolynomial.X variable_mem n) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨N, hN⟩ := ReesPushdown.eventually_no_power_torsion I
  refine ⟨N, ?_⟩
  intro n hn z w hzw
  have hzero : augmentation (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem n (z - w) = 0 := by
    rw [map_sub, hzw, sub_self]
  let m : reesAlgebra I := (z - w).val
  let x : R := ((m : reesAlgebra I) : Polynomial R).coeff n
  have hm : m ∈ piece I n := (z - w).property
  have heval : evaluation I m = x := evaluation_piece I ⟨m, hm⟩
  have hx : x ∈ I ^ n := m.property n
  have hloc (j : J) : ∃ k : ℕ, (a j).val ^ k * x = 0 := by
    have ht := congrArg Subtype.val (congrFun hzero (fun _ : Fin 1 => j))
    change fraction (coverProduct MvPolynomial.X (tupleSet (fun _ : Fin 1 => j))) m 0 = 0 at ht
    have htuple : tupleSet (fun _ : Fin 1 => j) = {j} := by
      ext k
      simp [tupleSet, eq_comm]
    obtain ⟨k, hk⟩ := (fraction_eq_zero
      (coverProduct MvPolynomial.X (tupleSet (fun _ : Fin 1 => j))) m 0).mp ht
    have hprod : coverProduct (MvPolynomial.X : J → MvPolynomial J R)
        (tupleSet (fun _ : Fin 1 => j)) = MvPolynomial.X j := by
      rw [htuple, coverProduct, Finset.prod_singleton]
    rw [hprod] at hk
    refine ⟨k, ?_⟩
    have h := congrArg (evaluation I) hk
    change evaluation I (presentation I a (MvPolynomial.X j ^ k) * m) = evaluation I 0 at h
    simpa only [map_mul, map_pow, presentation_X, evaluation_generator, heval, map_zero] using h
  have hxzero : x = 0 := hN n hn x hx (exists_ideal_power_annihilating I
    (fun j => (a j).val) ha x hloc)
  apply Subtype.ext
  apply sub_eq_zero.mp
  change m = 0
  apply Subtype.ext
  rw [(mem_piece I n m).mp hm]
  change Polynomial.monomial n x = 0
  rw [hxzero, map_zero]

end
end PiExponent.ReesCechInjectivity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedSerreVanishing
import OAI.NumberTheory.PiExponent.Cohomology.ReesCechInjectivity

namespace OAI

namespace PiExponent.ReesCechRecovery
noncomputable section
open PiExponentSeshadri.ReesGrading
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
universe u
variable {R J : Type u} [CommRing R] [IsNoetherianRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

theorem eventually_ordinary_power_recovery
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      (∀ q : ℕ, GradedSerreStep.HasPrimitive (J := J) (R := R) (integerPiece I) n q) ∧
      (∀ c : Cochain (grading (J := J) (R := R)) (integerPiece I)
          MvPolynomial.X variable_mem n 0,
        differential (grading (J := J) (R := R)) (integerPiece I)
          MvPolynomial.X variable_mem n c = 0 →
        ∃! z : ↥(I ^ n : Ideal R),
          augmentation (grading (J := J) (R := R)) (integerPiece I)
            MvPolynomial.X variable_mem n (ordinaryPowerEquivIntegerPiece I n z) = c) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  let : Module.Finite (MvPolynomial J R) (reesAlgebra I) := finite_presented_module I a ha
  obtain ⟨N₁, h₁⟩ := GradedSerreVanishing.eventually_all_positive (J := J) (R := R)
    (integerPiece I)
  obtain ⟨N₂, h₂⟩ := GradedSerreVanishing.eventually_augmentation_recovery (J := J) (R := R)
    (integerPiece I)
  obtain ⟨N₃, h₃⟩ := ReesCechInjectivity.eventually_augmentation_injective I a ha
  refine ⟨max N₁ (max N₂ N₃), ?_⟩
  intro n hn
  have hn₁ : N₁ ≤ n := (le_max_left _ _).trans hn
  have hn₂ : N₂ ≤ n := (le_max_left _ _).trans ((le_max_right _ _).trans hn)
  have hn₃ : N₃ ≤ n := (le_max_right _ _).trans ((le_max_right _ _).trans hn)
  refine ⟨h₁ n hn₁, ?_⟩
  intro c hc
  obtain ⟨m, hm⟩ := h₂ n hn₂ c hc
  refine ⟨(ordinaryPowerEquivIntegerPiece I n).symm m, ?_, ?_⟩
  · simpa only [AddEquiv.apply_symm_apply] using hm
  · intro z hz
    apply (ordinaryPowerEquivIntegerPiece I n).injective
    rw [AddEquiv.apply_symm_apply]
    exact h₃ n hn₃ (hz.trans hm.symm)

end
end PiExponent.ReesCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

namespace PiExponent.ReesCohomologySetup
noncomputable section
open AlgebraicGeometry PiExponentSeshadri.ReesGrading
variable {R : Type} [CommRing R] (I : Ideal R)

instance [IsNoetherianRing R] : IsNoetherian (affineBlowup I) := by
  let : CompactSpace (affineBlowup I) :=
    QuasiCompact.compactSpace_of_compactSpace (projection I)
  exact { __ := LocallyOfFiniteType.isLocallyNoetherian (projection I) }

theorem exceptionalPower_isQuasicoherent (n : ℕ) :
    ((exceptionalLineBundle I).pow n).sheaf.IsQuasicoherent :=
  GeometrySupport.LineBundleCoherent.modulePow_isQuasicoherent (exceptionalLineBundle I) n

end
end PiExponent.ReesCohomologySetup

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedTransport
import OAI.NumberTheory.PiExponent.Ampleness.ReesFiniteCover
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedFrames
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedPower
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher

namespace OAI

namespace PiExponent.ReesSheafCechBase
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
attribute [local irreducible] PiExponent.ExceptionalRepresentedTypes.Frame
  PiExponent.ExceptionalRepresentedTypes.Sections PiExponent.ExceptionalRepresentedTypes.representedSectionsTyped
  PiExponent.ReesFrozenPower.pieceEquiv PiExponent.ReesFrozenPower.powerEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)
local instance chartOpenImmersion (j : J) : IsOpenImmersion ((chartCover I).f (a j)) :=
  (chartCover I).map_prop (a j)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (ReesFrozenChart.coordinateRing I a s)) ⟶ affineBlowup I :=
  ReesFrozenChart.chart I a hs

private local instance frozenChartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

abbrev exceptionalPower (n : ℕ) := ((exceptionalLineBundle I).pow n).sheaf

def opens (j : J) : (affineBlowup I).Opens := ((chartCover I).f (a j)).opensRange

omit [Fintype J] in
theorem tuple_mem (q : ℕ) (t : Fin (q + 1) → J) (k : Fin (q + 1)) : t k ∈ tupleSet t :=
  Finset.mem_image.mpr ⟨k, Finset.mem_univ _, rfl⟩

omit [Fintype J] in
theorem tuple_nonempty (q : ℕ) (t : Fin (q + 1) → J) : (tupleSet t).Nonempty :=
  ⟨t 0, tuple_mem q t 0⟩

def freeOpenSectionsEquiv {X : Scheme} (U : X.Opens) (M : X.Modules) :
    (schemeFreeOpen X U ⟶ M) ≃+ Γ(M,U) :=
  { freeOpenEquiv X.ringCatSheaf M U with map_add' := fun _ _ => rfl }

def freeOpenHomCongr {X : Scheme} (M : X.Modules) {U V : X.Opens} (h : U = V) :
    (schemeFreeOpen X V ⟶ M) ≃+ (schemeFreeOpen X U ⟶ M) where
  toFun b := freeOpenMap X.ringCatSheaf (eqToHom h) ≫ b
  invFun b := freeOpenMap X.ringCatSheaf (eqToHom h.symm) ≫ b
  left_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  right_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  map_add' b c := Preadditive.comp_add (C := X.Modules) _ _ _ _ b c

theorem freeOpenHomCongr_restrict {X : Scheme} (M : X.Modules)
    {U U' V V' : X.Opens} (hU : U' = U) (hV : V' = V) (h : V ≤ U)
    (b : schemeFreeOpen X U ⟶ M) :
    freeOpenHomCongr M hV (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      freeOpenMap X.ringCatSheaf (homOfLE (hV.le.trans (h.trans hU.ge))) ≫
        freeOpenHomCongr M hU b := by
  subst hU; subst hV
  simp [freeOpenHomCongr, freeOpenMap]
  erw [Category.id_comp]

theorem tupleOpen_eq (q : ℕ) (t : Fin (q + 1) → J) :
    (ReesFrozenChart.chartOpen I a (tuple_nonempty q t)).1 =
      CechHigher.intersection (opens I a) t := by
  change (chartMap I a (tuple_nonempty q t)).opensRange = _
  rw [ReesFrozenChart.chart_opensRange, ReesProductPowerSections.chartMorphism_opensRange]
  apply le_antisymm
  · apply le_iInf
    intro k
    exact Finset.inf_le (tuple_mem q t k)
  · apply Finset.le_inf
    intro j hj
    obtain ⟨k, _, rfl⟩ := Finset.mem_image.mp hj
    exact iInf_le (fun i => opens I a (t i)) k

def genericChartHomEquiv {s : Finset J} (hs : s.Nonempty) {p : J} (hp : p ∈ s)
    (L : PiExponentSeshadri.Geometry.LineBundle (affineBlowup I))
    (ι : L.sheaf ⟶ PiExponentSeshadri.Frames.O (affineBlowup I))
    (hL : PiExponentSeshadri.Geometry.PresentsPullbackIdeal
      (PiExponentSeshadri.IdealPullback.specIdeal I) (projection I) L ι)
    (e : ExceptionalRepresentedTypes.Frame (chartMap I a hs) L)
    (n : ℕ) :
    ExceptionalRepresentedTypes.Sections (chartMap I a hs) L n ≃+
      ReesLocalizedIntersections.Piece I a s n :=
  (ExceptionalRepresentedTypes.representedSectionsTyped I (projection I)
    (chartMap I a hs)
    (ReesFrozenChart.base I a s)
    (ReesFrozenChart.chart_projection I a hs) L ι hL e n).trans
      (ReesFrozenPower.pieceEquiv I a hp n).symm

attribute [local irreducible] genericChartHomEquiv

theorem chartFrameTyped_nonempty {s : Finset J} (hs : s.Nonempty)
    {p : J} (hp : p ∈ s) :
    Nonempty (ExceptionalRepresentedTypes.Frame (chartMap I a hs)
      (exceptionalLineBundle I)) := by
  exact ExceptionalRepresentedTypes.frame_nonempty_of_open
    (chartMap I a hs) (exceptionalLineBundle I)
    (U := (ReesFrozenChart.chartOpen I a hs).1) rfl
    (ReesFrozenChart.chartFrame_nonempty I a hs hp)

def chartFrameTyped {s : Finset J} (hs : s.Nonempty) {p : J} (hp : p ∈ s) :
    ExceptionalRepresentedTypes.Frame (chartMap I a hs) (exceptionalLineBundle I) :=
  (chartFrameTyped_nonempty I a hs hp).some

def chartHomEquiv {s : Finset J} (hs : s.Nonempty) {p : J} (hp : p ∈ s) (n : ℕ) :
    ExceptionalRepresentedTypes.Sections (chartMap I a hs)
      (exceptionalLineBundle I) n ≃+
      ReesLocalizedIntersections.Piece I a s n :=
  genericChartHomEquiv I a hs hp (exceptionalLineBundle I) (exceptionalInclusion I)
    (exceptional_presents I) (chartFrameTyped I a hs hp) n

theorem chartHomEquiv_pieceEquiv {s : Finset J} (hs : s.Nonempty)
    {p : J} (hp : p ∈ s) (n : ℕ)
    (b : ExceptionalRepresentedTypes.Sections (chartMap I a hs)
      (exceptionalLineBundle I) n) :
    ReesFrozenPower.pieceEquiv I a hp n (chartHomEquiv I a hs hp n b) =
      ExceptionalRepresentedTypes.representedSectionsTyped I (projection I)
        (chartMap I a hs)
        (ReesFrozenChart.base I a s)
        (ReesFrozenChart.chart_projection I a hs)
        (exceptionalLineBundle I) (exceptionalInclusion I) (exceptional_presents I)
        (chartFrameTyped I a hs hp) n b := by
  unfold chartHomEquiv genericChartHomEquiv
  exact (ReesFrozenPower.pieceEquiv I a hp n).apply_symm_apply _

def tupleHomEquiv (n q : ℕ) (t : Fin (q + 1) → J) :
    (schemeFreeOpen (affineBlowup I) (CechHigher.intersection (opens I a) t) ⟶
      exceptionalPower I n) ≃+ ReesLocalizedIntersections.Piece I a (tupleSet t) n :=
  (ExceptionalRepresentedTypes.transportSections
    (chartMap I a (tuple_nonempty q t)) (exceptionalLineBundle I) n
    (tupleOpen_eq I a q t)).trans
      (chartHomEquiv I a (tuple_nonempty q t) (tuple_mem q t 0) n)

private local instance cochainAddCommGroup (n q : ℕ) :
    AddCommGroup
      (CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen (affineBlowup I) (CechHigher.intersection (opens I a) t) ⟶
      exceptionalPower I n))

def cochainEquiv (n q : ℕ) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q ≃+
      GradedCech.Cochain (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n q := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  letI (t : Fin (q + 1) → J) : AddCommGroup
      (freeOpen (affineBlowup I).ringCatSheaf (CechHigher.intersection (opens I a) t) ⟶
        exceptionalPower I n) :=
    Preadditive.homGroup (C := (affineBlowup I).Modules) _ _
  exact AddEquiv.piCongrRight (fun t => tupleHomEquiv I a n q t)

theorem tuple_isAffine (q : ℕ) (t : Fin (q + 1) → J) :
    IsAffineOpen (CechHigher.intersection (opens I a) t) := by
  rw [← tupleOpen_eq I a q t]
  exact (ReesFrozenChart.chartOpen I a (tuple_nonempty q t)).property

omit [Fintype J] [DecidableEq J] in

theorem iSup_opens (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    (⨆ j, opens I a j) = ⊤ := ReesFiniteCover.iSup_generator_opensRange I a ha

end
end PiExponent.ReesSheafCechBase

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalTypedTransportNaturality
import OAI.NumberTheory.PiExponent.Ampleness.ReesFixedPowerRestriction
import OAI.NumberTheory.PiExponent.Approximation.AddEquivSignedSum
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechBase

namespace OAI

namespace PiExponent.ReesSheafCechNaturality
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
open PiExponent.ReesSheafCechBase PiExponent.ReesFrozenChart
open PiExponent.ReesFrozenPower
attribute [local instance] MvPolynomial.weightedGradedAlgebra
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
attribute [local irreducible] PiExponent.ExceptionalRepresentedTypes.Frame
  PiExponent.ExceptionalRepresentedTypes.Sections
  PiExponent.ExceptionalRepresentedTypes.representedSectionsTyped
  PiExponent.ExceptionalRepresentedTypes.restrictSections
  PiExponent.ExceptionalRepresentedTypes.transportSections
  PiExponent.ReesFrozenPower.pieceEquiv PiExponent.ReesFrozenPower.powerEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev chartMap {s : Finset J} (hs : s.Nonempty) :
    Spec (CommRingCat.of (coordinateRing I a s)) ⟶ affineBlowup I :=
  chart I a hs

private local instance frozenChartOpenImmersion {s : Finset J} (hs : s.Nonempty) :
    IsOpenImmersion (chartMap I a hs) :=
  ReesFrozenChart.instIsOpenImmersionChart I a hs

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

theorem chartOpen_le {s t : Finset J} (hs : s.Nonempty) (ht : t.Nonempty) (hst : s ⊆ t) :
    (chartOpen I a ht).1 ≤ (chartOpen I a hs).1 :=
  ExceptionalAffineChart.opensRange_le (chartMap I a hs) (chartMap I a ht)
    (restriction I a hst)
    (ReesFrozenChart.restriction_chart I a hs ht hst)

theorem chartHomEquiv_restrict {s t : Finset J} (hs : s.Nonempty) (ht : t.Nonempty)
    {p r : J} (hp : p ∈ s) (hr : r ∈ t) (hst : s ⊆ t) (n : ℕ)
    (b : ExceptionalRepresentedTypes.Sections (chartMap I a hs) (exceptionalLineBundle I) n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    chartHomEquiv I a ht hr n
      (ExceptionalRepresentedTypes.restrictSections (chartMap I a hs) (chartMap I a ht)
        (restriction I a hst) (restriction_chart I a hs ht hst)
        (exceptionalLineBundle I) n b) =
      GradedCech.setRestriction (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem hst n (chartHomEquiv I a hs hp n b) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  apply (pieceEquiv I a hr n).injective
  apply Subtype.ext
  rw [chartHomEquiv_pieceEquiv, pieceEquiv_restriction I a hp hr hst n,
    chartHomEquiv_pieceEquiv]
  exact ExceptionalRepresentedTypes.representedSectionsTyped_restrict
    (chartMap I a hs) (chartMap I a ht) (restriction I a hst)
    (restriction_chart I a hs ht hst) I (projection I)
    (base I a s) (chart_projection I a hs) (exceptionalLineBundle I)
    (exceptionalInclusion I) (exceptional_presents I) (chartFrameTyped I a hs hp)
    (base I a t) (chart_projection I a ht) (chartFrameTyped I a ht hr) n b

theorem tupleHomEquiv_restrict (n q : ℕ) (t : Fin (q + 2) → J) (k : Fin (q + 2))
    (b : schemeFreeOpen (affineBlowup I)
      (CechHigher.intersection (opens I a) (t ∘ k.succAbove)) ⟶ exceptionalPower I n) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    tupleHomEquiv I a n (q+1) t
      (CechOne.restrictHom _ (CechHigher.faceLE (opens I a) t k) b) =
      GradedCech.setRestriction (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) n
        (tupleHomEquiv I a n q (t ∘ k.succAbove) b) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  change chartHomEquiv I a _ _ n
    (ExceptionalRepresentedTypes.transportSections
      (chartMap I a (tuple_nonempty (q+1) t)) (exceptionalLineBundle I) n
      (tupleOpen_eq I a (q+1) t)
      (freeOpenMap _ (homOfLE (CechHigher.faceLE (opens I a) t k)) ≫ b)) = _
  rw [ExceptionalRepresentedTypes.transportSections_restrict
    (chartMap I a (tuple_nonempty q (t ∘ k.succAbove)))
    (chartMap I a (tuple_nonempty (q+1) t))
    (restriction I a (tupleSet_comp_subset t k.succAbove))
    (restriction_chart I a (tuple_nonempty q (t ∘ k.succAbove))
      (tuple_nonempty (q+1) t) (tupleSet_comp_subset t k.succAbove))
    (exceptionalLineBundle I) n
    (tupleOpen_eq I a q (t ∘ k.succAbove)) (tupleOpen_eq I a (q+1) t)
    (CechHigher.faceLE (opens I a) t k) b]
  exact chartHomEquiv_restrict I a (tuple_nonempty q (t ∘ k.succAbove))
    (tuple_nonempty (q+1) t) (tuple_mem q (t ∘ k.succAbove) 0)
    (tuple_mem (q+1) t 0) (tupleSet_comp_subset t k.succAbove) n _

theorem cochainEquiv_differential (n q : ℕ)
    (c : CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    cochainEquiv I a n (q+1) (CechHigher.differential _ (opens I a) (exceptionalPower I n) c) =
      GradedCech.differential (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n (cochainEquiv I a n q c) := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  funext t
  let : AddCommGroup (ReesLocalizedIntersections.Piece I a (tupleSet t) n) :=
    AddSubgroup.toAddCommGroup _
  let : AddCommGroup
      (freeOpen (affineBlowup I).ringCatSheaf (CechHigher.intersection (opens I a) t) ⟶
        exceptionalPower I n) :=
    Preadditive.homGroup (C := (affineBlowup I).Modules) _ _
  change tupleHomEquiv I a n (q+1) t
    (∑ k : Fin (q+2), (-1 : ℤ)^k.val •
      CechOne.restrictHom _ (CechHigher.faceLE (opens I a) t k) (c (t ∘ k.succAbove))) = _
  exact AddEquivSignedSum.map_signed_sum_eq
    (A := (schemeFreeOpen (affineBlowup I)
      (CechHigher.intersection (opens I a) t) ⟶ exceptionalPower I n))
    (B := ReesLocalizedIntersections.Piece I a (tupleSet t) n)
    (tupleHomEquiv I a n (q+1) t) q
    (fun k => CechOne.restrictHom _ (CechHigher.faceLE (opens I a) t k)
      (c (t ∘ k.succAbove)))
    (fun k => GradedCech.setRestriction (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem (tupleSet_comp_subset t k.succAbove) n
      (tupleHomEquiv I a n q (t ∘ k.succAbove) (c (t ∘ k.succAbove))))
    (fun k => tupleHomEquiv_restrict I a n q t k (c (t ∘ k.succAbove)))

end
end PiExponent.ReesSheafCechNaturality

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesProductAugmentation
import OAI.NumberTheory.PiExponent.Approximation.AdditiveKernelTransport
import OAI.NumberTheory.PiExponent.Cohomology.CechZeroAdditive
import OAI.NumberTheory.PiExponent.Cohomology.FreeCechSections
import OAI.NumberTheory.PiExponent.Cohomology.ReesCechRecovery
import OAI.NumberTheory.PiExponent.Cohomology.ReesCohomologySetup
import OAI.NumberTheory.PiExponent.Cohomology.ReesSheafCechNaturality

namespace OAI

namespace PiExponent.ReesSheafCechRecovery
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.ReesGrading PiExponentSeshadri.ModuleFlasque
open PiExponent.GeometrySupport PiExponent.ReesSheafCechBase PiExponent.ReesSheafCechNaturality
open PiExponent.ReesGradedModule PiExponent.ReesPolynomialPresentation
open PiExponent.GradedPolynomialLaurent PiExponent.GradedCech
attribute [local instance] MvPolynomial.weightedGradedAlgebra
attribute [local instance 1001] AddCommGroup.toAddCommMonoid
attribute [local irreducible] affineBlowup projection exceptionalLineBundle exceptionalInclusion exceptionalIdeal
  PiExponentSeshadri.Geometry.LineBundle.pow PiExponentSeshadri.Geometry.PresentsPullbackIdeal
  PiExponent.ExceptionalAffineChart.sectionsEquiv PiExponent.ExceptionalAffineChart.representedSectionsEquiv
variable {R J : Type} [CommRing R] [Fintype J] [DecidableEq J]
variable (I : Ideal R) (a : J → I)

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

private local instance cochainAddCommGroup (n q : ℕ) :
    AddCommGroup
      (CechHigher.Cochain (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q) :=
  inferInstanceAs (AddCommGroup (∀ t : Fin (q + 1) → J,
    schemeFreeOpen (affineBlowup I) (CechHigher.intersection (opens I a) t) ⟶
      exceptionalPower I n))

def gradedCycles (n q : ℕ) :
    letI := presentationAlgebra I a
    letI := gradedScalarAction I a
    AddSubgroup (GradedCech.Cochain (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem n q) := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem n q).ker

instance gradedCyclesGroup (n q : ℕ) : AddCommGroup (gradedCycles I a n q) :=
  AddSubgroup.toAddCommGroup _

@[instance_reducible] def groupAddZero {A : Type*} (G : AddCommGroup A) : AddZero A := by
  letI := G
  infer_instance

@[instance_reducible] def groupAddZeroClass {A : Type*} (G : AddCommGroup A) : AddZeroClass A := by
  letI := G
  infer_instance

instance (priority := 2000) gradedCyclesAddZero (n q : ℕ) : AddZero (gradedCycles I a n q) :=
  groupAddZero (gradedCyclesGroup I a n q)

instance (priority := 2000) gradedCyclesAddZeroClass (n q : ℕ) :
    AddZeroClass (gradedCycles I a n q) :=
  groupAddZeroClass (gradedCyclesGroup I a n q)

def cyclesEquiv (n q : ℕ) :
    CechZeroAdditive.cycles (affineBlowup I).ringCatSheaf (opens I a) (exceptionalPower I n) q ≃+
      gradedCycles I a n q := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact AdditiveKernelTransport.kernelEquiv
    (cochainEquiv I a n q) (cochainEquiv I a n (q+1))
    (CechZeroAdditive.differentialHom (affineBlowup I).ringCatSheaf
      (opens I a) (exceptionalPower I n) q)
    (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
      MvPolynomial.X variable_mem n q)
    (fun c => cochainEquiv_differential I a n q c)

def ordinaryAugmentation (n : ℕ) : ↥(I^n : Ideal R) →+ gradedCycles I a n 0 := by
  letI := presentationAlgebra I a
  letI := gradedScalarAction I a
  exact ((GradedCech.augmentation (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem n).comp (ordinaryPowerEquivIntegerPiece I n).toAddMonoidHom).codRestrict
    (gradedCycles I a n 0) (fun b =>
      GradedCech.differential_augmentation _ _ _ _ _ _)

def globalCyclesEquiv (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ) :
    (schemeFreeOpen (affineBlowup I) ⊤ ⟶ exceptionalPower I n) ≃+
      gradedCycles I a n 0 := by
  letI : AddCommGroup (freeOpen (affineBlowup I).ringCatSheaf ⊤ ⟶ exceptionalPower I n) :=
    Preadditive.homGroup (C := (affineBlowup I).Modules) _ _
  exact (CechZeroAdditive.sectionsEquiv (affineBlowup I).ringCatSheaf (opens I a)
    (exceptionalPower I n) ⊤ (fun _ => le_top) (by rw [iSup_opens I a ha])).trans
      (cyclesEquiv I a n 0)

def ordinarySectionHom (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ) :
    ↥(I^n : Ideal R) →+ (schemeFreeOpen (affineBlowup I) ⊤ ⟶ exceptionalPower I n) :=
  (globalCyclesEquiv I a ha n).symm.toAddMonoidHom.comp (ordinaryAugmentation I a n)

def ordinaryGlobalSection (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ) :
    ↥(I^n : Ideal R) →+ Γ(exceptionalPower I n, ⊤) :=
  (freeOpenSectionsEquiv ⊤ (exceptionalPower I n)).toAddMonoidHom.comp
    (ordinarySectionHom I a ha n)

theorem ordinarySectionHom_restriction
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    tupleHomEquiv I a n 0 t
      (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
        (exceptionalPower I n) ⊤ (fun _ => le_top) (ordinarySectionHom I a ha n b) t) =
      ReesProductAugmentation.ordinaryFraction I a (tupleSet t) n b := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  have h := (globalCyclesEquiv I a ha n).apply_symm_apply (ordinaryAugmentation I a n b)
  have hv := congrFun (congrArg Subtype.val h) t
  change _ = GradedCech.augmentation (grading (J := J) (R := R)) (integerPiece I)
    MvPolynomial.X variable_mem n (ordinaryPowerEquivIntegerPiece I n b) t at hv
  exact hv.trans (ReesProductAugmentation.augmentation_eq_ordinaryFraction I a n b t)

theorem ordinarySectionHom_chartValue
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    (ReesProductPower.chartPowerMap I a (tuple_mem 0 t 0) n
      (tupleHomEquiv I a n 0 t
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top)
          (ordinarySectionHom I a ha n b) t))).val =
      ReesProductChart.chartBase I a (tupleSet t) b.val := by
  rw [ordinarySectionHom_restriction]
  exact ReesProductAugmentation.chartPowerMap_ordinaryFraction I a (tuple_mem 0 t 0) n b

theorem ordinarySectionHom_frozenChartValue
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) (n : ℕ)
    (b : ↥(I^n : Ideal R)) (t : Fin 1 → J) :
    (ReesFrozenPower.pieceEquiv I a (tuple_mem 0 t 0) n
      (tupleHomEquiv I a n 0 t
        (CechHigher.augmentation (affineBlowup I).ringCatSheaf (opens I a)
          (exceptionalPower I n) ⊤ (fun _ => le_top)
          (ordinarySectionHom I a ha n b) t))).val =
      ReesFrozenChart.base I a (tupleSet t) b.val := by
  apply (ReesFrozenChart.coordinateEquiv I a (tupleSet t)).injective
  rw [ReesFrozenPower.coordinate_pieceEquiv, ordinarySectionHom_chartValue]
  exact ((ReesFrozenChart.coordinateEquiv I a (tupleSet t)).apply_symm_apply _).symm

variable [IsNoetherianRing R]

theorem eventually_recovery_and_primitives
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      Function.Bijective (ordinaryGlobalSection I a ha n) ∧
      ∀ q : ℕ, CechHigher.HasPrimitives (affineBlowup I).ringCatSheaf
        (opens I a) (exceptionalPower I n) q := by
  let := presentationAlgebra I a
  let := gradedScalarAction I a
  obtain ⟨N, hN⟩ := ReesCechRecovery.eventually_ordinary_power_recovery I a ha
  refine ⟨N, ?_⟩
  intro n hn
  obtain ⟨hpositive, hrecovery⟩ := hN n hn
  have hb : Function.Bijective (ordinaryAugmentation I a n) := by
    apply (Function.bijective_iff_existsUnique _).mpr
    intro c
    obtain ⟨b, hb, hu⟩ := hrecovery c.val c.property
    refine ⟨b, Subtype.ext hb, ?_⟩
    intro z hz
    exact hu z (congrArg Subtype.val hz)
  constructor
  · exact (freeOpenSectionsEquiv ⊤ (exceptionalPower I n)).bijective.comp
      ((globalCyclesEquiv I a ha n).symm.bijective.comp hb)
  · intro q
    exact AdditiveKernelTransport.transport_primitives
      (cochainEquiv I a n q) (cochainEquiv I a n (q+1)) (cochainEquiv I a n (q+2))
      (CechZeroAdditive.differentialHom (affineBlowup I).ringCatSheaf
        (opens I a) (exceptionalPower I n) q)
      (CechZeroAdditive.differentialHom (affineBlowup I).ringCatSheaf
        (opens I a) (exceptionalPower I n) (q+1))
      (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n q)
      (GradedCech.differentialHom (grading (J := J) (R := R)) (integerPiece I)
        MvPolynomial.X variable_mem n (q+1))
      (fun c => cochainEquiv_differential I a n q c)
      (fun c => cochainEquiv_differential I a n (q+1) c) (hpositive q)

theorem eventually_recovery
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      Function.Bijective (ordinaryGlobalSection I a ha n) := by
  obtain ⟨N, hN⟩ := eventually_recovery_and_primitives I a ha
  exact ⟨N, fun n hn => (hN n hn).1⟩

theorem eventually_recovery_and_cohomology
    (ha : Ideal.span (Set.range fun j => (a j).val) = I) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
      Function.Bijective (ordinaryGlobalSection I a ha n) ∧
      ∀ (q : ℕ) (x : CategoryTheory.Abelian.Ext.{1} (C := (affineBlowup I).Modules)
        (schemeFreeOpen (affineBlowup I) ⊤) (exceptionalPower I n) (q+1)), x = 0 := by
  obtain ⟨N, hN⟩ := eventually_recovery_and_primitives I a ha
  refine ⟨N, ?_⟩
  intro n hn
  obtain ⟨hb, hp⟩ := hN n hn
  refine ⟨hb, ?_⟩
  intro q x
  let : (exceptionalPower I n).IsQuasicoherent :=
    ReesCohomologySetup.exceptionalPower_isQuasicoherent I n
  exact FreeCechSections.affine_ext_succ_eq_zero (affineBlowup I) (exceptionalPower I n)
    (opens I a) ⊤ (fun _ => le_top) (by rw [iSup_opens I a ha])
    (tuple_isAffine I a) q (hp q) x

end
end PiExponent.ReesSheafCechRecovery

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.SerreVanishing

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Abelian

universe u

variable {X : Scheme.{u}} [IsNoetherian X]
  [IsAffineHom (pullback.diagonal (terminal.from X))]

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

private abbrev schemeUnit (Y : Scheme.{u}) : Y.Modules :=
  SheafOfModules.unit Y.ringCatSheaf

theorem ext_eq_zero_of_affine_cover (l : ℕ) (hl : 0 < l)
    (U : Fin l → X.Opens) (hU : ∀ i, IsAffineOpen (U i))
    (hcover : (⨆ i, U i) = ⊤) (M : X.Modules) [M.IsQuasicoherent]
    (q : ℕ) (hq : l ≤ q)
    (x : Abelian.Ext.{u+1} (C := X.Modules) (schemeUnit X) M q) : x = 0 := by
  cases l with
  | zero => exact False.elim (Nat.not_lt_zero 0 hl)
  | succ l =>
      have he : l + (q - (l + 1)) + 1 = q := by omega
      revert x
      clear hq
      rw [← he]
      exact PiExponentSeshadri.FiniteCoverCohomology.cover_ext_zero
        l U hU hcover M _

end

end PiExponent.SerreVanishing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher

namespace OAI

namespace PiExponent.TupleCechBound
noncomputable section
open scoped BigOperators
open ProjectiveMonomialCechHigher
universe u
variable {J K A : Type*} [AddCommGroup A]

def FullSupport {q : ℕ} (c : Cochain J A q) : Prop :=
  ∀ t j, (∀ i, t i ≠ j) → c t = 0

def pullback (f : K → J) {q : ℕ} (c : Cochain J A q) : Cochain K A q :=
  fun t => c (f ∘ t)

lemma pullback_differential (f : K → J) {q : ℕ} (c : Cochain J A q) :
    pullback f (differential c) = differential (pullback f c) := rfl

lemma contraction_closed {q : ℕ} (c : Cochain J A (q + 1))
    (hc : differential c = 0) (p : J) :
    differential (fun t : Fin (q + 1) → J => c (Fin.cons p t)) = c := by
  funext t
  have h := differential_cons c p t
  rw [hc, Pi.zero_apply] at h
  exact (sub_eq_zero.mp h.symm).symm

def extend (p : J) {q : ℕ} (c : Cochain {j : J // j ≠ p} A q) : Cochain J A q := by
  classical
  exact fun t => if h : ∀ i, t i ≠ p then c (fun i => ⟨t i, h i⟩) else 0

lemma extend_pullback (p : J) {q : ℕ} (c : Cochain {j : J // j ≠ p} A q)
    (t : Fin (q + 1) → {j : J // j ≠ p}) :
    extend p c (Subtype.val ∘ t) = c t := by
  classical
  simp only [extend, Function.comp_apply, dite_eq_left (fun i => (t i).property)]

lemma differential_extend_pullback (p : J) {q : ℕ}
    (c : Cochain {j : J // j ≠ p} A q)
    (t : Fin (q + 2) → {j : J // j ≠ p}) :
    differential (extend p c) (Subtype.val ∘ t) = differential c t := by
  simp only [differential]
  apply Finset.sum_congr rfl
  intro i _
  exact congrArg (fun a => (-1 : ℤ) ^ i.val • a) (extend_pullback p c (t ∘ i.succAbove))

lemma extend_missing (p : J) {q : ℕ} (c : Cochain {j : J // j ≠ p} A q)
    (hc : FullSupport c) (t : Fin (q + 1) → J) (j : J) (hjp : j ≠ p)
    (ht : ∀ i, t i ≠ j) : extend p c t = 0 := by
  classical
  unfold extend
  split_ifs with h
  · apply hc _ ⟨j, hjp⟩
    intro i he
    exact ht i (congrArg Subtype.val he)
  · rfl

lemma differential_extend_missing (p : J) {q : ℕ}
    (c : Cochain {j : J // j ≠ p} A q) (hc : FullSupport c)
    (t : Fin (q + 2) → J) (j : J) (hjp : j ≠ p)
    (ht : ∀ i, t i ≠ j) : differential (extend p c) t = 0 := by
  apply Finset.sum_eq_zero
  intro i _
  rw [extend_missing p c hc (t ∘ i.succAbove) j hjp (fun k => ht (i.succAbove k)), smul_zero]

theorem fullSupport_primitives_aux (n : ℕ) :
    ∀ (J : Type u) [Fintype J], Fintype.card J = n →
    ∀ q : ℕ, n ≤ q + 1 → ∀ c : Cochain J A (q + 1),
      differential c = 0 → FullSupport c →
      ∃ b : Cochain J A q, differential b = c ∧ FullSupport b := by
  classical
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro J _ hcard q hq c hc hsupport
    cases isEmpty_or_nonempty J with
    | inl hJ =>
      let := hJ
      refine ⟨0, ?_, ?_⟩
      · funext t
        exact isEmptyElim (t 0)
      · intro t
        exact isEmptyElim (t 0)
    | inr hJ =>
      let p : J := Classical.choice hJ
      let b : Cochain J A q := fun t => c (Fin.cons p t)
      have hb : differential b = c := contraction_closed c hc p
      cases q with
      | zero =>
        refine ⟨b, hb, ?_⟩
        let : Subsingleton J := Fintype.card_le_one_iff_subsingleton.mp (hcard ▸ hq)
        intro t j ht
        exact False.elim (ht 0 (Subsingleton.elim _ _))
      | succ q =>
        let K := {j : J // j ≠ p}
        have hKn : Fintype.card K < n := by
          rw [← hcard]
          exact Fintype.card_subtype_lt (x := p) (by simp)
        let bK : Cochain K A (q + 1) := pullback Subtype.val b
        have hbK : differential bK = 0 := by
          rw [← pullback_differential, hb]
          funext t
          exact hsupport _ p (fun i => (t i).property)
        have hsK : FullSupport bK := by
          intro t j ht
          apply hsupport _ j.val
          intro i
          cases i using Fin.cases with
          | zero => exact Ne.symm j.property
          | succ i =>
            intro he
            exact ht i (Subtype.ext he)
        obtain ⟨a, ha, hs⟩ := ih (Fintype.card K) hKn K rfl q (by omega) bK hbK hsK
        refine ⟨b - differential (extend p a), ?_, ?_⟩
        · rw [differential_sub, hb, differential_squared, sub_zero]
        · intro t j ht
          change b t - differential (extend p a) t = 0
          by_cases hj : j = p
          · subst j
            let tK : Fin (q + 2) → K := fun i => ⟨t i, ht i⟩
            have hvalue := congrFun ha tK
            have hext := differential_extend_pullback p a tK
            change differential (extend p a) t = differential a tK at hext
            rw [hext, hvalue]
            exact sub_self _
          · have hb0 : b t = 0 := by
              apply hsupport _ j
              intro i
              cases i using Fin.cases with
              | zero => exact Ne.symm hj
              | succ i => exact ht i
            rw [hb0, differential_extend_missing p a hs t j hj ht, sub_self]

theorem fullSupport_primitives [Fintype J] {q : ℕ}
    (hq : Fintype.card J ≤ q + 1) (c : Cochain J A (q + 1))
    (hc : differential c = 0) (hs : FullSupport c) :
    ∃ b : Cochain J A q, differential b = c ∧ FullSupport b :=
  fullSupport_primitives_aux (Fintype.card J) J rfl q hq c hc hs

end
end PiExponent.TupleCechBound

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean <==
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.AdmissibleParameters

variable {nu Lambda C : ℝ} (d : AdmissibleParameters nu Lambda C)

def curveCenters : Fin d.K → Fin d.m → ℂ :=
  fun j i => (j.val : ℂ) *
    MatrixArithmetic.rationalCenters (fun i : Fin d.m => d.p i.val)
      (fun i : Fin d.m => d.q i.val) i

theorem curveCenters_injective (i : Fin d.m) :
    Function.Injective (fun j => d.curveCenters j i) := by
  have hp : (d.p i.val : ℂ) ≠ 0 := by exact_mod_cast (d.approximations i.val).2.1
  have hq : (d.q i.val : ℂ) ≠ 0 := by
    exact_mod_cast (show d.q i.val ≠ 0 by have := (d.approximations i.val).1; omega)
  have hr : MatrixArithmetic.rationalCenters (fun i : Fin d.m => d.p i.val)
      (fun i : Fin d.m => d.q i.val) i ≠ 0 := by
    unfold MatrixArithmetic.rationalCenters
    exact div_ne_zero (mul_ne_zero (mul_ne_zero (by norm_num) Complex.I_ne_zero) hp) hq
  intro j l h
  dsimp only [curveCenters] at h
  have he := (mul_right_cancel₀ hr h : (j.val : ℂ) = (l.val : ℂ))
  apply Fin.ext
  exact_mod_cast he

theorem exact_weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  CurveInequality.admissible_weighted_curve_inequality d y x d.curveCenters
    d.curveCenters_injective hgen htrdeg

end PiExponent.AdmissibleParameters
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean <==
import OAI.NumberTheory.PiExponent.Approximation.AdmissibleParameters
import OAI.NumberTheory.PiExponent.Approximation.PersistentWeightComparison

namespace OAI

namespace PiExponent.AdmissibleParameters
noncomputable section
open scoped BigOperators
variable {nu Lambda c : ℝ} (d : AdmissibleParameters nu Lambda c)

def curveDegreeWeights : Fin (d.m + 1) → ℚ :=
  Fin.cases d.w0 (fun i => d.rationalWeight (i.val + 1))

def curveJetWeights : Fin (d.m + 1) → ℚ :=
  Fin.cases d.v0 (fun i => d.rationalWeight (i.val + 1) / d.base.theta)

@[simp] lemma curveDegreeWeights_zero : d.curveDegreeWeights 0 = d.w0 := rfl
@[simp] lemma curveDegreeWeights_succ (i : Fin d.m) :
    d.curveDegreeWeights i.succ = d.rationalWeight (i.val + 1) := rfl
@[simp] lemma curveJetWeights_zero : d.curveJetWeights 0 = d.v0 := rfl
@[simp] lemma curveJetWeights_succ (i : Fin d.m) :
    d.curveJetWeights i.succ = d.rationalWeight (i.val + 1) / d.base.theta := rfl

lemma curveDegreeWeights_pos (i : Fin (d.m + 1)) : 0 < d.curveDegreeWeights i := by
  refine Fin.cases ?_ (fun i => ?_) i
  · exact_mod_cast d.w0_pos
  · simpa only [curveDegreeWeights_succ] using d.rationalWeight_pos (i.val + 1)

lemma curveJetWeights_pos (i : Fin (d.m + 1)) : 0 < d.curveJetWeights i := by
  refine Fin.cases ?_ (fun i => ?_) i
  · exact_mod_cast d.v0_pos
  · exact div_pos (d.rationalWeight_pos _) (by exact_mod_cast d.base.theta_pos)

lemma curveDegreeWeights_cast (i : Fin (d.m + 1)) :
    (d.curveDegreeWeights i : ℝ) = PiExponentApprox.geometricDegreeWeight d.w0 d.x i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [PiExponentApprox.geometricDegreeWeight]
  · simp [PiExponentApprox.geometricDegreeWeight, d.cast_rationalWeight]

lemma curveJetWeights_cast (i : Fin (d.m + 1)) :
    (d.curveJetWeights i : ℝ) = PiExponentApprox.geometricJetWeight d.v0 d.base.theta d.x i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [PiExponentApprox.geometricJetWeight]
  · simp [PiExponentApprox.geometricJetWeight, d.cast_rationalWeight]

lemma curve_fibre_product_ratio :
    (∏ i : Fin d.m, (d.curveDegreeWeights i.succ : ℝ)) /
      (∏ i : Fin d.m, (d.curveJetWeights i.succ : ℝ)) = (d.base.theta : ℝ) ^ d.m := by
  have hp : (∏ i : Fin d.m, (d.rationalWeight (i.val + 1) : ℝ)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun i _ => by exact_mod_cast ne_of_gt (d.rationalWeight_pos _))
  simp only [curveDegreeWeights_succ, curveJetWeights_succ, Rat.cast_div,
    Finset.prod_div_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  field_simp [hp]

lemma curve_product_ratio :
    (∏ i : Fin (d.m + 1), (d.curveDegreeWeights i : ℝ)) /
      (∏ i : Fin (d.m + 1), (d.curveJetWeights i : ℝ)) =
      ((d.w0 : ℝ) / d.v0) * (d.base.theta : ℝ) ^ d.m := by
  rw [Fin.prod_univ_succ, Fin.prod_univ_succ, mul_div_mul_comm, d.curve_fibre_product_ratio]
  rfl

lemma curve_volume :
    (d.K : ℝ) * (1 + 3 * (d.sigma : ℝ)) ^ (d.m + 1) *
      (∏ i, (d.curveDegreeWeights i : ℝ)) / (∏ i, (d.curveJetWeights i : ℝ)) < 1 := by
  calc
    _ = (1 + 3 * (d.sigma : ℝ)) ^ (d.m + 1) *
        ((d.K : ℝ) * ((∏ i, (d.curveDegreeWeights i : ℝ)) /
          (∏ i, (d.curveJetWeights i : ℝ)))) := by ring
    _ = (1 + 3 * (d.sigma : ℝ)) ^ (d.m + 1) *
        ((d.K : ℝ) * ((d.w0 : ℝ) / d.v0) * (d.base.theta : ℝ) ^ d.m) := by
      rw [d.curve_product_ratio]
      ring
    _ < 1 := d.sigma_volume

lemma curve_fibre_volume :
    (d.K : ℝ) * (1 + 3 * (d.sigma : ℝ)) ^ d.m *
      (∏ i : Fin d.m, (d.curveDegreeWeights i.succ : ℝ)) /
      (∏ i : Fin d.m, (d.curveJetWeights i.succ : ℝ)) < 1 := by
  calc
    _ = (1 + 3 * (d.sigma : ℝ)) ^ d.m *
        ((d.K : ℝ) * ((∏ i : Fin d.m, (d.curveDegreeWeights i.succ : ℝ)) /
          (∏ i : Fin d.m, (d.curveJetWeights i.succ : ℝ)))) := by ring
    _ = (1 + 3 * (d.sigma : ℝ)) ^ d.m *
        ((d.K : ℝ) * (d.base.theta : ℝ) ^ d.m) := by rw [d.curve_fibre_product_ratio]
    _ < 1 := d.sigma_centers

lemma curve_coordinate_ratio (i : Fin d.m) :
    (1 + (d.sigma : ℝ)) * (d.curveDegreeWeights i.succ : ℝ) <
      (d.curveJetWeights i.succ : ℝ) := by
  simp only [curveDegreeWeights_succ, curveJetWeights_succ, Rat.cast_div]
  apply (lt_div_iff₀ d.base.theta_pos).mpr
  have hi : (0 : ℝ) < d.rationalWeight (i.val + 1) := by exact_mod_cast d.rationalWeight_pos _
  nlinarith [mul_lt_mul_of_pos_right d.sigma_theta hi]

lemma curve_separated_weight_products (A B : Finset (Fin (d.m + 1)))
    (hcard : A.card = B.card) (i : Fin (d.m + 1)) (hi : i ≠ 0)
    (hiA : i ∈ A) (hiB : i ∉ B)
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ B)) :
    PersistentWeightComparison.comparisonConstant d.m d.sigma *
      (∏ j ∈ B, (d.curveJetWeights j : ℝ)) <
      ∏ j ∈ A, (d.curveDegreeWeights j : ℝ) := by
  classical
  let e : Fin (d.m + 1) ↪ ℕ := ⟨Fin.val, Fin.val_injective⟩
  have hbound (S : Finset (Fin (d.m + 1))) : S.map e ⊆ Finset.range (d.m + 1) := by
    intro j hj
    obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
    exact Finset.mem_range.mpr k.isLt
  have hbelow : ∀ j ∈ B.map e \ A.map e, j < i.val := by
    intro j hj
    obtain ⟨hjB, hjA⟩ := Finset.mem_sdiff.mp hj
    obtain ⟨k, hkB, rfl⟩ := Finset.mem_map.mp hjB
    by_contra hnot
    have hik : i ≤ k := Fin.le_iff_val_le_val.mpr (Nat.le_of_not_gt hnot)
    have hne : i ≠ k := fun h => hiB (h.symm ▸ hkB)
    have hkA := (hhigh k (lt_of_le_of_ne hik hne)).mpr hkB
    exact hjA (Finset.mem_map.mpr ⟨k, hkA, rfl⟩)
  have hn : 0 < i.val := Nat.pos_of_ne_zero (fun h => hi (Fin.ext h))
  have h := d.separated_weight_products (A.map e) (B.map e)
    (by simpa using hcard) (hbound A) (hbound B) i.val hn
    (Finset.mem_map.mpr ⟨i, hiA, rfl⟩)
    (by
      intro hmem
      obtain ⟨a, haB, hai⟩ := Finset.mem_map.mp hmem
      have hai' : a = i := Fin.ext hai
      exact hiB (hai' ▸ haB))
    hbelow
  simpa only [Finset.prod_map, e, Function.Embedding.coeFn_mk,
    ← d.curveJetWeights_cast, ← d.curveDegreeWeights_cast,
    PersistentWeightComparison.comparisonConstant, interpolationSeparationConstant] using h

end
end PiExponent.AdmissibleParameters

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveStalkGluing

namespace OAI

noncomputable section
namespace PiExponent.BirationalOpenIso
open AlgebraicGeometry CategoryTheory TopologicalSpace
universe u
variable {X Y : Scheme.{u}} [IsIntegral X] [IsIntegral Y]

theorem exists_open_iso_of_generic_inverse (f : Y ⟶ X)
    [LocallyOfFiniteType f] [IsSeparated f]
    (e : Y.functionField ≃+* X.functionField)
    (he : Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y) ≫ f = X.fromSpecStalk (genericPoint X)) :
    ∃ U : X.Opens, genericPoint X ∈ U ∧ IsIso (f ∣_ U) := by
  let η : Spec X.functionField ⟶ Y :=
    Spec.map (CommRingCat.ofHom e.toRingHom) ≫ Y.fromSpecStalk (genericPoint Y)
  have hηf : η ≫ f = X.fromSpecStalk (genericPoint X) ≫ 𝟙 X := by
    simpa only [η, Category.assoc, Category.comp_id] using! he
  obtain ⟨U, hU, g, hη, hg⟩ := spread_out_of_isGermInjective' (𝟙 X) f η hηf
  simp only [Category.comp_id] at hg
  let V : Y.Opens := f ⁻¹ᵁ U
  have hrange : Set.range g ⊆ Set.range V.ι := by
    rintro _ ⟨x, rfl⟩
    refine ⟨⟨g x, ?_⟩, rfl⟩
    change f (g x) ∈ U
    have hpoint := congrArg (fun k : U.toScheme ⟶ X => k x) hg
    change f (g x) = x.1 at hpoint
    rw [hpoint]
    exact x.2
  let s : U.toScheme ⟶ V.toScheme := IsOpenImmersion.lift V.ι g hrange
  have hs : s ≫ V.ι = g := IsOpenImmersion.lift_fac _ _ _
  have hsr : s ≫ (f ∣_ U) = 𝟙 U.toScheme := by
    apply (cancel_mono U.ι).mp
    rw [Category.assoc, morphismRestrict_ι, ← Category.assoc, hs, hg, Category.id_comp]
  let : IsDominant (Y.fromSpecStalk (genericPoint Y)) :=
    CurveStalkGluing.isDominant_fromSpecFunctionField
  have hηdom : IsDominant η := by
    let : IsIso (CommRingCat.ofHom e.toRingHom) :=
      (ConcreteCategory.isIso_iff_bijective _).mpr e.bijective
    dsimp only [η]
    infer_instance
  have : IsDominant (U.fromSpecStalkOfMem (genericPoint X) hU ≫ g) := by
    rw [← hη]
    exact hηdom
  have : IsDominant g := IsDominant.of_comp (U.fromSpecStalkOfMem (genericPoint X) hU) g
  have : IsDominant (s ≫ V.ι) := by rw [hs]; infer_instance
  have : IsDominant s := IsDominant.of_comp_of_isOpenImmersion s V.ι
  have hbase : ((f ∣_ U) ≫ s) ≫ (f ∣_ U) = (𝟙 V.toScheme) ≫ (f ∣_ U) := by
    rw [Category.assoc, hsr, Category.comp_id, Category.id_comp]
  have hdense : s ≫ ((f ∣_ U) ≫ s) = s ≫ 𝟙 V.toScheme := by
    rw [← Category.assoc, hsr, Category.id_comp, Category.comp_id]
  have hrs : (f ∣_ U) ≫ s = 𝟙 V.toScheme :=
    ext_of_isDominant_of_isSeparated (f ∣_ U) hbase s hdense
  exact ⟨U, hU, ⟨⟨s, hrs, hsr⟩⟩⟩

end PiExponent.BirationalOpenIso

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean <==
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.ValuativeCriterion
import Mathlib.Tactic

namespace OAI

noncomputable section
namespace PiExponent.BirationalValuationStalk
open CategoryTheory AlgebraicGeometry

private theorem comp_eq_of_comp_eq {C : Type*} [Category C] {W X Y Z : C}
    (f : W ⟶ X) (g : X ⟶ Y) (h : Y ⟶ Z) (k : X ⟶ Z) (hcomp : g ≫ h = k) :
    (f ≫ g) ≫ h = f ≫ k :=
  (Category.assoc f g h).trans (congrArg (fun t => f ≫ t) hcomp)

universe u
variable {X : Scheme.{u}} [IsIntegral X]
variable {A E : Type u} [CommRing A] [IsLocalRing A]
  [Field E] [Algebra A E] [IsFractionRing A E]
variable (g : Spec (.of A) ⟶ X) (e : X.functionField ≃+* E)
variable (hgeneric : Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ g =
  Spec.map (CommRingCat.ofHom e.toRingHom) ≫ X.fromSpecStalk (genericPoint X))

include hgeneric


omit [IsFractionRing A E] in
theorem stalkClosedPointTo_field_compatibility :
    (algebraMap A E).comp (Scheme.stalkClosedPointTo g).hom =
      e.toRingHom.comp
        (algebraMap (X.presheaf.stalk (g (IsLocalRing.closedPoint A))) X.functionField) := by
  have h : Scheme.stalkClosedPointTo g ≫ CommRingCat.ofHom (algebraMap A E) =
      X.presheaf.stalkSpecializes (genericPoint_specializes (g (IsLocalRing.closedPoint A))) ≫
        CommRingCat.ofHom e.toRingHom := by
    apply Spec.map_injective
    apply (cancel_mono (X.fromSpecStalk (g (IsLocalRing.closedPoint A)))).mp
    let q := X.fromSpecStalk (g (IsLocalRing.closedPoint A))
    have hleft := comp_eq_of_comp_eq
      (Spec.map (CommRingCat.ofHom (algebraMap A E)))
      (Spec.map (Scheme.stalkClosedPointTo g)) q g
      (Scheme.Spec_stalkClosedPointTo_fromSpecStalk g)
    have hright := comp_eq_of_comp_eq
      (Spec.map (CommRingCat.ofHom e.toRingHom))
      (Spec.map (X.presheaf.stalkSpecializes
        (genericPoint_specializes (g (IsLocalRing.closedPoint A))))) q
      (X.fromSpecStalk (genericPoint X))
      (X.SpecMap_stalkSpecializes_fromSpecStalk
        (genericPoint_specializes (g (IsLocalRing.closedPoint A))))
    have hmapLeft := congrArg (fun k => k ≫ q)
      (Spec.map_comp (Scheme.stalkClosedPointTo g) (CommRingCat.ofHom (algebraMap A E)))
    have hmapRight := congrArg (fun k => k ≫ q)
      (Spec.map_comp (X.presheaf.stalkSpecializes
        (genericPoint_specializes (g (IsLocalRing.closedPoint A))))
        (CommRingCat.ofHom e.toRingHom))
    exact hmapLeft.trans (hleft.trans (hgeneric.trans (hright.symm.trans hmapRight.symm)))
  exact CommRingCat.hom_ext_iff.mp h


theorem stalkClosedPointTo_bijective
    [ValuationRing (X.presheaf.stalk (g (IsLocalRing.closedPoint A)))] :
    Function.Bijective (Scheme.stalkClosedPointTo g).hom := by
  let α := (Scheme.stalkClosedPointTo g).hom
  let β := e.symm.toRingHom.comp (algebraMap A E)
  have hcomp : β.comp α =
      algebraMap (X.presheaf.stalk (g (IsLocalRing.closedPoint A))) X.functionField := by
    apply RingHom.ext
    intro a
    apply e.injective
    have h := RingHom.congr_fun (stalkClosedPointTo_field_compatibility g e hgeneric) a
    change e (e.symm ((algebraMap A E) (α a))) =
      e ((algebraMap (X.presheaf.stalk (g (IsLocalRing.closedPoint A))) X.functionField) a)
    rw [e.apply_symm_apply]
    exact h
  have hβ : Function.Injective β := e.symm.injective.comp (IsFractionRing.injective A E)
  have hbij := bijective_rangeRestrict_comp_of_valuationRing α β hcomp
  refine ⟨fun a b hab => hbij.1 (congrArg β.rangeRestrict hab), ?_⟩
  intro a
  obtain ⟨b, hb⟩ := hbij.2 (β.rangeRestrict a)
  refine ⟨b, hβ ?_⟩
  exact congrArg Subtype.val hb

theorem stalkMap_isIso
    [ValuationRing (X.presheaf.stalk (g (IsLocalRing.closedPoint A)))] :
    IsIso (g.stalkMap (IsLocalRing.closedPoint A)) := by
  have : IsIso (Scheme.stalkClosedPointTo g) :=
    (ConcreteCategory.isIso_iff_bijective _).mpr (stalkClosedPointTo_bijective g e hgeneric)
  change IsIso (g.stalkMap _ ≫ (stalkClosedPointIso (.of A)).hom) at this
  exact IsIso.of_isIso_comp_right _ (stalkClosedPointIso (.of A)).hom

end PiExponent.BirationalValuationStalk

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalRecoveryMap
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackOpenSquare

namespace OAI

noncomputable section
namespace PiExponent.CanonicalRecoveryProperties
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open GeometrySupport

def ComapBijective {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (U : X.Opens) : Prop :=
  Function.Bijective ((IdealPullbackMap.comap f I).app U)

def OrdinaryBijective {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)
    (n : ℕ) (U : X.Opens) : Prop :=
  Function.Bijective ((ExceptionalRecoveryMap.ordinaryMap f I E ι hE n).app U)

theorem ordinary_iff_comap {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (E : LineBundle Y)
    (ι : E.sheaf ⟶ structureSheaf Y) (hE : PresentsPullbackIdeal I f E ι)
    (n : ℕ) (U : X.Opens) :
    OrdinaryBijective f I E ι hE n U ↔ ComapBijective f (I^n) U := by
  have hb := ConcreteCategory.bijective_of_isIso
    ((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U))
  change Function.Bijective
    (((PresentedIdealIso.powerIso I f E ι hE n).inv.app (f ⁻¹ᵁ U)) ∘
      ((IdealPullbackMap.comap f (I^n)).app U)) ↔ _
  exact hb.of_comp_iff' _

theorem comap_open_square {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X.Opens) (U' : X'.Opens) (V' : Y'.Opens)
    (hj : j ''ᵁ U' = U) (hk : k ''ᵁ V' = f ⁻¹ᵁ U)
    (hv : V' = f' ⁻¹ᵁ U') :
    ComapBijective f I U ↔ ComapBijective f' (I.comap j) U' :=
  IdealSectionRestriction.comap_app_bijective_iff_open_square f j k f' h I U U' V' hj hk hv

end PiExponent.CanonicalRecoveryProperties

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler
import OAI.NumberTheory.PiExponent.Geometry.CartierSequence

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.CartierDegreeLength


theorem cartier_euler_difference_eq_sum_local_lengths
    {X : Scheme.{0}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData) (hI : I ≠ ⊥)
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))})
    (hfiniteM : ∀ n ≤ 1, letI := Module.compHom (cohomology M.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf n))
    (hfiniteN : ∀ n ≤ 1, letI := Module.compHom (cohomology N.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf n))
    [Subsingleton (cohomology M.sheaf 2)] :
    letI : Finite I.subscheme := finite_subscheme_of_curve p hd I hI
    letI : Fintype I.subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : I.subscheme,
        ((Module.length (I.subscheme.presheaf.stalk x)
          (I.subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let : Finite I.subscheme := finite_subscheme_of_curve p hd I hI
  let : Fintype I.subscheme := Fintype.ofFinite _
  obtain ⟨hz, hseq⟩ := PiExponentSeshadri.CartierSequence.exact p M N φ I heq
  have hfiniteZ (n : ℕ) (_hn : n ≤ 1) :=
    PiExponentSeshadri.FiniteSupport.finite_line_pushforward_finiteDimensional
      I.subschemeι p (N.pullback I.subschemeι) n
  have h := eulerCharacteristic_add p hseq 1 hfiniteM hfiniteN hfiniteZ
  have hdiff : eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1
        ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) := by
    exact sub_eq_iff_eq_add.mpr (by simpa [add_comm] using h)
  exact hdiff.trans
    (PiExponentSeshadri.FiniteSupport.finite_line_euler_eq_sum_stalk_lengths
      I.subschemeι p (N.pullback I.subschemeι) 1)

end PiExponent.CartierDegreeLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.NakaiCartier
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers

namespace OAI

namespace PiExponent.CartierPowerFrames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}
def sectionMultiplyLeft (L M : X.Modules) (s : structureSheaf X ⟶ L) :
    M ⟶ moduleTensor X L M :=
  (moduleTensorUnit M).inv ≫ moduleTensorMap s (𝟙 M)

def tensorFrame (L M : X.Modules) (U : X.Opens)
    (e : L.restrict U.ι ≅ O U.toScheme)
    (f : M.restrict U.ι ≅ O U.toScheme) :
    (moduleTensor X L M).restrict U.ι ≅ O U.toScheme :=
  moduleTensorRestrict U L M ≪≫ moduleTensorIso e f ≪≫
    moduleTensorUnit (O U.toScheme)

def tensorUnitTwist (M : X.Modules) (U : X.Opens)
    (f : M.restrict U.ι ≅ O U.toScheme) : O U.toScheme ≅ O U.toScheme :=
  f.symm ≪≫ (Scheme.Modules.restrictFunctor U.ι).mapIso (moduleTensorUnit M).symm ≪≫
    moduleTensorRestrict U (O X) M ≪≫
      moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f ≪≫ moduleTensorUnit (O U.toScheme)

private lemma frame_section {C : Type*} [Category C] {A B D : C}
    (u : A ≅ B) (s : A ⟶ D) (e : D ≅ B) :
    s ≫ e.hom = u.hom ≫ ((u.inv ≫ s) ≫ e.hom) := by
  simp

private lemma framed_multiply {C : Type*} [Category C] {A B D P Q T O : C}
    (g : O ⟶ A) (k : A ⟶ B) (m : B ⟶ D) (r : B ⟶ P) (r' : D ⟶ Q)
    (e : P ⟶ T) (e' : Q ⟶ T) (u : T ⟶ O) (a : O ⟶ O)
    (p : P ⟶ Q) (b : T ⟶ T)
    (hn : m ≫ r' = r ≫ p) (ht : p ≫ e' = e ≫ b) (hs : b ≫ u = u ≫ a) :
    g ≫ (k ≫ m) ≫ (r' ≫ e' ≫ u) = (g ≫ k ≫ r ≫ e ≫ u) ≫ a := by
  simp only [Category.assoc]
  rw [← Category.assoc m r', hn]
  simp only [Category.assoc]
  rw [← Category.assoc p e', ht]
  simp only [Category.assoc]
  rw [hs]

lemma tensor_multiply_framed (L M : X.Modules) (s : O X ⟶ L) (U : X.Opens)
    (e : L.restrict U.ι ≅ O U.toScheme)
    (f : M.restrict U.ι ≅ O U.toScheme) :
    f.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map (sectionMultiplyLeft L M s) ≫
      (tensorFrame L M U e f).hom = (tensorUnitTwist M U f).hom ≫
        (restrictSection U.ι s ≫ e.hom) := by
  let F := Scheme.Modules.restrictFunctor U.ι
  let R := moduleTensorRestrict U (O X) M
  let R' := moduleTensorRestrict U L M
  let E := moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f
  let E' := moduleTensorIso e f
  let T := moduleTensorUnit (O U.toScheme)
  let a : O U.toScheme ⟶ O U.toScheme := restrictSection U.ι s ≫ e.hom
  let p := moduleTensorMap (F.map s) (𝟙 (M.restrict U.ι))
  have hn : F.map (moduleTensorMap s (𝟙 M)) ≫ R'.hom = R.hom ≫ p :=
    (moduleTensorRestrict_natural U s (𝟙 M)).trans
      (congrArg (fun q => R.hom ≫ moduleTensorMap (F.map s) q) (F.map_id M))
  have he : F.map s ≫ e.hom = (Scheme.Modules.restrictUnitIso U.ι).hom ≫ a := by
    simpa only [a, restrictSection] using!
      frame_section (Scheme.Modules.restrictUnitIso U.ι) (F.map s) e
  have h₁ := (moduleTensorMap_comp (F.map s) e.hom (𝟙 (M.restrict U.ι)) f.hom).symm.trans
    (congrArg (moduleTensorMap (F.map s ≫ e.hom)) (Category.id_comp f.hom))
  have h₂ := (moduleTensorMap_comp (Scheme.Modules.restrictUnitIso U.ι).hom a
      f.hom (𝟙 (O U.toScheme))).symm.trans
    (congrArg (moduleTensorMap ((Scheme.Modules.restrictUnitIso U.ι).hom ≫ a))
      (Category.comp_id f.hom))
  have ht : p ≫ E'.hom = E.hom ≫ moduleTensorMap a (𝟙 (O U.toScheme)) :=
    h₁.trans ((congrArg (fun q : F.obj (O X) ⟶ O U.toScheme => moduleTensorMap q f.hom)
      he).trans h₂.symm)
  have hs : moduleTensorMap a (𝟙 (O U.toScheme)) ≫ T.hom = T.hom ≫ a :=
    (moduleTensorUnit_scalar (X := U.toScheme) a (𝟙 (O U.toScheme))).trans
      (congrArg (fun q => T.hom ≫ q) (Category.comp_id a))
  have hfinal := framed_multiply f.inv (F.map (moduleTensorUnit M).inv)
    (F.map (moduleTensorMap s (𝟙 M))) R.hom R'.hom E.hom E'.hom T.hom a p _ hn ht hs
  simpa only [sectionMultiplyLeft, tensorFrame, tensorUnitTwist] using!
    (congrArg (fun q => f.inv ≫ q ≫ (tensorFrame L M U e f).hom)
      (F.map_comp (moduleTensorUnit M).inv (moduleTensorMap s (𝟙 M)))).trans hfinal

lemma tensor_multiply_ideal (L M : X.Modules) (s : O X ⟶ L)
    (U : X.affineOpens) (e : L.restrict U.1.ι ≅ O U.1.toScheme)
    (f : M.restrict U.1.ι ≅ O U.1.toScheme) :
    Ideal.span {U.1.topIso.hom (endValue (f.inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map (sectionMultiplyLeft L M s) ≫
        (tensorFrame L M U.1 e f).hom))} =
    Ideal.span {U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))} := by
  rw [tensor_multiply_framed,endValue_comp,map_mul,← Ideal.span_singleton_mul_span_singleton]
  have hu : IsUnit (endValue (tensorUnitTwist M U.1 f).hom) :=
    (end_isIso_iff _).mp inferInstance
  rw [Ideal.span_singleton_eq_top.mpr (hu.map U.1.topIso.hom.hom),Ideal.top_mul]
  rfl

theorem cartierPowerMultiply_ideal (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (n : ℕ) (U : X.affineOpens)
    (e : L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    Ideal.span {U.1.topIso.hom (endValue ((modulePowFrame U.1 e n).inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map
        (PiExponent.NumericalAmpleness.cartierPowerMultiply L s n) ≫
      (modulePowFrame U.1 e (n+1)).hom))} =
    Ideal.span {U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))} :=
  tensor_multiply_ideal L.sheaf (modulePow X L.sheaf n) s U e (modulePowFrame U.1 e n)
end
end PiExponent.CartierPowerFrames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean <==
import OAI.NumberTheory.PiExponent.Approximation.LineClosedUnit
import OAI.NumberTheory.PiExponent.Geometry.PrincipalCartierSequence

namespace OAI


namespace PiExponentSeshadri.CartierSequence
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

lemma chart_topIso_naturality {Y : Scheme.{0}} (j : Y ⟶ X) (U : X.Opens) :
    U.topIso.hom ≫ j.app U ≫ (j ⁻¹ᵁ U).topIso.inv = (j ∣_ U).appTop := by
  have H := (arrowResLEAppIso j U (j ⁻¹ᵁ U) le_rfl).hom.w
  change U.topIso.hom ≫ j.appLE U (j ⁻¹ᵁ U) le_rfl =
    (j.resLE U (j ⁻¹ᵁ U) le_rfl).appTop ≫ (j ⁻¹ᵁ U).topIso.hom at H
  rw [Scheme.Hom.resLE_eq_morphismRestrict, Scheme.Hom.appLE_eq_app] at H
  apply (cancel_mono (j ⁻¹ᵁ U).topIso.hom).mp
  simpa only [Category.assoc, Iso.inv_hom_id, Category.comp_id] using H

lemma restriction_principal (_p : X ⟶ Spec (CommRingCat.of ℂ))
    (I : X.IdealSheafData) (U : X.affineOpens) (r : Γ(U.1.toScheme,⊤))
    (hI : I.ideal U = Ideal.span {U.1.topIso.hom r}) :
    (I.subschemeι ∣_ U.1).ker.ideal ⟨⊤,isAffineOpen_top U.1.toScheme⟩ =
      Ideal.span {r} := by
  ext z
  rw [Scheme.Hom.ker_apply,RingHom.mem_ker]
  change (I.subschemeι ∣_ U.1).appTop z = 0 ↔ z ∈ Ideal.span {r}
  have hz : (I.subschemeι ∣_ U.1).appTop z = 0 ↔
      U.1.topIso.hom z ∈ I.ideal U := by
    rw [← chart_topIso_naturality]
    simp only [CommRingCat.comp_apply]
    rw [← I.ker_subschemeι_app U]
    change (I.subschemeι ⁻¹ᵁ U.1).topIso.inv
      (I.subschemeι.app U.1 (U.1.topIso.hom z)) = 0 ↔
      I.subschemeι.app U.1 (U.1.topIso.hom z) = 0
    exact map_eq_zero_iff _ (ConcreteCategory.bijective_of_isIso
      (I.subschemeι ⁻¹ᵁ U.1).topIso.inv).injective
  rw [hz,hI,Ideal.mem_span_singleton,Ideal.mem_span_singleton]
  constructor
  · rintro ⟨a,ha⟩
    refine ⟨U.1.topIso.inv a,?_⟩
    have h := congrArg U.1.topIso.inv ha
    simpa only [map_mul,U.1.topIso.hom_inv_id_apply] using h
  · rintro ⟨a,ha⟩
    refine ⟨U.1.topIso.hom a,?_⟩
    simpa only [map_mul] using congrArg U.1.topIso.hom ha

theorem exact (p : X ⟶ Spec (CommRingCat.of ℂ))
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData)
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))}) :
    ∃ hz : φ ≫ LineClosedUnit.map I.subschemeι N = 0,
      (ShortComplex.mk φ (LineClosedUnit.map I.subschemeι N) hz).ShortExact := by
  have local_exact (U : X.affineOpens)
      (e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
      (d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
      (hI : I.ideal U = Ideal.span {U.1.topIso.hom
        (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))}) :=
    PrincipalSequence.exact (I.subschemeι ∣_ U.1)
      (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom)
      (restriction_principal p I U _ hI)
  have hz : φ ≫ LineClosedUnit.map I.subschemeι N = 0 := by
    apply PiExponent.CoherentTwist.eq_zero_of_local
    intro x
    obtain ⟨U,hx,e,d,hI⟩ := heq x
    obtain ⟨hzero,hex⟩ := local_exact U e d hI
    refine ⟨U.1,hx,?_⟩
    apply (cancel_epi e.inv).mp
    apply (cancel_mono (LineClosedUnit.frame I.subschemeι N U.1 d).hom).mp
    rw [Functor.map_comp,comp_zero,zero_comp]
    rw [Category.assoc,Category.assoc]
    rw [← d.hom_inv_id_assoc ((Scheme.Modules.restrictFunctor U.1.ι).map
      (LineClosedUnit.map I.subschemeι N))]
    simp only [Category.assoc]
    rw [LineClosedUnit.framed_map]
    simpa only [Category.assoc] using! hzero
  refine ⟨hz,{ exact := ?_, epi_g := LineClosedUnit.epi _ _ }⟩
  apply PiExponent.CoherentTwist.exact_of_local
  intro x
  obtain ⟨U,hx,e,d,hI⟩ := heq x
  obtain ⟨hzero,hex⟩ := local_exact U e d hI
  refine ⟨U.1,hx,?_⟩
  let S := (ShortComplex.mk φ (LineClosedUnit.map I.subschemeι N) hz).map
    (Scheme.Modules.restrictFunctor U.1.ι)
  let T := ShortComplex.mk (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom)
    (IdealModule.structureMap (I.subschemeι ∣_ U.1)) hzero
  let ee : S ≅ T := ShortComplex.isoMk e d (LineClosedUnit.frame I.subschemeι N U.1 d)
    (by simp [S,T]) (by
      change d.hom ≫ IdealModule.structureMap (I.subschemeι ∣_ U.1) =
        (Scheme.Modules.restrictFunctor U.1.ι).map (LineClosedUnit.map I.subschemeι N) ≫ _
      rw [← LineClosedUnit.framed_map I.subschemeι N U.1 d]
      exact d.hom_inv_id_assoc _)
  exact ShortComplex.exact_of_iso ee.symm hex.exact

end
end PiExponentSeshadri.CartierSequence

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardLinear
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveCoherentExtFiniteness

namespace OAI

namespace PiExponent.CoherentProjectiveFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry

variable {X Y : Scheme.{0}}

theorem coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  apply CoherentExtFiniteness.coherent_cohomology_finite_of_presentations p
    l hl (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) haffine hcover _ M q
  intro A hA
  obtain ⟨n, hn⟩ := AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    L A s hcover haffine
  obtain ⟨g, hg⟩ := hn n le_rfl
  let : g.IsFiniteType := hg
  exact ⟨NegativeTwistPresentations.coherentFinitePresentation L (N n) g (hpair n) p
    (hfinite n)⟩

theorem closed_coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) := by
  exact ClosedImmersionSerreTransfer.finiteDimensional_of_pushforward f p M q
    (coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine N hpair hfinite
      ((Scheme.Modules.pushforward f).obj M) q)

theorem positive_coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, 0 < q → letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  apply CoherentExtFiniteness.positive_coherent_cohomology_finite_of_presentations p
    l hl (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) haffine hcover _ M q hq
  intro A hA
  obtain ⟨n, hn⟩ := AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    L A s hcover haffine
  obtain ⟨g, hg⟩ := hn n le_rfl
  let : g.IsFiniteType := hg
  exact ⟨NegativeTwistPresentations.positiveCoherentFinitePresentation L (N n) g (hpair n) p
    (hfinite n)⟩

theorem closed_positive_coherent_cohomology_finite_of_standard_twists
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (N : ℕ → LineBundle Y)
    (hpair : ∀ n, moduleTensor Y (L.pow n).sheaf (N n).sheaf ≅ structureSheaf Y)
    (hfinite : ∀ n q, 0 < q → letI := Module.compHom (cohomology (N n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (N n).sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) := by
  exact ClosedImmersionSerreTransfer.finiteDimensional_of_pushforward f p M q
    (positive_coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine N hpair hfinite
      ((Scheme.Modules.pushforward f).obj M) q hq)

end
end PiExponent.CoherentProjectiveFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean <==
import Mathlib.RingTheory.GradedAlgebra.Radical
import Mathlib.RingTheory.Ideal.GoingDown
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.KrullDimension.Polynomial
import Mathlib.RingTheory.Localization.Submodule
import OAI.NumberTheory.PiExponent.Polynomials.ConeHomogeneousEquations

namespace OAI

noncomputable section

namespace PiExponentSiegel.W17.ConeLocalLength

attribute [local instance] MvPolynomial.gradedAlgebra

section General

variable {A B : Type*} [CommRing A] [CommRing B]

theorem mapped_minimalPrime_of_prime_extension
    (f : A →+* B) {I P : Ideal A} (hP : P ∈ I.minimalPrimes)
    (hprime : (P.map f).IsPrime) (hcontract : (P.map f).comap f = P) :
    P.map f ∈ (I.map f).minimalPrimes := by
  refine ⟨⟨hprime, Ideal.map_mono hP.1.2⟩, ?_⟩
  intro Q hQ hQP
  apply Ideal.map_le_iff_le_comap.mpr
  apply hP.2 ⟨hQ.1.comap f, Ideal.map_le_iff_le_comap.mp hQ.2⟩
  exact (Ideal.comap_mono hQP).trans hcontract.le

theorem minimalPrime_isHomogeneous {k σ : Type*} [CommRing k]
    (I Q : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) :
    Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  let := MvPolynomial.gradedAlgebra (σ := σ) (R := k)
  let C := Q.homogeneousCore (MvPolynomial.homogeneousSubmodule σ k)
  have hIC : I ≤ C.toIdeal := by
    rw [← hI.toIdeal_homogeneousCore_eq_self]
    exact Ideal.homogeneousCore_mono _ hQ.1.2
  have hCQ : C.toIdeal ≤ Q := Ideal.toIdeal_homogeneousCore_le _ _
  have hQC : Q ≤ C.toIdeal := hQ.2 ⟨hQ.1.1.homogeneousCore, hIC⟩ hCQ
  have heq : C.toIdeal = Q := le_antisymm hCQ hQC
  exact heq ▸ C.isHomogeneous

end General

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

theorem conePrime_minimal_over_homogenized {ι : Type*} (f : ι → AffineRing k σ)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    conePrime k σ P ∈
      (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).minimalPrimes := by
  let H := Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))
  have hLP : laurentPrime (AffineRing k σ) P ∈ (H.map (coneToLaurent k σ)).minimalPrimes := by
    rw [map_homogenized_span_eq_laurent_span k σ f]
    exact mapped_minimalPrime_of_prime_extension LaurentPolynomial.C hP inferInstance
      (laurentPrime_comap (AffineRing k σ) P)
  have hcomp : coneToLaurent k σ = (coneLaurentEquiv k σ).toRingHom.comp
      (algebraMap (ConeRing k σ) (ConeAway k σ)) := by
    apply RingHom.ext
    intro F
    exact (coneAwayToLaurent_algebraMap k σ F).symm
  have hI : (H.map (coneToLaurent k σ)).comap (coneLaurentEquiv k σ).toRingHom =
      H.map (algebraMap (ConeRing k σ) (ConeAway k σ)) := by
    rw [hcomp, ← Ideal.map_map]
    simp only [RingEquiv.toRingHom_eq_coe]
    rw [Ideal.map_comap_of_equiv]
    apply Ideal.ext
    intro z
    change (coneLaurentEquiv k σ).symm ((coneLaurentEquiv k σ) z) ∈
      H.map (algebraMap (ConeRing k σ) (ConeAway k σ)) ↔ z ∈
      H.map (algebraMap (ConeRing k σ) (ConeAway k σ))
    rw [RingEquiv.symm_apply_apply]
  have hchart := Ideal.minimalPrimes_comap_of_surjective
    (coneLaurentEquiv k σ).surjective hLP
  change awayChartPrime k σ P ∈
    ((H.map (coneToLaurent k σ)).comap (coneLaurentEquiv k σ).toRingHom).minimalPrimes at hchart
  rw [hI, IsLocalization.minimalPrimes_map
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ)) (ConeAway k σ)] at hchart
  exact hchart

theorem homogenized_span_isHomogeneous {ι : Type*} (f : ι → AffineRing k σ) :
    (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule (Option σ) k) := by
  let := MvPolynomial.gradedAlgebra (σ := Option σ) (R := k)
  apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule (Option σ) k)
  rintro F ⟨i, rfl⟩
  exact ⟨(f i).totalDegree, PiExponentJets.W22.homogenize_isHomogeneous (f i)⟩

theorem conePrime_isHomogeneous_of_minimal {ι : Type*} (f : ι → AffineRing k σ)
    (hP : P ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    (conePrime k σ P).IsHomogeneous (MvPolynomial.homogeneousSubmodule (Option σ) k) :=
  minimalPrime_isHomogeneous _ _ (homogenized_span_isHomogeneous k σ f)
    (conePrime_minimal_over_homogenized k σ P f hP)

variable [IsNoetherianRing (AffineRing k σ)]

theorem laurentPrime_height_eq :
    (laurentPrime (AffineRing k σ) P).height = P.height := by
  let : IsNoetherianRing (LaurentChart k σ) :=
    IsLocalization.isNoetherianRing
      (Submonoid.powers (Polynomial.X : Polynomial (AffineRing k σ)))
      (LaurentChart k σ) inferInstance
  have h := Ideal.height_eq_height_add_of_liesOver_of_hasGoingDown
    P (laurentPrime (AffineRing k σ) P)
  change (laurentPrime (AffineRing k σ) P).height = P.height +
    ((laurentPrime (AffineRing k σ) P).map
      (Ideal.Quotient.mk (laurentPrime (AffineRing k σ) P))).height at h
  simpa only [Ideal.map_quotient_self, Ideal.height_bot, add_zero] using h

theorem conePrime_height_eq : (conePrime k σ P).height = P.height := by
  change ((awayChartPrime k σ P).comap
    (algebraMap (ConeRing k σ) (ConeAway k σ))).height = P.height
  rw [IsLocalization.height_under
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ))]
  change ((laurentPrime (AffineRing k σ) P).comap (coneLaurentEquiv k σ).toRingHom).height = _
  exact ((coneLaurentEquiv k σ).height_comap (laurentPrime (AffineRing k σ) P)).trans
    (laurentPrime_height_eq k σ P)

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Geometry.CurveProductFormula

namespace OAI

noncomputable section
namespace PiExponent.CurveCenters

open CurveValuationCenter

variable {E ι J : Type*} [Field E] [Algebra ℂ E]

def Centered (x : ι → E) (a : ι → ℂ) (p : NormalizedPlace ℂ E) : Prop :=
  ∀ i, 0 < p.valuation (x i - algebraMap ℂ E (a i))

theorem transcendental_sub_constant {x : E} (hx : Transcendental ℂ x) (c : ℂ) :
    Transcendental ℂ (x - algebraMap ℂ E c) := by
  intro h
  apply hx
  simpa only [sub_add_cancel] using h.add (isAlgebraic_algebraMap c)

theorem exists_transcendental_coordinate (x : ι → E)
    (hx : IntermediateField.adjoin ℂ (Set.range x) = ⊤)
    (hE : ∃ z : E, Transcendental ℂ z) : ∃ i, Transcendental ℂ (x i) := by
  by_contra hn
  push Not at hn
  have hle : IntermediateField.adjoin ℂ (Set.range x) ≤ ⊥ := by
    apply IntermediateField.adjoin_le_iff.mpr
    rintro _ ⟨i, rfl⟩
    obtain ⟨c, hc⟩ := CurveContactSum.exists_constant_of_isAlgebraic (x i) (by
      simpa only [Transcendental, not_not] using hn i)
    exact IntermediateField.mem_bot.mpr ⟨c, hc⟩
  obtain ⟨z, hz⟩ := hE
  have hzbot : z ∈ (⊥ : IntermediateField ℂ E) := hle (by simp [hx])
  obtain ⟨c, hc⟩ := IntermediateField.mem_bot.mp hzbot
  exact hz (hc ▸ isAlgebraic_algebraMap c)

theorem finite_centered (x : ι → E) (a : ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E) :
    Set.Finite {p : NormalizedPlace ℂ E | Centered x a p} := by
  obtain ⟨i, hi⟩ := hx
  have ht := transcendental_sub_constant hi (a i)
  let := hfinite (x i - algebraMap ℂ E (a i)) ht
  exact (finite_positivePlaces (x i - algebraMap ℂ E (a i)) ht).subset
    (fun p hp => hp i)

theorem finite_centered_family [Finite J] (x : ι → E) (a : J → ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E) :
    Set.Finite {p : NormalizedPlace ℂ E | ∃ j, Centered x (a j) p} := by
  have he : {p : NormalizedPlace ℂ E | ∃ j, Centered x (a j) p} =
      ⋃ j, {p : NormalizedPlace ℂ E | Centered x (a j) p} := by ext p; simp
  rw [he]
  exact Set.finite_iUnion (fun j => finite_centered x (a j) hx hfinite)

def centerPlaces [Finite J] (x : ι → E) (a : J → ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E) :
    Finset (NormalizedPlace ℂ E) :=
  (finite_centered_family x a hx hfinite).toFinset

@[simp] theorem mem_centerPlaces [Finite J] (x : ι → E) (a : J → ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i))
    (hfinite : ∀ g : E, Transcendental ℂ g →
      FiniteDimensional (IntermediateField.adjoin ℂ {g}) E)
    (p : NormalizedPlace ℂ E) :
    p ∈ centerPlaces x a hx hfinite ↔ ∃ j, Centered x (a j) p :=
  (finite_centered_family x a hx hfinite).mem_toFinset

theorem Centered.center_eq {x : ι → E} {a b : ι → ℂ} {p : NormalizedPlace ℂ E}
    (ha : Centered x a p) (hb : Centered x b p) : a = b := by
  funext i
  by_contra hne
  have hpos : 0 < p.valuation
      ((x i - algebraMap ℂ E (a i)) - (x i - algebraMap ℂ E (b i))) :=
    (lt_min (ha i) (hb i)).trans_le (p.valuation.map_sub _ _)
  have he : (x i - algebraMap ℂ E (a i)) - (x i - algebraMap ℂ E (b i)) =
      algebraMap ℂ E (b i - a i) := by rw [map_sub]; ring
  rw [he, CurveProductFormula.valuation_constant_eq_zero p _ (sub_ne_zero.mpr (fun h => hne h.symm))] at hpos
  exact lt_irrefl _ hpos

theorem Centered.constant_coordinate {x : ι → E} {a : ι → ℂ} {p : NormalizedPlace ℂ E}
    (ha : Centered x a p) (i : ι) (c : ℂ) (hc : x i = algebraMap ℂ E c) : c = a i := by
  by_contra hne
  have h := ha i
  rw [hc, ← map_sub, CurveProductFormula.valuation_constant_eq_zero p _ (sub_ne_zero.mpr hne)] at h
  exact lt_irrefl _ h

theorem Centered.coordinate_nonneg {x : ι → E} {a : ι → ℂ} {p : NormalizedPlace ℂ E}
    (ha : Centered x a p) (i : ι) : 0 ≤ p.valuation (x i) := by
  have h := (le_min (ha i).le (p.constants_nonneg (a i))).trans
    (p.valuation.map_add (x i - algebraMap ℂ E (a i)) (algebraMap ℂ E (a i)))
  simpa only [sub_add_cancel] using h

theorem center_index_unique_of_constant
    (x : ι → E) (a : J → ι → ℂ) (ha : ∀ i, Function.Injective (fun j => a j i))
    (i : ι) (c : ℂ) (hc : x i = algebraMap ℂ E c)
    (j l : J) (p q : NormalizedPlace ℂ E)
    (hp : Centered x (a j) p) (hq : Centered x (a l) q) : j = l := by
  apply ha i
  exact (hp.constant_coordinate i c hc).symm.trans (hq.constant_coordinate i c hc)

theorem Centered.exists_nonzero_difference (x : ι → E) (a : ι → ℂ)
    (hx : ∃ i, Transcendental ℂ (x i)) :
    ∃ i, x i ≠ algebraMap ℂ E (a i) := by
  obtain ⟨i, hi⟩ := hx
  refine ⟨i, ?_⟩
  intro he
  exact hi (he.symm ▸ isAlgebraic_algebraMap (a i))

end PiExponent.CurveCenters
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AffineFunctionFieldCompatibility

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
universe u
variable (A E : Type u) [CommRing A] [IsDomain A] [Field E]
  [Algebra A E] [IsFractionRing A E]

def affineChartFunctionFieldMap {X : Scheme.{u}} [IsIntegral X]
    (i : Spec (.of A) ⟶ X) [IsOpenImmersion i] : X.functionField →+* E :=
  (affineFunctionFieldEquiv A E).toRingHom.comp (functionFieldRestriction i).hom

theorem affineChartFunctionFieldMap_stalk {X : Scheme.{u}} [IsIntegral X]
    (i : Spec (.of A) ⟶ X) [IsOpenImmersion i] (q : PrimeSpectrum A)
    [Algebra (Localization.AtPrime q.asIdeal) E]
    [IsScalarTower A (Localization.AtPrime q.asIdeal) E]
    (a : X.presheaf.stalk (i q)) :
    affineChartFunctionFieldMap A E i
      (X.presheaf.stalkSpecializes (genericPoint_specializes (i q)) a) =
      algebraMap (Localization.AtPrime q.asIdeal) E
        ((Spec.stalkIso (.of A) q).hom (i.stalkMap q a)) := by
  have h := congrArg (fun h => h a) (functionFieldRestriction_stalk i q)
  change functionFieldRestriction i
    (X.presheaf.stalkSpecializes (genericPoint_specializes (i q)) a) =
    (Spec (.of A)).presheaf.stalkSpecializes (genericPoint_specializes q)
      (i.stalkMap q a) at h
  change affineFunctionFieldEquiv A E (_) = _
  rw [h]
  exact affineFunctionFieldEquiv_stalk A E q _

private theorem restriction_congr {U X : Scheme.{u}} [IsIntegral U] [IsIntegral X]
    {i j : U ⟶ X} [IsOpenImmersion i] [IsOpenImmersion j] (h : i = j) :
    functionFieldRestriction i = functionFieldRestriction j := by
  subst j
  rfl

theorem affineChartFunctionFieldMap_eq_of_overlap
    (B G : Type u) [CommRing B] [IsDomain B] [CommRing G] [IsDomain G]
    [Algebra B E] [IsFractionRing B E] [Algebra G E] [IsFractionRing G E]
    [Algebra A G] [Algebra B G] [IsScalarTower A G E] [IsScalarTower B G E]
    {X : Scheme.{u}} [IsIntegral X]
    (iA : Spec (.of A) ⟶ X) (iB : Spec (.of B) ⟶ X)
    [IsOpenImmersion iA] [IsOpenImmersion iB]
    [IsOpenImmersion (Spec.map (CommRingCat.ofHom (algebraMap A G)))]
    [IsOpenImmersion (Spec.map (CommRingCat.ofHom (algebraMap B G)))]
    (h : Spec.map (CommRingCat.ofHom (algebraMap A G)) ≫ iA =
      Spec.map (CommRingCat.ofHom (algebraMap B G)) ≫ iB) :
    affineChartFunctionFieldMap A E iA = affineChartFunctionFieldMap B E iB := by
  have hr : functionFieldRestriction iA ≫
      functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A G))) =
      functionFieldRestriction iB ≫
      functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap B G))) := by
    rw [← functionFieldRestriction_comp, ← functionFieldRestriction_comp]
    exact restriction_congr h
  apply RingHom.ext
  intro z
  have hz := congrArg (fun g => affineFunctionFieldEquiv G E (g z)) hr
  change affineFunctionFieldEquiv G E
    (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap A G)))
      (functionFieldRestriction iA z)) =
    affineFunctionFieldEquiv G E
    (functionFieldRestriction (Spec.map (CommRingCat.ofHom (algebraMap B G)))
      (functionFieldRestriction iB z)) at hz
  have hA := RingHom.congr_fun (affineFunctionFieldEquiv_naturality A E G)
    (functionFieldRestriction iA z)
  have hB := RingHom.congr_fun (affineFunctionFieldEquiv_naturality B E G)
    (functionFieldRestriction iB z)
  exact hA.symm.trans (hz.trans hB)

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean <==
import OAI.NumberTheory.PiExponent.Approximation.RegularComponentSection
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentLocalLengths
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentZeroPoints
import OAI.NumberTheory.PiExponent.Geometry.CurveCutQuotient

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.SectionZeroStalk

theorem componentLocalCutLength_eq_zero_stalk {X : Scheme.{0}}
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (z : (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (hy : (zeroIdeal L s).subschemeι (componentZeroToGlobal L s C z) ∈ U.1) :
    componentLocalCutLength X ((zeroIdeal L s).subschemeι (componentZeroToGlobal L s C z))
      ⟨C,componentZeroToGlobal_mem L s C z⟩
      (sectionGerm L s U e _ hy) =
    Module.length ((zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk z)
      ((zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk z) := by
  let i := reducedComponentι X C
  let J := zeroIdeal (L.pullback i) (pullbackSection i s)
  let y := J.subschemeι z
  let a := sectionGerm L s U e (i y) hy
  obtain ⟨eF,heF⟩ := exists_pullback_frame_sectionGerm i L s U e
  let V : (reducedComponent X C).affineOpens := ⟨i ⁻¹ᵁ U.1,U.2.preimage i⟩
  let b := sectionGerm (L.pullback i) (pullbackSection i s) V eF y hy
  have hb : b = i.stalkMap y a := heF y hy
  have hcut := reducedComponent_cut_length X C y a
  change componentLocalCutLength X (i y) ⟨C,reducedComponentι_mem X C y⟩ a =
    Module.length (J.subscheme.presheaf.stalk z) (J.subscheme.presheaf.stalk z)
  change Module.length (X.presheaf.stalk (i y))
    ((X.presheaf.stalk (i y)) ⧸ ((reducedComponentStalkPrime X C y).val ⊔ Ideal.span {a})) = _
  rw [hcut,← hb]
  have hsc : Module.length ((reducedComponent X C).presheaf.stalk y)
      (((reducedComponent X C).presheaf.stalk y) ⧸ Ideal.span {b}) =
    Module.length (((reducedComponent X C).presheaf.stalk y) ⧸ Ideal.span {b})
      (((reducedComponent X C).presheaf.stalk y) ⧸ Ideal.span {b}) :=
    Module.length_eq_of_surjective (M := ((reducedComponent X C).presheaf.stalk y) ⧸
      Ideal.span {b}) Ideal.Quotient.mk_surjective
  exact hsc.trans (intrinsic_length_eq_of_ringEquiv
    (zeroStalkQuotientEquiv (L.pullback i) (pullbackSection i s) V eF z hy))

theorem componentLocalCutLength_eq_zero_stalk_at {X : Scheme.{0}}
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (t : {y : (zeroIdeal L s).subscheme // (zeroIdeal L s).subschemeι y ∈ C.val})
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (hy : (zeroIdeal L s).subschemeι t.val ∈ U.1) :
    componentLocalCutLength X ((zeroIdeal L s).subschemeι t.val) ⟨C,t.property⟩
      (sectionGerm L s U e _ hy) =
    Module.length ((zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk
        ((componentZeroPointEquiv L s C).symm t))
      ((zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk
          ((componentZeroPointEquiv L s C).symm t)) := by
  obtain ⟨z,rfl⟩ := (componentZeroPointEquiv L s C).surjective t
  exact (componentLocalCutLength_eq_zero_stalk L s C z U e hy).trans
    (congrArg (fun w : (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme =>
      Module.length ((zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk w)
        ((zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme.presheaf.stalk w))
      ((componentZeroPointEquiv L s C).symm_apply_apply z)).symm

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentZeroPoints

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal

def sectionZeroIncidenceEquiv {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) :
    (Σ y : (zeroIdeal L s).subscheme,
      {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val}) ≃
    (Σ C : irreducibleComponents X,
      (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme) where
  toFun p := ⟨p.2.val, (componentZeroPointEquiv L s p.2.val).symm ⟨p.1,p.2.property⟩⟩
  invFun q := ⟨(componentZeroPointEquiv L s q.1 q.2).val,
    ⟨q.1,(componentZeroPointEquiv L s q.1 q.2).property⟩⟩
  left_inv p := by
    rcases p with ⟨y,C,hC⟩
    dsimp only
    have h := (componentZeroPointEquiv L s C).apply_symm_apply ⟨y,hC⟩
    exact congrArg (fun t : {y : (zeroIdeal L s).subscheme //
      (zeroIdeal L s).subschemeι y ∈ C.val} =>
      (⟨t.val,⟨C,t.property⟩⟩ : Σ y : (zeroIdeal L s).subscheme,
        {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val})) h
  right_inv q := by
    rcases q with ⟨C,z⟩
    dsimp only
    exact congrArg (Sigma.mk C) ((componentZeroPointEquiv L s C).symm_apply_apply z)

theorem sum_component_zero_incidence {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Fintype (irreducibleComponents X)]
    [Fintype (zeroIdeal L s).subscheme]
    {R : Type*} [AddCommMonoid R]
    (w : ∀ C : irreducibleComponents X,
      (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme → R) :
    letI : ∀ y : (zeroIdeal L s).subscheme,
      Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
        fun _ => Fintype.ofFinite _
    letI : ∀ C : irreducibleComponents X,
      Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme :=
        fun _ => Fintype.ofFinite _
    (∑ y : (zeroIdeal L s).subscheme,
      ∑ C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val},
        w C.val ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)) =
      ∑ C : irreducibleComponents X, ∑ z, w C z := by
  classical
  let : ∀ y : (zeroIdeal L s).subscheme,
    Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
      fun _ => Fintype.ofFinite _
  let : ∀ C : irreducibleComponents X,
    Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme :=
        fun _ => Fintype.ofFinite _
  let a : (Σ y : (zeroIdeal L s).subscheme,
      {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val}) → R :=
    fun p => w p.2.val ((componentZeroPointEquiv L s p.2.val).symm ⟨p.1,p.2.property⟩)
  let b : (Σ C : irreducibleComponents X,
      (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme) → R :=
    fun q => w q.1 q.2
  exact (Fintype.sum_sigma a).symm.trans
    ((Fintype.sum_equiv (sectionZeroIncidenceEquiv L s) a b (fun _ => rfl)).trans
      (Fintype.sum_sigma b))

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalAssociativity
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalMultiplicity

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentJets.W28.LocalIntersection
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

instance finite_componentsThrough {X : Scheme.{0}} [IsLocallyNoetherian X] (x : X) :
    Finite {C : irreducibleComponents X // x ∈ C.val} := by
  let : Finite (minimalPrimes (X.presheaf.stalk x)) :=
    ((⊥ : Ideal (X.presheaf.stalk x)).finite_minimalPrimes_of_isNoetherianRing _).to_subtype
  exact Finite.of_equiv _ (stalkMinimalPrimesEquivComponentsThrough X x)

def componentLocalPrime (X : Scheme.{0}) (x : X)
    (C : {C : irreducibleComponents X // x ∈ C.val}) :
    Ideal (X.presheaf.stalk x) :=
  ((stalkMinimalPrimesEquivComponentsThrough X x).symm C).val

def componentLocalCutLength (X : Scheme.{0}) (x : X)
    (C : {C : irreducibleComponents X // x ∈ C.val})
    (c : X.presheaf.stalk x) : ℕ∞ :=
  Module.length (X.presheaf.stalk x)
    ((X.presheaf.stalk x) ⧸ (componentLocalPrime X x C ⊔ Ideal.span {c}))

theorem minimalPrimeCutSum_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    (x : X) (c : X.presheaf.stalk x) :
    letI : Fintype {C : irreducibleComponents X // x ∈ C.val} := Fintype.ofFinite _
    minimalPrimeCutSum (⊥ : Ideal (X.presheaf.stalk x)) c =
      ∑ C : {C : irreducibleComponents X // x ∈ C.val},
        (componentMultiplicity X C.val : ℕ∞) * componentLocalCutLength X x C c := by
  classical
  let : Fintype {C : irreducibleComponents X // x ∈ C.val} := Fintype.ofFinite _
  let : Fintype (minimalPrimes (X.presheaf.stalk x)) :=
    ((⊥ : Ideal (X.presheaf.stalk x)).finite_minimalPrimes_of_isNoetherianRing _).fintype
  unfold minimalPrimeCutSum
  apply Fintype.sum_equiv (stalkMinimalPrimesEquivComponentsThrough X x)
  intro P
  let : P.val.IsPrime := P.property.1.1
  rw [Ideal.map_bot]
  have hlength := SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (RingEquiv.quotientBot (Localization.AtPrime P.val))
  have hsc : Module.length (Localization.AtPrime P.val)
      (Localization.AtPrime P.val ⧸ (⊥ : Ideal (Localization.AtPrime P.val))) =
      Module.length (Localization.AtPrime P.val ⧸ (⊥ : Ideal (Localization.AtPrime P.val)))
        (Localization.AtPrime P.val ⧸ (⊥ : Ideal (Localization.AtPrime P.val))) :=
    Module.length_eq_of_surjective (M := Localization.AtPrime P.val ⧸
      (⊥ : Ideal (Localization.AtPrime P.val))) Ideal.Quotient.mk_surjective
  rw [hsc,hlength,localMinimalPrime_length_eq_componentMultiplicity x P]
  congr 1
  exact (congrArg (fun Q : minimalPrimes (X.presheaf.stalk x) =>
    Module.length (X.presheaf.stalk x)
      ((X.presheaf.stalk x) ⧸ (Q.val ⊔ Ideal.span {c})))
    ((stalkMinimalPrimesEquivComponentsThrough X x).symm_apply_apply P)).symm

theorem zero_stalk_length_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    let x := (SectionZeroIdeal.zeroIdeal L s).subschemeι y
    letI : Fintype {C : irreducibleComponents X // x ∈ C.val} := Fintype.ofFinite _
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) =
      ∑ C : {C : irreducibleComponents X // x ∈ C.val},
        (componentMultiplicity X C.val : ℕ∞) * componentLocalCutLength X x C
          (SectionZeroStalk.sectionGerm L s U e x hy) := by
  exact (zero_stalk_length_eq_minimalPrimeCutSum hd L s U e y hy).trans
    (minimalPrimeCutSum_eq_component_sum _ _)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean <==
import Mathlib.AlgebraicGeometry.Artinian
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.IntegralCurveExistence

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology

theorem generic_stalk_isArtinian {X : Scheme.{0}} [IsLocallyNoetherian X]
    (x : X) (hx : closure {x} ∈ irreducibleComponents X) :
    IsArtinianRing (X.presheaf.stalk x) := by
  wlog hX : ∃ R : CommRingCat, X = Spec R
  · obtain ⟨i,x,rfl⟩ := X.affineCover.exists_eq x
    let hNoeth : IsLocallyNoetherian (X.affineCover.X i) :=
      LocallyOfFiniteType.isLocallyNoetherian (X.affineCover.f i)
    have hloc := this x (by
      rw [(X.affineCover.f i).isOpenEmbedding.closure_eq_preimage_closure_image,
        Set.image_singleton]
      exact preimage_mem_irreducibleComponents hx (X.affineCover.f i).isOpenEmbedding
        ⟨X.affineCover.f i x, subset_closure rfl, _, rfl⟩) ⟨_,rfl⟩
    let := hloc
    exact (asIso ((X.affineCover.f i).stalkMap x)).commRingCatIsoToRingEquiv.symm.isArtinianRing
  obtain ⟨R,rfl⟩ := hX
  let : IsNoetherianRing ((Spec R).presheaf.stalk x) := inferInstance
  change PrimeSpectrum R at x
  change closure {x} ∈ irreducibleComponents (PrimeSpectrum R) at hx
  have hp : x.asIdeal ∈ minimalPrimes R := by
    rwa [← PrimeSpectrum.vanishingIdeal_singleton,
      PrimeSpectrum.vanishingIdeal_mem_minimalPrimes]
  let : Ring.KrullDimLE 0 ((Spec R).presheaf.stalk x) := by
    exact Ring.KrullDimLE.of_isLocalization x.asIdeal hp ((Spec.structureSheaf R).presheaf.stalk x)
  exact IsNoetherianRing.isArtinianRing_of_krullDimLE_zero

def componentMultiplicity (X : Scheme.{0}) (C : irreducibleComponents X) : ℕ :=
  (Module.length (X.presheaf.stalk (genericPoints.ofComponent C).val)
    (X.presheaf.stalk (genericPoints.ofComponent C).val)).toNat

theorem componentMultiplicity_pos {X : Scheme.{0}} [IsLocallyNoetherian X]
    (C : irreducibleComponents X) : 0 < componentMultiplicity X C := by
  let x := (genericPoints.ofComponent C).val
  let : IsArtinianRing (X.presheaf.stalk x) :=
    generic_stalk_isArtinian x (genericPoints.ofComponent C).property
  exact ENat.toNat_pos (ne_of_gt Module.length_pos) Module.length_ne_top

def reducedComponent (X : Scheme.{0}) (C : irreducibleComponents X) : Scheme :=
  (Scheme.IdealSheafData.vanishingIdeal
    (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).subscheme

def reducedComponentι (X : Scheme.{0}) (C : irreducibleComponents X) :
    reducedComponent X C ⟶ X :=
  (Scheme.IdealSheafData.vanishingIdeal
    (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).subschemeι

instance reducedComponent_closed (X : Scheme.{0}) (C : irreducibleComponents X) :
    IsClosedImmersion (reducedComponentι X C) := by
  let I : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal
    (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)
  change IsClosedImmersion I.subschemeι
  infer_instance

instance reducedComponent_integral (X : Scheme.{0}) (C : irreducibleComponents X) :
    IsIntegral (reducedComponent X C) := by
  let Z : Closeds X := ⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩
  let I := Scheme.IdealSheafData.vanishingIdeal Z
  have hI : (I.support : Set X) = C.val := by
    simp only [I,Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  let : IsReduced I.subscheme := NumericalAmpleness.isReduced_vanishingIdeal_subscheme Z
  let : IrreducibleSpace I.subscheme := by
    change IrreducibleSpace (I.support : Set X)
    rw [hI]
    exact Subtype.irreducibleSpace C.property.1
  change IsIntegral I.subscheme
  exact isIntegral_of_irreducibleSpace_of_isReduced _

def componentCurve {X : Scheme.{0}} (C : irreducibleComponents X)
    (hdim : topologicalKrullDim (C.val : Set X) = 1) :
    NumericalAmpleness.IntegralCurve X := by
  refine {
    scheme := reducedComponent X C
    embedding := reducedComponentι X C
    closedImmersion := inferInstance
    integral := inferInstance
    dimension := ?_ }
  change topologicalKrullDim
    ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = 1
  have he : ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = C.val := by
    simp only [Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  rw [he]
  exact hdim

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Approximation.GenericNormalRigidity
import OAI.NumberTheory.PiExponent.Geometry.CurveContact
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent

namespace OAI

noncomputable section
namespace PiExponent.CurveComponentRigidity

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity

theorem residueY_ne_zero {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q) :
    primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0 := by
  intro h
  exact hY (Ideal.algebraMap_residueField_eq_zero.mp h)

def NormalProductComparison {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q)
    (w cost : Fin (m + 1) → ℝ) (M : ℝ) : Prop :=
  ∀ A B : Finset (Fin (m + 1)),
    IsNormalBasis (K := Q.ResidueField)
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ j)) A →
    IsNormalBasis (K := Q.ResidueField)
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) (residueY_ne_zero Q hY) j)) B →
    (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j

def PersistentNormalComparison {m : ℕ} (w cost : Fin (m + 1) → ℝ)
    (M delta : ℝ) (F : FramePolynomial m) (P : Ideal (FramePolynomial m))
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P) : Prop :=
  ∀ r : ℕ, r < m + 2 → ∀ Q : Ideal (FramePolynomial m), ∀ hQ : Q.IsPrime,
    ∀ hQP : Q ≤ P,
    Q ∈ (frameDerivativeIdeal cost ((r : ℝ) * delta) F).minimalPrimes →
    Q ∈ (frameDerivativeIdeal cost (((r : ℝ) + 1) * delta) F).minimalPrimes →
    1 ≤ Q.height → Q.height ≤ m →
    (∀ p ∈ frameDerivativeIdeal cost ((r : ℝ) * delta) F,
      ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ delta →
        polynomialFrameWord m word p ∈ Q) →
    @NormalProductComparison m Q hQ (fun h => hY (hQP h)) w cost M

theorem coordinate_constant_of_persistent_comparison {m : ℕ}
    (w cost : Fin (m + 1) → ℝ) (M delta : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (F : FramePolynomial m) (hF : F ≠ 0)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ ((m : ℝ) + 2) * delta → polynomialFrameWord m word F ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta F P hY)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ c : ℂ, MvPolynomial.X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ P := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi, hpersist⟩ :=
    exists_persistent_frame_component cost hcost delta hdelta F hF P hP hheight hvanish
  let : Q.IsPrime := hQr.isPrime
  have hYQ : MvPolynomial.X (0 : Fin (m + 1)) ∉ Q := fun h => hY (hQP h)
  have hFQ : F ∈ Q := hQr.le
    (polynomial_mem_frameDerivativeIdeal cost ((r : ℝ) * delta) F
      (mul_nonneg (Nat.cast_nonneg r) hdelta))
  have hQ0 : Q ≠ ⊥ := by
    intro h
    exact hF (by simpa only [h, Ideal.mem_bot] using hFQ)
  have hcomp := hcomparison r hr Q inferInstance hQP hQr hQnext hQlo hQhi hpersist
  let : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (FramePolynomial m) Q.ResidueField
  have hker (p : FramePolynomial m) : primeResidueMap Q p = 0 ↔ p ∈ Q :=
    Ideal.algebraMap_residueField_eq_zero
  obtain ⟨c, hc⟩ := constant_zeroth_coordinate_of_generic_normal_separation
    (primeResidueMap Q) Q hker hQ0 (residueY_ne_zero Q hYQ)
    (weighted_normalBasis_exclusion _ _ w cost M hcomp hseparated)
  exact ⟨c, hQP hc⟩

theorem coordinate_eq_one_of_persistent_comparison {m : ℕ}
    (w cost : Fin (m + 1) → ℝ) (M delta : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (F : FramePolynomial m) (hF : F ≠ 0)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ ((m : ℝ) + 2) * delta → polynomialFrameWord m word F ∈ P)
    (hcomparison : PersistentNormalComparison w cost M delta F P hY)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j)
    (a : Fin (m + 1) → ℂ) (ha : a 0 = 1)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval a p = 0) :
    MvPolynomial.X (0 : Fin (m + 1)) - 1 ∈ P :=
  constant_coordinate_eq_one_of_center P a ha hcenter
    (coordinate_constant_of_persistent_comparison w cost M delta hcost hdelta
      F hF P hP hheight hY hvanish hcomparison hseparated)

end PiExponent.CurveComponentRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean <==
import Mathlib.AlgebraicGeometry.Properties
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.ResidueField
import Mathlib.Tactic

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology

theorem generic_iff_no_proper_generalization {T : Type*} [TopologicalSpace T] [QuasiSober T]
    (x : T) : x ∈ genericPoints T ↔ ∀ y : T, y ⤳ x → x ⤳ y := by
  constructor
  · intro hx y hy
    apply specializes_iff_closure_subset.mpr
    exact hx.2 isIrreducible_singleton.closure hy.closure_subset
  · intro hx
    let C : irreducibleComponents T :=
      ⟨irreducibleComponent x, irreducibleComponent_mem_irreducibleComponents x⟩
    let y := (genericPoints.ofComponent C).val
    have hy : y ⤳ x := (genericPoints.isGenericPoint_ofComponent C).specializes
      mem_irreducibleComponent
    have he : closure ({x} : Set T) = C.val := by
      apply Set.Subset.antisymm
      · exact closure_minimal (Set.singleton_subset_iff.mpr mem_irreducibleComponent)
          (isClosed_of_mem_irreducibleComponents C.val C.property)
      · rw [← (genericPoints.isGenericPoint_ofComponent C).def]
        exact (hx y hy).closure_subset
    change closure ({x} : Set T) ∈ irreducibleComponents T
    rw [he]
    exact C.property

theorem generic_embedding_iff {T S : Type*} [TopologicalSpace T] [QuasiSober T]
    [TopologicalSpace S] [QuasiSober S] {f : S → T} (hf : IsEmbedding f)
    (hstable : ∀ y : S, ∀ x : T, x ⤳ f y → x ∈ Set.range f) (y : S) :
    y ∈ genericPoints S ↔ f y ∈ genericPoints T := by
  rw [generic_iff_no_proper_generalization, generic_iff_no_proper_generalization]
  constructor
  · intro hy x hx
    obtain ⟨z,rfl⟩ := hstable y x hx
    exact (hy z (hf.isInducing.specializes_iff.mp hx)).map hf.continuous
  · intro hy z hz
    exact hf.isInducing.specializes_iff.mp (hy (f z) (hz.map hf.continuous))

def genericPointsEmbeddingEquiv {T S : Type*} [TopologicalSpace T] [QuasiSober T]
    [TopologicalSpace S] [QuasiSober S] {f : S → T} (hf : IsEmbedding f)
    (hstable : ∀ y : S, ∀ x : T, x ⤳ f y → x ∈ Set.range f) :
    genericPoints S ≃ {x : genericPoints T // x.val ∈ Set.range f} := by
  let g : genericPoints S → {x : genericPoints T // x.val ∈ Set.range f} := fun y =>
    ⟨⟨f y.val, (generic_embedding_iff hf hstable y.val).mp y.property⟩, ⟨y.val,rfl⟩⟩
  apply Equiv.ofBijective g
  constructor
  · intro x y h
    exact Subtype.ext (hf.injective (congrArg (fun z => z.val.val) h))
  · intro x
    obtain ⟨y,hy⟩ := x.property
    have hgen : y ∈ genericPoints S :=
      (generic_embedding_iff hf hstable y).mpr (hy ▸ x.val.property)
    exact ⟨⟨y,hgen⟩, Subtype.ext (Subtype.ext hy)⟩

def minimalPrimesGenericEquiv (A : CommRingCat) :
    minimalPrimes A ≃ genericPoints (Spec A) where
  toFun P := ⟨⟨P.val,P.property.1.1⟩, by
    change closure ({⟨P.val,P.property.1.1⟩} : Set (PrimeSpectrum A)) ∈
      irreducibleComponents (PrimeSpectrum A)
    rw [← PrimeSpectrum.vanishingIdeal_mem_minimalPrimes,
      PrimeSpectrum.vanishingIdeal_singleton]
    exact P.property⟩
  invFun y := ⟨y.val.asIdeal, by
    rw [← PrimeSpectrum.vanishingIdeal_singleton y.val]
    exact PrimeSpectrum.vanishingIdeal_mem_minimalPrimes.mpr y.property⟩
  left_inv P := rfl
  right_inv y := by rfl

theorem fromSpecStalk_generizing (X : Scheme.{0}) (x : X)
    (y : Spec (X.presheaf.stalk x)) (z : X) (hz : z ⤳ X.fromSpecStalk x y) :
    z ∈ Set.range (X.fromSpecStalk x) := by
  rw [Scheme.range_fromSpecStalk]
  have hy : X.fromSpecStalk x y ⤳ x := by
    have hmem : X.fromSpecStalk x y ∈ Set.range (X.fromSpecStalk x) := ⟨y,rfl⟩
    rw [Scheme.range_fromSpecStalk] at hmem
    exact hmem
  exact hz.trans hy

def genericPointsThroughEquiv (X : Scheme.{0}) (x : X) :
    {y : genericPoints X // y.val ∈ Set.range (X.fromSpecStalk x)} ≃
      {C : irreducibleComponents X // x ∈ C.val} where
  toFun y := ⟨genericPoints.component y.val, by
    have hmem : y.val.val ⤳ x :=
      (congrArg (fun S : Set X => y.val.val ∈ S)
        (Scheme.range_fromSpecStalk (X := X) (x := x))).mp y.property
    exact hmem.mem_closure⟩
  invFun C := ⟨genericPoints.ofComponent C.val, by
    rw [Scheme.range_fromSpecStalk]
    exact (genericPoints.isGenericPoint_ofComponent C.val).specializes C.property⟩
  left_inv y := by
    apply Subtype.ext
    exact genericPoints.ofComponent_component y.val
  right_inv C := by
    apply Subtype.ext
    exact genericPoints.component_ofComponent C.val

def stalkMinimalPrimesEquivComponentsThrough (X : Scheme.{0}) (x : X) :
    minimalPrimes (X.presheaf.stalk x) ≃
      {C : irreducibleComponents X // x ∈ C.val} :=
  (minimalPrimesGenericEquiv (X.presheaf.stalk x)).trans
    ((genericPointsEmbeddingEquiv (X.fromSpecStalk x).isEmbedding
      (fromSpecStalk_generizing X x)).trans (genericPointsThroughEquiv X x))

theorem stalkMinimalPrimesEquivComponentsThrough_point (X : Scheme.{0}) (x : X)
    (P : minimalPrimes (X.presheaf.stalk x)) :
    X.fromSpecStalk x (⟨P.val,P.property.1.1⟩ : Spec (X.presheaf.stalk x)) =
      (genericPoints.ofComponent
        (stalkMinimalPrimesEquivComponentsThrough X x P).val).val := by
  symm
  exact congrArg Subtype.val (genericPoints.ofComponent_component
    ((genericPointsEmbeddingEquiv (X.fromSpecStalk x).isEmbedding
      (fromSpecStalk_generizing X x))
        (minimalPrimesGenericEquiv (X.presheaf.stalk x) P)).val)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.SectionZeroSupport
import OAI.NumberTheory.PiExponent.Geometry.ReducedComponentStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
open PiExponent.SectionZeroIdeal

def componentZeroToGlobal {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (z : (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme) :
    (zeroIdeal L s).subscheme := by
  let i := reducedComponentι X C
  let J := zeroIdeal (L.pullback i) (pullbackSection i s)
  refine ⟨i (J.subschemeι z), ?_⟩
  have hz := z.property
  change J.subschemeι z ∈ (J.support : Set (reducedComponent X C)) at hz
  change i (J.subschemeι z) ∈ ((zeroIdeal L s).support : Set X)
  erw [zeroIdeal_support (L.pullback i) (pullbackSection i s)] at hz
  erw [zeroIdeal_support L s]
  change J.subschemeι z ∉ isoOpen (pullbackSection i s) at hz
  rw [pullback_isoOpen_eq L s i] at hz
  exact hz

theorem componentZeroToGlobal_mem {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    (z : (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme) :
    (zeroIdeal L s).subschemeι (componentZeroToGlobal L s C z) ∈ C.val :=
  reducedComponentι_mem X C _

def componentZeroPointEquiv {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X) :
    (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme ≃
    {y : (zeroIdeal L s).subscheme // (zeroIdeal L s).subschemeι y ∈ C.val} := by
  let i := reducedComponentι X C
  let I := zeroIdeal L s
  let J := zeroIdeal (L.pullback i) (pullbackSection i s)
  let g : J.subscheme → {y : I.subscheme // I.subschemeι y ∈ C.val} :=
    fun z => ⟨componentZeroToGlobal L s C z,componentZeroToGlobal_mem L s C z⟩
  apply Equiv.ofBijective g
  constructor
  · intro z w h
    apply J.subschemeι.isEmbedding.injective
    apply i.isEmbedding.injective
    exact congrArg (fun q => I.subschemeι q.val) h
  · intro y
    have hymem : I.subschemeι y.val ∈ Set.range i := by
      rw [reducedComponentι_range]
      exact y.property
    obtain ⟨z,hz⟩ := hymem
    have hzJ : z ∈ (J.support : Set (reducedComponent X C)) := by
      erw [zeroIdeal_support (L.pullback i) (pullbackSection i s)]
      change z ∉ isoOpen (pullbackSection i s)
      rw [pullback_isoOpen_eq L s i]
      change i z ∉ isoOpen s
      rw [hz]
      have hy := y.val.property
      change I.subschemeι y.val ∈ (I.support : Set X) at hy
      erw [zeroIdeal_support L s] at hy
      exact hy
    refine ⟨⟨z,hzJ⟩, ?_⟩
    apply Subtype.ext
    apply I.subschemeι.isEmbedding.injective
    exact hz

instance finite_componentZero {X : Scheme.{0}} (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (C : irreducibleComponents X)
    [Finite (zeroIdeal L s).subscheme] :
    Finite (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme :=
  Finite.of_equiv _ (componentZeroPointEquiv L s C).symm

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleDivisorDimensionBase
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace

theorem reducedComponent_dimension (X : Scheme.{0}) (C : irreducibleComponents X) :
    topologicalKrullDim (reducedComponent X C) = topologicalKrullDim (C.val : Set X) := by
  change topologicalKrullDim
    ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = _
  have he : ((Scheme.IdealSheafData.vanishingIdeal
      (⟨C.val,isClosed_of_mem_irreducibleComponents C.val C.property⟩ : Closeds X)).support : Set X) = C.val := by
    simp only [Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  rw [he]

def componentIntegralCurve {X : Scheme.{0}} (C : irreducibleComponents X)
    (hd : topologicalKrullDim (reducedComponent X C) = 1) :
    NumericalAmpleness.IntegralCurve X where
  scheme := reducedComponent X C
  embedding := reducedComponentι X C
  closedImmersion := inferInstance
  integral := inferInstance
  dimension := hd

theorem exists_component_dimension_one (X : Scheme.{0})
    (hd : topologicalKrullDim X = 1) :
    ∃ C : irreducibleComponents X, topologicalKrullDim (reducedComponent X C) = 1 := by
  obtain ⟨Z,hZ⟩ := NumericalAmpleness.exists_irreducibleClosed_full_dimension X 1 hd
  have hZ' : topologicalKrullDim (Z : Set X) = 1 := by simpa using hZ
  obtain ⟨S,hS,hZS⟩ := exists_mem_irreducibleComponents_subset_of_isIrreducible
    (Z : Set X) Z.isIrreducible
  let C : irreducibleComponents X := ⟨S,hS⟩
  refine ⟨C, ?_⟩
  rw [reducedComponent_dimension]
  apply le_antisymm
  · exact (topologicalKrullDim_subspace_le X C.val).trans hd.le
  · rw [← hZ']
    exact (Topology.IsEmbedding.inclusion hZS).isInducing.topologicalKrullDim_le

theorem component_dimension_one_or_zero {X : Scheme.{0}}
    (hd : topologicalKrullDim X ≤ 1) (C : irreducibleComponents X) :
    topologicalKrullDim (reducedComponent X C) = 1 ∨
      topologicalKrullDim (reducedComponent X C) ≤ 0 := by
  have hdim := (reducedComponentι X C).isEmbedding.isInducing.topologicalKrullDim_le.trans hd
  by_cases h : topologicalKrullDim (reducedComponent X C) = 1
  · exact Or.inl h
  · right
    change topologicalKrullDim (reducedComponent X C) ≤ ((0 : ℕ) : WithBot ℕ∞)
    rw [← ENat.WithBot.lt_add_one_iff]
    simpa using lt_of_le_of_ne hdim h

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean <==
import Mathlib.RingTheory.Ideal.Span
import Mathlib.Tactic.Linarith
import OAI.NumberTheory.PiExponent.Approximation.PersistentComponents
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame

namespace OAI

namespace PiExponentApprox

noncomputable section

def frameWordCost {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (word : List (Fin (m + 1))) : ℝ := (word.map cost).sum

@[simp] theorem frameWordCost_nil {m : ℕ} (cost : Fin (m + 1) → ℝ) :
    frameWordCost cost [] = 0 := rfl

@[simp] theorem frameWordCost_cons {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (i : Fin (m + 1)) (word : List (Fin (m + 1))) :
    frameWordCost cost (i :: word) = cost i + frameWordCost cost word := rfl

theorem frameWordCost_nonneg {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (word : List (Fin (m + 1))) :
    0 ≤ frameWordCost cost word := by
  induction word with
  | nil => exact le_refl 0
  | cons i word ih => exact add_nonneg (hcost i) ih

def frameDerivativeIdeal {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (bound : ℝ) (F : FramePolynomial m) : Ideal (FramePolynomial m) :=
  Ideal.span {g | ∃ word, frameWordCost cost word ≤ bound ∧
    polynomialFrameWord m word F = g}

theorem frameWord_mem_derivativeIdeal {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (bound : ℝ) (F : FramePolynomial m) (word : List (Fin (m + 1)))
    (hword : frameWordCost cost word ≤ bound) :
    polynomialFrameWord m word F ∈ frameDerivativeIdeal cost bound F :=
  Ideal.subset_span ⟨word, hword, rfl⟩

theorem frameDerivativeIdeal_mono {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (F : FramePolynomial m) {a b : ℝ} (hab : a ≤ b) :
    frameDerivativeIdeal cost a F ≤ frameDerivativeIdeal cost b F := by
  apply Ideal.span_mono
  intro g hg
  obtain ⟨word, hword, rfl⟩ := hg
  exact ⟨word, hword.trans hab, rfl⟩

theorem polynomial_mem_frameDerivativeIdeal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (bound : ℝ) (F : FramePolynomial m)
    (hbound : 0 ≤ bound) : F ∈ frameDerivativeIdeal cost bound F :=
  frameWord_mem_derivativeIdeal cost bound F [] hbound

def polynomialDerivativeCore {m : ℕ}
    (D : Derivation ℂ (FramePolynomial m) (FramePolynomial m))
    (I : Ideal (FramePolynomial m)) : Ideal (FramePolynomial m) where
  carrier := {p | p ∈ I ∧ D p ∈ I}
  zero_mem' := by simp only [Set.mem_ofPred_eq, D.map_zero]; exact ⟨I.zero_mem, I.zero_mem⟩
  add_mem' := by
    intro p q hp hq
    refine ⟨I.add_mem hp.1 hq.1, ?_⟩
    rw [map_add]
    exact I.add_mem hp.2 hq.2
  smul_mem' := by
    intro r p hp
    change r * p ∈ I ∧ D (r * p) ∈ I
    refine ⟨I.mul_mem_left r hp.1, ?_⟩
    rw [Derivation.leibniz]
    exact I.add_mem (I.mul_mem_left r hp.2) (by
      simpa only [smul_eq_mul, mul_comm] using I.mul_mem_left (D r) hp.1)

theorem polynomialFrame_mem_derivativeIdeal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (F p : FramePolynomial m) (i : Fin (m + 1))
    (hp : p ∈ frameDerivativeIdeal cost bound F) :
    polynomialFrame m i p ∈ frameDerivativeIdeal cost (bound + cost i) F := by
  let I := frameDerivativeIdeal cost (bound + cost i) F
  have hle : frameDerivativeIdeal cost bound F ≤
      polynomialDerivativeCore (polynomialFrame m i) I := by
    apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨word, hword, rfl⟩ := hg
    refine ⟨?_, ?_⟩
    · exact frameWord_mem_derivativeIdeal cost (bound + cost i) F word
        (hword.trans (le_add_of_nonneg_right (hcost i)))
    · exact frameWord_mem_derivativeIdeal cost (bound + cost i) F (i :: word)
        (by simpa only [frameWordCost_cons, add_comm] using add_le_add_left hword (cost i))
  exact (hle hp).2

theorem polynomialFrameWord_mem_derivativeIdeal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (F p : FramePolynomial m) (word : List (Fin (m + 1)))
    (hp : p ∈ frameDerivativeIdeal cost bound F) :
    polynomialFrameWord m word p ∈
      frameDerivativeIdeal cost (bound + frameWordCost cost word) F := by
  induction word with
  | nil => simpa only [polynomialFrameWord_nil, frameWordCost_nil, add_zero] using hp
  | cons i word ih =>
      have h := polynomialFrame_mem_derivativeIdeal cost hcost
        (bound + frameWordCost cost word) F (polynomialFrameWord m word p) i ih
      simpa only [polynomialFrameWord_cons, frameWordCost_cons, add_assoc,
        add_comm (frameWordCost cost word) (cost i)] using h

theorem derivative_vanishes_on_persistent_ideal {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound delta : ℝ) (F p : FramePolynomial m)
    (P : Ideal (FramePolynomial m))
    (hp : p ∈ frameDerivativeIdeal cost bound F)
    (hpersist : frameDerivativeIdeal cost (bound + delta) F ≤ P)
    (word : List (Fin (m + 1))) (hword : frameWordCost cost word ≤ delta) :
    polynomialFrameWord m word p ∈ P := by
  apply hpersist
  have hbound : bound + frameWordCost cost word ≤ bound + delta := by linarith
  exact frameDerivativeIdeal_mono cost F hbound
    (polynomialFrameWord_mem_derivativeIdeal cost hcost bound F p word hp)

theorem frameDerivativeIdeal_levels_monotone {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (delta : ℝ) (hdelta : 0 ≤ delta)
    (F : FramePolynomial m) :
    Monotone (fun r : ℕ => frameDerivativeIdeal cost ((r : ℝ) * delta) F) := by
  intro a b hab
  apply frameDerivativeIdeal_mono
  exact mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hab) hdelta

theorem exists_persistent_frame_component {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (F : FramePolynomial m) (hF : F ≠ 0)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ ((m : ℝ) + 2) * delta →
        polynomialFrameWord m word F ∈ P) :
    ∃ r < m + 2, ∃ Q : Ideal (FramePolynomial m),
      Q ∈ (frameDerivativeIdeal cost ((r : ℝ) * delta) F).minimalPrimes ∧
      Q ∈ (frameDerivativeIdeal cost (((r : ℝ) + 1) * delta) F).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ m ∧
      ∀ p ∈ frameDerivativeIdeal cost ((r : ℝ) * delta) F,
        ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ delta →
          polynomialFrameWord m word p ∈ Q := by
  let I : ℕ → Ideal (FramePolynomial m) :=
    fun r => frameDerivativeIdeal cost ((r : ℝ) * delta) F
  have hI : Monotone I := frameDerivativeIdeal_levels_monotone cost delta hdelta F
  have htop : I (m + 2) ≤ P := by
    apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨word, hword, rfl⟩ := hg
    apply hvanish word
    simpa only [Nat.cast_add, Nat.cast_ofNat] using hword
  have hinitial : F ∈ I 0 := by
    simpa only [I, Nat.cast_zero, zero_mul] using
      polynomial_mem_frameDerivativeIdeal cost 0 F (le_refl 0)
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi⟩ :=
    PiExponent.PersistentComponents.exists_persistent_component_positive_height
      I hI m P hP htop hheight hF hinitial
  refine ⟨r, hr, Q, hQr, ?_, hQP, hQlo, hQhi, ?_⟩
  · simpa only [I, Nat.cast_add, Nat.cast_one] using hQnext
  · intro p hp word hword
    apply derivative_vanishes_on_persistent_ideal cost hcost
      ((r : ℝ) * delta) delta F p Q hp
    · have hb : (r : ℝ) * delta + delta = ((r + 1 : ℕ) : ℝ) * delta := by
        push_cast
        ring
      rw [hb]
      exact hQnext.le
    · exact hword

end
end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.LocalAlgebra.FibreContact

namespace OAI

noncomputable section
namespace PiExponent.CurveContactFamily

open CurveValuationCenter CurveCenters PlaceValuationRing

variable {E : Type*} [Field E] {m K : ℕ}

def fullCenter (c : Fin m → ℂ) : Fin (m+1) → ℂ := Fin.cases 1 c

def fibre (x : Fin m → E) : Fin (m+1) → E := Fin.cases 1 x

@[simp] theorem fullCenter_zero (c : Fin m → ℂ) : fullCenter c 0 = 1 := rfl
@[simp] theorem fullCenter_succ (c : Fin m → ℂ) (i : Fin m) : fullCenter c i.succ = c i := rfl
@[simp] theorem fibre_zero (x : Fin m → E) : fibre x 0 = 1 := rfl
@[simp] theorem fibre_succ (x : Fin m → E) (i : Fin m) : fibre x i.succ = x i := rfl

variable [Algebra ℂ E]

def places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) : Finset (NormalizedPlace ℂ E) :=
  centerPlaces z (fun j => fullCenter (c j)) hz hfinite

theorem mem_places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (p : NormalizedPlace ℂ E) :
    p ∈ places hfinite z c hz ↔ ∃ j : Fin K, Centered z (fullCenter (c j)) p := by
  exact mem_centerPlaces z (fun j => fullCenter (c j)) hz hfinite p

def center
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) : Fin K :=
  Classical.choose ((mem_places hfinite z c hz p).mp hp)

theorem centered
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    Centered z (fullCenter (c (center hfinite z c hz p hp))) p :=
  Classical.choose_spec ((mem_places hfinite z c hz p).mp hp)

theorem nonconstant (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) :
    ∃ i, z i ≠ algebraMap ℂ E ((fullCenter c) i) :=
  Centered.exists_nonzero_difference z (fullCenter c) hz

def contact
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ)
    (p : NormalizedPlace ℂ E) : ℚ := by
  classical
  letI := hres p
  exact if hp : p ∈ places hfinite z c hz then
    PlaceCenteredBranch.logContact p z (c (center hfinite z c hz p hp))
      (centered hfinite z c hz p hp) (nonconstant z _ hz) v
  else 0

theorem contact_pos
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    0 < contact hres hfinite z c hz v p := by
  let := hres p
  simpa only [contact, dite_eq_left hp] using
    PlaceCenteredBranch.logContact_pos p z (c (center hfinite z c hz p hp))
      (centered hfinite z c hz p hp) (nonconstant z _ hz) v hv

theorem contact_nonneg
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) : 0 ≤ contact hres hfinite z c hz v p := by
  by_cases hp : p ∈ places hfinite z c hz
  · exact (contact_pos hres hfinite z c hz v hv p hp).le
  · simp only [contact, dite_eq_right hp, le_refl]

theorem logWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : PiExponentApprox.FramePolynomial m)
    (hF : ∀ j, FormalLogJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F) ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    contact hres hfinite z c hz v p * (H - (word.map v).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word F)) : ℚ) := by
  let := hres p
  have h := PlaceCenteredBranch.logWord_field_order_lower p z
    (c (center hfinite z c hz p hp)) (centered hfinite z c hz p hp)
    (nonconstant z _ hz) v hv H F (hF _) word hne
  simpa only [contact, dite_eq_left hp] using h

theorem contact_one
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite (fibre x) c hz) :
    letI := hres p
    contact hres hfinite (fibre x) c hz v p =
      PlaceCenteredBranch.ordinaryContact p x
        (c (center hfinite (fibre x) c hz p hp))
        (fun i => centered hfinite (fibre x) c hz p hp i.succ)
        (PlaceCenteredBranch.fibre_nonconstant x _ (nonconstant _ _ hz))
        (fun i => v i.succ) := by
  let := hres p
  dsimp only [contact]
  rw [dite_eq_left hp]
  exact PlaceCenteredBranch.logContact_one p x _
      (centered hfinite (fibre x) c hz p hp) (nonconstant _ _ hz) v

theorem ordinaryWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : MvPolynomial (Fin m) ℂ)
    (hF : ∀ j, OrdinaryAuxiliaryJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal (fun i => v i.succ)
        (fun i => (hv i.succ).le) H)
    (word : List (Fin m))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word m word F) ≠ 0)
    (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite (fibre x) c hz) :
    contact hres hfinite (fibre x) c hz v p *
        (H - (word.map (fun i => v i.succ)).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval x (OrdinaryDerivatives.word m word F)) : ℚ) := by
  let := hres p
  rw [contact_one hres hfinite x c hz v p hp]
  exact PlaceCenteredBranch.ordinaryWord_field_order_lower p x _
    (fun i => centered hfinite (fibre x) c hz p hp i.succ)
    (PlaceCenteredBranch.fibre_nonconstant x _ (nonconstant _ _ hz))
    (fun i => v i.succ) (fun i => hv i.succ) H F (hF _) word hne

end PiExponent.CurveContactFamily
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Geometry.CurveProductFormula
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet
import OAI.NumberTheory.PiExponent.Polynomials.WeightedPolynomialPole

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveContactSum

open WeightedPolynomialPole WeightedCurveDegree CurveValuationCenter PolynomialPoleBound

theorem contact_sum_le_of_principal_sum
    {P : Type*} (z : P →₀ ℤ) (pole : P →₀ ℚ)
    (hz : z.sum (fun _ n => n) = 0) (hpole_nonneg : ∀ p, 0 ≤ pole p)
    (S : Finset P) (μ : P → ℝ) (N B : ℝ) (hN : 0 ≤ N)
    (hlocal : ∀ p ∈ S, B * μ p ≤ (z p : ℝ))
    (hglobal : ∀ p, -N * (pole p : ℝ) ≤ (z p : ℝ)) :
    B * (∑ p ∈ S, μ p) ≤ N * pole.sum (fun _ n => (n : ℝ)) := by
  classical
  let T := S ∪ z.support ∪ pole.support
  have hST : S ⊆ T := by intro p hp; simp [T, hp]
  have hzT : z.support ⊆ T := by intro p hp; simp [T, hp]
  have hpT : pole.support ⊆ T := by intro p hp; simp [T, hp]
  have hzsum : (∑ p ∈ T, (z p : ℝ)) = 0 := by
    have hh := z.sum_of_support_subset hzT (fun _ n => n) (by simp)
    have hi : (∑ p ∈ T, z p) = 0 := hh.symm.trans hz
    exact_mod_cast hi
  have hpsum : (∑ p ∈ T, (pole p : ℝ)) = pole.sum (fun _ n => (n : ℝ)) :=
    (pole.sum_of_support_subset hpT (fun _ n => (n : ℝ)) (by simp)).symm
  calc
    B * (∑ p ∈ S, μ p) = ∑ p ∈ S, B * μ p := Finset.mul_sum _ _ _
    _ ≤ ∑ p ∈ S, ((z p : ℝ) + N * (pole p : ℝ)) := by
      apply Finset.sum_le_sum
      intro p hp
      exact (hlocal p hp).trans (le_add_of_nonneg_right
        (mul_nonneg hN (by exact_mod_cast hpole_nonneg p)))
    _ ≤ ∑ p ∈ T, ((z p : ℝ) + N * (pole p : ℝ)) := by
      apply Finset.sum_le_sum_of_subset_of_nonneg hST
      intro p hp hnot
      have hh := hglobal p
      linarith
    _ = N * pole.sum (fun _ n => (n : ℝ)) := by
      rw [Finset.sum_add_distrib, ← Finset.mul_sum, hzsum, zero_add, hpsum]

theorem contact_sum_le_div_of_principal_sum
    {P : Type*} (z : P →₀ ℤ) (pole : P →₀ ℚ)
    (hz : z.sum (fun _ n => n) = 0) (hpole_nonneg : ∀ p, 0 ≤ pole p)
    (S : Finset P) (μ : P → ℝ) (N B : ℝ) (hN : 0 ≤ N) (hB : 0 < B)
    (hlocal : ∀ p ∈ S, B * μ p ≤ (z p : ℝ))
    (hglobal : ∀ p, -N * (pole p : ℝ) ≤ (z p : ℝ)) :
    (∑ p ∈ S, μ p) ≤ N / B * pole.sum (fun _ n => (n : ℝ)) := by
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ hB).mpr
  simpa only [mul_comm B] using
    contact_sum_le_of_principal_sum z pole hz hpole_nonneg S μ N B hN hlocal hglobal

theorem coordinatePole_eq_zero {E ι : Type*} [Field E] [Fintype ι]
    (v : AddValuation E (WithTop ℤ)) (x : ι → E) (w : ι → ℚ)
    (hx : ∀ i, coordinateOrder v (x i) = 0) : coordinatePole v x w = 0 := by
  unfold coordinatePole weightedPole
  simp only [hx, Int.cast_zero, neg_zero, zero_div]
  have he : (fun i : Option ι => i.elim 0 (fun _ => (0 : ℚ))) = fun _ => 0 := by
    funext i
    cases i <;> rfl
  rw [he]
  exact Finset.sup'_const _ _

theorem coordinatePole_finite_support {E ι P : Type*} [Field E] [Fintype ι]
    (v : P → AddValuation E (WithTop ℤ)) (x : ι → E) (w : ι → ℚ)
    (hfinite : ∀ i, Set.Finite {p | coordinateOrder (v p) (x i) ≠ 0}) :
    Set.Finite {p | coordinatePole (v p) x w ≠ 0} := by
  have hu : Set.Finite (⋃ i, {p | coordinateOrder (v p) (x i) ≠ 0}) :=
    Set.finite_iUnion (fun i => hfinite i)
  apply hu.subset
  intro p hp
  by_contra hn
  apply hp
  apply coordinatePole_eq_zero
  intro i
  by_contra hi
  exact hn (Set.mem_iUnion.mpr ⟨i,hi⟩)

theorem exists_constant_of_isAlgebraic {E : Type*} [Field E] [Algebra ℂ E]
    (f : E) (hf : IsAlgebraic ℂ f) : ∃ c : ℂ, algebraMap ℂ E c = f := by
  have hm : f ∈ algebraicClosure ℂ E := mem_algebraicClosure_iff.mpr hf
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure ℂ E)] at hm
  exact hm

theorem frameWord_field_order_lower
    {A E : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    [Field E] [Algebra A E] [IsFractionRing A E] [Algebra ℂ E] [IsScalarTower ℂ A E]
    {m : ℕ} (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : PiExponentApprox.FramePolynomial m)
    (hp : FormalLogJet.formalJet c p ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i)))
      (PiExponentApprox.polynomialFrameWord m word p) ≠ 0) :
    DVRBranchJet.contact v c y x hnc * (H - (word.map v).sum) ≤
      (integerOrder (CurveLocalOrder.fractionAddValuation A E)
        (Units.mk0 (MvPolynomial.aeval
          (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i)))
          (PiExponentApprox.polynomialFrameWord m word p)) hne) : ℚ) := by
  have he (q : PiExponentApprox.FramePolynomial m) :
      algebraMap A E (MvPolynomial.aeval (Fin.cases y x) q) =
        MvPolynomial.aeval (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i))) q := by
    have hh := MvPolynomial.comp_aeval_apply (f := Fin.cases y x)
      (IsScalarTower.toAlgHom ℂ A E) q
    exact hh.trans (congrArg (fun z => MvPolynomial.aeval z q) (by
      funext i
      cases i using Fin.cases <;> rfl))
  have hn : MvPolynomial.aeval (Fin.cases y x)
      (PiExponentApprox.polynomialFrameWord m word p) ≠ 0 := by
    intro hz
    apply hne
    rw [← he, hz, map_zero]
  have hlen := CurveLocalOrder.integerOrder_field_image_eq_length (K := E) hn
  have hu : Units.mk0 (MvPolynomial.aeval
      (Fin.cases (algebraMap A E y) (fun i => algebraMap A E (x i)))
      (PiExponentApprox.polynomialFrameWord m word p)) hne =
      Units.mk0 (algebraMap A E (MvPolynomial.aeval (Fin.cases y x)
        (PiExponentApprox.polynomialFrameWord m word p)))
        ((map_ne_zero_iff _ (IsFractionRing.injective A E)).mpr hn) := by
    apply Units.ext
    exact (he _).symm
  rw [hu, hlen]
  simpa only [Int.cast_natCast] using
    DVRBranchJet.frameWord_colength_lower v hv H c y x hy hx hnc p hp word hn

theorem coordinateOrder_constant_eq_zero {E : Type*} [Field E] [Algebra ℂ E]
    (p : NormalizedPlace ℂ E) (c : ℂ) : coordinateOrder p.valuation (algebraMap ℂ E c) = 0 := by
  by_cases hc : c = 0
  · simp [hc, coordinateOrder]
  have hm : algebraMap ℂ E c ≠ 0 := (map_ne_zero_iff _ (algebraMap ℂ E).injective).mpr hc
  rw [coordinateOrder, dite_eq_right hm]
  exact CurveProductFormula.placeOrder_constant_eq_zero p c hc

def coordinateOrderDivisor {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (f : E) : NormalizedPlace ℂ E →₀ ℤ := by
  classical
  exact if ht : Transcendental ℂ f then
    letI := hfinite f ht
    CurveProductFormula.principalDivisor f ht
  else 0

@[simp] theorem coordinateOrderDivisor_apply {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (f : E) (p : NormalizedPlace ℂ E) :
    coordinateOrderDivisor hfinite f p = coordinateOrder p.valuation f := by
  classical
  by_cases ht : Transcendental ℂ f
  · let := hfinite f ht
    simp only [coordinateOrderDivisor, dite_eq_left ht, CurveProductFormula.principalDivisor_apply,
      coordinateOrder, dite_eq_right ht.ne_zero]
    rfl
  · rw [coordinateOrderDivisor, dite_eq_right ht]
    obtain ⟨c,rfl⟩ := exists_constant_of_isAlgebraic f (not_not.mp ht)
    exact (coordinateOrder_constant_eq_zero p c).symm

theorem coordinateOrderDivisor_degree_zero {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (f : E) : (coordinateOrderDivisor hfinite f).sum (fun _ n => n) = 0 := by
  classical
  by_cases ht : Transcendental ℂ f
  · let := hfinite f ht
    rw [coordinateOrderDivisor, dite_eq_left ht]
    exact CurveProductFormula.principalDivisor_degree_zero f ht
  · simp [coordinateOrderDivisor, ht]

def weightedPoleDivisor {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) : NormalizedPlace ℂ E →₀ ℚ :=
  Finsupp.ofSupportFinite (fun p => coordinatePole p.valuation x w)
    (coordinatePole_finite_support (fun p : NormalizedPlace ℂ E => p.valuation) x w (by
      intro i
      simpa only [Function.HasFiniteSupport, Function.support, coordinateOrderDivisor_apply] using
        (coordinateOrderDivisor hfinite (x i)).hasFiniteSupport))

@[simp] theorem weightedPoleDivisor_apply {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (p : NormalizedPlace ℂ E) :
    weightedPoleDivisor hfinite x w p = coordinatePole p.valuation x w := rfl

def weightedDegree {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) : ℝ :=
  (weightedPoleDivisor hfinite x w).sum (fun _ n => (n : ℝ))

theorem weightedDegree_nonneg {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) : 0 ≤ weightedDegree hfinite x w := by
  apply Finset.sum_nonneg
  intro p hp
  change (0 : ℝ) ≤ (coordinatePole p.valuation x w : ℚ)
  exact_mod_cast weightedPole_nonneg w (fun i => (coordinateOrder p.valuation (x i) : ℚ))

theorem constants_real_nonneg {E : Type*} [Field E] [Algebra ℂ E]
    (p : NormalizedPlace ℂ E) (c : ℂ) :
    0 ≤ realValuation p.valuation (algebraMap ℂ E c) := by
  have h := (show Monotone (WithTop.map (fun z : ℤ => (z : ℝ))) from
    (Int.cast_mono (R := ℝ)).withTop_map) (p.constants_nonneg c)
  have hz : WithTop.map (fun z : ℤ => (z : ℝ)) (0 : WithTop ℤ) = (0 : WithTop ℝ) := by
    change (((0 : ℤ) : ℝ) : WithTop ℝ) = 0
    norm_num
  rw [hz] at h
  exact h

theorem polynomial_order_lower {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N : ℝ)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (hne : MvPolynomial.aeval x f ≠ 0) (p : NormalizedPlace ℂ E) :
    -N * (coordinatePole p.valuation x w : ℝ) ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ) := by
  have h := PolynomialPoleBound.polynomial_order_lower (realValuation p.valuation) x
    (fun i => (w i : ℝ)) (coordinatePole p.valuation x w : ℝ) N
    (by exact_mod_cast weightedPole_nonneg w (fun i => (coordinateOrder p.valuation (x i) : ℚ)))
    (coordinate_order_lower p.valuation x w hw) (constants_real_nonneg p) f hdegree
  rw [realValuation_of_ne_zero _ _ hne] at h
  exact WithTop.coe_le_coe.mp h

theorem polynomial_contact_sum_le {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N B : ℝ) (hN : 0 ≤ N)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (hne : MvPolynomial.aeval x f ≠ 0)
    (S : Finset (NormalizedPlace ℂ E)) (μ : NormalizedPlace ℂ E → ℝ)
    (hlocal : ∀ p ∈ S, B * μ p ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ)) :
    B * (∑ p ∈ S, μ p) ≤ N * weightedDegree hfinite x w := by
  refine contact_sum_le_of_principal_sum
    (coordinateOrderDivisor hfinite (MvPolynomial.aeval x f)) (weightedPoleDivisor hfinite x w)
    (coordinateOrderDivisor_degree_zero hfinite _) ?_ S μ N B hN ?_ ?_
  · intro p
    exact weightedPole_nonneg w (fun i => (coordinateOrder p.valuation (x i) : ℚ))
  · intro p hp
    simpa only [coordinateOrderDivisor_apply] using hlocal p hp
  · intro p
    simpa only [weightedPoleDivisor_apply, coordinateOrderDivisor_apply] using
      polynomial_order_lower x w hw N f hdegree hne p

theorem polynomial_contact_sum_le_div {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N B : ℝ) (hN : 0 ≤ N) (hB : 0 < B)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (hne : MvPolynomial.aeval x f ≠ 0)
    (S : Finset (NormalizedPlace ℂ E)) (μ : NormalizedPlace ℂ E → ℝ)
    (hlocal : ∀ p ∈ S, B * μ p ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ)) :
    (∑ p ∈ S, μ p) ≤ N / B * weightedDegree hfinite x w := by
  rw [div_mul_eq_mul_div]
  apply (le_div_iff₀ hB).mpr
  simpa only [mul_comm B] using
    polynomial_contact_sum_le hfinite x w hw N B hN f hdegree hne S μ hlocal

theorem polynomial_eq_zero_of_excess_contact
    {E ι : Type*} [Field E] [Algebra ℂ E] [Fintype ι]
    (hfinite : ∀ f : E, Transcendental ℂ f → FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : ι → E) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (N B : ℝ) (hN : 0 ≤ N)
    (f : MvPolynomial ι ℂ)
    (hdegree : ∀ d ∈ f.support, Finsupp.weight (fun i => (w i : ℝ)) d ≤ N)
    (S : Finset (NormalizedPlace ℂ E)) (μ : NormalizedPlace ℂ E → ℝ)
    (hlocal : MvPolynomial.aeval x f ≠ 0 → ∀ p ∈ S, B * μ p ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℝ))
    (hexcess : N * weightedDegree hfinite x w < B * (∑ p ∈ S, μ p)) :
    MvPolynomial.aeval x f = 0 := by
  by_contra hne
  exact (not_le_of_gt hexcess)
    (polynomial_contact_sum_le hfinite x w hw N B hN f hdegree hne S μ (hlocal hne))

end PiExponent.CurveContactSum

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ReducedComponentStalk
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace

def cutQuotientEquivOfSurjective {A B : Type*} [CommRing A] [CommRing B]
    (f : A →+* B) (hf : Function.Surjective f) (a : A) :
    A ⧸ (RingHom.ker f ⊔ Ideal.span {a}) ≃+* B ⧸ Ideal.span {f a} := by
  let g := (Ideal.Quotient.mk (Ideal.span {f a})).comp f
  have hg : Function.Surjective g := Ideal.Quotient.mk_surjective.comp hf
  have hk : RingHom.ker g = RingHom.ker f ⊔ Ideal.span {a} := by
    have he : RingHom.ker g = (Ideal.span {f a}).comap f := by
      ext b
      change Ideal.Quotient.mk (Ideal.span {f a}) (f b) = 0 ↔ f b ∈ Ideal.span {f a}
      exact Ideal.Quotient.eq_zero_iff_mem
    rw [he]
    rw [← Set.image_singleton, ← Ideal.map_span, Ideal.comap_map_of_surjective f hf]
    rw [← RingHom.ker_eq_comap_bot,sup_comm]
  exact (Ideal.quotEquivOfEq hk.symm).trans (g.quotientKerEquivOfSurjective hg)

theorem cut_length_eq_of_surjective {A B : Type*} [CommRing A] [CommRing B]
    (f : A →+* B) (hf : Function.Surjective f) (a : A) :
    Module.length A (A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) =
      Module.length B (B ⧸ Ideal.span {f a}) := by
  have hA : Module.length A (A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) =
      Module.length (A ⧸ (RingHom.ker f ⊔ Ideal.span {a}))
        (A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) :=
    Module.length_eq_of_surjective
      (M := A ⧸ (RingHom.ker f ⊔ Ideal.span {a})) Ideal.Quotient.mk_surjective
  have hB : Module.length B (B ⧸ Ideal.span {f a}) =
      Module.length (B ⧸ Ideal.span {f a}) (B ⧸ Ideal.span {f a}) :=
    Module.length_eq_of_surjective
      (M := B ⧸ Ideal.span {f a}) Ideal.Quotient.mk_surjective
  exact hA.trans ((SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (cutQuotientEquivOfSurjective f hf a)).trans hB.symm)

theorem reducedComponent_cut_length (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) (a : X.presheaf.stalk (reducedComponentι X C z)) :
    Module.length (X.presheaf.stalk (reducedComponentι X C z))
      ((X.presheaf.stalk (reducedComponentι X C z)) ⧸
        ((reducedComponentStalkPrime X C z).val ⊔ Ideal.span {a})) =
      Module.length ((reducedComponent X C).presheaf.stalk z)
        (((reducedComponent X C).presheaf.stalk z) ⧸
          Ideal.span {(reducedComponentι X C).stalkMap z a}) := by
  rw [← reducedComponentι_stalkMap_ker]
  exact cut_length_eq_of_surjective ((reducedComponentι X C).stalkMap z).hom
    ((reducedComponentι X C).stalkMap_surjective z) a

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean <==
import Mathlib.Data.ENat.BigOperators
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentCutLengths
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentIncidence

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal

def stalkLength (Y : Scheme.{0}) (y : Y) : ℕ∞ :=
  Module.length (Y.presheaf.stalk y) (Y.presheaf.stalk y)

theorem zero_stalk_lengthNat_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (y : (zeroIdeal L s).subscheme) :
    letI : Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
      Fintype.ofFinite _
    (stalkLength (zeroIdeal L s).subscheme y).toNat =
      ∑ C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val},
        componentMultiplicity X C.val *
          (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C.val))
            (pullbackSection (reducedComponentι X C.val) s)).subscheme
              ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)).toNat := by
  classical
  let : Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
    Fintype.ofFinite _
  let f := fun C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} =>
    (componentMultiplicity X C.val : ℕ∞) *
      stalkLength (zeroIdeal (L.pullback (reducedComponentι X C.val))
        (pullbackSection (reducedComponentι X C.val) s)).subscheme
          ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)
  have hlocal : stalkLength (zeroIdeal L s).subscheme y = ∑ C, f C := by
    obtain ⟨U,hy,⟨e⟩,_⟩ := common_affine_frames L L ((zeroIdeal L s).subschemeι y)
    refine (zero_stalk_length_eq_component_sum hd L s U e y hy).trans ?_
    apply Finset.sum_congr rfl
    intro C _
    exact congrArg (fun n : ℕ∞ => (componentMultiplicity X C.val : ℕ∞) * n)
      (componentLocalCutLength_eq_zero_stalk_at L s C.val ⟨y,C.property⟩ U e hy)
  have hsum : ∑ C, f C ≠ ⊤ := by
    rw [← hlocal]
    exact zero_stalk_length_ne_top hd L s y
  have hn := congrArg ENat.toNat hlocal
  rw [ENat.toNat_sum (ENat.sum_ne_top.mp hsum)] at hn
  simpa only [f,ENat.toNat_mul,ENat.toNat_natCast] using hn

theorem zero_lengthNat_eq_component_sum {X : Scheme.{0}} [IsLocallyNoetherian X]
    [Fintype (irreducibleComponents X)] (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    [Fintype (zeroIdeal L s).subscheme] :
    letI : ∀ C : irreducibleComponents X,
      Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
        (pullbackSection (reducedComponentι X C) s)).subscheme := fun _ => Fintype.ofFinite _
    (∑ y : (zeroIdeal L s).subscheme, (stalkLength (zeroIdeal L s).subscheme y).toNat) =
      ∑ C : irreducibleComponents X, componentMultiplicity X C *
        ∑ z, (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat := by
  classical
  let : ∀ C : irreducibleComponents X,
    Fintype (zeroIdeal (L.pullback (reducedComponentι X C))
      (pullbackSection (reducedComponentι X C) s)).subscheme := fun _ => Fintype.ofFinite _
  let : ∀ y : (zeroIdeal L s).subscheme,
    Fintype {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val} :=
      fun _ => Fintype.ofFinite _
  calc
    (∑ y : (zeroIdeal L s).subscheme, (stalkLength (zeroIdeal L s).subscheme y).toNat) =
        ∑ y : (zeroIdeal L s).subscheme,
          ∑ C : {C : irreducibleComponents X // (zeroIdeal L s).subschemeι y ∈ C.val},
            componentMultiplicity X C.val *
              (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C.val))
                (pullbackSection (reducedComponentι X C.val) s)).subscheme
                  ((componentZeroPointEquiv L s C.val).symm ⟨y,C.property⟩)).toNat :=
      Finset.sum_congr rfl (fun y _ => zero_stalk_lengthNat_eq_component_sum hd L s y)
    _ = ∑ C : irreducibleComponents X, ∑ z,
        componentMultiplicity X C *
          (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
            (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat :=
      sum_component_zero_incidence L s (fun C z => componentMultiplicity X C *
        (stalkLength (zeroIdeal (L.pullback (reducedComponentι X C))
          (pullbackSection (reducedComponentι X C) s)).subscheme z).toNat)
    _ = _ := Finset.sum_congr rfl (fun C _ => (Finset.mul_sum _ _ _).symm)

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Cohomology.CurveCycleEuler
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentsDimension

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry

theorem componentEulerDegree_eq_curveDegree {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (C : irreducibleComponents X) (hd : topologicalKrullDim (reducedComponent X C) = 1) :
    componentEulerDegree p L C = NumericalAmpleness.curveDegree p L (componentIntegralCurve C hd) := rfl

theorem componentEulerDegree_nonneg_of_ample {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (L : LineBundle X) (hL : L.IsAmple)
    (C : irreducibleComponents X) : 0 ≤ componentEulerDegree p L C := by
  rcases component_dimension_one_or_zero hd C with hC | hC
  · rw [componentEulerDegree_eq_curveDegree p L C hC]
    exact le_of_lt (NumericalAmpleness.curveDegree_pos_of_ample p L hL _)
  · rw [componentEulerDegree_zero_of_dimension_le_zero p L C hC]

theorem cycleEulerDegree_pos_of_ample {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    0 < cycleEulerDegree p L := by
  classical
  let : Fintype (irreducibleComponents X) :=
    NoetherianSpace.finite_irreducibleComponents.fintype
  unfold cycleEulerDegree
  apply Finset.sum_pos'
  · intro C _
    exact mul_nonneg (Int.natCast_nonneg _) (componentEulerDegree_nonneg_of_ample p hd.le L hL C)
  · obtain ⟨C,hC⟩ := exists_component_dimension_one X hd
    refine ⟨C,Finset.mem_univ _,mul_pos ?_ ?_⟩
    · exact_mod_cast componentMultiplicity_pos C
    · rw [componentEulerDegree_eq_curveDegree p L C hC]
      exact NumericalAmpleness.curveDegree_pos_of_ample p L hL _

theorem cycleEulerDegree_margin {X : Scheme.{0}} [IsNoetherian X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (L H : LineBundle X) (ε : ℝ)
    (hmargin : ∀ C : NumericalAmpleness.IntegralCurve X,
      ε * (NumericalAmpleness.curveDegree p H C : ℝ) ≤
        (NumericalAmpleness.curveDegree p L C : ℝ)) :
    ε * (cycleEulerDegree p H : ℝ) ≤ (cycleEulerDegree p L : ℝ) := by
  classical
  have hc (C : irreducibleComponents X) :
      ε * (componentEulerDegree p H C : ℝ) ≤ (componentEulerDegree p L C : ℝ) := by
    rcases component_dimension_one_or_zero hd C with hC | hC
    · exact hmargin (componentIntegralCurve C hC)
    · rw [componentEulerDegree_zero_of_dimension_le_zero p H C hC,
        componentEulerDegree_zero_of_dimension_le_zero p L C hC]
      simp
  unfold cycleEulerDegree
  simp only [Int.cast_sum,Int.cast_mul,Int.cast_natCast]
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro C _
  calc
    ε * ((componentMultiplicity X C : ℝ) * (componentEulerDegree p H C : ℝ)) =
        (componentMultiplicity X C : ℝ) * (ε * (componentEulerDegree p H C : ℝ)) := by ring
    _ ≤ (componentMultiplicity X C : ℝ) * (componentEulerDegree p L C : ℝ) :=
      mul_le_mul_of_nonneg_left (hc C) (Nat.cast_nonneg _)

theorem tensor_euler_margin {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (A : LineBundle X) (hA : A.IsAmple)
    (L H M N : LineBundle X) (ε : ℝ)
    (hmargin : ∀ C : NumericalAmpleness.IntegralCurve X,
      ε * (NumericalAmpleness.curveDegree p H C : ℝ) ≤
        (NumericalAmpleness.curveDegree p L C : ℝ)) :
    ε * ((eulerCharacteristic p 1 (H.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf : ℤ) : ℝ) ≤
      ((eulerCharacteristic p 1 (L.tensor N).sheaf - eulerCharacteristic p 1 N.sheaf : ℤ) : ℝ) := by
  rw [tensor_euler_eq_cycle p hd A hA H M,tensor_euler_eq_cycle p hd A hA L N]
  exact cycleEulerDegree_margin p hd L H ε hmargin

theorem euler_degree_pos_of_ample_curve {X : Scheme.{0}} [IsNoetherian X] [Nonempty X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X = 1) (L : LineBundle X) (hL : L.IsAmple) :
    0 < eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  have h := tensor_euler_eq_cycle p hd.le L hL L (L.pow 0)
  have he := eulerCharacteristic_iso p (moduleTensorRightUnit L.sheaf) 1
  change eulerCharacteristic p 1 (L.tensor (L.pow 0)).sheaf =
    eulerCharacteristic p 1 L.sheaf at he
  rw [he] at h
  change eulerCharacteristic p 1 L.sheaf -
    eulerCharacteristic p 1 (structureSheaf X) = cycleEulerDegree p L at h
  rw [h]
  exact cycleEulerDegree_pos_of_ample p hd L hL

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.NumericalMarginRestriction
import OAI.NumberTheory.PiExponent.Geometry.CartierDegreeLength
import OAI.NumberTheory.PiExponent.Geometry.CartierPowerFrames
import OAI.NumberTheory.PiExponent.Geometry.CurveEffectiveTwist
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.CurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

def FiniteLineCohomology (p : X ⟶ Spec (CommRingCat.of ℂ)) : Prop :=
  ∀ L : LineBundle X, ∀ n ≤ 1,
    let := Module.compHom (cohomology L.sheaf n) (baseScalars p)
    FiniteDimensional ℂ (cohomology L.sheaf n)

def LineCohomologyTwoZero (X : Scheme.{0}) : Prop :=
  ∀ L : LineBundle X, Subsingleton (cohomology L.sheaf 2)

theorem section_tensor_euler_add [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let hsMono : Mono s := L.mono_section s hs
  let I := zeroIdeal L s
  have hI : I ≠ ⊥ := zeroIdeal_ne_bot L s hs
  let φ := sectionMultiplyLeft L.sheaf M.sheaf s
  let : Mono (moduleTensorMap s (𝟙 M.sheaf)) := moduleTensorMap_mono s M
  let hφMono : Mono φ := mono_comp _ _
  have heqTensor : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ f : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e : (L.tensor M).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (f.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ e.hom))} := by
    intro x
    obtain ⟨U, hx, ⟨e⟩, ⟨f⟩⟩ := common_affine_frames L M x
    refine ⟨U, hx, f, tensorFrame L.sheaf M.sheaf U.1 e f, ?_⟩
    exact (zeroIdeal_on_frame L s U e).trans
      (tensor_multiply_ideal L.sheaf M.sheaf s U e f).symm
  have heqSection : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ f : (L.pow 0).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (f.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map s ≫ e.hom))} := by
    intro x
    obtain ⟨U, hx, ⟨e⟩, ⟨f⟩⟩ := common_affine_frames L M x
    refine ⟨U, hx, Scheme.Modules.restrictUnitIso U.1.ι, e, ?_⟩
    simpa only [coefficient, restrictSection, Category.assoc] using! zeroIdeal_on_frame L s U e
  let : Subsingleton (cohomology M.sheaf 2) := hH2 M
  let : Subsingleton (cohomology (L.pow 0).sheaf 2) := hH2 (L.pow 0)
  have hTensor := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hd M (L.tensor M) φ hφMono I hI heqTensor (hfinite M) (hfinite (L.tensor M))
  have hSection := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hd (L.pow 0) L s hsMono I hI heqSection (hfinite (L.pow 0)) (hfinite L)
  exact hTensor.trans hSection.symm

theorem tensor_euler_add [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L M : LineBundle X) :
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨A, ⟨t, ht⟩, ⟨u, hu⟩⟩ := exists_effective_twist H hH L
  have h₀ := section_tensor_euler_add p hd hfinite hH2 A L t ht
  have h₁ := section_tensor_euler_add p hd hfinite hH2 (A.tensor L) M u hu
  have h₂ := section_tensor_euler_add p hd hfinite hH2 A (L.tensor M) t ht
  have he := eulerCharacteristic_iso p (lineTensorAssoc A L M) 1
  change eulerCharacteristic p 1 ((A.tensor L).tensor M).sheaf =
    eulerCharacteristic p 1 (A.tensor (L.tensor M)).sheaf at he
  omega

theorem power_euler [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L : LineBundle X) (n : ℕ) :
    eulerCharacteristic p 1 (L.pow n).sheaf - eulerCharacteristic p 1 (structureSheaf X) =
      (n : ℤ) * (eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X)) := by
  induction n with
  | zero => simp [LineBundle.pow, modulePow, structureSheaf]
  | succ n ih =>
    have he := tensor_euler_add p hd H hH hfinite hH2 L (L.pow n)
    change eulerCharacteristic p 1 (L.pow (n+1)).sheaf -
      eulerCharacteristic p 1 (L.pow n).sheaf = _ at he
    push_cast
    nlinarith

theorem inverse_euler [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1) (H : LineBundle X) (hH : H.IsAmple)
    (hfinite : FiniteLineCohomology p) (hH2 : LineCohomologyTwoZero X)
    (L : LineBundle X) :
    eulerCharacteristic p 1 L.inverse.sheaf - eulerCharacteristic p 1 (structureSheaf X) =
      -(eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X)) := by
  have h := tensor_euler_add p hd H hH hfinite hH2 L L.inverse
  have he := eulerCharacteristic_iso p (lineTensorInverseIso L) 1
  change eulerCharacteristic p 1 (L.tensor L.inverse).sheaf =
    eulerCharacteristic p 1 (structureSheaf X) at he
  omega

end
end PiExponent.CurveDegree

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem curveDegree_tensor (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L M : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme) :
    curveDegree p (L.tensor M) C = curveDegree p L C + curveDegree p M C := by
  have he := CurveDegree.tensor_euler_add (C.embedding ≫ p) C.dimension.le
    (H.pullback C.embedding) (LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding)
    hfinite hH2 (L.pullback C.embedding) (M.pullback C.embedding)
  have hi := eulerCharacteristic_iso (C.embedding ≫ p)
    (PiExponentSeshadri.PullbackTensor.iso C.embedding L M) 1
  unfold curveDegree
  rw [hi]
  change _ - _ = (_ - _) + (_ - _)
  dsimp only [LineBundle.pullback, LineBundle.tensor] at he ⊢
  omega

theorem curveDegree_pow (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme) (n : ℕ) :
    curveDegree p (L.pow n) C = (n : ℤ) * curveDegree p L C := by
  have hi := eulerCharacteristic_iso (C.embedding ≫ p)
    (PiExponentSeshadri.PullbackTensor.powIso C.embedding L n) 1
  unfold curveDegree
  rw [hi]
  exact CurveDegree.power_euler (C.embedding ≫ p) C.dimension.le
    (H.pullback C.embedding) (LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding)
    hfinite hH2 (L.pullback C.embedding) n

theorem curveDegree_iso (p : X ⟶ Spec (CommRingCat.of ℂ))
    (L M : LineBundle X) (C : IntegralCurve X) (e : L.sheaf ≅ M.sheaf) :
    curveDegree p L C = curveDegree p M C := by
  unfold curveDegree
  rw [eulerCharacteristic_iso (C.embedding ≫ p)
    ((Scheme.Modules.pullback C.embedding).mapIso e) 1]

theorem curveDegree_inverse (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme) :
    curveDegree p L.inverse C = -curveDegree p L C := by
  have h := curveDegree_tensor p H hH L L.inverse C hfinite hH2
  have hi := eulerCharacteristic_iso (C.embedding ≫ p)
    (((Scheme.Modules.pullback C.embedding).mapIso (lineTensorInverseIso L)) ≪≫
      PiExponentSeshadri.Geometry.pullbackUnitIso C.embedding) 1
  change eulerCharacteristic (C.embedding ≫ p) 1
    ((Scheme.Modules.pullback C.embedding).obj (L.tensor L.inverse).sheaf) =
      eulerCharacteristic (C.embedding ≫ p) 1 (structureSheaf C.scheme) at hi
  have hz : curveDegree p (L.tensor L.inverse) C = 0 := by
    unfold curveDegree
    rw [hi]
    exact sub_self _
  omega

theorem curveDegree_eq_rat_of_power_iso
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L A B : LineBundle X) (C : IntegralCurve X)
    (hfinite : CurveDegree.FiniteLineCohomology (C.embedding ≫ p))
    (hH2 : CurveDegree.LineCohomologyTwoZero C.scheme)
    (n a b : ℕ) (hn : 0 < n)
    (e : (L.pow n).sheaf ≅ ((A.pow a).tensor (B.inverse.pow b)).sheaf) :
    (curveDegree p L C : ℚ) =
      ((a : ℚ) / n) * (curveDegree p A C : ℚ) -
        ((b : ℚ) / n) * (curveDegree p B C : ℚ) := by
  have hd := curveDegree_iso p (L.pow n) ((A.pow a).tensor (B.inverse.pow b)) C e
  rw [curveDegree_pow p H hH L C hfinite hH2 n,
    curveDegree_tensor p H hH (A.pow a) (B.inverse.pow b) C hfinite hH2,
    curveDegree_pow p H hH A C hfinite hH2 a,
    curveDegree_pow p H hH B.inverse C hfinite hH2 b,
    curveDegree_inverse p H hH B C hfinite hH2] at hd
  have hq := congrArg (fun z : ℤ => (z : ℚ)) hd
  push_cast at hq
  have hnq : (n : ℚ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
  calc
    (curveDegree p L C : ℚ) =
        ((a : ℚ) * (curveDegree p A C : ℚ) - (b : ℚ) * (curveDegree p B C : ℚ)) / n :=
      (eq_div_iff hnq).mpr (by nlinarith [hq])
    _ = _ := by ring

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem curveLineCohomologyTwoZero_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (C : IntegralCurve X) :
    CurveDegree.LineCohomologyTwoZero C.scheme := by
  intro M
  have hz := lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p)
    (H.pullback C.embedding) (hH.pullback_closedImmersion H C.embedding) M
    C.dimension.le 2 (by omega)
  exact ⟨fun a b => (hz a).trans (hz b).symm⟩

theorem curveDegree_pow_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X) (n : ℕ) :
    curveDegree p (L.pow n) C = (n : ℤ) * curveDegree p L C :=
  curveDegree_pow p H hH L C
    (CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) (H.pullback C.embedding)
      (hH.pullback_closedImmersion H C.embedding))
    (curveLineCohomologyTwoZero_of_ample p H hH C) n

theorem curveDegree_tensor_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L M : LineBundle X) (C : IntegralCurve X) :
    curveDegree p (L.tensor M) C = curveDegree p L C + curveDegree p M C :=
  curveDegree_tensor p H hH L M C
    (CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) (H.pullback C.embedding)
      (hH.pullback_closedImmersion H C.embedding))
    (curveLineCohomologyTwoZero_of_ample p H hH C)

theorem curveDegree_inverse_of_ample
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) (C : IntegralCurve X) :
    curveDegree p L.inverse C = -curveDegree p L C :=
  curveDegree_inverse p H hH L C
    (CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) (H.pullback C.embedding)
      (hH.pullback_closedImmersion H C.embedding))
    (curveLineCohomologyTwoZero_of_ample p H hH C)

theorem curveDegree_pos_of_uniform_margin
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (ε : ℝ) (hε : 0 < ε)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (C : IntegralCurve X) : 0 < curveDegree p L C := by
  have hHpos : (0 : ℝ) < (curveDegree p H C : ℝ) := by
    exact_mod_cast curveDegree_pos_of_ample p H hH C
  have hpos : (0 : ℝ) < (curveDegree p L C : ℝ) := (mul_pos hε hHpos).trans_le (hmargin C)
  exact_mod_cast hpos

theorem uniform_margin_tensor_powers
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (H L : LineBundle X) (hH : H.IsAmple) (ε : ℝ)
    (hmargin : ∀ C : IntegralCurve X,
      ε * (curveDegree p H C : ℝ) ≤ (curveDegree p L C : ℝ))
    (a b : ℕ) (C : IntegralCurve X) :
    ((b:ℝ)*ε+a) * (curveDegree p H C : ℝ) ≤
      (curveDegree p ((L.pow b).tensor (H.pow a)) C : ℝ) := by
  rw [curveDegree_tensor_of_ample p H hH,
    curveDegree_pow_of_ample p H hH L C b, curveDegree_pow_of_ample p H hH H C a]
  push_cast
  have h := mul_le_mul_of_nonneg_left (hmargin C) (Nat.cast_nonneg b : (0:ℝ) ≤ b)
  nlinarith

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleGlobalGeneration
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.ModuleLinePowerLaws
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

namespace PiExponent.CurveDegree
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}} [IsIntegral X]

private theorem id_eq_zero_of_iso {C : Type*} [Category C] [Preadditive C]
    {A B : C} (e : A ≅ B) (h : 𝟙 A = 0) : 𝟙 B = 0 := by
  have he := congrArg (fun f : A ⟶ A => e.inv ≫ f ≫ e.hom) h
  simpa only [Category.id_comp, comp_zero, zero_comp, Iso.inv_hom_id] using he

private theorem generators_isZero {T : TopCat.{0}} (R : Sheaf (Opens.grothendieckTopology T) RingCat.{0})
    (M : SheafOfModules.{0} R) (G : M.GeneratingSections)
    (h : ∀ s : SheafOfModules.unit.{0} R ⟶ M, s = 0) : IsZero M := by
  have hπ : G.π = 0 := by
    apply M.freeHomEquiv.injective
    funext i
    apply M.unitHomEquiv.symm.injective
    rw [SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply,
      SheafOfModules.unitHomEquiv_symm_freeHomEquiv_apply]
    simpa only [comp_zero] using h (SheafOfModules.ιFree i ≫ G.π)
  let : Epi G.π := G.epi
  exact IsZero.of_epi_eq_zero G.π hπ

theorem lineBundle_not_isZero (L : LineBundle X) : ¬ IsZero L.sheaf := by
  intro h
  obtain ⟨x⟩ : Nonempty X := inferInstance
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  let : Nonempty U := ⟨⟨x, hx⟩⟩
  let : IsIntegral U.toScheme := isIntegral_of_isOpenImmersion U.ι
  have hL : (𝟙 L.sheaf) = 0 := h.eq_of_src _ _
  have hr := congrArg (Scheme.Modules.restrictFunctor U.ι).map hL
  rw [CategoryTheory.Functor.map_id, CategoryTheory.Functor.map_zero] at hr
  have hid : (𝟙 (O U.toScheme)) = 0 := by
    simpa only [O] using! id_eq_zero_of_iso e hr
  have hh := congrArg (endValue (X := U.toScheme)) hid
  simp only [endValue] at hh
  exact one_ne_zero (show (1 : Γ(U.toScheme, ⊤)) = 0 from hh)

omit [IsIntegral X] in

theorem section_ne_zero_of_mem_isoOpen (L : LineBundle X) (s : O X ⟶ L.sheaf)
    (x : X) (hx : x ∈ isoOpen s) : s ≠ 0 := by
  obtain ⟨U, hxU, ⟨e⟩⟩ := L.locallyRankOne x
  have hm : (⟨x, hxU⟩ : U.toScheme) ∈ U.ι ⁻¹ᵁ isoOpen s := hx
  rw [preimage_isoOpen s U.ι e] at hm
  intro hz
  subst s
  have hrestrict : restrictSection U.ι (0 : O X ⟶ L.sheaf) = 0 := by
    simpa only [restrictSection] using restrictSection_zero (M := L.sheaf) U.ι
  have hz := (congrArg (coefficient e) hrestrict).trans (coefficient_zero e)
  erw [hz, Scheme.basicOpen_zero] at hm
  exact hm

theorem nonzero_section_of_generators (L : LineBundle X) (G : L.sheaf.GeneratingSections) :
    ∃ s : GlobalSections X L.sheaf, s ≠ 0 := by
  classical
  by_contra h
  push Not at h
  exact lineBundle_not_isZero L (generators_isZero X.ringCatSheaf L.sheaf G h)

def twistLineIso (H L : LineBundle X) (n : ℕ) :
    (moduleTwistFunctor H n).obj L.sheaf ≅ ((H.pow n).tensor L).sheaf :=
  moduleTwistPowerIso H L.sheaf n ≪≫
    moduleTensorComm L.sheaf (modulePow X H.sheaf n)

theorem exists_effective_twist [NoetherianSpace X]
    (H : LineBundle X) (hH : H.IsAmple) (L : LineBundle X) :
    ∃ A : LineBundle X,
      (∃ t : GlobalSections X A.sheaf, t ≠ 0) ∧
      (∃ u : GlobalSections X (A.tensor L).sheaf, u ≠ 0) := by
  obtain ⟨d, hd, k, s, hcover, haffine, hcoverData⟩ := H.ample_common_degree_cover hH
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  obtain ⟨N, hN⟩ := AmpleGlobalGeneration.eventual_global_generators_of_section_cover
    (H.pow d) L.sheaf s hcover haffine
  obtain ⟨G, hG⟩ := hN N le_rfl
  let A := (H.pow d).pow N
  obtain ⟨x⟩ : Nonempty X := inferInstance
  have hx : x ∈ ⨆ i, sectionOpen X (s i) := by rw [hcover]; trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  let t := powerSection (s i) N
  have ht : t ≠ 0 := section_ne_zero_of_mem_isoOpen A t x
    (sectionOpen_le_powerSection (s i) N hi)
  have hu := nonzero_section_of_generators (A.tensor L)
    (SheafOfModules.GeneratingSections.equivOfIso (twistLineIso (H.pow d) L N) G)
  exact ⟨A, ⟨t, ht⟩, hu⟩

end
end PiExponent.CurveDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveCenters
import OAI.NumberTheory.PiExponent.Geometry.WeightedCurveRigidity

namespace OAI

noncomputable section
namespace PiExponent.CurveFieldRigidity

open scoped BigOperators
open PiExponentApprox PersistentWeightComparison CurveCenters CurveValuationCenter

variable {E : Type*} [Field E] [Algebra ℂ E]

def coordinateKernel {n : ℕ} (x : Fin n → E) : Ideal (MvPolynomial (Fin n) ℂ) :=
  RingHom.ker (MvPolynomial.aeval x).toRingHom

instance coordinateKernel_isPrime {n : ℕ} (x : Fin n → E) : (coordinateKernel x).IsPrime :=
  RingHom.ker_isPrime _

@[simp] theorem mem_coordinateKernel {n : ℕ} (x : Fin n → E)
    (p : MvPolynomial (Fin n) ℂ) : p ∈ coordinateKernel x ↔ MvPolynomial.aeval x p = 0 :=
  Iff.rfl

theorem logarithmic_coordinate_eq_one {m : ℕ}
    (x : Fin (m+1) → E) (a : Fin (m+1) → ℂ) (ha : a 0 = 1)
    (p : NormalizedPlace ℂ E) (hp : Centered x a p)
    (hheight : (coordinateKernel x).height ≤ m)
    (rho : Fin (m+1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m+1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m+1) cost (sigma / ((m : ℝ)+2)) N)
    (F : FramePolynomial m) (hF0 : F ≠ 0)
    (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (hvanish : ∀ word : List (Fin (m+1)), frameWordCost cost word ≤ sigma*N →
      MvPolynomial.aeval x (polynomialFrameWord m word F) = 0)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    x 0 = 1 := by
  have hx0 : x 0 ≠ 0 := by
    intro hz
    have hc := hp.constant_coordinate 0 0 (by simpa using hz)
    rw [ha] at hc
    exact zero_ne_one hc
  have hY : MvPolynomial.X (0 : Fin (m+1)) ∉ coordinateKernel x := by
    simpa only [mem_coordinateKernel, MvPolynomial.aeval_X] using hx0
  have hepsilon : 0 < sigma / ((m : ℝ)+2) := by positivity
  have hbound : ((m : ℝ)+2) * ((sigma / ((m : ℝ)+2))*N) = sigma*N := by
    have hm : (m : ℝ)+2 ≠ 0 := by positivity
    field_simp
  obtain ⟨c, hc⟩ := CurveComponentRigidity.coordinate_constant_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ)+2))*N) (fun i => (hcost i).le) (by positivity)
    F hF0 (coordinateKernel x) inferInstance hheight hY
    (fun word hword => hvanish word (by simpa only [hbound] using hword))
    (logarithmic_persistent_comparison rho hrho cost hcost sigma N hsigma hN hrect
      F hF (coordinateKernel x) hY) hseparated
  have hxc : x 0 = algebraMap ℂ E c := by
    simpa only [mem_coordinateKernel, map_sub, MvPolynomial.aeval_X,
      MvPolynomial.aeval_C, sub_eq_zero] using hc
  have hc1 := hp.constant_coordinate 0 c hxc
  rw [ha] at hc1
  simpa only [hc1, map_one] using hxc

theorem ordinary_coordinate_constant {m n : ℕ} (hn : n ≤ m+2)
    (x : Fin n → E) (d : ℕ) (hd : d ≤ m)
    (hheight : (coordinateKernel x).height ≤ d)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ)+2)) N)
    (F : OrdinaryDerivatives.Polynomial n) (hF0 : F ≠ 0)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (hvanish : ∀ word : List (Fin n), DerivativeIdeals.wordCost cost word ≤ sigma*N →
      MvPolynomial.aeval x (OrdinaryDerivatives.word n word F) = 0)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    ∃ i : Fin n, ∃ c : ℂ, x i = algebraMap ℂ E c := by
  obtain ⟨i,c,hc⟩ := WeightedCurveRigidity.ordinary_coordinate_constant hn
    rho hrho cost hcost sigma N hsigma hN hrect F hF0 hF d hd
    (coordinateKernel x) inferInstance hheight hvanish hseparated
  refine ⟨i,c,?_⟩
  simpa only [mem_coordinateKernel, map_sub, MvPolynomial.aeval_X,
    MvPolynomial.aeval_C, sub_eq_zero] using hc

theorem fibre_generates {m : ℕ} (x : Fin m → E)
    (hx : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases (1 : E) x : Fin (m+1) → E)) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range x) = ⊤ := by
  apply top_unique
  rw [← hx]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i, rfl⟩
  cases i using Fin.cases with
  | zero => exact one_mem _
  | succ i => exact IntermediateField.subset_adjoin ℂ _ ⟨i,rfl⟩

end PiExponent.CurveFieldRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardAffine
import OAI.NumberTheory.PiExponent.Approximation.OpenBaseChange

namespace OAI

namespace PiExponent.CurveFinitePushforwardCoherent
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open CoherentAffineFinite FiniteGlobalPresentation ClosedPushforwardAffine
variable {X Y : Scheme.{0}}

private def presentationOfIso (X : Scheme.{0})
    {M N : SheafOfModules X.ringCatSheaf} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

theorem affine_pushforward_sections_finite [IsAffine X] [IsAffine Y]
    (f : X ⟶ Y) [IsFinite f] (M : X.Modules) [M.IsQuasicoherent]
    (hM : LocallyFinitelyGenerated M) :
    Module.Finite Γ(Y,⊤) Γ((Scheme.Modules.pushforward f).obj M,⊤) := by
  have hfin : Module.Finite Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := by
    simpa only [Scheme.Hom.preimage_top] using! affine_sections_finite_of_localGenerators M hM
  let σ : Γ(Y,⊤) →+* Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) := (f.app ⊤).hom
  let : Algebra Γ(Y,⊤) Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) := σ.toAlgebra
  let : Module.Finite Γ(Y,⊤) Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) :=
    f.finite_app ⊤ (isAffineOpen_top Y)
  let : Module Γ(Y,⊤) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) := Module.compHom _ σ
  let : IsScalarTower Γ(Y,⊤) Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens)) :=
    IsScalarTower.of_compHom _ _ _
  have h := Module.Finite.trans (R := Γ(Y,⊤))
    Γ(X,f ⁻¹ᵁ (⊤ : Y.Opens)) Γ(M,f ⁻¹ᵁ (⊤ : Y.Opens))
  exact h

theorem affine_pushforward_exists_finitePresentation [IsAffine X] [IsAffine Y]
    [IsLocallyNoetherian Y] (f : X ⟶ Y) [IsFinite f]
    (M : X.Modules) [M.IsQuasicoherent] (hM : LocallyFinitelyGenerated M) :
    ∃ P : ((Scheme.Modules.pushforward f).obj M).Presentation, P.IsFinite := by
  have := affine_pushforward_quasicoherent f M
  have := affine_pushforward_sections_finite f M hM
  exact affine_exists_finitePresentation_of_sections ((Scheme.Modules.pushforward f).obj M)

instance pushforward_isFinitePresentation (f : X ⟶ Y) [IsFinite f]
    [IsLocallyNoetherian Y] (M : X.Modules) [M.IsFinitePresentation] :
    ((Scheme.Modules.pushforward f).obj M).IsFinitePresentation := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  have : IsAffine (f ⁻¹ᵁ U.1).toScheme := U.2.preimage f
  have hM := (locallyFinitelyGenerated_of_finitePresentation M).restrict (f ⁻¹ᵁ U.1).ι
  let : (M.restrict (f ⁻¹ᵁ U.1).ι).IsQuasicoherent :=
    Scheme.Modules.isQuasicoherent_restrictFunctor (f ⁻¹ᵁ U.1).ι M
  obtain ⟨P,hP⟩ := affine_pushforward_exists_finitePresentation (f ∣_ U.1)
    (M.restrict (f ⁻¹ᵁ U.1).ι) hM
  exact ⟨presentationOfIso U.1.toScheme
    (PiExponentSeshadri.OpenBaseChange.iso f U.1 M).symm P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

end
end PiExponent.CurveFinitePushforwardCoherent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
universe u

def functionFieldRestriction {U X : Scheme.{u}} [IsIntegral U] [IsIntegral X]
    (i : U ⟶ X) [IsOpenImmersion i] : X.functionField ⟶ U.functionField :=
  eqToHom (congrArg (fun x => X.presheaf.stalk x)
    (genericPoint_eq_of_isOpenImmersion i).symm) ≫ i.stalkMap (genericPoint U)

private theorem stalkSpecializes_eqToHom (X : Scheme.{u}) {x y : X} (h : x = y) :
    X.presheaf.stalkSpecializes (Inseparable.of_eq h).specializes =
      eqToHom (congrArg (fun z => X.presheaf.stalk z) h.symm) := by
  subst y
  simp

theorem functionFieldRestriction_stalk {U X : Scheme.{u}} [IsIntegral U] [IsIntegral X]
    (i : U ⟶ X) [IsOpenImmersion i] (q : U) :
    X.presheaf.stalkSpecializes (genericPoint_specializes (i q)) ≫ functionFieldRestriction i =
      i.stalkMap q ≫ U.presheaf.stalkSpecializes (genericPoint_specializes q) := by
  unfold functionFieldRestriction
  rw [← Category.assoc, ← stalkSpecializes_eqToHom X (genericPoint_eq_of_isOpenImmersion i),
    TopCat.Presheaf.stalkSpecializes_comp]
  exact i.stalkSpecializes_stalkMap (genericPoint U) q (genericPoint_specializes q)

private theorem stalkMap_eqToHom {U X : Scheme.{u}} (i : U ⟶ X)
    (x y : U) (h : x = y) :
    i.stalkMap x ≫ eqToHom (congrArg (fun z => U.presheaf.stalk z) h) =
      eqToHom (congrArg (fun z => X.presheaf.stalk (i z)) h) ≫ i.stalkMap y := by
  subst y
  simp

theorem functionFieldRestriction_comp {V U X : Scheme.{u}}
    [IsIntegral V] [IsIntegral U] [IsIntegral X]
    (j : V ⟶ U) (i : U ⟶ X) [IsOpenImmersion j] [IsOpenImmersion i] :
    functionFieldRestriction (j ≫ i) = functionFieldRestriction i ≫ functionFieldRestriction j := by
  symm
  unfold functionFieldRestriction
  rw [Scheme.Hom.stalkMap_comp]
  simp only [Category.assoc]
  rw [← Category.assoc (i.stalkMap (genericPoint U)),
    stalkMap_eqToHom i (genericPoint U) (j (genericPoint V))
      (genericPoint_eq_of_isOpenImmersion j).symm]
  simp

private theorem toStalk_eqToHom (A : CommRingCat.{u})
    (x y : PrimeSpectrum A) (h : x = y) :
    StructureSheaf.toStalk A x ≫ eqToHom (congrArg
      (fun z => (Spec A).presheaf.stalk z) h) = StructureSheaf.toStalk A y := by
  subst y
  exact Category.comp_id _


theorem functionFieldRestriction_toStalk {A B : CommRingCat.{u}} [IsDomain A] [IsDomain B]
    (f : A ⟶ B) [IsOpenImmersion (Spec.map f)] :
    StructureSheaf.toStalk A (genericPoint (Spec A)) ≫
      functionFieldRestriction (Spec.map f) =
      f ≫ StructureSheaf.toStalk B (genericPoint (Spec B)) := by
  unfold functionFieldRestriction
  erw [← Category.assoc, toStalk_eqToHom A _ _
    (genericPoint_eq_of_isOpenImmersion (Spec.map f)).symm]
  exact AlgebraicGeometry.stalkMap_toStalk f _

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean <==
import Mathlib.RingTheory.Spectrum.Prime.Topology
import OAI.NumberTheory.PiExponent.Ampleness.AffineFunctionFieldCompatibility
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineTranscendenceDimension

namespace OAI

noncomputable section
namespace PiExponent.CurveGeometricFunctionField

open CategoryTheory AlgebraicGeometry

variable (k A E : Type*) [Field k] [CommRing A] [IsDomain A] [Field E]
  [Algebra k A] [Algebra k E] [Algebra A E] [IsScalarTower k A E]
  [IsFractionRing A E]

omit [IsDomain A] in
theorem fractionField_essFiniteType [Algebra.FiniteType k A] :
    Algebra.EssFiniteType k E := by
  let : Algebra.EssFiniteType A E :=
    Algebra.EssFiniteType.of_isLocalization E (nonZeroDivisors A)
  exact Algebra.EssFiniteType.comp k A E

theorem fractionField_trdeg_eq_one [Algebra.FiniteType k A]
    (hdim : ringKrullDim A = 1) : Algebra.trdeg k E = 1 := by
  let : FaithfulSMul A E :=
    (faithfulSMul_iff_algebraMap_injective A E).mpr (IsFractionRing.injective A E)
  have hd : (Algebra.trdeg k A).toNat = 1 := by
    rw [PiExponentJets.W24.finiteType_domain_krullDim_eq_trdeg k A] at hdim
    exact_mod_cast hdim
  have he := PiExponentJets.W24.localization_trdeg_toNat_eq k A E
    (nonZeroDivisors A)
  exact Cardinal.toNat_eq_one.mp (he.symm.trans hd)

def coordinates {ι : Type*} (φ : MvPolynomial ι k →ₐ[k] A) : ι → E :=
  fun i => algebraMap A E (φ (MvPolynomial.X i))

omit [IsDomain A] in
theorem adjoin_coordinates_eq_top {ι : Type*}
    (φ : MvPolynomial ι k →ₐ[k] A) (hφ : Function.Surjective φ) :
    IntermediateField.adjoin k (Set.range (coordinates k A E φ)) = ⊤ := by
  let x := coordinates k A E φ
  let K := IntermediateField.adjoin k (Set.range x)
  have hψ : (IsScalarTower.toAlgHom k A E).comp φ = MvPolynomial.aeval x := by
    apply MvPolynomial.algHom_ext
    intro i
    simp [x, coordinates]
  have hmem (a : A) : algebraMap A E a ∈ K := by
    obtain ⟨p, rfl⟩ := hφ a
    apply IntermediateField.algebra_adjoin_le_adjoin k (Set.range x)
    rw [← MvPolynomial.aeval_range]
    refine ⟨p, ?_⟩
    exact (congrArg (fun f : MvPolynomial ι k →ₐ[k] E => f p) hψ).symm
  apply top_le_iff.mp
  intro z _
  obtain ⟨a, b, _, rfl⟩ := IsFractionRing.div_surjective A z
  exact K.div_mem (hmem a) (hmem b)

theorem of_surjective_coordinates {ι : Type*} [Finite ι]
    (φ : MvPolynomial ι k →ₐ[k] A) (hφ : Function.Surjective φ)
    (hdim : ringKrullDim A = 1) :
    Algebra.EssFiniteType k E ∧ Algebra.trdeg k E = 1 ∧
      IntermediateField.adjoin k (Set.range (coordinates k A E φ)) = ⊤ := by
  let : Algebra.FiniteType k A := Algebra.FiniteType.of_surjective φ hφ
  exact ⟨fractionField_essFiniteType k A E,
    fractionField_trdeg_eq_one k A E hdim, adjoin_coordinates_eq_top k A E φ hφ⟩

theorem finite_over_every_parameter [Algebra.FiniteType k A]
    (hdim : ringKrullDim A = 1) :
    ∀ f : E, Transcendental k f →
      FiniteDimensional (IntermediateField.adjoin k {f}) E := by
  let := fractionField_essFiniteType k A E
  exact CurveParameterFinite.finite_over_every_parameter k E
    (fractionField_trdeg_eq_one k A E hdim)

omit [IsDomain A] in
theorem ringKrullDim_eq_one_of_affine_iso
    (X : Scheme) (e : X ≅ Spec (.of A)) (hdim : topologicalKrullDim X = 1) :
    ringKrullDim A = 1 := by
  have h := e.hom.homeomorph.isHomeomorph.topologicalKrullDim_eq
  change topologicalKrullDim X = topologicalKrullDim (PrimeSpectrum A) at h
  rw [PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim] at h
  exact h.symm.trans hdim

theorem of_affine_curve {ι : Type*} [Finite ι]
    (X : Scheme) (e : X ≅ Spec (.of A)) (hdim : topologicalKrullDim X = 1)
    (φ : MvPolynomial ι k →ₐ[k] A) (hφ : Function.Surjective φ) :
    Algebra.EssFiniteType k E ∧ Algebra.trdeg k E = 1 ∧
      IntermediateField.adjoin k (Set.range (coordinates k A E φ)) = ⊤ :=
  of_surjective_coordinates k A E φ hφ
    (ringKrullDim_eq_one_of_affine_iso A X e hdim)

@[instance_reducible] def intrinsicSectionAlgebra (X : Scheme) [IsIntegral X] :
    Algebra Γ(X, ⊤) X.functionField := by
  letI : Nonempty (⊤ : X.Opens) := ⟨⟨genericPoint X, trivial⟩⟩
  exact (X.germToFunctionField ⊤).hom.toAlgebra

attribute [local instance] intrinsicSectionAlgebra

@[instance_reducible] def intrinsicFunctionFieldAlgebra (k : Type*) [Field k]
    (X : Scheme) [IsIntegral X] [Algebra k Γ(X, ⊤)] :
    Algebra k X.functionField :=
  ((algebraMap Γ(X, ⊤) X.functionField).comp (algebraMap k Γ(X, ⊤))).toAlgebra

theorem intrinsic_functionField (k : Type*) [Field k]
    (X : Scheme) [IsIntegral X] [IsAffine X] [Algebra k Γ(X, ⊤)]
    {ι : Type*} [Finite ι] (hdim : topologicalKrullDim X = 1)
    (φ : MvPolynomial ι k →ₐ[k] Γ(X, ⊤)) (hφ : Function.Surjective φ) :
    letI : Algebra k X.functionField := intrinsicFunctionFieldAlgebra k X
    Algebra.EssFiniteType k X.functionField ∧ Algebra.trdeg k X.functionField = 1 ∧
      IntermediateField.adjoin k
        (Set.range (coordinates k Γ(X, ⊤) X.functionField φ)) = ⊤ := by
  let : Algebra k X.functionField := intrinsicFunctionFieldAlgebra k X
  let : IsScalarTower k Γ(X, ⊤) X.functionField :=
    IsScalarTower.of_algebraMap_eq fun _ => rfl
  let : Nonempty (⊤ : X.Opens) := ⟨⟨genericPoint X, trivial⟩⟩
  let : IsFractionRing Γ(X, ⊤) X.functionField :=
    functionField_isFractionRing_of_isAffineOpen X (⊤ : X.Opens) (isAffineOpen_top X)
  exact of_affine_curve k Γ(X, ⊤) X.functionField X X.isoSpec hdim φ hφ

end PiExponent.CurveGeometricFunctionField

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomialLocal
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionOrder
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLatticeOrder
import OAI.NumberTheory.PiExponent.Polynomials.CompositePullbackCoefficient

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveNormalizationModel PiExponent.CurveModelPlaces
open PiExponent.CurveValuationCenter PiExponent.CurvePlaceCenter
open PiExponent.LocalSectionOrder PiExponent.WeightedLocalLattice
open PiExponent.ProjectiveLatticePullback PiExponent.WeightedPolynomialPole

namespace PiExponent.CurveGlobalCoordinateOrder


variable {E σ : Type} [Field E] [Algebra ℂ E] [Fintype σ]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
variable (g : parameterCurve f hf ⟶ ProjectiveO1.projectiveSpace ℂ σ)
variable (y : σ → E) (z : σ) (hz : y z = 1)
variable (hg : parameterCurveGenericPoint f hf ≫ g =
  ProjectiveLocalCoefficients.normalizedMap (algebraMap ℂ E) y z hz)
include hg

omit [Fintype σ] in
theorem coordinateSection_ne_zero (b : σ) (hb : y b ≠ 0) :
    pullbackSection g (ProjectiveO1.coordinateSection b) ≠ 0 := by
  have hex : ∃ e : (Scheme.Modules.pullback (parameterCurveGenericPoint f hf ≫ g)).obj
      (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of E)),
      localCoefficient e (pullbackSection (parameterCurveGenericPoint f hf ≫ g)
        (ProjectiveO1.coordinateSection b)) = y b := by
    rw [hg]
    obtain ⟨e, he⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients
      (algebraMap ℂ E) y z hz
    exact ⟨e, he b⟩
  obtain ⟨e, he⟩ := hex
  obtain ⟨e', he'⟩ := CompositePullbackCoefficient.exists_frame (parameterCurveGenericPoint f hf) g e
  have heq := congrArg (fun c => (Scheme.ΓSpecIso (CommRingCat.of E)).hom c)
    (he' (ProjectiveO1.coordinateSection b))
  change localCoefficient e' (pullbackSection (parameterCurveGenericPoint f hf)
    (pullbackSection g (ProjectiveO1.coordinateSection b))) =
    localCoefficient e (pullbackSection (parameterCurveGenericPoint f hf ≫ g)
      (ProjectiveO1.coordinateSection b)) at heq
  rw [he] at heq
  intro hs
  rw [hs] at heq
  have hz' : pullbackSection (parameterCurveGenericPoint f hf)
      (0 : O (parameterCurve f hf) ⟶
        (Scheme.Modules.pullback g).obj (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf) = 0 := by
    simp [pullbackSection]
  rw [hz', (localCoefficient_eq_zero_iff _ _).mpr rfl] at heq
  exact hb heq.symm

theorem coordinate_divisor_order (p : NormalizedPlace ℂ E) (i : σ) (hi : y i ≠ 0)
    (hspan : generatedLattice (PlaceValuationRing.ring p) y Finset.univ =
      Submodule.span (PlaceValuationRing.ring p) {y i})
    (b : σ) (hb : y b ≠ 0) :
    (CurvePlaceSectionDivisor.divisor f hf
      ((ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).pullback g)
      (pullbackSection g (ProjectiveO1.coordinateSection b))
      (coordinateSection_ne_zero f hf g y z hz hg b hb) p : ℤ) =
      coordinateOrder p.valuation (y b) - coordinateOrder p.valuation (y i) := by
  have hmap := CurveGlobalMonomialLocal.centerMorphism_eq_latticeProjectiveMap
    f hf g y z hz hg p i hi hspan
  have hex : ∃ e : (Scheme.Modules.pullback (centerMorphism f hf p ≫ g)).obj
      (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf ≅
        O (Spec (CommRingCat.of (PlaceValuationRing.ring p))),
      ((sectionOrder e (pullbackSection (centerMorphism f hf p ≫ g)
        (ProjectiveO1.coordinateSection b))).toNat : ℤ) =
        coordinateOrder p.valuation (y b) - coordinateOrder p.valuation (y i) := by
    rw [hmap, PlaceValuationRing.valuation_eq_fractionAddValuation]
    obtain ⟨e, he⟩ := ProjectiveLatticeOrder.exists_frame_coordinate_orders
      (algebraMap ℂ (PlaceValuationRing.ring p)) y i hi hspan
    exact ⟨e, he b hb⟩
  obtain ⟨e, he⟩ := hex
  obtain ⟨e', he'⟩ := CompositePullbackCoefficient.exists_frame (centerMorphism f hf p) g e
  erw [CurvePlaceSectionOrder.divisor_eq_local_order f hf _ _ _ p e']
  have heq := congrArg
    (fun c => (Scheme.ΓSpecIso (CommRingCat.of (PlaceValuationRing.ring p))).hom c)
    (he' (ProjectiveO1.coordinateSection b))
  change localCoefficient e' (pullbackSection (centerMorphism f hf p)
    (pullbackSection g (ProjectiveO1.coordinateSection b))) =
      localCoefficient e (pullbackSection (centerMorphism f hf p ≫ g)
        (ProjectiveO1.coordinateSection b)) at heq
  unfold sectionOrder at he ⊢
  exact (congrArg (fun c : PlaceValuationRing.ring p =>
    ((IsDiscreteValuationRing.addVal (PlaceValuationRing.ring p) c).toNat : ℤ)) heq).trans he

end PiExponent.CurveGlobalCoordinateOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelGenericPoint
import OAI.NumberTheory.PiExponent.Geometry.CurveMonomialMap
import OAI.NumberTheory.PiExponent.Geometry.CurveStalkGluing

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveGlobalMonomial
open AlgebraicGeometry CategoryTheory
open CurveNormalizationModel CurveProperExtension CurveMonomialMap WeightedCompactification

theorem exists_extension
    {X Y S : Scheme.{u}} [IsIntegral X]
    (sX : X ⟶ S) (sY : Y ⟶ S) [IsProper sY]
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (η : Spec X.functionField ⟶ Y)
    (hη : η ≫ sY = X.fromSpecStalk (genericPoint X) ≫ sX) :
    ∃ g : X ⟶ Y, g ≫ sY = sX ∧ X.fromSpecStalk (genericPoint X) ≫ g = η :=
  CurveStalkGluing.exists_morphism_of_stalk_maps sX sY η
    (exists_stalk_map sX sY hDVR η hη)

theorem exists_parameterCurve_extension
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    {Y : Scheme.{u}} (sY : Y ⟶ Spec (CommRingCat.of F)) [IsProper sY]
    (ηE : Spec (CommRingCat.of E) ⟶ Y)
    (hηE : ηE ≫ sY = Spec.map (CommRingCat.ofHom (algebraMap F E))) :
    ∃ g : parameterCurve f hf ⟶ Y,
      g ≫ sY = parameterCurveStructureMap f hf ∧ parameterCurveGenericPoint f hf ≫ g = ηE := by
  let e := parameterCurveFunctionFieldEquiv f hf
  let eSpec : Spec (CommRingCat.of E) ≅ Spec (parameterCurve f hf).functionField :=
    Scheme.Spec.mapIso e.toCommRingCatIso.op
  let η := eSpec.inv ≫ ηE
  have hη : η ≫ sY = (parameterCurve f hf).fromSpecStalk
      (genericPoint (parameterCurve f hf)) ≫ parameterCurveStructureMap f hf := by
    apply (cancel_epi eSpec.hom).mp
    change eSpec.hom ≫ (eSpec.inv ≫ ηE) ≫ sY = _
    rw [← Category.assoc, eSpec.hom_inv_id_assoc, hηE]
    exact (parameterCurveGenericPoint_over_base f hf).symm
  obtain ⟨g, hbase, hgeneric⟩ := exists_extension (parameterCurveStructureMap f hf) sY
    (parameterCurve_stalkDVR f hf) η hη
  refine ⟨g, hbase, ?_⟩
  change (eSpec.hom ≫ (parameterCurve f hf).fromSpecStalk
    (genericPoint (parameterCurve f hf))) ≫ g = ηE
  rw [Category.assoc, hgeneric]
  exact eSpec.hom_inv_id_assoc ηE

theorem exists_globalMonomialMap
    {F E ι σ : Type u} [Field F] [CharZero F] [Field E] [Algebra F E] [Finite σ]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    ∃ g : parameterCurve f hf ⟶ Proj (imageGrade (R := F) a),
      g ≫ projection a = parameterCurveStructureMap f hf ∧
      parameterCurveGenericPoint f hf ≫ g = genericMonomialMap a z hz coordinate hcoordinate x :=
  exists_parameterCurve_extension f hf (projection a)
    (genericMonomialMap a z hz coordinate hcoordinate x)
    (genericMonomialMap_over_base a z hz coordinate hcoordinate x)

end PiExponent.CurveGlobalMonomial

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomial
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceCenter
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLatticePullback
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveLocalCoefficients
open AlgebraicGeometry CategoryTheory MvPolynomial
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
variable {R A B σ : Type} [CommRing R] [CommRing A] [CommRing B]

theorem normalizedMap_natural (h : A →+* B) (k : R →+* A)
    (y : σ → A) (i : σ) (hi : y i = 1) :
    Spec.map (CommRingCat.ofHom h) ≫ normalizedMap k y i hi =
      normalizedMap (h.comp k) (fun j => h (y j)) i (by rw [hi, map_one]) := by
  unfold normalizedMap
  rw [fromUnitCoordinate_natural]
  congr 1
  exact coordinates_eval_natural h k y

theorem normalizedMap_scale (k : R →+* A) (a b : σ → A)
    (i j : σ) (hi : a i = 1) (hj : b j = 1)
    (c : Aˣ) (hscale : ∀ q, b q = (c : A) * a q) :
    normalizedMap k a i hi = normalizedMap k b j hj := by
  let f := eval₂Hom k a
  let g := eval₂Hom k b
  have hf : IsUnit (f (MvPolynomial.X (R := R) i)) := by
    simpa only [f, eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : A))
  have hg : IsUnit (g (MvPolynomial.X (R := R) i)) := by
    simpa only [g, eval₂Hom_X', hscale i, hi, mul_one] using c.isUnit
  have hg' : IsUnit (g (MvPolynomial.X (R := R) j)) := by
    simpa only [g, eval₂Hom_X', hj] using (isUnit_one : IsUnit (1 : A))
  have H : ∀ n p, p ∈ homogeneousSubmodule σ R n →
      g p = (c : A) ^ n * f p := by
    intro n p hp
    change eval₂ k b p = _
    have hb : b = fun q => (c : A) * a q := funext hscale
    rw [hb]
    exact homogeneous_eval₂_scale hp k a c
  unfold normalizedMap
  exact (fromUnitCoordinate_scale (𝒜 := homogeneousSubmodule σ R) (d := 1) f (by decide) (coordinates_X_mem (K := R) i)
    hf g hg c H).trans
      (fromUnitCoordinate_eq (𝒜 := homogeneousSubmodule σ R) (d := 1) (e := 1) g (by decide) (by decide)
        (coordinates_X_mem (K := R) i) (coordinates_X_mem (K := R) j) hg hg')

end PiExponent.ProjectiveLocalCoefficients

namespace PiExponent.CurveGlobalMonomialLocal
open AlgebraicGeometry CategoryTheory MvPolynomial
open ProjectiveLatticePullback ProjectiveLocalCoefficients WeightedSectionOrder
open WeightedLocalLattice PiExponentSeshadri.Projective
open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

theorem latticeProjectiveMap_generic
    {F A E σ : Type} [CommRing F] [CommRing A] [IsDomain A]
    [Field E] [Algebra A E] [IsFractionRing A E] [Fintype σ]
    (k : F →+* A) (y : σ → E) (i : σ) (hi : y i ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y i})
    (z : σ) (hz : y z = 1) :
    Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ latticeProjectiveMap k y i hi hspan =
      normalizedMap ((algebraMap A E).comp k) y z hz := by
  rw [latticeProjectiveMap, normalizedMap_natural]
  apply normalizedMap_scale _ _ y i z _ hz (Units.mk0 (y i) hi)
  intro b
  change y b = y i * algebraMap A E (latticeCoordinates y i hi hspan b)
  rw [show algebraMap A E (latticeCoordinates y i hi hspan b) = y b / y i from
    coordinate_coefficient_image y Finset.univ i (Finset.mem_univ i) hi hspan b (Finset.mem_univ b)]
  field_simp

def monomialCoordinates {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (x : ι → E) (s : σ) : E :=
  eval₂Hom (algebraMap F E) x (monomial (a s) 1)

theorem monomialCoordinates_eq_prod
    {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E] [Fintype ι]
    (a : σ → ι →₀ ℕ) (x : ι → E) (s : σ) :
    monomialCoordinates (F := F) a x s = ∏ j, x j ^ (a s j) := by
  rw [monomialCoordinates, eval₂Hom_monomial, map_one, one_mul]
  exact Finsupp.prod_fintype _ _ (fun _ => pow_zero _)

@[simp] theorem monomialCoordinates_zero
    {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0) :
    monomialCoordinates (F := F) a x z = 1 := by
  simp [monomialCoordinates, hz]

theorem genericMonomialMap_comp_projectiveMonomialMap
    {F E ι σ : Type} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x ≫
      WeightedCompactification.projectiveMonomialMap a =
      normalizedMap (algebraMap F E) (monomialCoordinates (F := F) a x) z
        (monomialCoordinates_zero a x z hz) := by
  have heval : (eval₂Hom (algebraMap F E) x).comp
        (WeightedCompactification.affineMonomialMap (R := F) a) =
      eval₂Hom (algebraMap F E) (monomialCoordinates (F := F) a x) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [WeightedCompactification.affineMonomialMap]
    · intro b
      simp [WeightedCompactification.affineMonomialMap, monomialCoordinates]
  rw [CurveMonomialMap.genericMonomialMap, Category.assoc,
    WeightedCompactification.affineChartMap_comp_projectiveMonomialMap,
    fromUnitCoordinate_natural]
  unfold normalizedMap
  congr 1

theorem centerMorphism_eq_latticeProjectiveMap
    {F E σ : Type} [Field F] [Field E] [Algebra F E] [Fintype σ]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (g : CurveNormalizationModel.parameterCurve f hf ⟶ ProjectiveO1.projectiveSpace F σ)
    (y : σ → E) (z : σ) (hz : y z = 1)
    (hg : CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g =
      normalizedMap (algebraMap F E) y z hz)
    (p : CurveValuationCenter.NormalizedPlace F E) (i : σ) (hi : y i ≠ 0)
    (hspan : generatedLattice (PlaceValuationRing.ring p) y Finset.univ =
      Submodule.span (PlaceValuationRing.ring p) {y i}) :
    CurvePlaceCenter.centerMorphism f hf p ≫ g =
      latticeProjectiveMap (algebraMap F (PlaceValuationRing.ring p)) y i hi hspan := by
  apply CurvePlaceCenter.centerMorphism_comp_eq_of_generic f hf p
  rw [latticeProjectiveMap_generic _ y i hi hspan z hz, hg]
  rfl

theorem centerMorphism_globalMonomialMap
    {F E ι σ : Type} [Field F] [Field E] [Algebra F E] [Fintype σ]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ j, a (coordinate j) = Finsupp.single j 1)
    (x : ι → E)
    (g : CurveNormalizationModel.parameterCurve f hf ⟶
      Proj (WeightedCompactification.imageGrade (R := F) a))
    (hg : CurveNormalizationModel.parameterCurveGenericPoint f hf ≫ g =
      CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x)
    (p : CurveValuationCenter.NormalizedPlace F E) (i : σ)
    (hi : monomialCoordinates (F := F) a x i ≠ 0)
    (hspan : generatedLattice (PlaceValuationRing.ring p)
        (monomialCoordinates (F := F) a x) Finset.univ =
      Submodule.span (PlaceValuationRing.ring p) {monomialCoordinates (F := F) a x i}) :
    CurvePlaceCenter.centerMorphism f hf p ≫
        (g ≫ WeightedCompactification.projectiveMonomialMap a) =
      latticeProjectiveMap (algebraMap F (PlaceValuationRing.ring p))
        (monomialCoordinates (F := F) a x) i hi hspan := by
  apply centerMorphism_eq_latticeProjectiveMap f hf _ _ z
    (monomialCoordinates_zero a x z hz) _ p i hi hspan
  rw [← Category.assoc, hg]
  exact genericMonomialMap_comp_projectiveMonomialMap a z hz coordinate hcoordinate x

end PiExponent.CurveGlobalMonomialLocal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineCoordinates

namespace OAI

noncomputable section
namespace PiExponent.CurveImageAffineCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {C X : Scheme.{0}} {ι : Type}

def affinePart (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] : C.affineOpens :=
  ⟨i ⁻¹ᵁ j.opensRange, (isAffineOpen_opensRange j).preimage i⟩

def affinePresentation (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] :
    Spec Γ(C,(affinePart i j).1) ⟶ Spec (.of (MvPolynomial ι ℂ)) :=
  (affinePart i j).2.isoSpec.inv ≫ (i ∣_ j.opensRange) ≫ j.isoOpensRange.inv

instance affinePresentation_isClosedImmersion (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] :
    IsClosedImmersion (affinePresentation i j) := by
  unfold affinePresentation
  have hcomp : IsClosedImmersion ((i ∣_ j.opensRange) ≫ j.isoOpensRange.inv) :=
    IsClosedImmersion.comp _ _
  exact @IsClosedImmersion.comp _ _ _ _ _ inferInstance hcomp

@[reassoc] theorem affinePresentation_comp (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j] :
    affinePresentation i j ≫ j = (affinePart i j).2.fromSpec ≫ i := by
  unfold affinePresentation IsAffineOpen.fromSpec
  exact (Category.assoc _ _ _).trans
    ((congrArg (fun k => (affinePart i j).2.isoSpec.inv ≫ k)
      ((Category.assoc _ _ _).trans
        ((congrArg (fun k => (i ∣_ j.opensRange) ≫ k)
          (Scheme.Hom.isoOpensRange_inv_comp j)).trans
          (morphismRestrict_ι i j.opensRange)))).trans
      (Category.assoc _ _ _).symm)

theorem affinePresentation_over (p : X ⟶ Spec (.of ℂ))
    (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j]
    (hj : j ≫ p = Spec.map (CommRingCat.ofHom
      (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ))) :
    affinePresentation i j ≫ Spec.map (CommRingCat.ofHom
      (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      (affinePart i j).2.fromSpec ≫ i ≫ p := by
  rw [← hj, ← Category.assoc, affinePresentation_comp, Category.assoc]

theorem affinePart_nonempty (i : C ⟶ X) [IsClosedImmersion i]
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) [IsOpenImmersion j]
    (h : ∃ c : C, i c ∈ j.opensRange) : Nonempty (affinePart i j).1 := by
  obtain ⟨c,hc⟩ := h
  exact ⟨⟨c,hc⟩⟩

end PiExponent.CurveImageAffineCoordinates

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGeometricFunctionField
import OAI.NumberTheory.PiExponent.LocalAlgebra.IntegralAffineOpenDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.OpenIsoFunctionField

namespace OAI

noncomputable section
namespace PiExponent.CurveImageAffineCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {C X : Scheme.{0}} [IsIntegral C]
variable {ι : Type}

theorem preimage_surjective {R S : CommRingCat}
    (q : Spec S ⟶ Spec R) [IsClosedImmersion q] :
    Function.Surjective (Spec.preimage q) := by
  have he : Spec.preimage q = (Scheme.ΓSpecIso R).inv ≫ q.appTop ≫
      (Scheme.ΓSpecIso S).hom := by
    have h : Spec.preimage q = (Scheme.ΓSpecIso R).inv ≫
        (Spec.map (Spec.preimage q)).appTop ≫ (Scheme.ΓSpecIso S).hom := by
      rw [Scheme.ΓSpecIso_naturality, Iso.inv_hom_id_assoc]
    simpa only [Spec.map_preimage] using h
  rw [he]
  exact (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso S).hom).surjective.comp
    ((q.app_surjective ⊤ (isAffineOpen_top _)).comp
      (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso R).inv).surjective)

def presentation (p : C ⟶ Spec (.of ℂ)) (U : C.affineOpens)
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ)))
    (hq : q ≫ Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      U.2.fromSpec ≫ p) :
    letI := IntegralAffineOpenDimension.chartAlgebra p U
    MvPolynomial ι ℂ →ₐ[ℂ] Γ(C,U.1) := by
  letI := IntegralAffineOpenDimension.chartAlgebra p U
  refine ⟨(Spec.preimage q).hom,?_⟩
  intro c
  have h : CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ) ≫
      Spec.preimage q = Spec.preimage (U.2.fromSpec ≫ p) := by
    apply Spec.map_injective
    rw [Spec.map_comp, Spec.map_preimage, Spec.map_preimage]
    exact hq
  exact congrArg (fun φ : CommRingCat.of ℂ ⟶ Γ(C,U.1) => φ c) h

def coordinates (U : C.affineOpens) [Nonempty U.1]
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ))) : ι → C.functionField :=
  fun i => C.germToFunctionField U.1 ((Spec.preimage q) (MvPolynomial.X i))

theorem field_properties [Finite ι] (p : C ⟶ Spec (.of ℂ)) [LocallyOfFiniteType p]
    (hdim : topologicalKrullDim C = 1) (U : C.affineOpens) [Nonempty U.1]
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ))) [IsClosedImmersion q]
    (hq : q ≫ Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      U.2.fromSpec ≫ p) :
    letI := IntegralAffineOpenDimension.functionFieldAlgebra p
    Algebra.EssFiniteType ℂ C.functionField ∧ Algebra.trdeg ℂ C.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates U q)) = ⊤ := by
  let := IntegralAffineOpenDimension.chartAlgebra p U
  let := IntegralAffineOpenDimension.functionFieldAlgebra p
  let := IntegralAffineOpenDimension.chart_functionField_scalarTower p U
  let := functionField_isFractionRing_of_isAffineOpen C U.1 U.2
  have hdimA : ringKrullDim Γ(C,U.1) = 1 :=
    (IntegralAffineOpenDimension.affine_ring_dimension_eq p U).trans hdim
  exact CurveGeometricFunctionField.of_surjective_coordinates ℂ Γ(C,U.1) C.functionField
    (presentation p U q hq) (preimage_surjective q) hdimA

theorem coordinates_generic_map
    (p : C ⟶ Spec (.of ℂ)) (U : C.affineOpens) [Nonempty U.1]
    (q : Spec Γ(C,U.1) ⟶ Spec (.of (MvPolynomial ι ℂ)))
    (hq : q ≫ Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial ι ℂ)) =
      U.2.fromSpec ≫ p)
    (j : Spec (.of (MvPolynomial ι ℂ)) ⟶ X) (i : C ⟶ X)
    (hchart : q ≫ j = U.2.fromSpec ≫ i) :
    letI := IntegralAffineOpenDimension.functionFieldAlgebra p
    Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (coordinates U q)).toRingHom) ≫ j =
      C.fromSpecStalk (genericPoint C) ≫ i := by
  let := IntegralAffineOpenDimension.chartAlgebra p U
  let := IntegralAffineOpenDimension.functionFieldAlgebra p
  let := IntegralAffineOpenDimension.chart_functionField_scalarTower p U
  have he : (MvPolynomial.aeval (coordinates U q)).toRingHom =
      (C.germToFunctionField U.1).hom.comp (Spec.preimage q).hom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (coordinates U q) =
        (IsScalarTower.toAlgHom ℂ Γ(C,U.1) C.functionField).comp (presentation p U q hq) from ?_)
    apply MvPolynomial.algHom_ext
    intro a
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he, ← CommRingCat.hom_comp, CommRingCat.ofHom_hom, Spec.map_comp,
    Spec.map_preimage, Category.assoc, hchart, ← Category.assoc,
    IntegralAffineOpenDimension.germToFunctionField_fromSpec]

theorem transport_field_properties {F E : Type} [Field F] [Field E]
    [Algebra ℂ F] [Algebra ℂ E] [Algebra.EssFiniteType ℂ F]
    (e : F ≃ₐ[ℂ] E) (x : ι → F)
    (hd : Algebra.trdeg ℂ F = 1)
    (hx : IntermediateField.adjoin ℂ (Set.range x) = ⊤) :
    Algebra.EssFiniteType ℂ E ∧ Algebra.trdeg ℂ E = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (e ∘ x)) = ⊤ := by
  refine ⟨Algebra.EssFiniteType.of_surjective e.toAlgHom e.surjective,
    e.trdeg_eq.symm.trans hd, ?_⟩
  rw [Set.range_comp]
  change IntermediateField.adjoin ℂ (e.toAlgHom '' Set.range x) = ⊤
  rw [← IntermediateField.adjoin_map ℂ (Set.range x) e.toAlgHom, hx,
    ← AlgHom.fieldRange_eq_map]
  exact e.fieldRange_eq_top

def fieldAlgEquiv {D : Scheme.{0}} [IsIntegral D]
    (pC : C ⟶ Spec (.of ℂ)) (pD : D ⟶ Spec (.of ℂ))
    (e : C.functionField ≅ D.functionField)
    (he : Spec.map e.hom ≫ C.fromSpecStalk (genericPoint C) ≫ pC =
      D.fromSpecStalk (genericPoint D) ≫ pD) :
    letI := IntegralAffineOpenDimension.functionFieldAlgebra pC
    letI := IntegralAffineOpenDimension.functionFieldAlgebra pD
    C.functionField ≃ₐ[ℂ] D.functionField := by
  letI := IntegralAffineOpenDimension.functionFieldAlgebra pC
  letI := IntegralAffineOpenDimension.functionFieldAlgebra pD
  refine { e.commRingCatIsoToRingEquiv with commutes' := ?_ }
  intro c
  have h : Spec.preimage (C.fromSpecStalk (genericPoint C) ≫ pC) ≫ e.hom =
      Spec.preimage (D.fromSpecStalk (genericPoint D) ≫ pD) := by
    apply Spec.map_injective
    rw [Spec.map_comp, Spec.map_preimage, Spec.map_preimage]
    exact he
  exact congrArg (fun φ : CommRingCat.of ℂ ⟶ D.functionField => φ c) h

end PiExponent.CurveImageAffineCoordinates

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImageBase

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveBlowupImage
variable {C X : Scheme.{0}}

theorem nonconstant_of_closedImmersion_on_open (f : C ⟶ X)
    (hdim : topologicalKrullDim C = 1) (U : X.Opens)
    [IsClosedImmersion (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    ¬ ∃ x : X, Set.range f ⊆ {x} := by
  rintro ⟨x, hx⟩
  have he : ∀ c : C, f c = x := fun c => hx ⟨c, rfl⟩
  obtain ⟨q⟩ := hU
  have hxU : x ∈ U := (he q.1) ▸ q.2
  let : Subsingleton C := ⟨fun a b => by
    have ha : f a ∈ U := (he a).symm ▸ hxU
    have hb : f b ∈ U := (he b).symm ▸ hxU
    have hab : (f ∣_ U) (⟨a,ha⟩ : (f ⁻¹ᵁ U).toScheme) =
        (f ∣_ U) (⟨b,hb⟩ : (f ⁻¹ᵁ U).toScheme) := by
      apply Subtype.ext
      exact (morphismRestrict_base_coe f U ⟨a, ha⟩).trans
        ((he a).trans ((he b).symm.trans (morphismRestrict_base_coe f U ⟨b, hb⟩).symm))
    exact congrArg Subtype.val ((f ∣_ U).isEmbedding.injective hab)⟩
  have hh := topologicalKrullDim_zero_of_discreteTopology C
  rw [hdim] at hh
  norm_num at hh

theorem exists_image_outside_closed_points [IsIntegral C] (f : C ⟶ X)
    (Z : Set X) (hZ : ∀ x ∈ Z, IsClosed ({x} : Set X))
    (hn : ¬ ∃ x : X, Set.range f ⊆ {x}) : ∃ c : C, f c ∉ Z := by
  by_contra h
  push Not at h
  have hc := hZ (f (genericPoint C)) (h (genericPoint C))
  apply hn
  refine ⟨f (genericPoint C), ?_⟩
  rintro _ ⟨c,rfl⟩
  have hh := ((genericPoint_spec C).specializes (Set.mem_univ c)).map f.continuous
  have hm := hh.mem_closure
  rwa [hc.closure_eq] at hm

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FibreWeightSeparation
import OAI.NumberTheory.PiExponent.Cohomology.CurveDerivativeVanishing
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Jets.FormalAuxiliaryJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryAuxiliaryJet
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateContactBound

namespace OAI

noncomputable section
open scoped BigOperators
open Filter Topology
namespace PiExponent.CurveInequality

open PiExponentApprox CurveValuationCenter PlaceValuationRing CurveContactFamily
open PersistentWeightComparison


theorem excess_implies_zeroth_eq_one
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+1) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hheight : (CurveFieldRigidity.coordinateKernel z).height ≤ m)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hexcess : CurveContactSum.weightedDegree hfinite z w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz, (contact hres hfinite z c hz v p : ℝ)) :
    z 0 = 1 := by
  have hvR (i : Fin (m+1)) : (0 : ℝ) < v i := by exact_mod_cast hv i
  have hsR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have haux := eventually_exists_formalJet_auxiliaryPolynomial_nat w v hw hv K
    (a := 1+3*sigma) (by positivity) (by simpa using hvol) c
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_uniformRectangles (m+1) (fun i => (v i : ℝ)) hvR
      ((sigma : ℝ)/((m : ℝ)+2)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0 : ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN
  have hwords := CurveDerivativeVanishing.logarithmic_words_vanish hres hfinite z c hz
    w v hw hv sigma hsigma N hN F hF hjet hexcess
  have hS : (places hfinite z c hz).Nonempty := by
    by_contra h
    have he : places hfinite z c hz = ∅ := Finset.not_nonempty_iff_eq_empty.mp h
    rw [he, Finset.sum_empty, mul_zero] at hexcess
    exact (not_lt_of_ge (CurveContactSum.weightedDegree_nonneg hfinite z w)) hexcess
  obtain ⟨p,hp⟩ := hS
  exact CurveFieldRigidity.logarithmic_coordinate_eq_one z
    (fullCenter (c (center hfinite z c hz p hp))) rfl p
    (centered hfinite z c hz p hp) hheight w hw (fun i => (v i : ℝ)) hvR
    sigma N hsR (by exact_mod_cast hN) hrectN F hF0 hF hwords hseparated

theorem excess_implies_fibre_coordinate_constant
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (hheight : (CurveFieldRigidity.coordinateKernel x).height ≤ m)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hexcess : CurveContactSum.weightedDegree hfinite (fibre x) w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz,
        (contact hres hfinite (fibre x) c hz v p : ℝ)) :
    ∃ i : Fin m, ∃ a : ℂ, x i = algebraMap ℂ E a := by
  have hvR (i : Fin m) : (0 : ℝ) < v i.succ := by exact_mod_cast hv i.succ
  have hsR : (0 : ℝ) < sigma := by exact_mod_cast hsigma
  have haux := OrdinaryAuxiliaryJet.eventually_exists_auxiliaryPolynomial_nat
    (fun i => w i.succ) (fun i => v i.succ) (fun i => hw i.succ) (fun i => hv i.succ) K
    (a := 1+3*sigma) (by positivity) (by simpa using hvol) c
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_uniformRectangles m (fun i => (v i.succ : ℝ)) hvR
      ((sigma : ℝ)/((m : ℝ)+2)) (by positivity))
  obtain ⟨N, hauxN, hrectN, hN⟩ :=
    (haux.and (hrect.and (eventually_gt_atTop (0 : ℕ)))).exists
  obtain ⟨F, hF0, hF, hjet⟩ := hauxN
  have hdeg : CurveContactSum.weightedDegree hfinite (fibre x) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) := by
    exact FibreContact.weightedDegree_one hfinite w x
  rw [hdeg] at hexcess
  have hwords := CurveDerivativeVanishing.ordinary_words_vanish hres hfinite x c hz
    w v hw hv sigma hsigma N hN F hF hjet hexcess
  exact CurveFieldRigidity.ordinary_coordinate_constant (m := m) (by omega) x m le_rfl
    hheight (fun i => w i.succ) (fun i => hw i.succ) (fun i => (v i.succ : ℝ)) hvR
    sigma N hsR (by exact_mod_cast hN) hrectN F hF0 hF hwords
    (FibreWeightSeparation.positive_indices (fun i => (w i : ℝ)) (fun i => (v i : ℝ))
      (comparisonConstant m sigma) hseparated)

theorem no_fibre_excess_of_constant_coordinate
    {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ)
    (hconst : ∃ i : Fin m, ∃ a : ℂ, x i = algebraMap ℂ E a) :
    ¬ CurveContactSum.weightedDegree hfinite (fibre x) w <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite (fibre x) c hz,
        (contact hres hfinite (fibre x) c hz v p : ℝ) := by
  intro hexcess
  let z : Fin (m+1) → E := fibre x
  let S := places hfinite z c hz
  let μ := fun p => (contact hres hfinite z c hz v p : ℝ)
  have hdeg : CurveContactSum.weightedDegree hfinite (fibre x) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) :=
    FibreContact.weightedDegree_one hfinite w x
  have hex : CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) <
      (1+(sigma : ℝ)) * ∑ p ∈ S, μ p := by
    rw [hdeg] at hexcess
    exact hexcess
  have hsum : 0 < ∑ p ∈ S, μ p := by
    have hn := CurveContactSum.weightedDegree_nonneg hfinite x (fun i => w i.succ)
    have hs : (0 : ℝ) < 1+sigma := by exact_mod_cast (by linarith : (0 : ℚ)<1+sigma)
    exact (mul_pos_iff_of_pos_left hs).mp (lt_of_le_of_lt hn hex)
  have hS : S.Nonempty := by
    by_contra h
    rw [Finset.not_nonempty_iff_eq_empty.mp h, Finset.sum_empty] at hsum
    exact lt_irrefl _ hsum
  obtain ⟨p0,hp0⟩ := hS
  let j0 := center hfinite z c hz p0 hp0
  obtain ⟨i0,a,ha⟩ := hconst
  have hcenters : ∀ p (hp : p ∈ S), center hfinite z c hz p hp = j0 := by
    intro p hp
    exact CurveCenters.center_index_unique_of_constant x c hc i0 a ha
      _ _ p p0 (fun i => centered hfinite z c hz p hp i.succ)
      (fun i => centered hfinite z c hz p0 hp0 i.succ)
  have hcenter : ∀ p ∈ S, CurveCenters.Centered x (c j0) p := by
    intro p hp i
    simpa only [hcenters p hp, z, fibre_succ, fullCenter_succ] using
      centered hfinite z c hz p hp i.succ
  have hnc : ∃ i, x i ≠ algebraMap ℂ E (c j0 i) :=
    PlaceCenteredBranch.fibre_nonconstant x (c j0) (nonconstant z (c j0) hz)
  obtain ⟨i,hi⟩ := hnc
  have hcoord := CoordinateContactBound.coordinate_contact_sum_le hfinite x (c j0)
    (fun i => w i.succ) (fun i => v i.succ) (fun i => hw i.succ) (fun i => hv i.succ)
    i (sub_ne_zero.mpr hi) S hcenter (fun p _ => hres p) μ (by
      intro p hp
      let := hres p
      have heq := contact_one hres hfinite x c hz v p hp
      have hcongr {a b : Fin m → ℂ} (hab : a = b)
          (ha : CurveCenters.Centered x a p) (hna : ∃ i, x i ≠ algebraMap ℂ E (a i))
          (hb : CurveCenters.Centered x b p) (hnb : ∃ i, x i ≠ algebraMap ℂ E (b i)) :
          PlaceCenteredBranch.ordinaryContact p x a ha hna (fun i => v i.succ) =
            PlaceCenteredBranch.ordinaryContact p x b hb hnb (fun i => v i.succ) := by
        subst b
        rfl
      have hcontact := heq.trans (hcongr (congrArg c (hcenters p hp)) _ _
        (hcenter p hp) ⟨i, hi⟩)
      exact congrArg (fun q : ℚ => (q : ℝ)) hcontact)
  have hwi : (0 : ℝ) < w i.succ := by exact_mod_cast hw i.succ
  have hb := mul_lt_mul_of_pos_left hex hwi
  have hr := mul_lt_mul_of_pos_right (hratio i) hsum
  nlinarith

end PiExponent.CurveInequality
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean <==
import OAI.NumberTheory.PiExponent.Geometry.AdmissibleCurveWeights
import OAI.NumberTheory.PiExponent.Geometry.CurveInequality
import OAI.NumberTheory.PiExponent.Geometry.CurvePrimeHeight
import OAI.NumberTheory.PiExponent.Geometry.PlaceLocalRing

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveInequality

open CurveValuationCenter PlaceValuationRing CurveContactFamily PersistentWeightComparison


variable {E : Type*} [Field E] [Algebra ℂ E]

theorem nonconstant_coordinates {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin ℂ (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ∃ i, Transcendental ℂ (z i) := by
  let : Algebra.Transcendental ℂ E := trdeg_ne_zero_iff.mp (by rw [htrdeg]; exact one_ne_zero)
  exact CurveCenters.exists_transcendental_coordinate z hgen
    (Algebra.Transcendental.transcendental (R := ℂ) (A := E))

variable [Algebra.EssFiniteType ℂ E]

theorem weighted_curve_inequality {m K : ℕ}
    (y : E) (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (w v : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (hv : ∀ i, 0 < v i)
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
      (∏ i, (w i : ℝ)) / (∏ i, (v i : ℝ)) < 1)
    (hfibrevol : (K : ℝ) * (1+3*(sigma : ℝ))^m *
      (∏ i : Fin m, (w i.succ : ℝ)) / (∏ i : Fin m, (v i.succ : ℝ)) < 1)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, (v j : ℝ)) < ∏ j ∈ A, (w j : ℝ))
    (hratio : ∀ i : Fin m, (1+(sigma : ℝ)) * (w i.succ : ℝ) < v i.succ) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (m+1) → E := Fin.cases y x
    let hz := nonconstant_coordinates z hgen htrdeg
    (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
      (contact hres hfinite z c hz v p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z w := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (m+1) → E := Fin.cases y x
  have hz := nonconstant_coordinates z hgen htrdeg
  change (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
    (contact hres hfinite z c hz v p : ℝ) ≤ CurveContactSum.weightedDegree hfinite z w
  by_contra h
  have hexcess := lt_of_not_ge h
  have hy := excess_implies_zeroth_eq_one hres hfinite z c hz
    (CurvePrimeHeight.kernel_height_succ_le z hgen htrdeg)
    w v hw hv sigma hsigma hvol hseparated hexcess
  change y = 1 at hy
  subst y
  have hgenx := CurveFieldRigidity.fibre_generates x hgen
  have hheight := CurvePrimeHeight.kernel_height_le x hgenx htrdeg
  have hconst := excess_implies_fibre_coordinate_constant hres hfinite x c hz hheight
    w v hw hv sigma hsigma hfibrevol hseparated hexcess
  exact no_fibre_excess_of_constant_coordinate hres hfinite x c hc hz
    w v hw hv sigma hsigma hratio hconst hexcess

theorem admissible_weighted_curve_inequality {nu Lambda C : ℝ}
    (d : AdmissibleParameters nu Lambda C)
    (y : E) (x : Fin d.m → E) (c : Fin d.K → Fin d.m → ℂ)
    (hc : ∀ i, Function.Injective (fun j => c j i))
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
      (contact hres hfinite z c hz d.curveJetWeights p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  weighted_curve_inequality y x c hc hgen htrdeg
    d.curveDegreeWeights d.curveJetWeights d.curveDegreeWeights_pos d.curveJetWeights_pos
    d.sigma (by exact_mod_cast d.sigma_pos) d.curve_volume d.curve_fibre_volume
    d.curve_separated_weight_products d.curve_coordinate_ratio

end PiExponent.CurveInequality
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionMinimalSum

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentJets.W28.LocalIntersection
open scoped nonZeroDivisors

theorem stalk_krullDimLE_one (X : Scheme.{0})
    (hd : topologicalKrullDim X ≤ 1) (x : X) :
    Ring.KrullDimLE 1 (X.presheaf.stalk x) := by
  apply Ring.krullDimLE_iff.mpr
  rw [← PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim]
  exact (X.fromSpecStalk x).isEmbedding.isInducing.topologicalKrullDim_le.trans hd

theorem sectionGerm_nonZeroDivisor {X : Scheme.{0}}
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (x : X) (hx : x ∈ U.1) :
    SectionZeroStalk.sectionGerm L s U e x hx ∈ nonZeroDivisors (X.presheaf.stalk x) := by
  let := X.presheaf.algebra_section_stalk (⟨x,hx⟩ : U.1)
  let := U.2.isLocalization_stalk (⟨x,hx⟩ : U.1)
  exact IsLocalization.nonZeroDivisors_le_comap
    ((U.2.primeIdealOf ⟨x,hx⟩).asIdeal.primeCompl) (X.presheaf.stalk x)
    (NumericalAmpleness.section_affine_coefficient_nonZeroDivisor L s U e)

theorem zero_stalk_length_eq_minimalPrimeCutSum {X : Scheme.{0}}
    [IsLocallyNoetherian X] (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) =
    minimalPrimeCutSum (⊥ : Ideal
      (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y)))
      (SectionZeroStalk.sectionGerm L s U e _ hy) := by
  let x := (SectionZeroIdeal.zeroIdeal L s).subschemeι y
  let A := X.presheaf.stalk x
  let c : A := SectionZeroStalk.sectionGerm L s U e x hy
  let := stalk_krullDimLE_one X hd x
  have hlen := SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (SectionZeroStalk.zeroStalkQuotientEquiv L s U e y hy)
  have hsc : Module.length A (A ⧸ Ideal.span {c}) =
      Module.length (A ⧸ Ideal.span {c}) (A ⧸ Ideal.span {c}) :=
    Module.length_eq_of_surjective (M := A ⧸ Ideal.span {c}) Ideal.Quotient.mk_surjective
  exact hlen.symm.trans (hsc.symm.trans
    (regular_ring_onecut_length c (sectionGerm_nonZeroDivisor L s U e x hy)))

theorem zero_stalk_length_ne_top {X : Scheme.{0}} [IsLocallyNoetherian X]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme) :
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) ≠ ⊤ := by
  let x := (SectionZeroIdeal.zeroIdeal L s).subschemeι y
  obtain ⟨V,hxV,⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨W,hW,hxW,hWV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let U : X.affineOpens := ⟨W,hW⟩
  let e := restrictOpenFrame hWV eV
  let A := X.presheaf.stalk x
  let c : A := SectionZeroStalk.sectionGerm L s U e x hxW
  let := stalk_krullDimLE_one X hd x
  have hfinite : IsFiniteLength A (A ⧸ Ideal.span {c}) :=
    isFiniteLength_quotient_span_singleton A (sectionGerm_nonZeroDivisor L s U e x hxW)
  have hsc : Module.length A (A ⧸ Ideal.span {c}) =
      Module.length (A ⧸ Ideal.span {c}) (A ⧸ Ideal.span {c}) :=
    Module.length_eq_of_surjective (M := A ⧸ Ideal.span {c}) Ideal.Quotient.mk_surjective
  have hlen := SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (SectionZeroStalk.zeroStalkQuotientEquiv L s U e y hxW)
  rw [← hlen,← hsc]
  exact Module.length_ne_top_iff.mpr hfinite

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentStalks
import OAI.NumberTheory.PiExponent.Geometry.FromSpecStalkLocalIso
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace

theorem componentMultiplicity_cast {X : Scheme.{0}} [IsLocallyNoetherian X]
    (C : irreducibleComponents X) :
    (componentMultiplicity X C : ℕ∞) =
      Module.length (X.presheaf.stalk (genericPoints.ofComponent C).val)
        (X.presheaf.stalk (genericPoints.ofComponent C).val) := by
  let x := (genericPoints.ofComponent C).val
  let : IsArtinianRing (X.presheaf.stalk x) :=
    generic_stalk_isArtinian x (genericPoints.ofComponent C).property
  exact ENat.natCast_toNat Module.length_ne_top

def localMinimalPrimeGenericStalkIso (X : Scheme.{0}) (x : X)
    (P : minimalPrimes (X.presheaf.stalk x)) :
    letI : P.val.IsPrime := P.property.1.1
    X.presheaf.stalk (genericPoints.ofComponent
      (stalkMinimalPrimesEquivComponentsThrough X x P).val).val ≅
      CommRingCat.of (Localization.AtPrime P.val) := by
  let y : Spec (X.presheaf.stalk x) := ⟨P.val,P.property.1.1⟩
  let e := (PiExponent.fromSpecStalkStalkIso X x y) ≪≫
    (Spec.stalkIso (X.presheaf.stalk x) y)
  simpa only [y,stalkMinimalPrimesEquivComponentsThrough_point] using e

theorem localMinimalPrime_length_eq_componentMultiplicity
    {X : Scheme.{0}} [IsLocallyNoetherian X] (x : X)
    (P : minimalPrimes (X.presheaf.stalk x)) :
    letI : P.val.IsPrime := P.property.1.1
    Module.length (Localization.AtPrime P.val) (Localization.AtPrime P.val) =
      (componentMultiplicity X (stalkMinimalPrimesEquivComponentsThrough X x P).val : ℕ∞) := by
  let : P.val.IsPrime := P.property.1.1
  rw [componentMultiplicity_cast]
  exact (SectionZeroStalk.intrinsic_length_eq_of_ringEquiv
    (localMinimalPrimeGenericStalkIso X x P).commRingCatIsoToRingEquiv).symm

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean <==
import Mathlib.RingTheory.RamificationInertia.Ramification
import Mathlib.RingTheory.DiscreteValuationRing.Basic
import Mathlib.RingTheory.Valuation.Integers
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.WeightedCurveDegree
import OAI.NumberTheory.PiExponent.Jets.IntrinsicLength

namespace OAI

open scoped BigOperators nonZeroDivisors
open IsLocalRing IsDiscreteValuationRing

namespace PiExponent.CurveLocalOrder

theorem length_quotient_span_eq_addVal
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {a : A} (ha : a ≠ 0) :
    Module.length A (A ⧸ Ideal.span {a}) = IsDiscreteValuationRing.addVal A a := by
  obtain ⟨ϖ, hϖ⟩ := IsDiscreteValuationRing.exists_irreducible A
  obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hϖ
  rw [IsDiscreteValuationRing.addVal_def' u hϖ]
  rw [Ideal.span_singleton_mul_left_unit u.isUnit,
    ← Ideal.span_singleton_pow, ← hϖ.maximalIdeal_eq]
  exact IsDiscreteValuationRing.length_quotient_pow_maximalIdeal A n

def enatToIntegerOrder : ℕ∞ →+ WithTop ℤ where
  toFun := ENat.map (fun n : ℕ => (n : ℤ))
  map_zero' := by simp
  map_add' a b := ENat.map_add (Nat.castAddMonoidHom ℤ) a b

@[simp] theorem enatToIntegerOrder_top : enatToIntegerOrder ⊤ = ⊤ := rfl

@[simp] theorem enatToIntegerOrder_natCast (n : ℕ) :
    enatToIntegerOrder n = (n : WithTop ℤ) := rfl

@[simp] theorem enatToIntegerOrder_eq_top_iff (n : ℕ∞) :
    enatToIntegerOrder n = ⊤ ↔ n = ⊤ := ENat.map_eq_top_iff

theorem enatToIntegerOrder_monotone : Monotone enatToIntegerOrder := by
  apply ENat.monotone_map_iff.mpr
  intro m n h
  change (m : ℤ) ≤ (n : ℤ)
  exact_mod_cast h

noncomputable def localAddValuation
    (A : Type*) [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] :
    AddValuation A (WithTop ℤ) :=
  (IsDiscreteValuationRing.addVal A).map enatToIntegerOrder
    enatToIntegerOrder_top enatToIntegerOrder_monotone

@[simp] theorem localAddValuation_apply
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] (a : A) :
    localAddValuation A a = enatToIntegerOrder (IsDiscreteValuationRing.addVal A a) := rfl

@[simp] theorem localAddValuation_eq_top_iff
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] (a : A) :
    localAddValuation A a = ⊤ ↔ a = 0 := by
  rw [localAddValuation_apply, enatToIntegerOrder_eq_top_iff,
    IsDiscreteValuationRing.addVal_eq_top_iff]

theorem nonZeroDivisors_le_primeCompl
    (A : Type*) [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] :
    nonZeroDivisors A ≤ (localAddValuation A).toValuation.supp.primeCompl := by
  intro a ha
  change localAddValuation A a ≠ ⊤
  rw [ne_eq, localAddValuation_eq_top_iff]
  exact mem_nonZeroDivisors_iff_ne_zero.mp ha

noncomputable def fractionAddValuation
    (A K : Type*) [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] : AddValuation K (WithTop ℤ) :=
  AddValuation.ofValuation
    ((localAddValuation A).toValuation.extendToLocalization
      (nonZeroDivisors_le_primeCompl A) K)

@[simp] theorem fractionAddValuation_algebraMap
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] (a : A) :
    fractionAddValuation A K (algebraMap A K a) = localAddValuation A a := by
  exact Valuation.extendToLocalization_apply_map_apply
    (localAddValuation A).toValuation (nonZeroDivisors_le_primeCompl A) K a

theorem fraction_order_eq_principal_colength
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] {a : A} (ha : a ≠ 0) :
    fractionAddValuation A K (algebraMap A K a) =
      enatToIntegerOrder (Module.length A (A ⧸ Ideal.span {a})) := by
  rw [fractionAddValuation_algebraMap, localAddValuation_apply,
    length_quotient_span_eq_addVal ha]

theorem principal_colength_ne_top
    {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {a : A} (ha : a ≠ 0) : Module.length A (A ⧸ Ideal.span {a}) ≠ ⊤ := by
  rw [length_quotient_span_eq_addVal ha]
  exact IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr ha

theorem integerOrder_field_image_eq_length
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] {a : A} (ha : a ≠ 0) :
    WeightedCurveDegree.integerOrder (fractionAddValuation A K)
      (Units.mk0 (algebraMap A K a) ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr ha)) =
        ((Module.length A (A ⧸ Ideal.span {a})).toNat : ℤ) := by
  apply WithTop.coe_injective
  rw [WeightedCurveDegree.coe_integerOrder]
  change fractionAddValuation A K (algebraMap A K a) = _
  rw [fraction_order_eq_principal_colength ha]
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp (principal_colength_ne_top ha)
  rw [← hn]
  simp

theorem atPrime_principal_colength
    {S : Type*} [CommRing S] [IsDedekindDomain S]
    (q : IsDedekindDomain.HeightOneSpectrum S) {a : S} (ha : a ≠ 0) :
    let A := Localization.AtPrime q.asIdeal
    letI : IsDiscreteValuationRing A :=
      IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
    Module.length A (A ⧸ Ideal.span {algebraMap S A a}) =
      IsDiscreteValuationRing.addVal A (algebraMap S A a) := by
  dsimp only
  let : IsDiscreteValuationRing (Localization.AtPrime q.asIdeal) :=
    IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot _
  apply length_quotient_span_eq_addVal
  exact (map_ne_zero_iff _ (IsLocalization.injective
    (Localization.AtPrime q.asIdeal) q.asIdeal.primeCompl_le_nonZeroDivisors)).mpr ha

theorem ramificationIdx_eq_local_order
    {R S : Type*} [CommRing R] [CommRing S] [IsDedekindDomain S]
    [Algebra R S] (t : R) (q : Ideal S) [q.IsPrime]
    [q.LiesOver (Ideal.span {t})] (hq : q ≠ ⊥)
    (ht : algebraMap R (Localization.AtPrime q) t ≠ 0) :
    letI : IsDiscreteValuationRing (Localization.AtPrime q) :=
      IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq _
    q.ramificationIdx R =
      (IsDiscreteValuationRing.addVal (Localization.AtPrime q)
        (algebraMap R (Localization.AtPrime q) t)).toNat := by
  let : IsDiscreteValuationRing (Localization.AtPrime q) :=
    IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq _
  rw [Ideal.ramificationIdx_eq (Ideal.span {t}) q,
    Ideal.map_span, Set.image_singleton, length_quotient_span_eq_addVal ht]

theorem finite_over_coefficient_field_of_finite_length
    {F A M : Type*} [Field F] [CommRing A] [Algebra F A] [IsLocalRing A]
    [AddCommGroup M] [Module A M] [Module F M] [IsScalarTower F A M]
    (ε : A →+* F) (hε : ∀ c : F, ε (algebraMap F A c) = c)
    (hM : IsFiniteLength A M) : Module.Finite F M := by
  have hlength := PiExponentJets.W24.length_eq_coefficient_length ε hε hM
  have hF : IsFiniteLength F M := Module.length_ne_top_iff.mp (by
    rw [← hlength]
    exact Module.length_ne_top_iff.mpr hM)
  let : IsNoetherian F M := (isFiniteLength_iff_isNoetherian_isArtinian.mp hF).1
  infer_instance

theorem principal_quotient_finite_over_coefficient_field
    {F A : Type*} [Field F] [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra F A] (ε : A →+* F) (hε : ∀ c : F, ε (algebraMap F A c) = c)
    {a : A} (ha : a ≠ 0) : Module.Finite F (A ⧸ Ideal.span {a}) := by
  exact finite_over_coefficient_field_of_finite_length ε hε
    (Module.length_ne_top_iff.mp (principal_colength_ne_top ha))

theorem principal_quotient_finrank_eq_order
    {F A : Type*} [Field F] [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra F A] (ε : A →+* F) (hε : ∀ c : F, ε (algebraMap F A c) = c)
    {a : A} (ha : a ≠ 0) :
    (Module.finrank F (A ⧸ Ideal.span {a}) : ℕ∞) = IsDiscreteValuationRing.addVal A a := by
  let := principal_quotient_finite_over_coefficient_field ε hε ha
  rw [← PiExponentJets.W24.module_length_eq_finrank_of_augmentation ε hε]
  exact length_quotient_span_eq_addVal ha

noncomputable def residueCoefficientEquiv
    (F A : Type*) [Field F] [IsAlgClosed F] [CommRing A] [Algebra F A]
    [IsLocalRing A] [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] :
    F ≃ₐ[F] IsLocalRing.ResidueField A :=
  AlgEquiv.ofBijective (Algebra.ofId F (IsLocalRing.ResidueField A))
    IsAlgClosed.algebraMap_bijective_of_isIntegral

noncomputable def residueAugmentation
    (F A : Type*) [Field F] [IsAlgClosed F] [CommRing A] [Algebra F A]
    [IsLocalRing A] [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] : A →+* F :=
  (residueCoefficientEquiv F A).symm.toRingHom.comp (IsLocalRing.residue A)

@[simp] theorem residueAugmentation_algebraMap
    (F A : Type*) [Field F] [IsAlgClosed F] [CommRing A] [Algebra F A]
    [IsLocalRing A] [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] (c : F) :
    residueAugmentation F A (algebraMap F A c) = c := by
  change (residueCoefficientEquiv F A).symm
    (algebraMap A (IsLocalRing.ResidueField A) (algebraMap F A c)) = c
  rw [← IsScalarTower.algebraMap_apply F A (IsLocalRing.ResidueField A)]
  exact (residueCoefficientEquiv F A).symm.commutes c

theorem principal_quotient_finrank_eq_order_of_algClosed
    {F A : Type*} [Field F] [IsAlgClosed F] [CommRing A] [IsDomain A]
    [IsDiscreteValuationRing A] [Algebra F A]
    [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] {a : A} (ha : a ≠ 0) :
    (Module.finrank F (A ⧸ Ideal.span {a}) : ℕ∞) = IsDiscreteValuationRing.addVal A a :=
  principal_quotient_finrank_eq_order (residueAugmentation F A)
    (residueAugmentation_algebraMap F A) ha

end PiExponent.CurveLocalOrder

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveChartFunctionField
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationOverlap

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
open scoped Polynomial nonZeroDivisors
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]

abbrev parameterChartFractionRing : IsFractionRing (parameterChart f hf) E :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  inferInstance

abbrev parameterChartLocalAlgebra (q : PrimeSpectrum (parameterChart f hf)) :
    Algebra (Localization.AtPrime q.asIdeal) E :=
  let := parameterChartFractionRing f hf
  IsLocalization.localizationAlgebraOfSubmonoidLe (Localization.AtPrime q.asIdeal) E
    q.asIdeal.primeCompl (nonZeroDivisors (parameterChart f hf))
    q.asIdeal.primeCompl_le_nonZeroDivisors

theorem parameterChartLocal_scalarTower (q : PrimeSpectrum (parameterChart f hf)) :
    letI := parameterChartLocalAlgebra f hf q
    IsScalarTower (parameterChart f hf) (Localization.AtPrime q.asIdeal) E := by
  let := parameterChartFractionRing f hf
  exact IsLocalization.localization_isScalarTower_of_submonoid_le
    (Localization.AtPrime q.asIdeal) E q.asIdeal.primeCompl
    (nonZeroDivisors (parameterChart f hf)) q.asIdeal.primeCompl_le_nonZeroDivisors

theorem parameterLaurentChartFractionRing : IsFractionRing (parameterLaurentChart f hf) E := by
  let := parameterChartFractionRing f hf
  let : Algebra (parameterChart f hf) (parameterLaurentChart f hf) :=
    (parameterChartOverlapHom f hf).toAlgebra
  have : IsScalarTower (parameterChart f hf) (parameterLaurentChart f hf) E :=
    IsScalarTower.of_algebraMap_eq' rfl
  exact isFractionRing_of_intermediate_domain (parameterChart f hf) E
    (parameterLaurentChart f hf) Subtype.val_injective

theorem parameterCurveFunctionFieldEquiv_eq_infinity :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    letI := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
    (parameterCurveFunctionFieldEquiv f hf).toRingHom =
      affineChartFunctionFieldMap (parameterChart f⁻¹ (transcendental_inverse f hf)) E
        (infinityChartInclusion f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChartFractionRing f hf
  let := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
  let := parameterLaurentChartFractionRing f hf
  let : Algebra (parameterChart f hf) (parameterLaurentChart f hf) :=
    (parameterChartOverlapHom f hf).toAlgebra
  let : Algebra (parameterChart f⁻¹ (transcendental_inverse f hf))
      (parameterLaurentChart f hf) :=
    ((reciprocalLaurentChartEquiv f hf).symm.toRingHom.comp
      (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf))).toAlgebra
  have : IsScalarTower (parameterChart f hf) (parameterLaurentChart f hf) E :=
    IsScalarTower.of_algebraMap_eq' rfl
  have : IsScalarTower (parameterChart f⁻¹ (transcendental_inverse f hf))
      (parameterLaurentChart f hf) E := IsScalarTower.of_algebraMap_eq' rfl
  have : IsOpenImmersion (Spec.map (CommRingCat.ofHom
      (algebraMap (parameterChart f hf) (parameterLaurentChart f hf)))) :=
    zeroOverlap_isOpenImmersion f hf
  have : IsOpenImmersion (Spec.map (CommRingCat.ofHom
      (algebraMap (parameterChart f⁻¹ (transcendental_inverse f hf))
        (parameterLaurentChart f hf)))) := infinityOverlap_isOpenImmersion f hf
  change affineChartFunctionFieldMap (parameterChart f hf) E (zeroChartInclusion f hf) = _
  exact affineChartFunctionFieldMap_eq_of_overlap (parameterChart f hf) E
    (parameterChart f⁻¹ (transcendental_inverse f hf)) (parameterLaurentChart f hf)
    (zeroChartInclusion f hf) (infinityChartInclusion f hf)
    (parameterCurve_overlap_compatibility f hf)

theorem zeroChartStalk_functionField_compatibility
    (q : PrimeSpectrum (parameterChart f hf))
    (a : (parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf q)) :
    letI := parameterChartLocalAlgebra f hf q
    parameterCurveFunctionFieldEquiv f hf
      (algebraMap ((parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf q))
        (parameterCurve f hf).functionField a) =
      algebraMap (Localization.AtPrime q.asIdeal) E ((zeroChartStalkIso f hf q).hom a) := by
  let := parameterChartFractionRing f hf
  let := parameterChartLocalAlgebra f hf q
  let := parameterChartLocal_scalarTower f hf q
  exact affineChartFunctionFieldMap_stalk (parameterChart f hf) E
    (zeroChartInclusion f hf) q a

theorem infinityChartStalk_functionField_compatibility
    (q : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)))
    (a : (parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf q)) :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    letI := parameterChartLocalAlgebra f⁻¹ (transcendental_inverse f hf) q
    parameterCurveFunctionFieldEquiv f hf
      (algebraMap ((parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf q))
        (parameterCurve f hf).functionField a) =
      algebraMap (Localization.AtPrime q.asIdeal) E ((infinityChartStalkIso f hf q).hom a) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
  let := parameterChartLocalAlgebra f⁻¹ (transcendental_inverse f hf) q
  let := parameterChartLocal_scalarTower f⁻¹ (transcendental_inverse f hf) q
  change (parameterCurveFunctionFieldEquiv f hf).toRingHom _ = _
  rw [parameterCurveFunctionFieldEquiv_eq_infinity]
  exact affineChartFunctionFieldMap_stalk (parameterChart f⁻¹ (transcendental_inverse f hf)) E
    (infinityChartInclusion f hf) q a

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean <==
import Mathlib.AlgebraicGeometry.Stalk
import OAI.NumberTheory.PiExponent.Ampleness.AffineFunctionFieldCompatibility
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProper

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry
open scoped Polynomial
open PiExponent.CurveZeroPole
universe u

private theorem eqToHom_fromSpecStalk (X : Scheme.{u}) {x y : X} (h : x = y) :
    Spec.map (eqToHom (congrArg (fun z => X.presheaf.stalk z) h)) ≫
      X.fromSpecStalk x = X.fromSpecStalk y := by
  subst y
  simp

theorem functionFieldRestriction_fromSpecStalk {U X : Scheme.{u}}
    [IsIntegral U] [IsIntegral X] (i : U ⟶ X) [IsOpenImmersion i] :
    Spec.map (functionFieldRestriction i) ≫ X.fromSpecStalk (genericPoint X) =
      U.fromSpecStalk (genericPoint U) ≫ i := by
  unfold functionFieldRestriction
  rw [Spec.map_comp, Category.assoc,
    eqToHom_fromSpecStalk X (genericPoint_eq_of_isOpenImmersion i).symm]
  exact Scheme.SpecMap_stalkMap_fromSpecStalk i


theorem affineFunctionFieldEquiv_fromSpecStalk
    (A E : Type u) [CommRing A] [IsDomain A] [Field E]
    [Algebra A E] [IsFractionRing A E] :
    Spec.map (CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom) ≫
      (Spec (.of A)).fromSpecStalk (genericPoint (Spec (.of A))) =
      Spec.map (CommRingCat.ofHom (algebraMap A E)) := by
  erw [Spec.fromSpecStalk_eq', ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply RingHom.ext
  exact affineFunctionFieldEquiv_toStalk A E

private theorem affineRestriction_fromSpecStalk
    (A E : Type u) [CommRing A] [IsDomain A] [Field E]
    [Algebra A E] [IsFractionRing A E] {X : Scheme.{u}} [IsIntegral X]
    (i : Spec (.of A) ⟶ X) [IsOpenImmersion i] :
    Spec.map (functionFieldRestriction i ≫
      CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom) ≫
      X.fromSpecStalk (genericPoint X) =
      Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ i := by
  let e := Spec.map (CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom)
  let r := Spec.map (functionFieldRestriction i)
  let q := X.fromSpecStalk (genericPoint X)
  have hmap := congrArg (fun k => k ≫ q)
    (Spec.map_comp (functionFieldRestriction i)
      (CommRingCat.ofHom (affineFunctionFieldEquiv A E).toRingHom))
  have hrestrict := congrArg (fun k => e ≫ k) (functionFieldRestriction_fromSpecStalk i)
  have haffine := congrArg (fun k => k ≫ i) (affineFunctionFieldEquiv_fromSpecStalk A E)
  have hassoc := Category.assoc e
    ((Spec (.of A)).fromSpecStalk (genericPoint (Spec (.of A)))) i
  exact hmap.trans ((Category.assoc e r q).trans
    (hrestrict.trans (hassoc.symm.trans haffine)))

variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterChartConstantMap : F →+* parameterChart f hf :=
  letI := parameterPolynomialAlgebra f hf
  (algebraMap F[X] (parameterChart f hf)).comp Polynomial.C

theorem parameterChartConstantMap_toField :
    (algebraMap (parameterChart f hf) E).comp (parameterChartConstantMap f hf) =
      algebraMap F E := by
  let := parameterPolynomialAlgebra f hf
  apply RingHom.ext
  intro c
  change algebraMap F[X] E (Polynomial.C c) = algebraMap F E c
  rw [parameterPolynomialAlgebra_map]
  simp

@[reassoc] theorem zeroChart_structureMap :
    zeroChartInclusion f hf ≫ parameterCurveStructureMap f hf =
      Spec.map (CommRingCat.ofHom (parameterChartConstantMap f hf)) := by
  unfold parameterCurveStructureMap
  rw [zeroChart_projection_assoc, ProjectiveLine.chartMap_structureMap,
    parameterChartProjection, ← Spec.map_comp]
  rfl

variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]

def parameterCurveGenericPoint : Spec (.of E) ⟶ parameterCurve f hf :=
  Spec.map (CommRingCat.ofHom (parameterCurveFunctionFieldEquiv f hf).toRingHom) ≫
    (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf))

theorem parameterCurveGenericPoint_eq_zeroChart :
    parameterCurveGenericPoint f hf =
      Spec.map (CommRingCat.ofHom (algebraMap (parameterChart f hf) E)) ≫
        zeroChartInclusion f hf := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  change Spec.map (functionFieldRestriction (zeroChartInclusion f hf) ≫
      CommRingCat.ofHom (affineFunctionFieldEquiv (parameterChart f hf) E).toRingHom) ≫
      (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf)) = _
  exact affineRestriction_fromSpecStalk (parameterChart f hf) E (zeroChartInclusion f hf)

@[reassoc] theorem parameterCurveGenericPoint_over_base :
    parameterCurveGenericPoint f hf ≫ parameterCurveStructureMap f hf =
      Spec.map (CommRingCat.ofHom (algebraMap F E)) := by
  rw [parameterCurveGenericPoint_eq_zeroChart, Category.assoc,
    zeroChart_structureMap, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  exact parameterChartConstantMap_toField f hf

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelFieldEmbedding
import OAI.NumberTheory.PiExponent.Geometry.CurveModelGenericPoint

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open CategoryTheory AlgebraicGeometry PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]


theorem parameterCurveGenericPoint_eq_infinityChart :
    parameterCurveGenericPoint f hf =
      Spec.map (CommRingCat.ofHom
        (algebraMap (parameterChart f⁻¹ (transcendental_inverse f hf)) E)) ≫
        infinityChartInclusion f hf := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChartFractionRing f⁻¹ (transcendental_inverse f hf)
  unfold parameterCurveGenericPoint
  rw [parameterCurveFunctionFieldEquiv_eq_infinity]
  change Spec.map (functionFieldRestriction (infinityChartInclusion f hf) ≫
      CommRingCat.ofHom
        (affineFunctionFieldEquiv (parameterChart f⁻¹ (transcendental_inverse f hf)) E).toRingHom) ≫
      (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf)) = _
  let i := infinityChartInclusion f hf
  let e := Spec.map (CommRingCat.ofHom
    (affineFunctionFieldEquiv (parameterChart f⁻¹ (transcendental_inverse f hf)) E).toRingHom)
  let r := Spec.map (functionFieldRestriction i)
  let q := (parameterCurve f hf).fromSpecStalk (genericPoint (parameterCurve f hf))
  have hmap := congrArg (fun k => k ≫ q)
    (Spec.map_comp (functionFieldRestriction i) (CommRingCat.ofHom
      (affineFunctionFieldEquiv (parameterChart f⁻¹ (transcendental_inverse f hf)) E).toRingHom))
  have hrestrict := congrArg (fun k => e ≫ k) (functionFieldRestriction_fromSpecStalk i)
  have haffine := congrArg (fun k => k ≫ i)
    (affineFunctionFieldEquiv_fromSpecStalk (parameterChart f⁻¹ (transcendental_inverse f hf)) E)
  have hassoc := Category.assoc e
    ((Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))).fromSpecStalk
      (genericPoint (Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))))) i
  exact hmap.trans ((Category.assoc e r q).trans
    (hrestrict.trans (hassoc.symm.trans haffine)))

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelPlaces

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.CurveModelLocalOrder
universe u
open CurveZeroPole CurveValuationCenter WeightedCurveDegree
open CurveNormalizationModel CurveModelPlaces
open AlgebraicGeometry CategoryTheory

def chartCenterLocalRingEquiv
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp) ≃+*
      PlaceValuationRing.ring p := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let q := parameterValuationCenter f hf p.valuation p.constants_nonneg hp
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S
    (parameterValuationCenter_ne_bot f hf p hp) A
  let φ := parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp
  have he : p.valuation = CurveLocalOrder.fractionAddValuation A E :=
    valuation_eq_chartCenter f hf p hp
  apply RingEquiv.ofBijective φ
  constructor
  · intro a b hab
    apply IsFractionRing.injective A E
    have hh := congrArg (fun x : p.valuation.toValuation.valuationSubring => (x : E)) hab
    simpa only [φ, parameterCenterLocalHom_coe] using hh
  · intro x
    have hx : 0 ≤ CurveLocalOrder.fractionAddValuation A E (x : E) := by
      rw [← he]
      exact x.property
    obtain ⟨a, ha⟩ := (WeightedLocalLattice.exists_local_element_iff_nonnegative_order
      (A := A) (x : E)).mpr hx
    refine ⟨a, ?_⟩
    apply Subtype.ext
    exact (parameterCenterLocalHom_coe f hf p.valuation p.constants_nonneg hp a).trans ha

def chartCenterLocalAlgEquiv
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    letI := ParameterResidueField.parameterChartConstants f hf
    Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp) ≃ₐ[F]
      PlaceValuationRing.ring p := by
  let := ParameterResidueField.parameterChartConstants f hf
  refine { chartCenterLocalRingEquiv f hf p hp with commutes' := ?_ }
  intro c
  apply Subtype.ext
  change (parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp
    (algebraMap F _ c) : E) = algebraMap F E c
  rw [IsScalarTower.algebraMap_apply F (parameterChart f hf)
    (Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp))]
  rw [parameterCenterLocalHom_algebraMap]
  let := parameterPolynomialAlgebra f hf
  change (algebraMap F[X] E (Polynomial.C c)) = algebraMap F E c
  rw [parameterPolynomialAlgebra_map f hf, Polynomial.aeval_C]

def placePointStalkRingEquiv
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) :
    (parameterCurve f hf).presheaf.stalk (placePoint f hf p) ≃+*
      PlaceValuationRing.ring p := by
  by_cases hp : 0 ≤ p.valuation f
  · rw [placePoint_eq_zero f hf p hp]
    exact (zeroChartStalkIso f hf _).commRingCatIsoToRingEquiv.trans
      (chartCenterLocalRingEquiv f hf p hp)
  · letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    have hi := (inverse_positive_of_not_regular p f hf.ne_zero hp).le
    rw [placePoint_eq_infinity f hf p hi]
    exact (infinityChartStalkIso f hf _).commRingCatIsoToRingEquiv.trans
      (chartCenterLocalRingEquiv f⁻¹ (transcendental_inverse f hf) p hi)

theorem addVal_ringEquiv
    {A B : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [CommRing B] [IsDomain B] [IsDiscreteValuationRing B]
    (e : A ≃+* B) (a : A) :
    IsDiscreteValuationRing.addVal B (e a) = IsDiscreteValuationRing.addVal A a := by
  by_cases ha : a = 0
  · simp only [ha, map_zero, IsDiscreteValuationRing.addVal_zero]
  obtain ⟨π, hπ⟩ := IsDiscreteValuationRing.exists_prime A
  obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hπ.irreducible
  rw [map_mul, map_pow, IsDiscreteValuationRing.addVal_def' u hπ.irreducible n]
  exact IsDiscreteValuationRing.addVal_def' (Units.map e.toMonoidHom u)
    (hπ.irreducible.map e) n

theorem placePointStalkRingEquiv_addVal
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E)
    (a : (parameterCurve f hf).presheaf.stalk (placePoint f hf p)) :
    letI := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
    IsDiscreteValuationRing.addVal (PlaceValuationRing.ring p)
      (placePointStalkRingEquiv f hf p a) =
    IsDiscreteValuationRing.addVal ((parameterCurve f hf).presheaf.stalk (placePoint f hf p)) a := by
  let := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
  exact addVal_ringEquiv (placePointStalkRingEquiv f hf p) a

theorem placePoint_valuation_stalk
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E)
    (a : (parameterCurve f hf).presheaf.stalk (placePoint f hf p)) :
    letI := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
    p.valuation ((placePointStalkRingEquiv f hf p a : PlaceValuationRing.ring p) : E) =
      CurveLocalOrder.enatToIntegerOrder
        (IsDiscreteValuationRing.addVal
          ((parameterCurve f hf).presheaf.stalk (placePoint f hf p)) a) := by
  let := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
  rw [PlaceValuationRing.valuation_eq_fractionAddValuation p]
  change CurveLocalOrder.fractionAddValuation (PlaceValuationRing.ring p) E
    (algebraMap (PlaceValuationRing.ring p) E (placePointStalkRingEquiv f hf p a)) = _
  rw [CurveLocalOrder.fractionAddValuation_algebraMap, CurveLocalOrder.localAddValuation_apply,
    placePointStalkRingEquiv_addVal]

theorem placePoint_valuation_eq_colength
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E)
    (a : (parameterCurve f hf).presheaf.stalk (placePoint f hf p)) (ha : a ≠ 0) :
    p.valuation ((placePointStalkRingEquiv f hf p a : PlaceValuationRing.ring p) : E) =
      CurveLocalOrder.enatToIntegerOrder
        (Module.length ((parameterCurve f hf).presheaf.stalk (placePoint f hf p))
          (((parameterCurve f hf).presheaf.stalk (placePoint f hf p)) ⧸ Ideal.span {a})) := by
  let := parameterCurve_stalkDVR f hf (placePoint f hf p) (placePoint_ne_genericPoint f hf p)
  simpa only [CurveLocalOrder.length_quotient_span_eq_addVal ha]
    using placePoint_valuation_stalk f hf p a

end PiExponent.CurveModelLocalOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationOverlap
import OAI.NumberTheory.PiExponent.Geometry.PlaceParameterModel

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.CurveModelPlaces
universe u
open CurveZeroPole CurveValuationCenter WeightedCurveDegree
open CurveNormalizationModel PlaceParameterModel
open AlgebraicGeometry CategoryTheory

theorem parameterValuationCenter_ne_bot
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    parameterValuationCenter f hf p.valuation p.constants_nonneg hp ≠ ⊥ := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  obtain ⟨a, b, hb, hab⟩ := IsFractionRing.div_surjective S (parameter p)
  have hbE : algebraMap S E b ≠ 0 :=
    (map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr
      (mem_nonZeroDivisors_iff_ne_zero.mp hb)
  have haE : algebraMap S E a ≠ 0 := by
    intro ha
    rw [ha, zero_div] at hab
    exact parameter_nonzero p hab.symm
  have hbval : 0 ≤ p.valuation (algebraMap S E b) :=
    parameterChart_mem_valuationSubring f hf p.valuation p.constants_nonneg hp b
  have hmul : parameter p * algebraMap S E b = algebraMap S E a :=
    (eq_div_iff hbE).mp hab.symm
  have hapos : 0 < p.valuation (algebraMap S E a) := by
    rw [← hmul, p.valuation.map_mul, parameter_value]
    exact lt_of_lt_of_le (by norm_num : (0 : WithTop ℤ) < 1)
      (le_add_of_nonneg_right hbval)
  have hamem : a ∈ parameterValuationCenter f hf p.valuation p.constants_nonneg hp :=
    (mem_parameterValuationCenter_iff f hf p.valuation p.constants_nonneg hp a).mpr hapos
  intro hzero
  rw [hzero, Ideal.mem_bot] at hamem
  exact haE (by rw [hamem, map_zero])

def chartCenter
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    IsDedekindDomain.HeightOneSpectrum (parameterChart f hf) where
  asIdeal := parameterValuationCenter f hf p.valuation p.constants_nonneg hp
  isPrime := inferInstance
  ne_bot := parameterValuationCenter_ne_bot f hf p hp

def chartValuation
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    AddValuation E (WithTop ℤ) :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  primeFieldValuation (parameterChart f hf) E q

theorem valuation_eq_chartCenter
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    p.valuation = chartValuation f hf (chartCenter f hf p hp) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let q := parameterValuationCenter f hf p.valuation p.constants_nonneg hp
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S
    (parameterValuationCenter_ne_bot f hf p hp) A
  change p.valuation = CurveLocalOrder.fractionAddValuation A E
  apply DVRValuationUnique.eq_fractionAddValuation p.valuation
  · exact parameterCenterLocal_nonneg f hf p.valuation p.constants_nonneg hp
  · intro a ha _
    exact parameterCenterLocal_positive f hf p.valuation p.constants_nonneg hp a ha
  · exact p.normalized

theorem chartValuation_nonneg
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf))
    (a : parameterChart f hf) : 0 ≤ chartValuation f hf q (a : E) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  exact primeFieldValuation_algebraMap_nonneg (parameterChart f hf) E q a

theorem chartValuation_positive_iff
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf))
    (a : parameterChart f hf) : 0 < chartValuation f hf q (a : E) ↔ a ∈ q.asIdeal := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  exact primeFieldValuation_positive_iff (parameterChart f hf) E q a

def chartPlace
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    NormalizedPlace F E where
  valuation := chartValuation f hf q
  constants_nonneg c := by
    let := parameterPolynomialAlgebra f hf
    have hmap : ((algebraMap F[X] (parameterChart f hf) (Polynomial.C c)) : E) =
        algebraMap F E c := by
      change algebraMap F[X] E (Polynomial.C c) = _
      rw [parameterPolynomialAlgebra_map, Polynomial.aeval_C]
    rw [← hmap]
    exact chartValuation_nonneg f hf q _
  normalized := by
    let := parameterAlgebra f hf
    let := parameterPolynomialAlgebra f hf
    let := parameter_scalarTower f hf
    let := parameter_finite f hf
    exact primeFieldValuation_normalized (parameterChart f hf) E q

theorem chartPlace_parameter_nonneg
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    0 ≤ (chartPlace f hf q).valuation f := by
  let := parameterPolynomialAlgebra f hf
  have hmap : ((algebraMap F[X] (parameterChart f hf) Polynomial.X) : E) = f := by
    change algebraMap F[X] E Polynomial.X = f
    rw [parameterPolynomialAlgebra_map, Polynomial.aeval_X]
  have hn := chartValuation_nonneg f hf q
    (algebraMap F[X] (parameterChart f hf) Polynomial.X)
  exact (congrArg (fun x : E => 0 ≤ chartValuation f hf q x) hmap).mp hn

@[simp] theorem chartPlace_chartCenter
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    chartPlace f hf (chartCenter f hf p hp) = p :=
  NormalizedPlace.ext (valuation_eq_chartCenter f hf p hp).symm

@[simp] theorem chartCenter_chartPlace
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf)) :
    chartCenter f hf (chartPlace f hf q) (chartPlace_parameter_nonneg f hf q) = q := by
  apply IsDedekindDomain.HeightOneSpectrum.ext
  ext a
  exact (mem_parameterValuationCenter_iff f hf (chartPlace f hf q).valuation
    (chartPlace f hf q).constants_nonneg (chartPlace_parameter_nonneg f hf q) a).trans
      (chartValuation_positive_iff f hf q a)

def regularPlacesEquivChartPrimes
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    {p : NormalizedPlace F E // 0 ≤ p.valuation f} ≃
      IsDedekindDomain.HeightOneSpectrum (parameterChart f hf) where
  toFun p := chartCenter f hf p.1 p.2
  invFun q := ⟨chartPlace f hf q, chartPlace_parameter_nonneg f hf q⟩
  left_inv p := Subtype.ext (chartPlace_chartCenter f hf p.1 p.2)
  right_inv q := chartCenter_chartPlace f hf q

theorem parameterLaurentMap_mem
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹)
    (a : LaurentPolynomial F) :
    parameterLaurentMap f hf a ∈ p.valuation.toValuation.valuationSubring := by
  induction a using LaurentPolynomial.induction_on' with
  | add a b ha hb =>
    rw [map_add]
    exact p.valuation.toValuation.valuationSubring.toSubring.add_mem ha hb
  | C_mul_T n c =>
    by_cases hn : 0 ≤ n
    · lift n to ℕ using hn
      rw [parameterLaurentMap, LaurentPolynomial.eval₂_C_mul_T_n]
      exact p.valuation.toValuation.valuationSubring.toSubring.mul_mem
        (p.constants_nonneg c)
        (p.valuation.toValuation.valuationSubring.toSubring.pow_mem hp n)
    · obtain ⟨k, rfl⟩ := Int.exists_eq_neg_ofNat (le_of_not_ge hn)
      rw [parameterLaurentMap, LaurentPolynomial.eval₂_C_mul_T_neg_n]
      exact p.valuation.toValuation.valuationSubring.toSubring.mul_mem
        (p.constants_nonneg c)
        (p.valuation.toValuation.valuationSubring.toSubring.pow_mem hpinv k)

theorem parameterLaurentChart_mem
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹)
    (a : parameterLaurentChart f hf) :
    (a : E) ∈ p.valuation.toValuation.valuationSubring := by
  let := parameterLaurentAlgebra f hf
  exact integral_mem_valuationSubring p.valuation.toValuation
    (parameterLaurentMap_mem f hf p hp hpinv) a.property

def laurentValuationHom
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    parameterLaurentChart f hf →+* p.valuation.toValuation.valuationSubring where
  toFun a := ⟨a, parameterLaurentChart_mem f hf p hp hpinv a⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

def laurentCenter
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    PrimeSpectrum (parameterLaurentChart f hf) :=
  ⟨(IsLocalRing.maximalIdeal p.valuation.toValuation.valuationSubring).comap
    (laurentValuationHom f hf p hp hpinv), inferInstance⟩

theorem laurentCenter_zero
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    zeroOverlap f hf (laurentCenter f hf p hp hpinv) =
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩ := by
  apply PrimeSpectrum.ext
  ext a
  rfl

theorem laurentCenter_infinity
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    infinityOverlap f hf (laurentCenter f hf p hp hpinv) =
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hpinv, inferInstance⟩ := by
  apply PrimeSpectrum.ext
  ext a
  rfl

theorem center_images_eq
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) (hpinv : 0 ≤ p.valuation f⁻¹) :
    zeroChartInclusion f hf
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩ =
    infinityChartInclusion f hf
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hpinv, inferInstance⟩ := by
  rw [← laurentCenter_zero f hf p hp hpinv, ← laurentCenter_infinity f hf p hp hpinv]
  exact congrArg (fun g => g (laurentCenter f hf p hp hpinv))
    (parameterCurve_overlap_compatibility f hf)

theorem regular_iff_inverse_not_positive
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (f : E) (hf : f ≠ 0) :
    0 ≤ p.valuation f ↔ ¬ 0 < p.valuation f⁻¹ := by
  let z := Units.mk0 f hf
  change 0 ≤ p.valuation (z : E) ↔ ¬ 0 < p.valuation ((z : E)⁻¹)
  rw [← Units.val_inv_eq_inv_val, ← coe_integerOrder, ← coe_integerOrder, integerOrder_inv]
  change ((0 : ℤ) : WithTop ℤ) ≤ (integerOrder p.valuation z : WithTop ℤ) ↔
    ¬ ((0 : ℤ) : WithTop ℤ) < (-integerOrder p.valuation z : ℤ)
  rw [WithTop.coe_le_coe, WithTop.coe_lt_coe]
  omega

theorem inverse_positive_of_not_regular
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (f : E) (hf : f ≠ 0)
    (hp : ¬ 0 ≤ p.valuation f) : 0 < p.valuation f⁻¹ := by
  exact Classical.not_not.mp ((not_congr (regular_iff_inverse_not_positive p f hf)).mp hp)

def placePoint
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) : parameterCurve f hf :=
  if hp : 0 ≤ p.valuation f then
    zeroChartInclusion f hf
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩
  else
    infinityChartInclusion f hf
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg (inverse_positive_of_not_regular p f hf.ne_zero hp).le,
        inferInstance⟩

theorem placePoint_eq_zero
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f) :
    placePoint f hf p = zeroChartInclusion f hf
      ⟨parameterValuationCenter f hf p.valuation p.constants_nonneg hp, inferInstance⟩ := by
  simp only [placePoint, dite_eq_left hp]

theorem placePoint_eq_infinity
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E)
    (hp : 0 ≤ p.valuation f⁻¹) :
    placePoint f hf p = infinityChartInclusion f hf
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hp, inferInstance⟩ := by
  by_cases h : 0 ≤ p.valuation f
  · rw [placePoint_eq_zero f hf p h]
    exact center_images_eq f hf p h hp
  · simp only [placePoint, dite_eq_right h]

theorem placePoint_ne_genericPoint
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) : placePoint f hf p ≠ genericPoint (parameterCurve f hf) := by
  by_cases hp : 0 ≤ p.valuation f
  · rw [placePoint_eq_zero f hf p hp]
    intro h
    have hq := (zeroChartInclusion f hf).injective
      (h.trans (genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)).symm)
    rw [genericPoint_eq_bot_of_affine] at hq
    exact parameterValuationCenter_ne_bot f hf p hp (congrArg PrimeSpectrum.asIdeal hq)
  · let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    have hi := (inverse_positive_of_not_regular p f hf.ne_zero hp).le
    rw [placePoint_eq_infinity f hf p hi]
    intro h
    have hq := (infinityChartInclusion f hf).injective
      (h.trans (genericPoint_eq_of_isOpenImmersion (infinityChartInclusion f hf)).symm)
    rw [genericPoint_eq_bot_of_affine] at hq
    exact parameterValuationCenter_ne_bot f⁻¹ (transcendental_inverse f hf) p hi
      (congrArg PrimeSpectrum.asIdeal hq)

theorem regular_center_injective
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p q : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) (hq : 0 ≤ q.valuation f)
    (h : parameterValuationCenter f hf p.valuation p.constants_nonneg hp =
      parameterValuationCenter f hf q.valuation q.constants_nonneg hq) : p = q := by
  have hc : chartCenter f hf p hp = chartCenter f hf q hq :=
    IsDedekindDomain.HeightOneSpectrum.ext h
  calc
    p = chartPlace f hf (chartCenter f hf p hp) := (chartPlace_chartCenter f hf p hp).symm
    _ = chartPlace f hf (chartCenter f hf q hq) := congrArg (chartPlace f hf) hc
    _ = q := chartPlace_chartCenter f hf q hq

theorem placePoint_mem_zero_iff
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) :
    placePoint f hf p ∈ Set.range (zeroChartInclusion f hf) ↔ 0 ≤ p.valuation f := by
  constructor
  · intro h
    by_contra hp
    have hi := inverse_positive_of_not_regular p f hf.ne_zero hp
    let q : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)) :=
      ⟨parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hi.le, inferInstance⟩
    have he : placePoint f hf p = infinityChartInclusion f hf q :=
      placePoint_eq_infinity f hf p hi.le
    have hm : infinityChartInclusion f hf q ∈ Set.range (zeroChartInclusion f hf) := he ▸ h
    have ho := (infinityChart_mem_zero_iff f hf q).mp hm
    let := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
    have h := (congrArg (fun s => q ∈ s) (infinityOverlap_range f hf)).mp ho
    change algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf)) Polynomial.X ∉
      parameterValuationCenter f⁻¹ (transcendental_inverse f hf)
        p.valuation p.constants_nonneg hi.le at h
    apply h
    rw [mem_parameterValuationCenter_iff]
    have hmap : ((algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf))
        Polynomial.X) : E) = f⁻¹ := by
      change algebraMap F[X] E Polynomial.X = f⁻¹
      rw [parameterPolynomialAlgebra_map, Polynomial.aeval_X]
    exact (congrArg (fun a : E => 0 < p.valuation a) hmap).mpr hi
  · intro hp
    rw [placePoint_eq_zero f hf p hp]
    exact ⟨_, rfl⟩

theorem placePoint_injective
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Function.Injective (placePoint f hf) := by
  intro p q h
  have hreg : (0 ≤ p.valuation f) ↔ (0 ≤ q.valuation f) := by
    rw [← placePoint_mem_zero_iff f hf p, ← placePoint_mem_zero_iff f hf q, h]
  by_cases hp : 0 ≤ p.valuation f
  · have hq := hreg.mp hp
    rw [placePoint_eq_zero f hf p hp, placePoint_eq_zero f hf q hq] at h
    have hc := (zeroChartInclusion f hf).injective h
    exact regular_center_injective f hf p q hp hq (congrArg PrimeSpectrum.asIdeal hc)
  · have hq : ¬ 0 ≤ q.valuation f := fun hq => hp (hreg.mpr hq)
    have hip := (inverse_positive_of_not_regular p f hf.ne_zero hp).le
    have hiq := (inverse_positive_of_not_regular q f hf.ne_zero hq).le
    rw [placePoint_eq_infinity f hf p hip, placePoint_eq_infinity f hf q hiq] at h
    have hc := (infinityChartInclusion f hf).injective h
    let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    exact regular_center_injective f⁻¹ (transcendental_inverse f hf) p q hip hiq
      (congrArg PrimeSpectrum.asIdeal hc)

theorem exists_placePoint_eq
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) (hx : x ≠ genericPoint (parameterCurve f hf)) :
    ∃ p : NormalizedPlace F E, placePoint f hf p = x := by
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · have hq : q.asIdeal ≠ ⊥ := by
      intro h
      have heq : q = genericPoint (Spec (.of (parameterChart f hf))) := by
        rw [genericPoint_eq_bot_of_affine]
        exact PrimeSpectrum.ext h
      apply hx
      rw [heq]
      exact genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
    let Q : IsDedekindDomain.HeightOneSpectrum (parameterChart f hf) :=
      ⟨q.asIdeal, q.isPrime, hq⟩
    let p := chartPlace f hf Q
    refine ⟨p, ?_⟩
    rw [placePoint_eq_zero f hf p (chartPlace_parameter_nonneg f hf Q)]
    congr 1
    apply PrimeSpectrum.ext
    exact congrArg IsDedekindDomain.HeightOneSpectrum.asIdeal
      (chartCenter_chartPlace f hf Q)
  · let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    have hq : q.asIdeal ≠ ⊥ := by
      intro h
      have heq : q = genericPoint
          (Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))) := by
        rw [genericPoint_eq_bot_of_affine]
        exact PrimeSpectrum.ext h
      apply hx
      rw [heq]
      exact genericPoint_eq_of_isOpenImmersion (infinityChartInclusion f hf)
    let Q : IsDedekindDomain.HeightOneSpectrum
        (parameterChart f⁻¹ (transcendental_inverse f hf)) := ⟨q.asIdeal, q.isPrime, hq⟩
    let p := chartPlace f⁻¹ (transcendental_inverse f hf) Q
    refine ⟨p, ?_⟩
    rw [placePoint_eq_infinity f hf p
      (chartPlace_parameter_nonneg f⁻¹ (transcendental_inverse f hf) Q)]
    congr 1
    apply PrimeSpectrum.ext
    exact congrArg IsDedekindDomain.HeightOneSpectrum.asIdeal
      (chartCenter_chartPlace f⁻¹ (transcendental_inverse f hf) Q)

def placesEquivNongenericPoints
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    NormalizedPlace F E ≃ {x : parameterCurve f hf // x ≠ genericPoint (parameterCurve f hf)} :=
  Equiv.ofBijective (fun p => ⟨placePoint f hf p, placePoint_ne_genericPoint f hf p⟩) ⟨
    fun _ _ h => placePoint_injective f hf (congrArg Subtype.val h),
    fun x => by
      obtain ⟨p, hp⟩ := exists_placePoint_eq f hf x.1 x.2
      exact ⟨p, Subtype.ext hp⟩⟩

def placesEquivClosedPoints
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    NormalizedPlace F E ≃ {x : parameterCurve f hf // IsClosed ({x} : Set (parameterCurve f hf))} :=
  (placesEquivNongenericPoints f hf).trans
    { toFun := fun x => ⟨x.1, (parameterCurve_isClosed_iff_ne_generic f hf x.1).mpr x.2⟩
      invFun := fun x => ⟨x.1, (parameterCurve_isClosed_iff_ne_generic f hf x.1).mp x.2⟩
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }

end PiExponent.CurveModelPlaces

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedAffineParametrization
import OAI.NumberTheory.PiExponent.Geometry.CurveProperExtension

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveMonomialMap
open AlgebraicGeometry CategoryTheory MvPolynomial
open PiExponentSeshadri.Projective
open WeightedCompactification
attribute [local instance] MvPolynomial.gradedAlgebra

theorem fromUnitCoordinate_projection
    {F E σ : Type u} [CommRing F] [CommRing E]
    (k : F →+* E) (y : σ → E) (z : σ) (hz : y z = 1) :
    fromUnitCoordinate (eval₂Hom k y) (by decide) (poly_X_mem z)
      (by simpa only [eval₂Hom_X', hz] using (isUnit_one : IsUnit (1 : E))) ≫
      polynomialProjectiveProjection F σ = Spec.map (CommRingCat.ofHom k) := by
  simp only [fromUnitCoordinate, polynomialProjectiveProjection, Category.assoc,
    Proj.awayι_toSpecZero_assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro c
  change IsLocalization.Away.lift (X z)
    (by simpa only [eval₂Hom_X', hz] using (isUnit_one : IsUnit (1 : E)))
    (algebraMap (MvPolynomial σ F) (Localization.Away (X z)) (C c)) = k c
  rw [IsLocalization.Away.lift_eq, eval₂Hom_C]

theorem affineChartMap_projection
    {F ι σ : Type u} [CommRing F]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    affineChartMap (R := F) a z hz coordinate hcoordinate ≫ projection a =
      Spec.map (CommRingCat.ofHom (C : F →+* MvPolynomial ι F)) := by
  rw [projection, ← Category.assoc, affineChartMap_comp_projectiveMonomialMap]
  exact fromUnitCoordinate_projection C (fun s => monomial (a s) 1) z (by rw [hz]; exact MvPolynomial.C_1)

def genericMonomialMap
    {F E ι σ : Type u} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    Spec (CommRingCat.of E) ⟶ Proj (imageGrade (R := F) a) :=
  Spec.map (CommRingCat.ofHom (eval₂Hom (algebraMap F E) x)) ≫
    affineChartMap a z hz coordinate hcoordinate

theorem genericMonomialMap_over_base
    {F E ι σ : Type u} [CommRing F] [CommRing E] [Algebra F E]
    (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (x : ι → E) :
    genericMonomialMap a z hz coordinate hcoordinate x ≫ projection a =
      Spec.map (CommRingCat.ofHom (algebraMap F E)) := by
  rw [genericMonomialMap, Category.assoc, affineChartMap_projection,
    ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro c
  simp

end PiExponent.CurveMonomialMap

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean <==
import Mathlib.AlgebraicGeometry.ZariskisMainTheorem
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.Topology.KrullDimension
import Mathlib.Tactic

namespace OAI

noncomputable section
namespace PiExponent.CurveMorphismFinite
open CategoryTheory AlgebraicGeometry TopologicalSpace Set
universe u

attribute [local instance] specializationOrder

theorem isClosed_singleton_of_ne_genericPoint (X : Scheme.{u}) [IsIntegral X]
    (hdim : topologicalKrullDim X ≤ 1) (x : X) (hx : x ≠ genericPoint X) :
    IsClosed ({x} : Set X) := by
  apply closure_subset_iff_isClosed.mp
  intro y hy
  have hyx : y ≤ x := specializes_iff_mem_closure.mpr hy
  by_contra hne
  have hylt : y < x := lt_of_le_of_ne hyx (by simpa using hne)
  have hdim' : Order.krullDim X ≤ 1 := by
    change Order.krullDim (IrreducibleCloseds X) ≤ 1 at hdim
    rwa [Order.krullDim_eq_of_orderIso (irreducibleSetEquivPoints (α := X))] at hdim
  have hyco : Order.coheight y ≤ (1 : ℕ∞) := by
    exact_mod_cast (Order.coheight_le_krullDim y).trans hdim'
  have hxco : Order.coheight x < (1 : ℕ∞) :=
    Order.coheight_le_coe_iff.mp hyco x hylt
  have hxmax : IsMax x := Order.coheight_eq_zero.mp (Order.lt_one_iff.mp hxco)
  exact hx hxmax.eq_top

theorem finite_closed_avoiding_genericPoint (X : Scheme.{u}) [IsIntegral X]
    [NoetherianSpace X] (hdim : topologicalKrullDim X ≤ 1)
    {Z : Set X} (hZ : IsClosed Z) (hη : genericPoint X ∉ Z) : Z.Finite := by
  obtain ⟨S, hS, hclosed, hirr, hcover⟩ :=
    NoetherianSpace.exists_finite_set_isClosed_irreducible hZ
  rw [hcover]
  apply hS.sUnion
  intro C hC
  obtain ⟨x, hx⟩ := QuasiSober.sober (hirr C hC) (hclosed C hC)
  have hxne : x ≠ genericPoint X := by
    intro heq
    apply hη
    rw [hcover, ← heq]
    exact mem_sUnion.mpr ⟨C, hC, hx.mem⟩
  have hxc := isClosed_singleton_of_ne_genericPoint X hdim x hxne
  have heq : C = {x} := hx.def.symm.trans hxc.closure_eq
  rw [heq]
  exact finite_singleton x

theorem finite_fibers {X Y : Scheme.{u}} [IsIntegral X] [NoetherianSpace X]
    [Nontrivial Y] (f : X ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim X ≤ 1) (y : Y) : (f ⁻¹' {y}).Finite := by
  by_cases hy : IsClosed ({y} : Set Y)
  · have hZ : IsClosed (f ⁻¹' {y}) := hy.preimage f.continuous
    apply finite_closed_avoiding_genericPoint X hdim hZ
    intro hη
    have hall : (Set.univ : Set X) ⊆ f ⁻¹' {y} :=
      ((genericPoint_spec X).mem_closed_set_iff hZ).mp hη
    obtain ⟨z, hz⟩ := exists_ne y
    obtain ⟨x, hx⟩ := f.surjective z
    apply hz
    have hh := hall (show x ∈ (Set.univ : Set X) from trivial)
    change f x = y at hh
    exact hx.symm.trans hh
  · apply (finite_singleton (genericPoint X)).subset
    intro x hx
    change f x = y at hx
    by_cases hxe : x = genericPoint X
    · exact hxe
    · exfalso
      apply hy
      have hclosed := f.isClosedMap {x} (isClosed_singleton_of_ne_genericPoint X hdim x hxe)
      simpa only [Set.image_singleton, hx] using hclosed

theorem isFinite_of_proper_dominant {X Y : Scheme.{u}} [IsIntegral X] [NoetherianSpace X]
    [Nontrivial Y] (f : X ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim X ≤ 1) : IsFinite f := by
  let : LocallyQuasiFinite f := LocallyQuasiFinite.of_finite_preimage_singleton f (finite_fibers f hdim)
  exact IsFinite.of_isProper_of_locallyQuasiFinite f

end PiExponent.CurveMorphismFinite

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean <==
import Mathlib.Algebra.Category.Grp.Zero
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Geometry.FiniteCurveZeros
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteSupportLocalIso

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

lemma cokernel_stalk_subsingleton {M N : X.Modules} (s : M ⟶ N) (x : X)
    (hx : x ∈ isoOpen s) :
    Subsingleton ((cokernel s).presheaf.stalk x) := by
  let F := SheafOfModules.toSheaf X.ringCatSheaf ⋙
    TopCat.Sheaf.forget AddCommGrpCat X ⋙ TopCat.Presheaf.stalkFunctor AddCommGrpCat x
  let : F.PreservesZeroMorphisms := by
    constructor
    intro M N
    change (TopCat.Presheaf.stalkFunctor AddCommGrpCat x).map
      ((SheafOfModules.toSheaf X.ringCatSheaf).map (0 : M ⟶ N)).hom = 0
    rw [Functor.map_zero]
    change (TopCat.Presheaf.stalkFunctor AddCommGrpCat x).map 0 = 0
    exact (TopCat.Presheaf.stalkFunctor AddCommGrpCat x).map_zero _ _
  let : PreservesColimitsOfSize.{0,0} F := by
    refine @comp_preservesColimits _ _ _ _ _ _ _ _ ?_ ?_
    · exact PiExponentSeshadri.ModuleSheafExact.toSheafPreservesColimits X.ringCatSheaf
    · exact inferInstanceAs (PreservesColimitsOfSize.{0,0}
        (TopCat.Sheaf.forget AddCommGrpCat.{0} (X : TopCat) ⋙
          TopCat.Presheaf.stalkFunctor AddCommGrpCat.{0} x))
  obtain ⟨U,hx,hU⟩ := (mem_isoOpen_iff s x).mp hx
  let := hU
  let : IsIso (F.map s) := stalk_isIso_of_restrict s U.ι ⟨x,hx⟩
  have hz : IsZero (F.obj (cokernel s)) :=
    (isZero_cokernel_of_epi (F.map s)).of_iso (PreservesCokernel.iso F s)
  exact AddCommGrpCat.subsingleton_of_isZero hz

theorem finite_closed_complement [IsIntegral X] [IsNoetherian X]
    (hd : topologicalKrullDim X ≤ 1) (U : X.Opens) (hU : U ≠ ⊥) :
    ((U : Set X)ᶜ).Finite ∧ ∀ x ∉ U, IsClosed ({x} : Set X) := by
  have hproper : (U : Set X)ᶜ ≠ Set.univ := by
    intro he
    apply hU
    apply SetLike.coe_injective
    simpa using he
  refine ⟨proper_closed_finite_of_dimension_one hd U.isOpen.isClosed_compl hproper, ?_⟩
  intro x hx
  have hc : closure ({x} : Set X) ⊆ (U : Set X)ᶜ :=
    closure_minimal (Set.singleton_subset_iff.mpr hx) U.isOpen.isClosed_compl
  have hsub : (closure ({x} : Set X)).Subsingleton :=
    proper_irreducible_closed_subsingleton hd isClosed_closure
      isIrreducible_singleton.closure (fun he => hproper (Set.eq_univ_of_univ_subset (he ▸ hc)))
  have he : closure ({x} : Set X) = {x} := by
    apply Set.Subset.antisymm
    · intro y hy
      exact hsub hy (subset_closure (Set.mem_singleton x))
    · exact subset_closure
  exact he ▸ isClosed_closure

theorem stalk_subsingleton_of_localIso (M N : X.Modules) (x : X)
    (U : X.Opens) (hx : x ∈ U) (e : M.restrict U.ι ≅ N.restrict U.ι)
    [Subsingleton (N.presheaf.stalk x)] : Subsingleton (M.presheaf.stalk x) := by
  let a := (Scheme.Modules.restrictStalkNatIso U.ι ⟨x,hx⟩).app M
  let b := (Scheme.Modules.restrictStalkNatIso U.ι ⟨x,hx⟩).app N
  let d := (Scheme.Modules.toPresheaf U.toScheme ⋙
    TopCat.Presheaf.stalkFunctor Ab (⟨x,hx⟩ : U.toScheme)).mapIso e
  let c := a.symm ≪≫ d ≪≫ b
  constructor
  intro s t
  apply (ConcreteCategory.bijective_of_isIso c.hom).injective
  exact Subsingleton.elim (α := N.presheaf.stalk x) _ _

theorem tensor_stalk_subsingleton (M : X.Modules) (L : LineBundle X) (x : X)
    [Subsingleton (M.presheaf.stalk x)] :
    Subsingleton ((moduleTensor X M L.sheaf).presheaf.stalk x) := by
  obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
  exact stalk_subsingleton_of_localIso _ M x U hx
    ((moduleTensorRestrictFrame U L.sheaf e).app M)

theorem finite_support_euler (p : X ⟶ Spec (.of ℂ)) (M : X.Modules)
    (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x)) (d : ℕ) :
    eulerCharacteristic p d M =
      letI := Module.compHom Γ(M,⊤) (baseScalars p)
      (Module.finrank ℂ Γ(M,⊤) : ℤ) := by
  let : TopCat.Sheaf.IsFlasque ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) :=
    PiExponentSeshadri.FiniteSupport.finite_closed_support_flasque _ S hfin hclosed hsupp
  unfold eulerCharacteristic
  rw [Finset.sum_eq_single 0]
  · simp only [pow_zero, one_mul, cohomologyDimension_zero]
  · intro n hn hn0
    obtain ⟨j,rfl⟩ := Nat.exists_eq_succ_of_ne_zero hn0
    let : Subsingleton (cohomology M (j+1)) := ⟨fun x y =>
      (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf j M x).trans
        (PiExponentSeshadri.FlasqueCohomology.flasque_ext_zero X.ringCatSheaf j M y).symm⟩
    simp [cohomologyDimension, Module.finrank_zero_of_subsingleton]
  · simp

theorem finite_support_tensor_euler (p : X ⟶ Spec (.of ℂ)) (M : X.Modules)
    (L : LineBundle X) (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x)) (d : ℕ) :
    eulerCharacteristic p d (moduleTensor X M L.sheaf) = eulerCharacteristic p d M := by
  have ht (x : X) (hx : x ∉ S) :
      Subsingleton ((moduleTensor X M L.sheaf).presheaf.stalk x) := by
    let := hsupp x hx
    exact tensor_stalk_subsingleton M L x
  let e := finiteSupportLocallyIsoGlobal (moduleTensor X M L.sheaf) M S hfin hclosed ht hsupp
    (fun x _ => by
      obtain ⟨U,hx,⟨e⟩⟩ := L.locallyRankOne x
      exact ⟨U,hx,⟨(moduleTensorRestrictFrame U L.sheaf e).app M⟩⟩)
  let := Module.compHom Γ(moduleTensor X M L.sheaf,⊤) (baseScalars p)
  let := Module.compHom Γ(M,⊤) (baseScalars p)
  let ec : Γ(moduleTensor X M L.sheaf,⊤) ≃ₗ[ℂ] Γ(M,⊤) :=
    { e.toAddEquiv with
      map_smul' := fun r x => e.map_smul (baseScalars p r) x }
  rw [finite_support_euler p _ S hfin hclosed ht,
    finite_support_euler p M S hfin hclosed hsupp]
  exact_mod_cast ec.finrank_eq

theorem cokernel_tensor_euler [IsIntegral X] [IsNoetherian X]
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    {M N : X.Modules} (u : M ⟶ N) (hu : isoOpen u ≠ ⊥) (L : LineBundle X) (d : ℕ) :
    eulerCharacteristic p d (moduleTensor X (cokernel u) L.sheaf) =
      eulerCharacteristic p d (cokernel u) := by
  obtain ⟨hfin,hclosed⟩ := finite_closed_complement hd (isoOpen u) hu
  exact finite_support_tensor_euler p _ L (isoOpen u : Set X)ᶜ hfin hclosed
    (fun x hx => cokernel_stalk_subsingleton u x (not_not.mp hx)) d

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean <==
import Mathlib.AlgebraicGeometry.Noetherian
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponent.CurveZeroPole
open scoped Polynomial

universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterCurveOpenCover : (parameterCurve f hf).OpenCover where
  I₀ := Bool
  X b := if b then Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))
    else Spec (.of (parameterChart f hf))
  f b := by
    cases b
    · exact zeroChartInclusion f hf
    · exact infinityChartInclusion f hf
  mem₀ := by
    rw [Scheme.presieve₀_mem_precoverage_iff]
    constructor
    · intro x
      rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
      · exact ⟨false, q, rfl⟩
      · exact ⟨true, q, rfl⟩
    · intro b
      cases b <;> infer_instance

instance parameterChart_noetherian [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsNoetherianRing (parameterChart f hf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  infer_instance

instance parameterCurve_noetherian [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsNoetherian (parameterCurve f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  have hlocal : ∀ b, IsLocallyNoetherian ((parameterCurveOpenCover f hf).X b) := by
    intro b
    cases b <;> dsimp [parameterCurveOpenCover] <;> infer_instance
  have : IsLocallyNoetherian (parameterCurve f hf) :=
    (isLocallyNoetherian_iff_openCover (parameterCurveOpenCover f hf)).mpr hlocal
  exact ⟨⟩

attribute [local instance] specializationOrder

theorem parameterCurve_dimension_le_one [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    topologicalKrullDim (parameterCurve f hf) ≤ 1 := by
  have hs (x : parameterCurve f hf) :
      ringKrullDim ((parameterCurve f hf).presheaf.stalk x) ≤ 1 := by
    by_cases hx : x = genericPoint (parameterCurve f hf)
    · subst x
      change ringKrullDim (parameterCurve f hf).functionField ≤ 1
      have h : Ring.KrullDimLE 1 (parameterCurve f hf).functionField := inferInstance
      exact (Ring.krullDimLE_iff.mp h)
    · let := parameterCurve_stalkDVR f hf x hx
      exact (Ring.krullDimLE_iff.mp (inferInstance :
        Ring.KrullDimLE 1 ((parameterCurve f hf).presheaf.stalk x)))
  change Order.krullDim (IrreducibleCloseds (parameterCurve f hf)) ≤ 1
  rw [Order.krullDim_eq_of_orderIso (irreducibleSetEquivPoints (α := parameterCurve f hf)),
    Order.krullDim_eq_iSup_coheight]
  exact iSup_le fun x => by simpa only [ringKrullDim_stalk_eq_coheight] using hs x

theorem parameterCurve_isClosed_of_ne_generic [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) (hx : x ≠ genericPoint (parameterCurve f hf)) :
    IsClosed ({x} : Set (parameterCurve f hf)) := by
  apply closure_subset_iff_isClosed.mp
  intro y hy
  have hyx : y ≤ x := specializes_iff_mem_closure.mpr hy
  by_contra hne
  have hylt : y < x := lt_of_le_of_ne hyx (by simpa using hne)
  have hdim : Order.krullDim (parameterCurve f hf) ≤ 1 := by
    have h := parameterCurve_dimension_le_one f hf
    change Order.krullDim (IrreducibleCloseds (parameterCurve f hf)) ≤ 1 at h
    rwa [Order.krullDim_eq_of_orderIso
      (irreducibleSetEquivPoints (α := parameterCurve f hf))] at h
  have hyco : Order.coheight y ≤ (1 : ℕ∞) := by
    exact_mod_cast (Order.coheight_le_krullDim y).trans hdim
  have hxco : Order.coheight x < (1 : ℕ∞) :=
    Order.coheight_le_coe_iff.mp hyco x hylt
  have hxmax : IsMax x := Order.coheight_eq_zero.mp (Order.lt_one_iff.mp hxco)
  exact hx hxmax.eq_top

theorem parameterCurve_exists_nongeneric [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    ∃ x : parameterCurve f hf, x ≠ genericPoint (parameterCurve f hf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  obtain ⟨q⟩ := (inferInstance : Nonempty ((zeroPrime F).primesOver S))
  let z : PrimeSpectrum S := ⟨q.val, q.property.1⟩
  have hz : z.asIdeal ≠ ⊥ := Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F) q.property
  refine ⟨zeroChartInclusion f hf z, ?_⟩
  intro heq
  have hgen := genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
  have he : z = genericPoint (Spec (.of S)) :=
    (zeroChartInclusion f hf).isOpenEmbedding.injective (heq.trans hgen.symm)
  apply hz
  rw [he, genericPoint_eq_bot_of_affine]
  rfl

theorem parameterCurve_isClosed_iff_ne_generic [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) :
    IsClosed ({x} : Set (parameterCurve f hf)) ↔
      x ≠ genericPoint (parameterCurve f hf) := by
  constructor
  · intro hclosed heq
    subst x
    obtain ⟨y, hy⟩ := parameterCurve_exists_nongeneric f hf
    have hy' : y ∈ closure ({genericPoint (parameterCurve f hf)} :
        Set (parameterCurve f hf)) := by rw [genericPoint_closure]; trivial
    rw [hclosed.closure_eq] at hy'
    exact hy hy'
  · exact parameterCurve_isClosed_of_ne_generic f hf x

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveFinitePushforwardCohomology
import OAI.NumberTheory.PiExponent.Cohomology.CurveNormalizationEuler
import OAI.NumberTheory.PiExponent.Geometry.BirationalOpenIso
import OAI.NumberTheory.PiExponent.Geometry.CurveFinitePushforwardCoherent
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationUnit

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem lowCohomologyFinite_pushforward (f : Y ⟶ X) [IsFinite f]
    [IsNoetherian X] [IsNoetherian Y] (p : X ⟶ Spec (.of ℂ))
    (M : Y.Modules) [M.IsFinitePresentation]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (hM : LowCohomologyFinite (f ≫ p) M) :
    LowCohomologyFinite p ((Scheme.Modules.pushforward f).obj M) := by
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  let : ((Scheme.Modules.pushforward f).obj M).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj M)).choose.isQuasicoherent
  intro n hn
  apply CurveFinitePushforwardCohomology.finiteDimensional_pushforward
    f (baseScalars p) M U V hU hV hcover n hn
  have hm := hM n hn
  rw [CurveFinitePushforwardCohomology.baseScalars_comp] at hm
  exact hm

theorem pullback_euler_degree_of_open_iso [IsIntegral X]
    [IsNoetherian X] [IsNoetherian Y] (f : Y ⟶ X) [IsFinite f]
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (W : X.Opens) (hW : W ≠ ⊥) [IsIso (f ∣_ W)]
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (L : LineBundle X)
    (hO : LowCohomologyFinite p (structureSheaf X))
    (hL : LowCohomologyFinite p L.sheaf)
    (hOY : LowCohomologyFinite (f ≫ p) (structureSheaf Y))
    (hLY : LowCohomologyFinite (f ≫ p) (L.pullback f).sheaf)
    [Subsingleton (cohomology (structureSheaf X) 2)]
    [Subsingleton (cohomology L.sheaf 2)] :
    eulerCharacteristic (f ≫ p) 1 (L.pullback f).sheaf -
        eulerCharacteristic (f ≫ p) 1 (structureSheaf Y) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let : IsDominant f := dominant_of_iso_restrict f W hW
  let : Mono (unitMap f) := unitMap_mono f
  let : (structureSheaf Y).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (L.pullback f).sheaf.IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation (L.pullback f)
  let : (structureSheaf Y).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (structureSheaf Y)).choose.isQuasicoherent
  let : ((Scheme.Modules.pushforward f).obj (structureSheaf Y)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj (structureSheaf Y))).choose.isQuasicoherent
  let : ((Scheme.Modules.pushforward f).obj (L.pullback f).sheaf).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj (L.pullback f).sheaf)).choose.isQuasicoherent
  have hB := lowCohomologyFinite_pushforward f p (structureSheaf Y) U V hU hV hcover hOY
  have hPL := lowCohomologyFinite_pushforward f p (L.pullback f).sheaf U V hU hV hcover hLY
  have hBL := lowCohomologyFinite_of_iso p (pushforwardPullbackIso f L) hPL
  have h := generic_extension_tensor_euler p hd
    ((Scheme.Modules.pushforward f).obj (structureSheaf Y)) (unitMap f)
    (unitMap_isoOpen_ne_bot f W hW) L hO hB hL hBL
  rw [eulerCharacteristic_iso p (pushforwardPullbackIso f L)] at h
  rw [CurveFinitePushforwardCohomology.euler_one_pushforward f p
    (L.pullback f).sheaf U V hU hV hcover,
    CurveFinitePushforwardCohomology.euler_one_pushforward f p
      (structureSheaf Y) U V hU hV hcover] at h
  exact h

theorem pullback_euler_degree [IsIntegral X] [IsIntegral Y]
    [IsNoetherian X] [IsNoetherian Y] (f : Y ⟶ X) [IsFinite f]
    (e : Y.functionField ≃+* X.functionField)
    (he : Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y) ≫ f = X.fromSpecStalk (genericPoint X))
    (p : X ⟶ Spec (.of ℂ)) (hd : topologicalKrullDim X ≤ 1)
    (U V : X.Opens) (hU : IsAffineOpen U) (hV : IsAffineOpen V)
    (hcover : U ⊔ V = ⊤) (L : LineBundle X)
    (hO : LowCohomologyFinite p (structureSheaf X))
    (hL : LowCohomologyFinite p L.sheaf)
    (hOY : LowCohomologyFinite (f ≫ p) (structureSheaf Y))
    (hLY : LowCohomologyFinite (f ≫ p) (L.pullback f).sheaf)
    [Subsingleton (cohomology (structureSheaf X) 2)]
    [Subsingleton (cohomology L.sheaf 2)] :
    eulerCharacteristic (f ≫ p) 1 (L.pullback f).sheaf -
        eulerCharacteristic (f ≫ p) 1 (structureSheaf Y) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  obtain ⟨W,hW,hiso⟩ := BirationalOpenIso.exists_open_iso_of_generic_inverse f e he
  let := hiso
  have hw : W ≠ ⊥ := by
    intro hw
    simp only [hw, TopologicalSpace.Opens.mem_bot] at hW
  exact pullback_euler_degree_of_open_iso f p hd W hw U V hU hV hcover L hO hL hOY hLY

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.Finite
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationModel

namespace OAI

noncomputable section

namespace PiExponent.CurveNormalizationModel
open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole

universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterChartProjection : Spec (.of (parameterChart f hf)) ⟶ Spec (.of F[X]) :=
  letI := parameterPolynomialAlgebra f hf
  Spec.map (CommRingCat.ofHom (algebraMap F[X] (parameterChart f hf)))

instance parameterChartProjection_isFinite [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsFinite (parameterChartProjection f hf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  rw [parameterChartProjection, IsFinite.SpecMap_iff]
  change (algebraMap F[X] (parameterChart f hf)).Finite
  rw [RingHom.finite_algebraMap]
  infer_instance

theorem parameterChart_localDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : PrimeSpectrum (parameterChart f hf)) (hq : q.asIdeal ≠ ⊥) :
    IsDiscreteValuationRing (Localization.AtPrime q.asIdeal) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  exact IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain
    (parameterChart f hf) hq (Localization.AtPrime q.asIdeal)

theorem zeroChart_stalkDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : PrimeSpectrum (parameterChart f hf)) (hq : q.asIdeal ≠ ⊥) :
    IsDiscreteValuationRing
      ((parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf q)) := by
  let := parameterChart_localDVR f hf q hq
  exact IsDiscreteValuationRing.RingEquivClass.isDiscreteValuationRing
    (zeroChartStalkIso f hf q).commRingCatIsoToRingEquiv.symm

theorem infinityChart_stalkDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)))
    (hq : q.asIdeal ≠ ⊥) :
    IsDiscreteValuationRing
      ((parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf q)) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterChart_localDVR f⁻¹ (transcendental_inverse f hf) q hq
  exact IsDiscreteValuationRing.RingEquivClass.isDiscreteValuationRing
    (infinityChartStalkIso f hf q).commRingCatIsoToRingEquiv.symm

theorem parameterCurve_stalkDVR [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) (hx : x ≠ genericPoint (parameterCurve f hf)) :
    IsDiscreteValuationRing ((parameterCurve f hf).presheaf.stalk x) := by
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · apply zeroChart_stalkDVR f hf q
    intro hq
    have heq : q = genericPoint (Spec (.of (parameterChart f hf))) := by
      rw [genericPoint_eq_bot_of_affine]
      exact PrimeSpectrum.ext hq
    apply hx
    rw [heq]
    exact genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
  · apply infinityChart_stalkDVR f hf q
    intro hq
    have heq : q = genericPoint
        (Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))) := by
      rw [genericPoint_eq_bot_of_affine]
      exact PrimeSpectrum.ext hq
    apply hx
    rw [heq]
    exact genericPoint_eq_of_isOpenImmersion (infinityChartInclusion f hf)

theorem parameterCurve_stalkIntegrallyClosed [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (x : parameterCurve f hf) :
    IsIntegrallyClosed ((parameterCurve f hf).presheaf.stalk x) := by
  by_cases hx : x = genericPoint (parameterCurve f hf)
  · subst x
    change IsIntegrallyClosed (parameterCurve f hf).functionField
    infer_instance
  · let := parameterCurve_stalkDVR f hf x hx
    infer_instance

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean <==
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.Gluing
import Mathlib.AlgebraicGeometry.Limits
import Mathlib.AlgebraicGeometry.Normalization
import OAI.NumberTheory.PiExponent.Geometry.CurveZeroPole

namespace OAI

noncomputable section

namespace PiExponent.CurveNormalizationModel

open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole

def integralClosureTowerHom
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    [Algebra R S] [Algebra R E] [Algebra S E] [IsScalarTower R S E] :
    integralClosure R E →+* integralClosure S E where
  toFun x := ⟨x.1, x.2.tower_top⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

theorem integralClosureTower_isLocalizationAway
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    [Algebra R S] [Algebra R E] [Algebra S E] [IsScalarTower R S E]
    (r : R) [IsLocalization.Away r S]
    [IsLocalization.Away (algebraMap R E r) E] :
    letI : Algebra (integralClosure R E) (integralClosure S E) :=
      integralClosureTowerHom.toAlgebra
    IsLocalization.Away (algebraMap R (integralClosure R E) r) (integralClosure S E) := by
  let : Algebra (integralClosure R E) (integralClosure S E) :=
    integralClosureTowerHom.toAlgebra
  have : IsScalarTower (integralClosure R E) (integralClosure S E) E :=
    IsScalarTower.of_algebraMap_eq' rfl
  have : IsScalarTower R (integralClosure R E) (integralClosure S E) :=
    IsScalarTower.of_algebraMap_eq fun _ => rfl
  exact IsLocalization.Away.integralClosure (S := E) (Rf := S) (Sf := E) r

theorem integralClosureTower_SpecMap_isOpenImmersion
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    [Algebra R S] [Algebra R E] [Algebra S E] [IsScalarTower R S E]
    (r : R) [IsLocalization.Away r S]
    [IsLocalization.Away (algebraMap R E r) E] :
    IsOpenImmersion (Spec.map (CommRingCat.ofHom
      (integralClosureTowerHom (R := R) (S := S) (E := E)))) := by
  let : Algebra (integralClosure R E) (integralClosure S E) :=
    integralClosureTowerHom.toAlgebra
  have : IsLocalization.Away (algebraMap R (integralClosure R E) r) (integralClosure S E) :=
    integralClosureTower_isLocalizationAway r
  exact IsOpenImmersion.of_isLocalization (algebraMap R (integralClosure R E) r)

def parameterLaurentMap {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : LaurentPolynomial F →+* E :=
  LaurentPolynomial.eval₂ (algebraMap F E) (Units.mk0 f hf.ne_zero)

abbrev parameterLaurentAlgebra {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra (LaurentPolynomial F) E :=
  (parameterLaurentMap f hf).toAlgebra

@[simp]
theorem parameterLaurentMap_T {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterLaurentMap f hf (LaurentPolynomial.T 1) = f := by
  simp [parameterLaurentMap, LaurentPolynomial.eval₂_T]

@[simp]
theorem parameterLaurentMap_T_inv {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterLaurentMap f hf (LaurentPolynomial.T (-1)) = f⁻¹ := by
  simp [parameterLaurentMap, LaurentPolynomial.eval₂_T]

theorem parameterLaurent_scalarTower {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    letI := parameterPolynomialAlgebra f hf
    letI := parameterLaurentAlgebra f hf
    IsScalarTower F[X] (LaurentPolynomial F) E := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  apply IsScalarTower.of_algebraMap_eq
  intro p
  rw [parameterPolynomialAlgebra_map]
  change Polynomial.aeval f p = parameterLaurentMap f hf (Polynomial.toLaurent p)
  rw [parameterLaurentMap, LaurentPolynomial.eval₂_toLaurent]
  rfl

abbrev parameterLaurentChart {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Type _ :=
  let := parameterLaurentAlgebra f hf
  integralClosure (LaurentPolynomial F) E

def parameterChartOverlapHom {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterChart f hf →+* parameterLaurentChart f hf := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  exact integralClosureTowerHom

theorem parameterChartOverlap_isOpenImmersion
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    IsOpenImmersion (Spec.map (CommRingCat.ofHom (parameterChartOverlapHom f hf))) := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  have hunit : IsLocalization.Away f E := IsLocalization.of_le_isUnit (by
    rintro x ⟨n, rfl⟩
    exact (isUnit_iff_ne_zero.mpr hf.ne_zero).pow n)
  have hX : algebraMap F[X] E Polynomial.X = f := by
    rw [parameterPolynomialAlgebra_map]
    simp
  have : IsLocalization.Away (algebraMap F[X] E Polynomial.X) E := by
    simpa only [hX] using hunit
  exact integralClosureTower_SpecMap_isOpenImmersion (S := LaurentPolynomial F) (E := E)
    (Polynomial.X : F[X])

theorem parameterLaurentMap_invert
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    (parameterLaurentMap f hf).comp (LaurentPolynomial.invert (R := F)).toRingHom =
      parameterLaurentMap f⁻¹ (transcendental_inverse f hf) := by
  apply IsLocalization.ringHom_ext (Submonoid.powers (Polynomial.X : F[X]))
  apply Polynomial.ringHom_ext
  · intro c
    simp [RingHom.comp_apply, LaurentPolynomial.algebraMap_eq_toLaurent,
      parameterLaurentMap, LaurentPolynomial.eval₂_C]
  · simp [RingHom.comp_apply, LaurentPolynomial.algebraMap_eq_toLaurent]

theorem isIntegralElem_comp_equiv
    {R S E : Type*} [CommRing R] [CommRing S] [CommRing E]
    (g : S →+* E) (e : R ≃+* S) (x : E) :
    (g.comp e.toRingHom).IsIntegralElem x ↔ g.IsIntegralElem x := by
  constructor
  · exact RingHom.isIntegralElem.of_comp e.toRingHom g
  · intro hx
    apply RingHom.isIntegralElem.of_comp e.symm.toRingHom (g.comp e.toRingHom)
    have heq : (g.comp e.toRingHom).comp e.symm.toRingHom = g := by ext; simp
    rwa [heq]

def reciprocalLaurentChartEquiv
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    parameterLaurentChart f hf ≃+*
      parameterLaurentChart f⁻¹ (transcendental_inverse f hf) where
  toFun x := ⟨x.1, by
    have hx := (isIntegralElem_comp_equiv (parameterLaurentMap f hf)
      (LaurentPolynomial.invert (R := F)).toRingEquiv x.1).mpr x.2
    rw [parameterLaurentMap_invert] at hx
    exact hx⟩
  invFun x := ⟨x.1, by
    apply (isIntegralElem_comp_equiv (parameterLaurentMap f hf)
      (LaurentPolynomial.invert (R := F)).toRingEquiv x.1).mp
    rw [parameterLaurentMap_invert]
    exact x.2⟩
  left_inv _ := rfl
  right_inv _ := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

variable {F E : Type*} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def zeroOverlap : Spec (.of (parameterLaurentChart f hf)) ⟶ Spec (.of (parameterChart f hf)) :=
  Spec.map (CommRingCat.ofHom (parameterChartOverlapHom f hf))

instance zeroOverlap_isOpenImmersion : IsOpenImmersion (zeroOverlap f hf) :=
  parameterChartOverlap_isOpenImmersion f hf

def infinityOverlap : Spec (.of (parameterLaurentChart f hf)) ⟶
    Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf))) :=
  Spec.map (CommRingCat.ofHom ((reciprocalLaurentChartEquiv f hf).symm.toRingHom.comp
    (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf))))

instance infinityOverlap_isOpenImmersion : IsOpenImmersion (infinityOverlap f hf) := by
  let e := (reciprocalLaurentChartEquiv f hf).symm
  have : IsIso (CommRingCat.ofHom e.toRingHom) :=
    inferInstanceAs (IsIso e.toCommRingCatIso.hom)
  have : IsOpenImmersion
      (Spec.map (CommRingCat.ofHom (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf)))) :=
    parameterChartOverlap_isOpenImmersion f⁻¹ (transcendental_inverse f hf)
  change IsOpenImmersion (Spec.map (CommRingCat.ofHom
    (e.toRingHom.comp (parameterChartOverlapHom f⁻¹ (transcendental_inverse f hf)))))
  rw [CommRingCat.ofHom_comp, Spec.map_comp]
  infer_instance

def parameterCurve : Scheme :=
  Limits.pushout (zeroOverlap f hf) (infinityOverlap f hf)

def zeroChartInclusion : Spec (.of (parameterChart f hf)) ⟶ parameterCurve f hf :=
  Limits.pushout.inl (zeroOverlap f hf) (infinityOverlap f hf)

def infinityChartInclusion : Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf))) ⟶
    parameterCurve f hf :=
  Limits.pushout.inr (zeroOverlap f hf) (infinityOverlap f hf)

instance zeroChartInclusion_isOpenImmersion : IsOpenImmersion (zeroChartInclusion f hf) :=
  inferInstanceAs (IsOpenImmersion (Limits.colimit.ι
    (Limits.span (zeroOverlap f hf) (infinityOverlap f hf)) Limits.WalkingSpan.left))

instance infinityChartInclusion_isOpenImmersion : IsOpenImmersion (infinityChartInclusion f hf) :=
  inferInstanceAs (IsOpenImmersion (Limits.colimit.ι
    (Limits.span (zeroOverlap f hf) (infinityOverlap f hf)) Limits.WalkingSpan.right))

theorem parameterCurve_overlap_compatibility :
    zeroOverlap f hf ≫ zeroChartInclusion f hf =
      infinityOverlap f hf ≫ infinityChartInclusion f hf :=
  Limits.pushout.condition

theorem parameterCurve_twoChartCover (x : parameterCurve f hf) :
    (∃ y, zeroChartInclusion f hf y = x) ∨
      ∃ y, infinityChartInclusion f hf y = x := by
  obtain ⟨j, y, hy⟩ := Scheme.IsLocallyDirected.ι_jointly_surjective
    (Limits.span (zeroOverlap f hf) (infinityOverlap f hf)) x
  cases j with
  | none =>
    left
    refine ⟨zeroOverlap f hf y, ?_⟩
    have hh := congrArg (fun g => g y)
      (Limits.colimit.w (Limits.span (zeroOverlap f hf) (infinityOverlap f hf))
        Limits.WalkingSpan.Hom.fst)
    exact hh.trans hy
  | some j =>
    cases j with
    | left => exact Or.inl ⟨y, hy⟩
    | right => exact Or.inr ⟨y, hy⟩

def zeroChartStalkIso (x : PrimeSpectrum (parameterChart f hf)) :
    (parameterCurve f hf).presheaf.stalk (zeroChartInclusion f hf x) ≅
      CommRingCat.of (Localization.AtPrime x.asIdeal) := by
  have : IsIso ((zeroChartInclusion f hf).stalkMap x) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp (zeroChartInclusion_isOpenImmersion f hf)).2 x
  exact asIso ((zeroChartInclusion f hf).stalkMap x) ≪≫
    Spec.stalkIso (.of (parameterChart f hf)) x

def infinityChartStalkIso
    (x : PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf))) :
    (parameterCurve f hf).presheaf.stalk (infinityChartInclusion f hf x) ≅
      CommRingCat.of (Localization.AtPrime x.asIdeal) := by
  have : IsIso ((infinityChartInclusion f hf).stalkMap x) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp (infinityChartInclusion_isOpenImmersion f hf)).2 x
  exact asIso ((infinityChartInclusion f hf).stalkMap x) ≪≫
    Spec.stalkIso (.of (parameterChart f⁻¹ (transcendental_inverse f hf))) x

instance parameterCurve_compactSpace : CompactSpace (parameterCurve f hf) := by
  rw [← isCompact_univ_iff]
  have hcover : Set.range (zeroChartInclusion f hf) ∪
      Set.range (infinityChartInclusion f hf) = Set.univ := by
    ext x
    simp only [Set.mem_union, Set.mem_range, Set.mem_univ, iff_true]
    exact parameterCurve_twoChartCover f hf x
  rw [← hcover]
  exact (isCompact_range (zeroChartInclusion f hf).continuous).union
    (isCompact_range (infinityChartInclusion f hf).continuous)

theorem parameterCurve_genericPoint :
    IsGenericPoint
      (zeroChartInclusion f hf (zeroOverlap f hf
        (genericPoint (Spec (.of (parameterLaurentChart f hf)))))) Set.univ := by
  apply isGenericPoint_iff_specializes.mpr
  intro x
  constructor
  · intro _; trivial
  · intro _
    rcases parameterCurve_twoChartCover f hf x with ⟨y, rfl⟩ | ⟨y, rfl⟩
    · rw [genericPoint_eq_of_isOpenImmersion (zeroOverlap f hf)]
      exact (genericPoint_specializes y).map (zeroChartInclusion f hf).continuous
    · have he := congrArg
        (fun g => g (genericPoint (Spec (.of (parameterLaurentChart f hf)))))
        (parameterCurve_overlap_compatibility f hf)
      change zeroChartInclusion f hf (zeroOverlap f hf _) =
        infinityChartInclusion f hf (infinityOverlap f hf _) at he
      rw [he, genericPoint_eq_of_isOpenImmersion (infinityOverlap f hf)]
      exact (genericPoint_specializes y).map (infinityChartInclusion f hf).continuous

instance parameterCurve_irreducibleSpace : IrreducibleSpace (parameterCurve f hf) :=
  (irreducibleSpace_def _).mpr (parameterCurve_genericPoint f hf).isIrreducible

instance parameterCurve_isReduced : IsReduced (parameterCurve f hf) := by
  have (x : parameterCurve f hf) : _root_.IsReduced ((parameterCurve f hf).presheaf.stalk x) := by
    rcases parameterCurve_twoChartCover f hf x with ⟨y, rfl⟩ | ⟨y, rfl⟩
    · exact isReduced_of_injective (zeroChartStalkIso f hf y).hom.hom
        (zeroChartStalkIso f hf y).commRingCatIsoToRingEquiv.injective
    · exact isReduced_of_injective (infinityChartStalkIso f hf y).hom.hom
        (infinityChartStalkIso f hf y).commRingCatIsoToRingEquiv.injective
  exact isReduced_of_isReduced_stalk _

instance parameterCurve_isIntegral : IsIntegral (parameterCurve f hf) :=
  isIntegral_of_irreducibleSpace_of_isReduced _

def parameterCurveFunctionFieldIso :
    (parameterCurve f hf).functionField ≅ (Spec (.of (parameterChart f hf))).functionField := by
  let x := genericPoint (Spec (.of (parameterChart f hf)))
  have : IsIso ((zeroChartInclusion f hf).stalkMap x) :=
    (IsOpenImmersion.iff_isIso_stalkMap.mp (zeroChartInclusion_isOpenImmersion f hf)).2 x
  have hx : zeroChartInclusion f hf x = genericPoint (parameterCurve f hf) :=
    genericPoint_eq_of_isOpenImmersion (zeroChartInclusion f hf)
  exact eqToIso (congrArg (fun y => (parameterCurve f hf).presheaf.stalk y) hx.symm) ≪≫
    asIso ((zeroChartInclusion f hf).stalkMap x)

def parameterCurveFunctionFieldEquiv
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    (parameterCurve f hf).functionField ≃+* E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  letI : Algebra (parameterChart f hf) (Spec (.of (parameterChart f hf))).functionField :=
    AlgebraicGeometry.instAlgebraCarrierFunctionFieldSpec (.of (parameterChart f hf))
  letI : IsFractionRing (parameterChart f hf) (Spec (.of (parameterChart f hf))).functionField :=
    functionField_isFractionRing_of_affine (.of (parameterChart f hf))
  exact (parameterCurveFunctionFieldIso f hf).commRingCatIsoToRingEquiv.trans
    (IsLocalization.algEquiv (nonZeroDivisors (parameterChart f hf))
      (Spec (.of (parameterChart f hf))).functionField E).toRingEquiv

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean <==
import OAI.NumberTheory.PiExponent.Geometry.BirationalOpenIso
import OAI.NumberTheory.PiExponent.Geometry.CurveGeometricFunctionField
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomial
import OAI.NumberTheory.PiExponent.Geometry.CurveMorphismFinite
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveNormalizationMorphism
open AlgebraicGeometry CategoryTheory
open CurveNormalizationModel

@[instance_reducible] def structureFieldAlgebra
    {F : Type u} [Field F] {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) : Algebra F X.functionField :=
  (Spec.preimage (X.fromSpecStalk (genericPoint X) ≫ p)).hom.toAlgebra

theorem genericPoint_over_structure
    {F : Type u} [Field F] {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) :
    letI := structureFieldAlgebra p
    X.fromSpecStalk (genericPoint X) ≫ p =
      Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)) := by
  let := structureFieldAlgebra p
  exact (Spec.map_preimage _).symm

theorem genericPoint_over_section_coefficients
    {F : Type u} [Field F] {X : Scheme.{u}} [IsIntegral X]
    [Algebra F Γ(X, ⊤)] :
    letI := CurveGeometricFunctionField.intrinsicFunctionFieldAlgebra F X
    X.fromSpecStalk (genericPoint X) ≫
      (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom (algebraMap F Γ(X, ⊤)))) =
        Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)) := by
  let := CurveGeometricFunctionField.intrinsicFunctionFieldAlgebra F X
  rw [← Category.assoc, Scheme.fromSpecStalk_toSpecΓ, ← Spec.map_comp]
  rfl

theorem isDominant_of_generic_identity
    {X Y : Scheme.{u}} [IsIntegral X] [IsIntegral Y]
    (g : Y ⟶ X) (e : Y.functionField ≃+* X.functionField)
    (he : Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y) ≫ g = X.fromSpecStalk (genericPoint X)) :
    IsDominant g := by
  have : IsDominant ((Spec.map (CommRingCat.ofHom e.toRingHom) ≫
      Y.fromSpecStalk (genericPoint Y)) ≫ g) := by
    rw [Category.assoc, he]
    exact CurveStalkGluing.isDominant_fromSpecFunctionField
  exact IsDominant.of_comp (Spec.map (CommRingCat.ofHom e.toRingHom) ≫
    Y.fromSpecStalk (genericPoint Y)) g

theorem nontrivial_of_dimension_one (X : Scheme.{u})
    (hdim : topologicalKrullDim X = 1) : Nontrivial X := by
  classical
  by_contra h
  have : Subsingleton X := not_nontrivial_iff_subsingleton.mp h
  have hzero := topologicalKrullDim_zero_of_discreteTopology X
  rw [hdim] at hzero
  norm_num at hzero

theorem exists_model_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X] [Algebra F X.functionField]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p]
    (hp : X.fromSpecStalk (genericPoint X) ≫ p =
      Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)))
    (f : X.functionField) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField] :
    ∃ g : parameterCurve f hf ⟶ X,
      g ≫ p = parameterCurveStructureMap f hf ∧
      parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
      IsProper g ∧ IsDominant g := by
  obtain ⟨g, hover, hgeneric⟩ := CurveGlobalMonomial.exists_parameterCurve_extension
    f hf p (X.fromSpecStalk (genericPoint X)) hp
  have : IsProper (g ≫ p) := by
    rw [hover]
    infer_instance
  have : IsProper g := IsProper.of_comp g p
  have : IsDominant g := isDominant_of_generic_identity g
    (parameterCurveFunctionFieldEquiv f hf) (by
      simpa only [parameterCurveGenericPoint, Category.assoc] using hgeneric)
  exact ⟨g, hover, hgeneric, inferInstance, inferInstance⟩

theorem exists_intrinsic_model_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p] :
    letI := structureFieldAlgebra p
    ∀ (f : X.functionField) (hf : Transcendental F f),
      ∀ [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField],
      ∃ g : parameterCurve f hf ⟶ X,
        g ≫ p = parameterCurveStructureMap f hf ∧
        parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
        IsProper g ∧ IsDominant g := by
  let := structureFieldAlgebra p
  intro f hf hfinite
  exact exists_model_morphism p (genericPoint_over_structure p) f hf

theorem exists_finite_model_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X] [Nontrivial X] [Algebra F X.functionField]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p]
    (hp : X.fromSpecStalk (genericPoint X) ≫ p =
      Spec.map (CommRingCat.ofHom (algebraMap F X.functionField)))
    (f : X.functionField) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField] :
    ∃ g : parameterCurve f hf ⟶ X,
      g ≫ p = parameterCurveStructureMap f hf ∧
      parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
      IsFinite g ∧ ∃ U : X.Opens, genericPoint X ∈ U ∧ IsIso (g ∣_ U) := by
  obtain ⟨g, hover, hgeneric, hproper, hdominant⟩ := exists_model_morphism p hp f hf
  have : IsProper g := hproper
  have : IsDominant g := hdominant
  have hfinite : IsFinite g := CurveMorphismFinite.isFinite_of_proper_dominant g
    (parameterCurve_dimension_le_one f hf)
  obtain ⟨U, hU, hUiso⟩ := BirationalOpenIso.exists_open_iso_of_generic_inverse g
    (parameterCurveFunctionFieldEquiv f hf) (by
      simpa only [parameterCurveGenericPoint, Category.assoc] using hgeneric)
  exact ⟨g, hover, hgeneric, hfinite, U, hU, hUiso⟩

theorem exists_intrinsic_normalization_morphism
    {F : Type u} [Field F] [CharZero F]
    {X : Scheme.{u}} [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of F)) [IsProper p]
    (hdim : topologicalKrullDim X = 1) :
    letI := structureFieldAlgebra p
    ∀ (f : X.functionField) (hf : Transcendental F f),
      ∀ [FiniteDimensional (IntermediateField.adjoin F {f}) X.functionField],
      ∃ g : parameterCurve f hf ⟶ X,
        g ≫ p = parameterCurveStructureMap f hf ∧
        parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
        IsFinite g ∧ ∃ U : X.Opens, genericPoint X ∈ U ∧ IsIso (g ∣_ U) := by
  let := structureFieldAlgebra p
  intro f hf hfinite
  have : Nontrivial X := nontrivial_of_dimension_one X hdim
  exact exists_finite_model_morphism p (genericPoint_over_structure p) f hf

end PiExponent.CurveNormalizationMorphism

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean <==
import Mathlib.AlgebraicGeometry.Artinian
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDimension
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProper

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [CharZero F] [FiniteDimensional (IntermediateField.adjoin F {f}) E]

theorem parameterCurve_not_isAffine : ¬ IsAffine (parameterCurve f hf) := by
  intro haff
  let X := parameterCurve f hf
  let p := parameterCurveStructureMap f hf
  have : IsAffine X := haff
  have : IsFinite p := IsFinite.iff_isProper_and_isAffineHom.mpr
    ⟨inferInstance, inferInstance⟩
  let : Algebra F Γ(X,⊤) :=
    (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of F)).inv.hom).toAlgebra
  have : Module.Finite F Γ(X,⊤) :=
    p.finite_appTop.comp (RingHom.Finite.of_surjective
      (Scheme.ΓSpecIso (CommRingCat.of F)).inv.hom
      (Scheme.ΓSpecIso (CommRingCat.of F)).symm.commRingCatIsoToRingEquiv.surjective)
  have : IsArtinianRing Γ(X,⊤) := IsArtinianRing.of_finite F Γ(X,⊤)
  have : IsLocallyArtinian (Spec Γ(X,⊤)) :=
    Scheme.isLocallyArtinianScheme_Spec.mpr inferInstance
  have : T1Space (Spec Γ(X,⊤)) := inferInstance
  have : T1Space X := X.isoSpec.hom.isEmbedding.t1Space
  exact (parameterCurve_isClosed_iff_ne_generic f hf
    (genericPoint (parameterCurve f hf))).mp isClosed_singleton rfl

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

theorem zeroOverlap_range :
    letI := parameterPolynomialAlgebra f hf
    Set.range (zeroOverlap f hf) =
      (PrimeSpectrum.basicOpen (algebraMap F[X] (parameterChart f hf) Polynomial.X) :
        Set (PrimeSpectrum (parameterChart f hf))) := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  let : Algebra (parameterChart f hf) (parameterLaurentChart f hf) :=
    (parameterChartOverlapHom f hf).toAlgebra
  have hX : algebraMap F[X] E Polynomial.X = f := by
    rw [parameterPolynomialAlgebra_map]; simp
  have : IsLocalization.Away f E := IsLocalization.of_le_isUnit (by
    rintro x ⟨n, rfl⟩
    exact (isUnit_iff_ne_zero.mpr hf.ne_zero).pow n)
  have : IsLocalization.Away (algebraMap F[X] E Polynomial.X) E := by
    simpa only [hX] using (inferInstance : IsLocalization.Away f E)
  have : IsLocalization.Away (algebraMap F[X] (parameterChart f hf) Polynomial.X)
      (parameterLaurentChart f hf) :=
    integralClosureTower_isLocalizationAway (S := LaurentPolynomial F) (E := E) Polynomial.X
  exact PrimeSpectrum.localization_away_comap_range _ _

theorem infinityOverlap_range :
    letI := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
    Set.range (infinityOverlap f hf) =
      (PrimeSpectrum.basicOpen
        (algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf)) Polynomial.X) :
        Set (PrimeSpectrum (parameterChart f⁻¹ (transcendental_inverse f hf)))) := by
  let e := (reciprocalLaurentChartEquiv f hf).symm
  have : IsIso (CommRingCat.ofHom e.toRingHom) :=
    inferInstanceAs (IsIso e.toCommRingCatIso.hom)
  let g := Spec.map (CommRingCat.ofHom e.toRingHom)
  have : IsIso g :=
    inferInstanceAs (IsIso (Scheme.Spec.mapIso e.toCommRingCatIso.op).hom)
  have hfac : infinityOverlap f hf =
      g ≫ zeroOverlap f⁻¹ (transcendental_inverse f hf) := by
    unfold infinityOverlap zeroOverlap
    rw [CommRingCat.ofHom_comp, Spec.map_comp]
  have hrange : Set.range (infinityOverlap f hf) =
      Set.range (zeroOverlap f⁻¹ (transcendental_inverse f hf)) := by
    rw [hfac]
    ext x
    constructor
    · rintro ⟨z, rfl⟩
      exact ⟨g z, rfl⟩
    · rintro ⟨z, rfl⟩
      obtain ⟨w, rfl⟩ := g.surjective z
      exact ⟨w, rfl⟩
  exact hrange.trans (zeroOverlap_range f⁻¹ (transcendental_inverse f hf))

theorem infinityChart_mem_zero_iff
    (x : Spec (.of (parameterChart f⁻¹ (transcendental_inverse f hf)))) :
    infinityChartInclusion f hf x ∈ Set.range (zeroChartInclusion f hf) ↔
      x ∈ Set.range (infinityOverlap f hf) := by
  constructor
  · rintro ⟨y, hy⟩
    obtain ⟨k, fi, fj, z, hzi, hzj⟩ :=
      (Scheme.IsLocallyDirected.ι_eq_ι_iff
        (Limits.span (zeroOverlap f hf) (infinityOverlap f hf))).mp hy
    cases k with
    | none =>
      refine ⟨z, ?_⟩
      have he : fj = Limits.WalkingSpan.Hom.snd := Subsingleton.elim _ _
      simpa only [he, Limits.span_map_snd] using hzj
    | some k =>
      cases k with
      | left =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.left) (some Limits.WalkingPair.right) from fj)
      | right =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.right) (some Limits.WalkingPair.left) from fi)
  · rintro ⟨z, rfl⟩
    refine ⟨zeroOverlap f hf z, ?_⟩
    exact congrArg (fun g => g z) (parameterCurve_overlap_compatibility f hf)

theorem zeroChart_mem_infinity_iff
    (x : Spec (.of (parameterChart f hf))) :
    zeroChartInclusion f hf x ∈ Set.range (infinityChartInclusion f hf) ↔
      x ∈ Set.range (zeroOverlap f hf) := by
  constructor
  · rintro ⟨y, hy⟩
    obtain ⟨k, fi, fj, z, hzi, hzj⟩ :=
      (Scheme.IsLocallyDirected.ι_eq_ι_iff
        (Limits.span (zeroOverlap f hf) (infinityOverlap f hf))).mp hy.symm
    cases k with
    | none =>
      refine ⟨z, ?_⟩
      have he : fi = Limits.WalkingSpan.Hom.fst := Subsingleton.elim _ _
      simpa only [he, Limits.span_map_fst] using hzi
    | some k =>
      cases k with
      | left =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.left) (some Limits.WalkingPair.right) from fj)
      | right =>
        cases (show Limits.WidePushoutShape.Hom
          (some Limits.WalkingPair.right) (some Limits.WalkingPair.left) from fi)
  · rintro ⟨z, rfl⟩
    refine ⟨infinityOverlap f hf z, ?_⟩
    exact congrArg (fun g => g z) (parameterCurve_overlap_compatibility f hf).symm

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveNormalizationPolarization
import OAI.NumberTheory.PiExponent.Cohomology.AmpleCohomologyFinite
import OAI.NumberTheory.PiExponent.Cohomology.CurveTwoAffineVanishing
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationInvariance
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationMorphism
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCurveTwoAffine
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFiniteCoordinates

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open CurveNormalizationModel

variable {X : Scheme.{0}} [IsIntegral X]
variable {σ : Type} [Finite σ] [Nonempty σ]
variable {E : Type} [Field E] [Algebra ℂ E]

theorem parameterCurve_pullback_euler_degree
    (p : X ⟶ Spec (.of ℂ)) [IsProper p]
    (j : X ⟶ ProjectiveO1.projectiveSpace ℂ σ) [IsClosedImmersion j]
    (hj : j ≫ polynomialProjectiveProjection ℂ σ = p)
    (hd : topologicalKrullDim X ≤ 1)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ X) [IsFinite g]
    (hg : g ≫ p = parameterCurveStructureMap f hf)
    (W : X.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)] (L : LineBundle X) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pullback g).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  let : Fintype σ := Fintype.ofFinite σ
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := {}
  let : X.IsSeparated := by
    rw [Scheme.isSeparated_iff, ← terminal.comp_from p]
    infer_instance
  let : (structureSheaf X).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (structureSheaf X).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (structureSheaf X)).choose.isQuasicoherent
  let : L.sheaf.IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L
  obtain ⟨U,V,hU,hV,hcover⟩ :=
    ProjectiveCurveTwoAffine.two_affine_cover_of_closed_embedding j hd
  let : Subsingleton (cohomology (structureSheaf X) 2) :=
    CurveTwoAffineVanishing.cohomology_subsingleton U V hU hV hcover _ 2 le_rfl
  let : Subsingleton (cohomology L.sheaf 2) :=
    CurveTwoAffineVanishing.cohomology_subsingleton U V hU hV hcover _ 2 le_rfl
  have hO : LowCohomologyFinite p (structureSheaf X) := fun n _ =>
    ProjectiveFiniteCoordinates.projectiveOver_cohomology_finite p j hj _ n
  have hL : LowCohomologyFinite p L.sheaf := fun n _ =>
    ProjectiveFiniteCoordinates.projectiveOver_cohomology_finite p j hj _ n
  have hOY : LowCohomologyFinite (g ≫ p) (structureSheaf (parameterCurve f hf)) := by
    rw [hg]
    exact parameterCurve_finiteLineCohomology f hf ((parameterCurvePolarization f hf).pow 0)
  have hLY : LowCohomologyFinite (g ≫ p) (L.pullback g).sheaf := by
    rw [hg]
    exact parameterCurve_finiteLineCohomology f hf (L.pullback g)
  simpa only [hg] using
    pullback_euler_degree_of_open_iso g p hd W hW U V hU hV hcover L hO hL hOY hLY

theorem parameterCurve_pullback_euler_degree_of_ample
    (p : X ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle X) (hH : H.IsAmple) (hd : topologicalKrullDim X ≤ 1)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ X) [IsFinite g]
    (hg : g ≫ p = parameterCurveStructureMap f hf)
    (W : X.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)] (L : LineBundle X) :
    eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pullback g).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  classical
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian p
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace p
  let : IsNoetherian X := ⟨⟩
  obtain ⟨n,hn,τ,hτ,s,hs,hclosed⟩ := H.ample_projective_sections_noetherian p hH
  let : Fintype τ := hτ
  have : Nonempty τ := by
    have hx : genericPoint X ∈ (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
      rw [hs]
      trivial
    obtain ⟨i,-⟩ := Opens.mem_iSup.mp hx
    exact ⟨i⟩
  let j : X ⟶ ProjectiveO1.projectiveSpace ℂ τ := sectionsMorphism (baseScalars p) s hs
  have : IsClosedImmersion j := hclosed
  have hj : j ≫ polynomialProjectiveProjection ℂ τ = p := by
    rw [← AmpleCohomologyFinite.projectiveBase_eq_polynomialProjectiveProjection]
    exact (sectionsMorphism_over (baseScalars p) s hs).trans (toSpec_scalarMap p)
  exact parameterCurve_pullback_euler_degree p j hj hd f hf g hg W hW L

theorem exists_intrinsic_normalization_preserving_degree
    (p : X ⟶ Spec (.of ℂ)) [IsProper p]
    (j : X ⟶ ProjectiveO1.projectiveSpace ℂ σ) [IsClosedImmersion j]
    (hj : j ≫ polynomialProjectiveProjection ℂ σ = p)
    (hdim : topologicalKrullDim X = 1) :
    letI := CurveNormalizationMorphism.structureFieldAlgebra p
    ∀ (f : X.functionField) (hf : Transcendental ℂ f),
      ∀ [FiniteDimensional (IntermediateField.adjoin ℂ {f}) X.functionField],
      ∃ g : parameterCurve f hf ⟶ X,
        g ≫ p = parameterCurveStructureMap f hf ∧
        parameterCurveGenericPoint f hf ≫ g = X.fromSpecStalk (genericPoint X) ∧
        IsFinite g ∧ ∀ L : LineBundle X,
          eulerCharacteristic (parameterCurveStructureMap f hf) 1 (L.pullback g).sheaf -
              eulerCharacteristic (parameterCurveStructureMap f hf) 1
                (structureSheaf (parameterCurve f hf)) =
            eulerCharacteristic p 1 L.sheaf -
              eulerCharacteristic p 1 (structureSheaf X) := by
  let := CurveNormalizationMorphism.structureFieldAlgebra p
  intro f hf hfinite
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism p hdim f hf
  let := hgfinite
  let := hiso
  have hw : W ≠ ⊥ := by
    intro hw
    simp only [hw, Opens.mem_bot] at hW
  exact ⟨g,hg,hgeneric,hgfinite,fun L =>
    parameterCurve_pullback_euler_degree p j hj hdim.le f hf g hg W hw L⟩

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationOverlap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineReciprocal

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationModel
open scoped Polynomial
open AlgebraicGeometry CategoryTheory
open PiExponent.CurveZeroPole
universe u
variable {F E : Type u} [Field F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)

def parameterOverlapProjection : Spec (.of (parameterLaurentChart f hf)) ⟶
    Spec (.of (LaurentPolynomial F)) :=
  letI := parameterLaurentAlgebra f hf
  Spec.map (CommRingCat.ofHom (algebraMap (LaurentPolynomial F) (parameterLaurentChart f hf)))

@[reassoc] theorem zeroOverlap_projection :
    zeroOverlap f hf ≫ parameterChartProjection f hf =
      parameterOverlapProjection f hf ≫ ProjectiveLine.zeroChartOverlap F := by
  let := parameterPolynomialAlgebra f hf
  let := parameterLaurentAlgebra f hf
  let := parameterLaurent_scalarTower f hf
  unfold zeroOverlap parameterChartProjection parameterOverlapProjection
    ProjectiveLine.zeroChartOverlap
  rw [← Spec.map_comp, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro p
  apply Subtype.ext
  exact IsScalarTower.algebraMap_apply F[X] (LaurentPolynomial F) E p

@[reassoc] theorem infinityOverlap_projection :
    infinityOverlap f hf ≫ parameterChartProjection f⁻¹ (transcendental_inverse f hf) =
      parameterOverlapProjection f hf ≫ ProjectiveLine.infinityChartOverlap F := by
  let := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
  let := parameterLaurentAlgebra f hf
  unfold infinityOverlap parameterChartProjection parameterOverlapProjection
    ProjectiveLine.infinityChartOverlap
  rw [← Spec.map_comp, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply Polynomial.ringHom_ext
  · intro c
    apply Subtype.ext
    change algebraMap F[X] E (Polynomial.C c) =
      parameterLaurentMap f hf (ProjectiveLine.infinityPolynomialMap F (Polynomial.C c))
    rw [parameterPolynomialAlgebra_map]
    simp [parameterLaurentMap, LaurentPolynomial.eval₂_C]
  · apply Subtype.ext
    change algebraMap F[X] E Polynomial.X =
      parameterLaurentMap f hf (ProjectiveLine.infinityPolynomialMap F Polynomial.X)
    rw [parameterPolynomialAlgebra_map]
    simp

def parameterCurveProjection : parameterCurve f hf ⟶ ProjectiveLine.projectiveLine F :=
  Limits.pushout.desc
    (parameterChartProjection f hf ≫ ProjectiveLine.chartMap F false)
    (parameterChartProjection f⁻¹ (transcendental_inverse f hf) ≫
      ProjectiveLine.chartMap F true) (by
      rw [zeroOverlap_projection_assoc, infinityOverlap_projection_assoc]
      rw [ProjectiveLine.reciprocalChart_compatibility])

@[reassoc] theorem zeroChart_projection :
    zeroChartInclusion f hf ≫ parameterCurveProjection f hf =
      parameterChartProjection f hf ≫ ProjectiveLine.chartMap F false :=
  Limits.pushout.inl_desc _ _ _

@[reassoc] theorem infinityChart_projection :
    infinityChartInclusion f hf ≫ parameterCurveProjection f hf =
      parameterChartProjection f⁻¹ (transcendental_inverse f hf) ≫
        ProjectiveLine.chartMap F true :=
  Limits.pushout.inr_desc _ _ _

theorem parameterCurveProjection_preimage_zero :
    parameterCurveProjection f hf ⁻¹ᵁ (ProjectiveLine.chartMap F false).opensRange =
      (zeroChartInclusion f hf).opensRange := by
  ext x
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · change parameterCurveProjection f hf (zeroChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F false).opensRange ↔
        zeroChartInclusion f hf q ∈ Set.range (zeroChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, zeroChart_projection, Scheme.Hom.comp_apply]
    exact iff_of_true ⟨_, rfl⟩ ⟨q, rfl⟩
  · change parameterCurveProjection f hf (infinityChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F false).opensRange ↔
        infinityChartInclusion f hf q ∈ Set.range (zeroChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, infinityChart_projection, Scheme.Hom.comp_apply,
      infinityChart_mem_zero_iff]
    change parameterChartProjection f⁻¹ (transcendental_inverse f hf) q ∈
      (ProjectiveLine.chartMap F true ⁻¹ᵁ (ProjectiveLine.chartMap F (!true)).opensRange) ↔ _
    rw [ProjectiveLine.chartMap_preimage_other]
    let := parameterPolynomialAlgebra f⁻¹ (transcendental_inverse f hf)
    change q ∈ PrimeSpectrum.basicOpen
      (algebraMap F[X] (parameterChart f⁻¹ (transcendental_inverse f hf)) Polynomial.X) ↔ _
    rw [infinityOverlap_range]
    rfl

theorem parameterCurveProjection_preimage_infinity :
    parameterCurveProjection f hf ⁻¹ᵁ (ProjectiveLine.chartMap F true).opensRange =
      (infinityChartInclusion f hf).opensRange := by
  ext x
  rcases parameterCurve_twoChartCover f hf x with ⟨q, rfl⟩ | ⟨q, rfl⟩
  · change parameterCurveProjection f hf (zeroChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F true).opensRange ↔
        zeroChartInclusion f hf q ∈ Set.range (infinityChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, zeroChart_projection, Scheme.Hom.comp_apply,
      zeroChart_mem_infinity_iff]
    change parameterChartProjection f hf q ∈
      (ProjectiveLine.chartMap F false ⁻¹ᵁ (ProjectiveLine.chartMap F (!false)).opensRange) ↔ _
    rw [ProjectiveLine.chartMap_preimage_other]
    let := parameterPolynomialAlgebra f hf
    change q ∈ PrimeSpectrum.basicOpen
      (algebraMap F[X] (parameterChart f hf) Polynomial.X) ↔ _
    rw [zeroOverlap_range]
    rfl
  · change parameterCurveProjection f hf (infinityChartInclusion f hf q) ∈
      (ProjectiveLine.chartMap F true).opensRange ↔
        infinityChartInclusion f hf q ∈ Set.range (infinityChartInclusion f hf)
    rw [← Scheme.Hom.comp_apply, infinityChart_projection, Scheme.Hom.comp_apply]
    exact iff_of_true ⟨_, rfl⟩ ⟨q, rfl⟩

theorem zeroChartProjection_isPullback :
    IsPullback (zeroChartInclusion f hf) (parameterChartProjection f hf)
      (parameterCurveProjection f hf) (ProjectiveLine.chartMap F false) :=
  (IsOpenImmersion.isPullback _ _ _ _ (zeroChart_projection f hf)
    (parameterCurveProjection_preimage_zero f hf)).flip

theorem infinityChartProjection_isPullback :
    IsPullback (infinityChartInclusion f hf)
      (parameterChartProjection f⁻¹ (transcendental_inverse f hf))
      (parameterCurveProjection f hf) (ProjectiveLine.chartMap F true) :=
  (IsOpenImmersion.isPullback _ _ _ _ (infinityChart_projection f hf)
    (parameterCurveProjection_preimage_infinity f hf)).flip

instance parameterCurveProjection_isFinite [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsFinite (parameterCurveProjection f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let hAffine := AlgebraicGeometry.IsFinite.instHasAffinePropertyAndIsAffineFiniteCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomAppTop.{u}
  let : IsZariskiLocalAtTarget (@AlgebraicGeometry.IsFinite.{u}) :=
    @HasAffineProperty.instIsZariskiLocalAtTarget _ _ hAffine
  apply IsZariskiLocalAtTarget.of_openCover (P := @AlgebraicGeometry.IsFinite.{u})
    (ProjectiveLine.affineChartCover F)
  intro i
  cases i
  · change IsFinite (Limits.pullback.snd (parameterCurveProjection f hf)
      (ProjectiveLine.chartMap F false))
    rw [← (zeroChartProjection_isPullback f hf).isoPullback_inv_snd]
    infer_instance
  · change IsFinite (Limits.pullback.snd (parameterCurveProjection f hf)
      (ProjectiveLine.chartMap F true))
    rw [← (infinityChartProjection_isPullback f hf).isoPullback_inv_snd]
    infer_instance

def parameterCurveStructureMap : parameterCurve f hf ⟶ Spec (.of F) :=
  parameterCurveProjection f hf ≫ ProjectiveLine.structureMap F

instance parameterCurveStructureMap_isProper [CharZero F]
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    IsProper (parameterCurveStructureMap f hf) := by
  unfold parameterCurveStructureMap
  infer_instance

end PiExponent.CurveNormalizationModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.SchemeTheoreticallyDominant
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationDegree

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizationDegree
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.SectionOpens
variable {X Y : Scheme.{0}}

def unitMap (f : Y ⟶ X) : structureSheaf X ⟶
    (Scheme.Modules.pushforward f).obj (structureSheaf Y) :=
  SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom

theorem unitMap_mono (f : Y ⟶ X) [IsReduced X] [QuasiCompact f] [IsDominant f] :
    Mono (unitMap f) := by
  let : IsSchemeTheoreticallyDominant f := IsSchemeTheoreticallyDominant.of_isDominant f
  have h : Mono (unitMap f).val := by
    apply PresheafOfModules.mono_of_injective
    intro U
    exact f.app_injective U.unop
  exact (SheafOfModules.forget X.ringCatSheaf).mono_of_mono_map h

theorem dominant_of_iso_restrict [IsIntegral X] (f : Y ⟶ X)
    (U : X.Opens) (hU : U ≠ ⊥) [IsIso (f ∣_ U)] : IsDominant f := by
  have hne : (U : Set X).Nonempty := by
    by_contra hn
    apply hU
    apply SetLike.coe_injective
    exact Set.not_nonempty_iff_eq_empty.mp hn
  let : IsDominant U.ι := Opens.isDominant_ι (U.isOpen.dense hne)
  have : IsDominant ((f ⁻¹ᵁ U).ι ≫ f) := by
    rw [← morphismRestrict_ι]
    infer_instance
  exact IsDominant.of_comp (f ⁻¹ᵁ U).ι f

theorem unitMap_restrict_isIso (f : Y ⟶ X) (U : X.Opens) [IsIso (f ∣_ U)] :
    IsIso ((Scheme.Modules.restrictFunctor U.ι).map (unitMap f)) := by
  apply Scheme.Modules.Hom.isIso_iff_isIso_app.mpr
  intro V
  have h := morphismRestrict_app f U V
  have hiso : IsIso ((f ∣_ U).app V) := by infer_instance
  have : IsIso (f.app (U.ι ''ᵁ V) ≫
      Y.presheaf.map (eqToHom (image_morphismRestrict_preimage f U V)).op) := by
    rw [← h]
    exact hiso
  have : IsIso (f.app (U.ι ''ᵁ V)) :=
    (isIso_comp_right_iff (f.app (U.ι ''ᵁ V))
      (Y.presheaf.map (eqToHom (image_morphismRestrict_preimage f U V)).op)).mp inferInstance
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  exact ConcreteCategory.bijective_of_isIso (f.app (U.ι ''ᵁ V))

theorem unitMap_isoOpen_ne_bot (f : Y ⟶ X) (U : X.Opens)
    (hU : U ≠ ⊥) [IsIso (f ∣_ U)] : isoOpen (unitMap f) ≠ ⊥ := by
  have hle : U ≤ isoOpen (unitMap f) := by
    intro x hx
    exact (mem_isoOpen_iff _ x).mpr ⟨U,hx,unitMap_restrict_isIso f U⟩
  intro h
  exact hU (le_antisymm (h ▸ hle) bot_le)

def pushforwardPullbackIso (f : Y ⟶ X) (L : LineBundle X) :
    moduleTensor X ((Scheme.Modules.pushforward f).obj (structureSheaf Y)) L.sheaf ≅
      (Scheme.Modules.pushforward f).obj (L.pullback f).sheaf :=
  ProjectionFormula.iso f (structureSheaf Y) L ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTensorUnit (L.pullback f).sheaf)

end PiExponent.CurveNormalizationDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationProjective
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveCurveDegree

namespace OAI

noncomputable section
namespace PiExponent.CurveNormalizedDegreeTransfer
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness CurveNormalizationModel
variable {B X : Scheme.{0}} {E : Type} [Field E] [Algebra ℂ E]

theorem curveDegree_eq_normalized
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)] (L : LineBundle B) :
    curveDegree p L C =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (L.pullback (g ≫ C.embedding)).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) := by
  have h := CurveNormalizationDegree.parameterCurve_pullback_euler_degree_of_ample
    (C.embedding ≫ p) (H.pullback C.embedding)
    (LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding)
    C.dimension.le f hf g hg W hW (L.pullback C.embedding)
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    ((Scheme.Modules.pullbackComp g C.embedding).app L.sheaf) 1
  change eulerCharacteristic (parameterCurveStructureMap f hf) 1
    ((L.pullback C.embedding).pullback g).sheaf = _ at he
  rw [he] at h
  exact h.symm

theorem curveDegree_pullback_eq_normalized
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (π : B ⟶ X) (L : LineBundle X) :
    curveDegree p (L.pullback π) C =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (L.pullback (g ≫ C.embedding ≫ π)).sheaf -
        eulerCharacteristic (parameterCurveStructureMap f hf) 1
          (structureSheaf (parameterCurve f hf)) := by
  rw [curveDegree_eq_normalized p H hH C f hf g hg W hW]
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    ((Scheme.Modules.pullbackComp (g ≫ C.embedding) π).app L.sheaf) 1
  change eulerCharacteristic (parameterCurveStructureMap f hf) 1
    ((L.pullback π).pullback (g ≫ C.embedding)).sheaf = _ at he
  rw [he]
  simp only [Category.assoc, LineBundle.pullback]

theorem weighted_curveDegree
    {ι σ : Type} [Fintype ι] [Fintype σ]
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ j, a (coordinate j) = Finsupp.single j 1)
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (f : E) (hf : Transcendental ℂ f)
    [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (π : B ⟶ Proj (WeightedCompactification.imageGrade (R := ℂ) a))
    (hcoord : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ π) =
      CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x)
    (w : ι → ℚ) (hw : ∀ j, 0 < w j) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    (curveDegree p ((WeightedCompactification.lineBundle (R := ℂ) a).pullback π) C : ℝ) =
      (R : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  rw [curveDegree_pullback_eq_normalized p H hH C f hf g hg W hW]
  exact WeightedProjectiveCurveDegree.weighted_pullback_degree f hf a x z hz
    coordinate hcoordinate (g ≫ C.embedding ≫ π) hcoord w hw hR powers hpowers
    pure hpure hbudget hfinite

end PiExponent.CurveNormalizedDegreeTransfer

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis

namespace OAI

namespace PiExponent.CurveParameterFinite

theorem finiteDimensional_adjoin_singleton
    (F E : Type*) [Field F] [Field E] [Algebra F E]
    [Algebra.EssFiniteType F E] (htrdeg : Algebra.trdeg F E ≤ 1)
    {g : E} (hg : Transcendental F g) :
    FiniteDimensional (IntermediateField.adjoin F {g}) E := by
  have hind : AlgebraicIndependent F (fun z : ({g} : Set E) => (z : E)) := by
    rw [algebraicIndependent_singleton_iff ⟨g, rfl⟩]
    exact hg
  have hb := hind.isTranscendenceBasis_of_trdeg_le_of_finite (by simpa using htrdeg)
  have hrange : Set.range (fun z : ({g} : Set E) => (z : E)) = {g} :=
    Subtype.range_coe
  let : Algebra.IsAlgebraic (IntermediateField.adjoin F {g}) E := by
    have ha := hb.isAlgebraic_field
    rw [hrange] at ha
    exact ha
  let : Algebra.EssFiniteType (IntermediateField.adjoin F {g}) E :=
    Algebra.EssFiniteType.of_comp F (IntermediateField.adjoin F {g}) E
  exact Algebra.finite_of_essFiniteType_of_isAlgebraic

theorem finite_over_every_parameter
    (F E : Type*) [Field F] [Field E] [Algebra F E]
    [Algebra.EssFiniteType F E] (htrdeg : Algebra.trdeg F E = 1) :
    ∀ g : E, Transcendental F g →
      FiniteDimensional (IntermediateField.adjoin F {g}) E :=
  fun _ hg => finiteDimensional_adjoin_singleton F E htrdeg.le hg

end PiExponent.CurveParameterFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelGenericPoint
import OAI.NumberTheory.PiExponent.Geometry.CurveModelInfinityGenericPoint
import OAI.NumberTheory.PiExponent.Geometry.CurveModelPlaces

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurvePlaceCenter
open AlgebraicGeometry CategoryTheory
open CurveZeroPole CurveValuationCenter CurveNormalizationModel CurveModelPlaces

theorem fractionSpec_isDominant
    (A E : Type u) [CommRing A] [IsDomain A] [Field E] [Algebra A E] [IsFractionRing A E] :
    IsDominant (Spec.map (CommRingCat.ofHom (algebraMap A E))) := by
  constructor
  rw [denseRange_iff_closure_range]
  apply Set.eq_univ_of_univ_subset
  rw [← genericPoint_closure (Spec (CommRingCat.of A))]
  apply closure_mono
  rw [Set.singleton_subset_iff]
  refine ⟨(⊥ : PrimeSpectrum E), ?_⟩
  rw [genericPoint_eq_bot_of_affine]
  apply PrimeSpectrum.ext
  ext a
  change algebraMap A E a = 0 ↔ a = 0
  exact map_eq_zero_iff _ (IsFractionRing.injective A E)

theorem hom_ext_fraction
    (A E : Type u) [CommRing A] [IsDomain A] [Field E] [Algebra A E] [IsFractionRing A E]
    {Y : Scheme.{u}} [Y.IsSeparated] (g h : Spec (CommRingCat.of A) ⟶ Y)
    (heq : Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ g =
      Spec.map (CommRingCat.ofHom (algebraMap A E)) ≫ h) : g = h := by
  let := fractionSpec_isDominant A E
  exact ext_of_isDominant (Spec.map (CommRingCat.ofHom (algebraMap A E))) heq

def centerMorphism
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) :
    Spec (CommRingCat.of (PlaceValuationRing.ring p)) ⟶ parameterCurve f hf :=
  if hp : 0 ≤ p.valuation f then
    Spec.map (CommRingCat.ofHom (parameterChartValuationHom f hf p.valuation p.constants_nonneg hp)) ≫
      zeroChartInclusion f hf
  else
    Spec.map (CommRingCat.ofHom (parameterChartValuationHom f⁻¹ (transcendental_inverse f hf)
      p.valuation p.constants_nonneg (inverse_positive_of_not_regular p f hf.ne_zero hp).le)) ≫
      infinityChartInclusion f hf

theorem centerMorphism_closedPoint
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : NormalizedPlace F E) :
    centerMorphism f hf p (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
      placePoint f hf p := by
  by_cases hp : 0 ≤ p.valuation f
  · simp only [centerMorphism, placePoint, dite_eq_left hp]
    rfl
  · simp only [centerMorphism, placePoint, dite_eq_right hp]
    rfl

theorem centerMorphism_generic_of_regular
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 ≤ p.valuation f) :
    Spec.map (CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E)) ≫
      centerMorphism f hf p = parameterCurveGenericPoint f hf := by
  rw [centerMorphism, dite_eq_left hp, ← Category.assoc, ← Spec.map_comp,
    ← CommRingCat.ofHom_comp, parameterCurveGenericPoint_eq_zeroChart]
  rfl

theorem centerMorphism_generic
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) :
    Spec.map (CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E)) ≫
      centerMorphism f hf p = parameterCurveGenericPoint f hf := by
  by_cases hp : 0 ≤ p.valuation f
  · exact centerMorphism_generic_of_regular f hf p hp
  · rw [centerMorphism, dite_eq_right hp, ← Category.assoc, ← Spec.map_comp,
      ← CommRingCat.ofHom_comp, parameterCurveGenericPoint_eq_infinityChart]
    rfl

theorem centerMorphism_over_base
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) :
    centerMorphism f hf p ≫ parameterCurveStructureMap f hf =
      Spec.map (CommRingCat.ofHom (algebraMap F (PlaceValuationRing.ring p))) := by
  apply hom_ext_fraction (PlaceValuationRing.ring p) E
  rw [← Category.assoc, centerMorphism_generic, parameterCurveGenericPoint_over_base,
    ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  rfl

theorem centerMorphism_comp_eq_of_generic
    {F E : Type u} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) {Y : Scheme.{u}} [Y.IsSeparated]
    (g : parameterCurve f hf ⟶ Y)
    (φ : Spec (CommRingCat.of (PlaceValuationRing.ring p)) ⟶ Y)
    (hφ : Spec.map (CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E)) ≫ φ =
      parameterCurveGenericPoint f hf ≫ g) : centerMorphism f hf p ≫ g = φ := by
  apply hom_ext_fraction (PlaceValuationRing.ring p) E
  rw [← Category.assoc, centerMorphism_generic]
  exact hφ.symm

end PiExponent.CurvePlaceCenter

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean <==
import OAI.NumberTheory.PiExponent.Geometry.BirationalValuationStalk
import OAI.NumberTheory.PiExponent.Geometry.CurveModelLocalOrder
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceCenter

namespace OAI

noncomputable section
namespace PiExponent.CurvePlaceCenter
open CategoryTheory AlgebraicGeometry
open CurveZeroPole CurveValuationCenter CurveNormalizationModel CurveModelPlaces
universe u
variable {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
variable (f : E) (hf : Transcendental F f)
variable [FiniteDimensional (IntermediateField.adjoin F {f}) E]
variable (p : NormalizedPlace F E)

instance centerMorphism_stalkMap_isIso :
    IsIso ((centerMorphism f hf p).stalkMap (IsLocalRing.closedPoint (PlaceValuationRing.ring p))) := by
  have hx : centerMorphism f hf p (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ≠
      genericPoint (parameterCurve f hf) := by
    rw [centerMorphism_closedPoint]
    exact placePoint_ne_genericPoint f hf p
  let := parameterCurve_stalkDVR f hf _ hx
  exact BirationalValuationStalk.stalkMap_isIso (centerMorphism f hf p)
    (parameterCurveFunctionFieldEquiv f hf) (centerMorphism_generic f hf p)

instance centerMorphism_stalkClosedPointTo_isIso :
    IsIso (Scheme.stalkClosedPointTo (centerMorphism f hf p)) := by
  unfold Scheme.stalkClosedPointTo
  infer_instance

def centerStalkIso :
    (parameterCurve f hf).presheaf.stalk (placePoint f hf p) ≅
      CommRingCat.of (PlaceValuationRing.ring p) :=
  (parameterCurve f hf).presheaf.stalkCongr
      (.of_eq (centerMorphism_closedPoint f hf p).symm) ≪≫
    asIso (Scheme.stalkClosedPointTo (centerMorphism f hf p))

@[reassoc]
theorem centerStalkIso_hom_eq :
    (centerStalkIso f hf p).hom =
      ((parameterCurve f hf).presheaf.stalkCongr
        (.of_eq (centerMorphism_closedPoint f hf p).symm)).hom ≫
      (centerMorphism f hf p).stalkMap (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ≫
      (stalkClosedPointIso (.of (PlaceValuationRing.ring p))).hom := rfl

omit [CharZero F] in
theorem centerMorphism_stalkClosedPointTo_field :
    (algebraMap (PlaceValuationRing.ring p) E).comp
        (Scheme.stalkClosedPointTo (centerMorphism f hf p)).hom =
      (parameterCurveFunctionFieldEquiv f hf).toRingHom.comp
        (algebraMap ((parameterCurve f hf).presheaf.stalk
          (centerMorphism f hf p (IsLocalRing.closedPoint (PlaceValuationRing.ring p))))
          (parameterCurve f hf).functionField) :=
  BirationalValuationStalk.stalkClosedPointTo_field_compatibility (centerMorphism f hf p)
    (parameterCurveFunctionFieldEquiv f hf) (centerMorphism_generic f hf p)

end PiExponent.CurvePlaceCenter

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveNormalizationPolarization
import OAI.NumberTheory.PiExponent.Geometry.CurveModelPlaces
import OAI.NumberTheory.PiExponent.Geometry.SectionOrderDivisor

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.CurveNormalizationModel PiExponent.CurveModelPlaces
open PiExponent.CurveValuationCenter

namespace PiExponent.CurvePlaceSectionDivisor


variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

def divisor (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0) :
    NormalizedPlace ℂ E →₀ ℕ :=
  Finsupp.domCongr (placesEquivNongenericPoints f hf).symm
    (SectionOrderDivisor.divisor (parameterCurveStructureMap f hf)
      (parameterCurve_dimension_le_one f hf) (parameterCurve_stalkDVR f hf) L s hs)

@[simp] theorem divisor_apply (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0)
    (p : NormalizedPlace ℂ E) :
    divisor f hf L s hs p =
      SectionOrderDivisor.orderAt (parameterCurve_stalkDVR f hf) L s
        ⟨placePoint f hf p, placePoint_ne_genericPoint f hf p⟩ := by
  rw [divisor, Finsupp.domCongr_apply, Finsupp.equivMapDomain_apply]
  rfl

theorem degree_eq_euler_difference (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0)
    (hfiniteO : ∀ n ≤ 1,
      letI := Module.compHom (cohomology (structureSheaf (parameterCurve f hf)) n) (baseScalars (parameterCurveStructureMap f hf))
      FiniteDimensional ℂ (cohomology (structureSheaf (parameterCurve f hf)) n))
    (hfiniteL : ∀ n ≤ 1,
      letI := Module.compHom (cohomology L.sheaf n) (baseScalars (parameterCurveStructureMap f hf))
      FiniteDimensional ℂ (cohomology L.sheaf n)) :
    (divisor f hf L s hs).sum (fun _ n => (n : ℤ)) =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) := by
  let : Subsingleton (cohomology (structureSheaf (parameterCurve f hf)) 2) := by
    apply subsingleton_of_forall_eq 0
    intro x
    exact parameterCurve_lineBundle_ext_zero f hf (L.pow 0) 2 (by omega) x
  rw [divisor, Finsupp.domCongr_apply, Finsupp.equivMapDomain_eq_mapDomain,
    Finsupp.sum_mapDomain_index (by simp) (by intros; simp)]
  exact SectionOrderDivisor.divisor_degree_eq_euler_difference
    (parameterCurveStructureMap f hf) (parameterCurve_dimension_le_one f hf)
    (parameterCurve_stalkDVR f hf) L s hs hfiniteO hfiniteL

theorem degree_eq_euler_difference_full (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0) :
    (divisor f hf L s hs).sum (fun _ n => (n : ℤ)) =
      eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) :=
  degree_eq_euler_difference f hf L s hs
    (parameterCurve_finiteLineCohomology f hf (L.pow 0))
    (parameterCurve_finiteLineCohomology f hf L)

end PiExponent.CurvePlaceSectionDivisor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceCenterStalk
import OAI.NumberTheory.PiExponent.Geometry.CurvePlaceSectionDivisor
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalPullbackSectionOrder

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveNormalizationModel PiExponent.CurveModelPlaces
open PiExponent.CurveValuationCenter PiExponent.CurvePlaceCenter
open PiExponent.LocalSectionOrder

namespace PiExponent.CurvePlaceSectionOrder


variable {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem divisor_eq_local_order (L : LineBundle (parameterCurve f hf))
    (s : GlobalSections (parameterCurve f hf) L.sheaf) (hs : s ≠ 0)
    (p : NormalizedPlace ℂ E)
    (e : (Scheme.Modules.pullback (centerMorphism f hf p)).obj L.sheaf ≅
      O (Spec (CommRingCat.of (PlaceValuationRing.ring p)))) :
    CurvePlaceSectionDivisor.divisor f hf L s hs p =
      (sectionOrder e (pullbackSection (centerMorphism f hf p) s)).toNat := by
  let : IsDiscreteValuationRing ((parameterCurve f hf).presheaf.stalk
      ((centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)))) := by
    rw [centerMorphism_closedPoint]
    exact parameterCurve_stalkDVR f hf _ (placePoint_ne_genericPoint f hf p)
  have h := LocalPullbackSectionOrder.sectionOrder_eq_germ_order
    (centerMorphism f hf p) L s e
  have hp : (centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ≠
      genericPoint (parameterCurve f hf) := by
    rw [centerMorphism_closedPoint]
    exact placePoint_ne_genericPoint f hf p
  have h' : (sectionOrder e (pullbackSection (centerMorphism f hf p) s)).toNat =
      SectionOrderDivisor.orderAt (parameterCurve_stalkDVR f hf) L s
        ⟨(centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)), hp⟩ :=
    congrArg ENat.toNat h
  have heq : (⟨(centerMorphism f hf p) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)), hp⟩ :
      SectionOrderDivisor.CurvePoint (parameterCurve f hf)) =
        ⟨placePoint f hf p, placePoint_ne_genericPoint f hf p⟩ := by
    apply Subtype.ext
    exact centerMorphism_closedPoint f hf p
  rw [heq] at h'
  exact (CurvePlaceSectionDivisor.divisor_apply f hf L s hs p).trans h'.symm

end PiExponent.CurvePlaceSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Defs
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeDimension

namespace OAI

namespace PiExponent.CurvePrimeHeight


open PiExponentJets.W24 PiExponentSiegel.W23
open PiExponentJets.PolynomialLocalResidueResolution

theorem height_add_one_eq_of_quotient_dimension
    (F : Type*) [Field F] (n : ℕ)
    (P : Ideal (MvPolynomial (Fin n) F)) [P.IsPrime]
    (hdim : ringKrullDim (MvPolynomial (Fin n) F ⧸ P) = 1) :
    P.height + 1 = (n : ℕ∞) := by
  have h := fin_polynomial_prime_pair_local_dimension F n ⊥ P bot_le
  have hbot : parameterLocalizedIdeal (⊥ : Ideal (MvPolynomial (Fin n) F)) P = ⊥ :=
    Ideal.map_bot
  rw [hbot] at h
  have hlocal : ringKrullDim (Localization.AtPrime P ⧸ (⊥ : Ideal (Localization.AtPrime P))) =
      ringKrullDim (Localization.AtPrime P) := by
    with_unfolding_all exact (RingEquiv.quotientBot (Localization.AtPrime P)).ringKrullDim
  have hpoly : ringKrullDim (MvPolynomial (Fin n) F ⧸ (⊥ : Ideal (MvPolynomial (Fin n) F))) =
      ringKrullDim (MvPolynomial (Fin n) F) := by
    with_unfolding_all exact (RingEquiv.quotientBot (MvPolynomial (Fin n) F)).ringKrullDim
  rw [hlocal, hpoly, IsLocalization.AtPrime.ringKrullDim_eq_height P
    (Localization.AtPrime P), hdim] at h
  apply WithBot.coe_injective
  simpa only [WithBot.coe_add, WithBot.coe_one,
    MvPolynomial.ringKrullDim_of_isNoetherianRing,
    ringKrullDim_eq_zero_of_field, ENat.card_eq_coe_natCard,
    Nat.card_fin, zero_add, WithBot.coe_natCast] using h

variable {F E : Type*} [Field F] [Field E] [Algebra F E]

theorem residue_trdeg_toNat_eq {ι : Type*} (z : ι → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (P : Ideal (MvPolynomial ι F)) [P.IsPrime]
    (hker : P = RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom) :
    (Algebra.trdeg F P.ResidueField).toNat = (Algebra.trdeg F E).toNat := by
  have hk : P ≤ RingHom.ker (MvPolynomial.aeval (R := F) z) := by
    intro p hp
    rw [hker] at hp
    simpa only [RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using hp
  have hu : P.primeCompl ≤
      (IsUnit.submonoid E).comap (MvPolynomial.aeval (R := F) z) := by
    intro p hp
    change p ∉ P at hp
    change IsUnit (MvPolynomial.aeval (R := F) z p)
    rw [isUnit_iff_ne_zero]
    simpa only [hker, RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using hp
  let f : P.ResidueField →ₐ[F] E :=
    Ideal.ResidueField.liftₐ P (MvPolynomial.aeval (R := F) z) hk hu
  have hf : Function.Surjective f := by
    apply AlgHom.fieldRange_eq_top.mp
    apply top_unique
    rw [← hgen]
    apply IntermediateField.adjoin_le_iff.mpr
    rintro _ ⟨i, rfl⟩
    exact ⟨algebraMap (MvPolynomial ι F) P.ResidueField (MvPolynomial.X i), by
      change Ideal.ResidueField.liftₐ P (MvPolynomial.aeval (R := F) z) hk hu
        (algebraMap (MvPolynomial ι F) P.ResidueField (MvPolynomial.X i)) = z i
      rw [Ideal.ResidueField.liftₐ_algebraMap]
      exact MvPolynomial.aeval_X z i⟩
  have he := (AlgEquiv.ofBijective f ⟨f.injective, hf⟩).lift_trdeg_eq
  simpa only [Cardinal.toNat_lift] using congrArg Cardinal.toNat he

theorem quotient_dimension_eq_one {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1)
    (P : Ideal (MvPolynomial (Fin n) F)) [P.IsPrime]
    (hker : P = RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom) :
    ringKrullDim (MvPolynomial (Fin n) F ⧸ P) = 1 := by
  rw [PiExponentJets.W24.affine_prime_quotient_dimension_eq_residue_trdeg F _ P,
    residue_trdeg_toNat_eq z hgen P hker, htrdeg]
  simp

theorem kernel_height_add_one_eq {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height + 1 = (n : ℕ∞) := by
  let P := RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom
  let : P.IsPrime := RingHom.ker_isPrime (MvPolynomial.aeval (R := F) z).toRingHom
  exact height_add_one_eq_of_quotient_dimension F n P
    (quotient_dimension_eq_one z hgen htrdeg P rfl)

theorem kernel_height_le {n : ℕ} (z : Fin n → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height ≤ (n : ℕ∞) := by
  calc
    _ ≤ (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height + 1 :=
      le_add_of_nonneg_right (by simp)
    _ = (n : ℕ∞) := kernel_height_add_one_eq z hgen htrdeg

theorem kernel_height_succ_eq {m : ℕ} (z : Fin (m + 1) → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height = (m : ℕ∞) := by
  apply (WithTop.add_right_inj (show (1 : ℕ∞) ≠ ⊤ by simp)).mp
  simpa only [Nat.cast_add, Nat.cast_one] using! kernel_height_add_one_eq z hgen htrdeg

theorem kernel_height_succ_le {m : ℕ} (z : Fin (m + 1) → E)
    (hgen : IntermediateField.adjoin F (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg F E = 1) :
    (RingHom.ker (MvPolynomial.aeval (R := F) z).toRingHom).height ≤ (m : ℕ∞) :=
  (kernel_height_succ_eq z hgen htrdeg).le

end PiExponent.CurvePrimeHeight

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CurveProductFormula
open PiExponent.CurveZeroPole PiExponent.CurveValuationCenter
open PiExponent.WeightedCurveDegree

def placeOrder {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) : ℤ := integerOrder p.valuation z

@[simp] theorem placeOrder_inv {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) : placeOrder p z⁻¹ = -placeOrder p z := by
  exact integerOrder_inv p.valuation z

theorem valuation_pos_iff_order_pos {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) : 0 < p.valuation (z : E) ↔ 0 < placeOrder p z := by
  rw [← coe_integerOrder]
  exact WithTop.coe_lt_coe

theorem order_ne_zero_iff_positive_or_inverse
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (z : Eˣ) :
    placeOrder p z ≠ 0 ↔ 0 < p.valuation (z : E) ∨ 0 < p.valuation ((z : E)⁻¹) := by
  rw [valuation_pos_iff_order_pos p z]
  rw [← Units.val_inv_eq_inv_val]
  rw [valuation_pos_iff_order_pos, placeOrder_inv]
  omega

def positivePlaces {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : Finset (NormalizedPlace F E) :=
  (finite_positivePlaces f hf).toFinset

@[simp] theorem mem_positivePlaces
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] (p : NormalizedPlace F E) :
    p ∈ positivePlaces f hf ↔ 0 < p.valuation f := by
  classical
  exact (finite_positivePlaces f hf).mem_toFinset

abbrev positivePlacesFintype
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Fintype {p : NormalizedPlace F E // 0 < p.valuation f} :=
  let := parameterZeroPlacesFintype f hf
  Fintype.ofEquiv (parameterZeroPlaces f hf) (positivePlaceEquivZeroPlaces f hf).symm

theorem sum_positiveOrders_eq
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    ∑ p ∈ positivePlaces f hf, placeOrder p (Units.mk0 f hf.ne_zero) = parameterZeroOrder f hf := by
  let := positivePlacesFintype f hf
  let := parameterZeroPlacesFintype f hf
  rw [Finset.sum_subtype (positivePlaces f hf) (mem_positivePlaces f hf)]
  calc
    _ = ∑ q : parameterZeroPlaces f hf,
        placeOrder (parameterNormalizedPlace f hf q) (Units.mk0 f hf.ne_zero) :=
      ((positivePlaceEquivZeroPlaces f hf).symm.sum_comp
        (fun p => placeOrder p.1 (Units.mk0 f hf.ne_zero))).symm
    _ = _ := (parameterZeroOrder_eq_sum f hf).symm

theorem finite_support_placeOrder
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    (Function.support (fun p : NormalizedPlace F E => placeOrder p (Units.mk0 f hf.ne_zero))).Finite := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  apply ((finite_positivePlaces f hf).union
    (finite_positivePlaces f⁻¹ (transcendental_inverse f hf))).subset
  intro p hp
  exact (order_ne_zero_iff_positive_or_inverse p (Units.mk0 f hf.ne_zero)).mp hp

def principalDivisor
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : NormalizedPlace F E →₀ ℤ :=
  Finsupp.ofSupportFinite (fun p => placeOrder p (Units.mk0 f hf.ne_zero))
    (finite_support_placeOrder f hf)

@[simp] theorem principalDivisor_apply
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] (p : NormalizedPlace F E) :
    principalDivisor f hf p = placeOrder p (Units.mk0 f hf.ne_zero) := rfl

theorem principalDivisor_degree_zero
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    (principalDivisor f hf).sum (fun _ n => n) = 0 := by
  classical
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let z : Eˣ := Units.mk0 f hf.ne_zero
  let zi : Eˣ := Units.mk0 f⁻¹ (transcendental_inverse f hf).ne_zero
  have hiz : zi = z⁻¹ := by ext; simp [zi, z]
  have hsup : (principalDivisor f hf).support ⊆
      positivePlaces f hf ∪ positivePlaces f⁻¹ (transcendental_inverse f hf) := by
    intro p hp
    have hn : placeOrder p z ≠ 0 := by simpa [z] using Finsupp.mem_support_iff.mp hp
    simpa only [Finset.mem_union, mem_positivePlaces, z, Units.val_mk0] using
      (order_ne_zero_iff_positive_or_inverse p z).mp hn
  have hdisj : Disjoint (positivePlaces f hf)
      (positivePlaces f⁻¹ (transcendental_inverse f hf)) := by
    apply Finset.disjoint_left.mpr
    intro p hp hi
    have hp' : 0 < placeOrder p z :=
      (valuation_pos_iff_order_pos p z).mp ((mem_positivePlaces f hf p).mp hp)
    have hi' : 0 < placeOrder p zi :=
      (valuation_pos_iff_order_pos p zi).mp
        ((mem_positivePlaces f⁻¹ (transcendental_inverse f hf) p).mp hi)
    rw [hiz, placeOrder_inv] at hi'
    omega
  rw [Finsupp.sum_of_support_subset _ hsup _ (by intro _ _; rfl)]
  simp only [principalDivisor_apply]
  rw [Finset.sum_union hdisj, sum_positiveOrders_eq]
  have hi : (∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf), placeOrder p z) =
      -parameterZeroOrder f⁻¹ (transcendental_inverse f hf) := by
    calc
      _ = ∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf), -(placeOrder p zi) := by
        apply Finset.sum_congr rfl
        intro p _
        rw [hiz, placeOrder_inv, neg_neg]
      _ = -(∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf), placeOrder p zi) :=
        Finset.sum_neg_distrib (fun p => placeOrder p zi)
      _ = _ := congrArg Neg.neg (sum_positiveOrders_eq f⁻¹ (transcendental_inverse f hf))
  change parameterZeroOrder f hf + (∑ p ∈ positivePlaces f⁻¹ (transcendental_inverse f hf),
    placeOrder p z) = 0
  rw [hi, zero_pole_order_eq]
  exact add_neg_cancel _

theorem valuation_constant_eq_zero
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (c : F) (hc : c ≠ 0) :
    p.valuation (algebraMap F E c) = 0 := by
  let z : Eˣ := Units.mk0 (algebraMap F E c) ((map_ne_zero_iff _ (algebraMap F E).injective).mpr hc)
  have hpos : 0 ≤ integerOrder p.valuation z := by
    apply WithTop.coe_le_coe.mp
    rw [coe_integerOrder]
    exact p.constants_nonneg c
  have hinv : 0 ≤ integerOrder p.valuation z⁻¹ := by
    apply WithTop.coe_le_coe.mp
    rw [coe_integerOrder]
    simpa [z] using p.constants_nonneg c⁻¹
  rw [integerOrder_inv] at hinv
  have hz : integerOrder p.valuation z = 0 := by omega
  have he := coe_integerOrder p.valuation z
  rw [hz] at he
  exact he.symm

theorem placeOrder_constant_eq_zero
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) (c : F) (hc : c ≠ 0) :
    placeOrder p (Units.mk0 (algebraMap F E c) ((map_ne_zero_iff _ (algebraMap F E).injective).mpr hc)) = 0 := by
  apply WithTop.coe_injective
  rw [placeOrder, coe_integerOrder]
  exact valuation_constant_eq_zero p c hc

end PiExponent.CurveProductFormula

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean <==
import Mathlib.AlgebraicGeometry.ValuativeCriterion
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationLocalRing

namespace OAI

noncomputable section
universe u
namespace PiExponent.CurveProperExtension
open AlgebraicGeometry CategoryTheory

theorem fractionMap_fromSpecStalk
    (X : Scheme.{u}) [IsIntegral X] (x : X) :
    Spec.map (CommRingCat.ofHom (algebraMap (X.presheaf.stalk x) X.functionField)) ≫
      X.fromSpecStalk x = X.fromSpecStalk (genericPoint X) := by
  change Spec.map (X.presheaf.stalkSpecializes ((genericPoint_spec X).specializes trivial)) ≫
    X.fromSpecStalk x = _
  exact Scheme.SpecMap_stalkSpecializes_fromSpecStalk _

theorem exists_stalk_map
    {X Y S : Scheme.{u}} [IsIntegral X]
    (sX : X ⟶ S) (sY : Y ⟶ S) [IsProper sY]
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (η : Spec X.functionField ⟶ Y)
    (hη : η ≫ sY = X.fromSpecStalk (genericPoint X) ≫ sX) (x : X) :
    ∃ φ : Spec (X.presheaf.stalk x) ⟶ Y,
      φ ≫ sY = X.fromSpecStalk x ≫ sX ∧
      Spec.map (CommRingCat.ofHom (algebraMap (X.presheaf.stalk x) X.functionField)) ≫ φ = η := by
  by_cases hx : x = genericPoint X
  · subst x
    refine ⟨η, hη, ?_⟩
    change Spec.map (X.presheaf.stalkSpecializes ((genericPoint_spec X).specializes trivial)) ≫ η = η
    simp
  · let := hDVR x hx
    have hval : ValuativeCriterion sY := by
      have h : IsProper sY := inferInstance
      rw [IsProper.eq_valuativeCriterion] at h
      exact h.1.1.1
    let sq : ValuativeCommSq sY :=
      { R := X.presheaf.stalk x
        commRing := inferInstanceAs (CommRing (X.presheaf.stalk x))
        domain := inferInstanceAs (IsDomain (X.presheaf.stalk x))
        valuationRing := inferInstanceAs (ValuationRing (X.presheaf.stalk x))
        K := X.functionField
        field := inferInstanceAs (Field X.functionField)
        algebra := inferInstanceAs (Algebra (X.presheaf.stalk x) X.functionField)
        isFractionRing := inferInstanceAs (IsFractionRing (X.presheaf.stalk x) X.functionField)
        i₁ := η
        i₂ := X.fromSpecStalk x ≫ sX
        commSq := ⟨by
          rw [hη]
          exact (congrArg (fun g => g ≫ sX) (fractionMap_fromSpecStalk X x)).symm.trans
            (Category.assoc _ _ _)⟩ }
    obtain ⟨φ, hφ, hbase⟩ := (hval.existence sq).exists_lift
    exact ⟨φ, hbase, hφ⟩

theorem parameterCurve_exists_stalk_map
    {F E : Type u} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    {Y S : Scheme.{u}}
    (sX : CurveNormalizationModel.parameterCurve f hf ⟶ S) (sY : Y ⟶ S) [IsProper sY]
    (η : Spec (CurveNormalizationModel.parameterCurve f hf).functionField ⟶ Y)
    (hη : η ≫ sY = (CurveNormalizationModel.parameterCurve f hf).fromSpecStalk
      (genericPoint (CurveNormalizationModel.parameterCurve f hf)) ≫ sX)
    (x : CurveNormalizationModel.parameterCurve f hf) :
    ∃ φ : Spec ((CurveNormalizationModel.parameterCurve f hf).presheaf.stalk x) ⟶ Y,
      φ ≫ sY = (CurveNormalizationModel.parameterCurve f hf).fromSpecStalk x ≫ sX ∧
      Spec.map (CommRingCat.ofHom (algebraMap
        ((CurveNormalizationModel.parameterCurve f hf).presheaf.stalk x)
        (CurveNormalizationModel.parameterCurve f hf).functionField)) ≫ φ = η :=
  exists_stalk_map sX sY (CurveNormalizationModel.parameterCurve_stalkDVR f hf) η hη x

end PiExponent.CurveProperExtension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.SchemeTheoreticallyDominant
import OAI.NumberTheory.PiExponent.Geometry.CurveMorphismFinite

namespace OAI

noncomputable section
namespace PiExponent.CurveProperImageDimension
open CategoryTheory AlgebraicGeometry TopologicalSpace Set
universe u

theorem genericPoint_map {C Y : Scheme.{u}} [IsIntegral C] [IsIntegral Y]
    (f : C ⟶ Y) [IsDominant f] : f (genericPoint C) = genericPoint Y := by
  have h : IsGenericPoint (f (genericPoint C)) (Set.univ : Set Y) := by
    simpa only [Set.image_univ, f.denseRange.closure_range] using
      (genericPoint_spec C).image f.continuous
  exact h.eq (genericPoint_spec Y)

theorem target_nongeneric_isClosed {C Y : Scheme.{u}} [IsIntegral C] [IsIntegral Y]
    (f : C ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim C ≤ 1) (y : Y) (hy : y ≠ genericPoint Y) :
    IsClosed ({y} : Set Y) := by
  obtain ⟨c, rfl⟩ := f.surjective y
  have hc : c ≠ genericPoint C := by
    intro heq
    apply hy
    rw [heq, genericPoint_map f]
  simpa only [Set.image_singleton] using f.isClosedMap {c}
    (CurveMorphismFinite.isClosed_singleton_of_ne_genericPoint C hdim c hc)

theorem dimension_eq_one_of_proper_dominant {C Y : Scheme.{u}}
    [IsIntegral C] [IsIntegral Y] [Nontrivial Y]
    (f : C ⟶ Y) [IsProper f] [IsDominant f]
    (hdim : topologicalKrullDim C ≤ 1) : topologicalKrullDim Y = 1 := by
  let : PartialOrder Y := specializationOrder Y
  change Order.krullDim (IrreducibleCloseds Y) = 1
  rw [Order.krullDim_eq_of_orderIso (irreducibleSetEquivPoints (α := Y))]
  have hle := (Order.krullDim_le_one_iff_forall_isMin (α := Y)).mpr (by
    intro y hy z hzy
    have hclosed := target_nongeneric_isClosed f hdim y hy
    have hz : z ∈ closure ({y} : Set Y) := specializes_iff_mem_closure.mp hzy
    rw [hclosed.closure_eq] at hz
    exact (show z = y from hz).symm.le)
  have hge := (Order.one_le_krullDim_iff (α := Y)).mpr (by
    obtain ⟨y, hy⟩ := exists_ne (⊤ : Y)
    exact ⟨y, ⊤, lt_top_iff_ne_top.mpr hy⟩)
  exact le_antisymm hle hge

theorem image_dimension_eq_one {C X : Scheme.{u}} [IsIntegral C]
    (f : C ⟶ X) [IsProper f] [IsIntegral f.image] [Nontrivial f.image]
    (hdim : topologicalKrullDim C = 1) : topologicalKrullDim f.image = 1 := by
  have : IsProper (f.toImage ≫ f.imageι) := by
    rw [Scheme.Hom.toImage_imageι]
    infer_instance
  let : IsProper f.toImage := IsProper.of_comp f.toImage f.imageι
  exact dimension_eq_one_of_proper_dominant f.toImage hdim.le

theorem image_nontrivial_of_nonconstant {C X : Scheme.{u}} [IsIntegral C]
    (f : C ⟶ X) (hnonconstant : ¬ ∃ x : X, Set.range f ⊆ {x}) : Nontrivial f.image := by
  classical
  by_contra h
  let : Subsingleton f.image := not_nontrivial_iff_subsingleton.mp h
  apply hnonconstant
  refine ⟨f (genericPoint C), ?_⟩
  rintro _ ⟨c, rfl⟩
  change f c = f (genericPoint C)
  have hc : f.toImage c = f.toImage (genericPoint C) := Subsingleton.elim _ _
  have he := congrArg f.imageι hc
  simpa only [← Scheme.Hom.comp_apply, Scheme.Hom.toImage_imageι] using he

theorem image_dimension_eq_one_of_nonconstant {C X : Scheme.{u}} [IsIntegral C]
    (f : C ⟶ X) [IsProper f] [IsIntegral f.image]
    (hdim : topologicalKrullDim C = 1)
    (hnonconstant : ¬ ∃ x : X, Set.range f ⊆ {x}) : topologicalKrullDim f.image = 1 := by
  let : Nontrivial f.image := image_nontrivial_of_nonconstant f hnonconstant
  exact image_dimension_eq_one f hdim

end PiExponent.CurveProperImageDimension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CartierDegreeLength
import OAI.NumberTheory.PiExponent.Geometry.SectionZeroStalk

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.CurveSectionDegree


variable {X : Scheme.{0}}

structure AffineFrameAt (L : LineBundle X) (x : X) where
  openSet : X.affineOpens
  mem : x ∈ openSet.1
  frame : L.sheaf.restrict openSet.1.ι ≅ O openSet.1.toScheme

 theorem nonempty_affineFrameAt (L : LineBundle X) (x : X) : Nonempty (AffineFrameAt L x) := by
  obtain ⟨V, hxV, ⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨U, hU, hxU, hUV⟩ := exists_isAffineOpen_mem_and_subset hxV
  exact ⟨⟨⟨U,hU⟩, hxU, restrictOpenFrame hUV eV⟩⟩

def affineFrameAt (L : LineBundle X) (x : X) : AffineFrameAt L x :=
  Classical.choice (nonempty_affineFrameAt L x)

def coefficientGermAt (L : LineBundle X) (s : GlobalSections X L.sheaf) (x : X) :
    X.presheaf.stalk x :=
  SectionZeroStalk.sectionGerm L s (affineFrameAt L x).openSet
    (affineFrameAt L x).frame x (affineFrameAt L x).mem

theorem zeroPoint_ne_generic [IsIntegral X]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme) :
    (SectionZeroIdeal.zeroIdeal L s).subschemeι y ≠ genericPoint X := by
  let I := SectionZeroIdeal.zeroIdeal L s
  intro hy
  have hg : genericPoint X ∈ (I.support : Set X) := by
    rw [← I.range_subschemeι]
    exact ⟨y,hy⟩
  have htop : (Set.univ : Set X) ⊆ I.support := by
    rw [← genericPoint_spec X]
    exact closure_minimal (Set.singleton_subset_iff.mpr hg) I.support.isClosed
  apply SectionZeroIdeal.zeroIdeal_ne_bot L s hs
  apply Scheme.IdealSheafData.support_eq_top_iff.mp
  exact TopologicalSpace.Closeds.ext (Set.Subset.antisymm (Set.subset_univ _) htop)

theorem euler_difference_eq_sum_zero_orders [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (hfiniteO : ∀ n ≤ 1, letI := Module.compHom (cohomology (structureSheaf X) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (structureSheaf X) n))
    (hfiniteL : ∀ n ≤ 1, letI := Module.compHom (cohomology L.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology L.sheaf n))
    [Subsingleton (cohomology (structureSheaf X) 2)] :
    letI : Finite (SectionZeroIdeal.zeroIdeal L s).subscheme :=
      finite_subscheme_of_curve p hd _ (SectionZeroIdeal.zeroIdeal_ne_bot L s hs)
    letI : Fintype (SectionZeroIdeal.zeroIdeal L s).subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) =
      ∑ y : (SectionZeroIdeal.zeroIdeal L s).subscheme,
        letI := hDVR _ (zeroPoint_ne_generic L s hs y)
        ((IsDiscreteValuationRing.addVal
          (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))
          (coefficientGermAt L s ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))).toNat : ℤ) := by
  let I := SectionZeroIdeal.zeroIdeal L s
  have hI : I ≠ ⊥ := SectionZeroIdeal.zeroIdeal_ne_bot L s hs
  let : Finite I.subscheme := finite_subscheme_of_curve p hd I hI
  let : Fintype I.subscheme := Fintype.ofFinite _
  let : Mono s := L.mono_section s hs
  have heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : (L.pow 0).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map s ≫ d.hom))} := by
    intro x
    let F := affineFrameAt L x
    refine ⟨F.openSet, F.mem, Scheme.Modules.restrictUnitIso F.openSet.1.ι, F.frame, ?_⟩
    have h := SectionZeroIdeal.zeroIdeal_on_frame L s F.openSet F.frame
    simp only [coefficient, restrictSection] at h
    erw [Category.assoc] at h
    exact h
  let : Subsingleton (cohomology (L.pow 0).sheaf 2) := by
    change Subsingleton (cohomology (structureSheaf X) 2)
    infer_instance
  have hh := @CartierDegreeLength.cartier_euler_difference_eq_sum_local_lengths
    X inferInstance p inferInstance hd (L.pow 0) L s (L.mono_section s hs)
    I hI heq hfiniteO hfiniteL inferInstance
  refine hh.trans (Finset.sum_congr rfl fun y _ => ?_)
  let := hDVR _ (zeroPoint_ne_generic L s hs y)
  have h := SectionZeroStalk.zero_stalk_length_eq_order L s hs
    (affineFrameAt L (I.subschemeι y)).openSet
    (affineFrameAt L (I.subschemeι y)).frame y
    (affineFrameAt L (I.subschemeι y)).mem
  exact congrArg (fun n : ℕ∞ => (n.toNat : ℤ)) h

end PiExponent.CurveSectionDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean <==
import Mathlib.AlgebraicGeometry.SpreadingOut
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.ValuativeCriterion
import Mathlib.Tactic

namespace OAI

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveStalkGluing

universe u

variable {X Y S : Scheme.{u}} [IsIntegral X]

@[reassoc]
theorem specMap_stalkFunctionField_fromSpecStalk (x : X) :
    Spec.map (CommRingCat.ofHom
      (algebraMap (X.presheaf.stalk x) X.functionField)) ≫ X.fromSpecStalk x =
      X.fromSpecStalk (genericPoint X) := by
  change Spec.map (X.presheaf.stalkSpecializes
    ((genericPoint_spec X).specializes trivial)) ≫ X.fromSpecStalk x = _
  exact Scheme.SpecMap_stalkSpecializes_fromSpecStalk _

theorem isDominant_fromSpecFunctionField :
    IsDominant (X.fromSpecStalk (genericPoint X)) := by
  constructor
  rw [denseRange_iff_closure_range]
  apply Set.eq_univ_of_univ_subset
  rw [← genericPoint_closure X]
  apply closure_mono
  rw [Set.singleton_subset_iff]
  exact ⟨IsLocalRing.closedPoint (X.presheaf.stalk (genericPoint X)), by simp⟩

theorem genericPoint_mem (U : X.Opens) (x : X) (hx : x ∈ U) :
    genericPoint X ∈ U :=
  (genericPoint_specializes x).mem_open U.isOpen hx

@[reassoc]
theorem specMap_stalkFunctionField_fromSpecStalkOfMem
    (U : X.Opens) (x : X) (hx : x ∈ U) :
    Spec.map (CommRingCat.ofHom
      (algebraMap (X.presheaf.stalk x) X.functionField)) ≫
        U.fromSpecStalkOfMem x hx =
      U.fromSpecStalkOfMem (genericPoint X) (genericPoint_mem U x hx) := by
  apply (cancel_mono U.ι).mp
  simp only [Category.assoc, Scheme.Opens.fromSpecStalkOfMem_ι,
    specMap_stalkFunctionField_fromSpecStalk]


theorem overlap_eq (sX : X ⟶ S) (sY : Y ⟶ S) [IsSeparated sY]
    (η : Spec X.functionField ⟶ Y) (U V : X.Opens)
    (hU : genericPoint X ∈ U) (hV : genericPoint X ∈ V)
    (f : U.toScheme ⟶ Y) (g : V.toScheme ⟶ Y)
    (hf : f ≫ sY = U.ι ≫ sX) (hg : g ≫ sY = V.ι ≫ sX)
    (hfη : U.fromSpecStalkOfMem (genericPoint X) hU ≫ f = η)
    (hgη : V.fromSpecStalkOfMem (genericPoint X) hV ≫ g = η) :
    pullback.fst U.ι V.ι ≫ f = pullback.snd U.ι V.ι ≫ g := by
  let a := U.fromSpecStalkOfMem (genericPoint X) hU
  let b := V.fromSpecStalkOfMem (genericPoint X) hV
  have hab : a ≫ U.ι = b ≫ V.ι := by simp [a, b]
  let k : Spec X.functionField ⟶ pullback U.ι V.ι := pullback.lift a b hab
  let q : pullback U.ι V.ι ⟶ X := pullback.fst U.ι V.ι ≫ U.ι
  have hkq : k ≫ q = X.fromSpecStalk (genericPoint X) := by
    dsimp only [k, q]
    rw [← Category.assoc, pullback.lift_fst]
    exact Scheme.Opens.fromSpecStalkOfMem_ι U _ hU
  have : IsReduced (pullback U.ι V.ι) := isReduced_of_isOpenImmersion q
  have : IsDominant (k ≫ q) := by
    rw [hkq]
    exact isDominant_fromSpecFunctionField
  have : IsDominant k := IsDominant.of_comp_of_isOpenImmersion k q
  have hover : (pullback.fst U.ι V.ι ≫ f) ≫ sY =
      (pullback.snd U.ι V.ι ≫ g) ≫ sY := by
    rw [Category.assoc, hf, Category.assoc, hg]
    exact pullback.condition_assoc (f := U.ι) (g := V.ι) sX
  have hgeneric : k ≫ (pullback.fst U.ι V.ι ≫ f) =
      k ≫ (pullback.snd U.ι V.ι ≫ g) := by
    dsimp only [k]
    rw [pullback.lift_fst_assoc, pullback.lift_snd_assoc]
    exact hfη.trans hgη.symm
  exact ext_of_isDominant_of_isSeparated sY hover k hgeneric


theorem exists_morphism_of_stalk_maps
    (sX : X ⟶ S) (sY : Y ⟶ S) [LocallyOfFiniteType sY] [IsSeparated sY]
    (η : Spec X.functionField ⟶ Y)
    (H : ∀ x : X, ∃ φ : Spec (X.presheaf.stalk x) ⟶ Y,
      φ ≫ sY = X.fromSpecStalk x ≫ sX ∧
      Spec.map (CommRingCat.ofHom
        (algebraMap (X.presheaf.stalk x) X.functionField)) ≫ φ = η) :
    ∃ g : X ⟶ Y, g ≫ sY = sX ∧ X.fromSpecStalk (genericPoint X) ≫ g = η := by
  classical
  choose φ hφover hφη using H
  have hspread (x : X) :=
    spread_out_of_isGermInjective' sX sY (φ x) (hφover x)
  choose U hx f hφ hf using hspread
  have hgen (x : X) : genericPoint X ∈ U x := genericPoint_mem (U x) x (hx x)
  have hfη (x : X) : (U x).fromSpecStalkOfMem (genericPoint X) (hgen x) ≫ f x = η := by
    rw [← specMap_stalkFunctionField_fromSpecStalkOfMem (U x) x (hx x),
      Category.assoc, ← hφ x]
    exact hφη x
  have hcover : IsOpenCover U := by
    change (⨆ x, U x) = ⊤
    apply top_unique
    intro x _
    exact Opens.mem_iSup.mpr ⟨x, hx x⟩
  let 𝒰 := X.openCoverOfIsOpenCover U hcover
  have hcompat (x y : X) :
      pullback.fst (U x).ι (U y).ι ≫ f x =
        pullback.snd (U x).ι (U y).ι ≫ f y :=
    overlap_eq sX sY η (U x) (U y) (hgen x) (hgen y)
      (f x) (f y) (hf x) (hf y) (hfη x) (hfη y)
  let g : X ⟶ Y := 𝒰.glueMorphisms f hcompat
  have hg (x : X) : (U x).ι ≫ g = f x := 𝒰.ι_glueMorphisms f hcompat x
  refine ⟨g, ?_, ?_⟩
  · apply 𝒰.hom_ext
    intro x
    change X at x
    change (U x).ι ≫ g ≫ sY = (U x).ι ≫ sX
    rw [← Category.assoc, hg, hf]
  · let x : X := genericPoint X
    rw [← Scheme.Opens.fromSpecStalkOfMem_ι (U x) (genericPoint X) (hgen x),
      Category.assoc, hg]
    exact hfη x

end PiExponent.CurveStalkGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean <==
import Mathlib.RingTheory.Valuation.Integral
import Mathlib.RingTheory.Valuation.Integers
import Mathlib.NumberTheory.FunctionField
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveZeroPole
import OAI.NumberTheory.PiExponent.LocalAlgebra.DVRValuationUnique

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.CurveValuationCenter
open PiExponent.CurveZeroPole

theorem integral_mem_valuationSubring
    {R E Γ : Type*} [CommRing R] [Field E] [LinearOrderedCommGroupWithZero Γ]
    [Algebra R E] (v : Valuation E Γ)
    (hR : ∀ r : R, algebraMap R E r ∈ v.valuationSubring)
    {x : E} (hx : IsIntegral R x) : x ∈ v.valuationSubring := by
  let φ : R →+* v.valuationSubring :=
    { toFun := fun r => ⟨algebraMap R E r, hR r⟩
      map_zero' := by ext; simp
      map_one' := by ext; simp
      map_add' := by intros; ext; simp
      map_mul' := by intros; ext; simp }
  let : Algebra R v.valuationSubring := φ.toAlgebra
  let : IsScalarTower R v.valuationSubring E :=
    IsScalarTower.of_algebraMap_eq (fun _ => rfl)
  exact (Valuation.valuationSubring.integers v).mem_of_integral hx.tower_top

theorem aeval_mem_valuationSubring
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (f : E) (hf : 0 ≤ v f) (p : F[X]) :
    Polynomial.aeval f p ∈ v.toValuation.valuationSubring := by
  induction p using Polynomial.induction_on' with
  | add p q hp hq =>
    rw [map_add]
    exact v.toValuation.valuationSubring.toSubring.add_mem hp hq
  | monomial n a =>
    rw [Polynomial.aeval_monomial]
    exact v.toValuation.valuationSubring.toSubring.mul_mem (hF a)
      (v.toValuation.valuationSubring.toSubring.pow_mem hf n)

theorem parameterChart_mem_valuationSubring
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) (x : parameterChart f hf) :
    (x : E) ∈ v.toValuation.valuationSubring := by
  let := parameterPolynomialAlgebra f hf
  apply integral_mem_valuationSubring v.toValuation
    (fun p => ?_) x.property
  rw [parameterPolynomialAlgebra_map f hf p]
  exact aeval_mem_valuationSubring v hF f hvf p

def parameterChartValuationHom
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) : parameterChart f hf →+* v.toValuation.valuationSubring where
  toFun x := ⟨x, parameterChart_mem_valuationSubring f hf v hF hvf x⟩
  map_zero' := rfl
  map_one' := rfl
  map_add' _ _ := rfl
  map_mul' _ _ := rfl

def parameterValuationCenter
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) : Ideal (parameterChart f hf) :=
  (IsLocalRing.maximalIdeal v.toValuation.valuationSubring).comap
    (parameterChartValuationHom f hf v hF hvf)

instance parameterValuationCenter_isPrime
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) : (parameterValuationCenter f hf v hF hvf).IsPrime :=
  inferInstanceAs (Ideal.comap _ (IsLocalRing.maximalIdeal _)).IsPrime

theorem mem_parameterValuationCenter_iff
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) (x : parameterChart f hf) :
    x ∈ parameterValuationCenter f hf v hF hvf ↔ 0 < v (x : E) := by
  change parameterChartValuationHom f hf v hF hvf x ∈
    IsLocalRing.maximalIdeal v.toValuation.valuationSubring ↔ _
  exact v.toValuation.mem_maximalIdeal_iff

theorem parameterValuationCenter_liesOver
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 < v f) :
    letI := parameterPolynomialAlgebra f hf
    (parameterValuationCenter f hf v hF hvf.le).LiesOver (zeroPrime F) := by
  let := parameterPolynomialAlgebra f hf
  constructor
  apply (zeroPrime_isMaximal F).eq_of_le
  · exact Ideal.IsPrime.ne_top inferInstance
  rw [zeroPrime_eq_span_X, Ideal.span_singleton_le_iff_mem, Ideal.mem_under]
  rw [mem_parameterValuationCenter_iff]
  change 0 < v (algebraMap F[X] E Polynomial.X)
  rw [parameterPolynomialAlgebra_map f hf Polynomial.X, Polynomial.aeval_X]
  exact hvf

def parameterCenterPlace
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 < v f) : parameterZeroPlaces f hf :=
  let := parameterPolynomialAlgebra f hf
  let := parameterValuationCenter_liesOver f hf v hF hvf
  Ideal.primesOver.mk (zeroPrime F) (parameterValuationCenter f hf v hF hvf.le)

def parameterCenterLocalHom
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) :
    Localization.AtPrime (parameterValuationCenter f hf v hF hvf) →+*
      v.toValuation.valuationSubring :=
  IsLocalization.lift (M := (parameterValuationCenter f hf v hF hvf).primeCompl)
    (g := parameterChartValuationHom f hf v hF hvf) (fun y => by
      have hy : parameterChartValuationHom f hf v hF hvf y ∉
          IsLocalRing.maximalIdeal v.toValuation.valuationSubring := y.property
      simpa only [IsLocalRing.mem_maximalIdeal, mem_nonunits_iff, not_not] using hy)

@[simp] theorem parameterCenterLocalHom_algebraMap
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) (x : parameterChart f hf) :
    parameterCenterLocalHom f hf v hF hvf
      (algebraMap (parameterChart f hf) _ x) = parameterChartValuationHom f hf v hF hvf x :=
  IsLocalization.lift_eq _ x

theorem parameterCenterLocalHom_comap_maximalIdeal
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f) :
    (IsLocalRing.maximalIdeal v.toValuation.valuationSubring).comap
      (parameterCenterLocalHom f hf v hF hvf) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) := by
  apply (Localization.AtPrime.eq_maximalIdeal_iff_under_eq
    (I := parameterValuationCenter f hf v hF hvf)).mp
  ext x
  change parameterCenterLocalHom f hf v hF hvf
    (algebraMap (parameterChart f hf) _ x) ∈
      IsLocalRing.maximalIdeal v.toValuation.valuationSubring ↔ _
  rw [parameterCenterLocalHom_algebraMap]
  rfl

theorem parameterCenterLocalHom_coe
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f)
    [Algebra (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    [IsScalarTower (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    (a : Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) :
    (parameterCenterLocalHom f hf v hF hvf a : E) = algebraMap _ E a := by
  have hm : v.toValuation.valuationSubring.subtype.comp
      (parameterCenterLocalHom f hf v hF hvf) = algebraMap _ E := by
    apply IsLocalization.ringHom_ext (parameterValuationCenter f hf v hF hvf).primeCompl
    ext x
    simp only [RingHom.comp_apply]
    rw [parameterCenterLocalHom_algebraMap]
    exact (IsScalarTower.algebraMap_apply (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E x)
  exact RingHom.congr_fun hm a

theorem parameterCenterLocal_nonneg
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f)
    [Algebra (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    [IsScalarTower (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    (a : Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) :
    0 ≤ v (algebraMap _ E a) := by
  rw [← parameterCenterLocalHom_coe f hf v hF hvf a]
  exact (parameterCenterLocalHom f hf v hF hvf a).property

theorem parameterCenterLocal_positive
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 ≤ v f)
    [Algebra (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    [IsScalarTower (parameterChart f hf)
      (Localization.AtPrime (parameterValuationCenter f hf v hF hvf)) E]
    (a : Localization.AtPrime (parameterValuationCenter f hf v hF hvf))
    (ha : a ∈ IsLocalRing.maximalIdeal _) : 0 < v (algebraMap _ E a) := by
  rw [← parameterCenterLocalHom_coe f hf v hF hvf a]
  apply v.toValuation.mem_maximalIdeal_iff.mp
  change a ∈ (IsLocalRing.maximalIdeal v.toValuation.valuationSubring).comap
    (parameterCenterLocalHom f hf v hF hvf)
  rw [parameterCenterLocalHom_comap_maximalIdeal]
  exact ha

theorem primeFieldValuation_algebraMap_localOrder
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) :
    letI := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot
      (Localization.AtPrime q.asIdeal)
    primeFieldValuation S E q (algebraMap S E a) =
      CurveLocalOrder.enatToIntegerOrder
        (IsDiscreteValuationRing.addVal (Localization.AtPrime q.asIdeal)
          (algebraMap S (Localization.AtPrime q.asIdeal) a)) := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  change CurveLocalOrder.fractionAddValuation A E (algebraMap S E a) = _
  rw [IsScalarTower.algebraMap_apply S A E, CurveLocalOrder.fractionAddValuation_algebraMap]
  rfl

theorem primeFieldValuation_algebraMap_nonneg
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) :
    0 ≤ primeFieldValuation S E q (algebraMap S E a) := by
  rw [primeFieldValuation_algebraMap_localOrder]
  exact CurveLocalOrder.enatToIntegerOrder_monotone (show (0 : ℕ∞) ≤ _ from zero_le)

theorem enatToIntegerOrder_pos_iff (n : ℕ∞) :
    0 < CurveLocalOrder.enatToIntegerOrder n ↔ 0 < n := by
  rcases eq_or_ne n ⊤ with rfl | hn
  · simp
  obtain ⟨k, hk⟩ := ENat.ne_top_iff_exists.mp hn
  rw [← hk]
  simp

theorem primeFieldValuation_positive_iff
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) :
    0 < primeFieldValuation S E q (algebraMap S E a) ↔ a ∈ q.asIdeal := by
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot
    (Localization.AtPrime q.asIdeal)
  rw [primeFieldValuation_algebraMap_localOrder, enatToIntegerOrder_pos_iff,
    pos_iff_ne_zero, ne_eq, IsDiscreteValuationRing.addVal_eq_zero_iff,
    IsLocalization.AtPrime.isUnit_to_map_iff (Localization.AtPrime q.asIdeal) q.asIdeal]
  simp

structure NormalizedPlace (F E : Type*) [Field F] [Field E] [Algebra F E] where
  valuation : AddValuation E (WithTop ℤ)
  constants_nonneg : ∀ c : F, 0 ≤ valuation (algebraMap F E c)
  normalized : ∃ z : Eˣ, WeightedCurveDegree.integerOrder valuation z = 1

@[ext] theorem NormalizedPlace.ext
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    {p q : NormalizedPlace F E} (h : p.valuation = q.valuation) : p = q := by
  cases p
  cases q
  cases h
  rfl

theorem valuation_eq_parameterPlaceValuation
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (v : AddValuation E (WithTop ℤ)) (hF : ∀ c : F, 0 ≤ v (algebraMap F E c))
    (hvf : 0 < v f) (hnormalized : ∃ z : Eˣ, WeightedCurveDegree.integerOrder v z = 1) :
    v = parameterPlaceValuation f hf (parameterCenterPlace f hf v hF hvf) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  let q := parameterValuationCenter f hf v hF hvf.le
  have hq : q ≠ ⊥ :=
    Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F)
      (parameterCenterPlace f hf v hF hvf).property
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq A
  change v = CurveLocalOrder.fractionAddValuation A E
  apply PiExponent.DVRValuationUnique.eq_fractionAddValuation v
  · exact parameterCenterLocal_nonneg f hf v hF hvf.le
  · intro a ha _
    exact parameterCenterLocal_positive f hf v hF hvf.le a ha
  · exact hnormalized

theorem primeFieldValuation_normalized
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) :
    ∃ z : Eˣ, WeightedCurveDegree.integerOrder (primeFieldValuation S E q) z = 1 := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  exact PiExponent.DVRValuationUnique.fractionAddValuation_normalized

theorem parameterPlaceValuation_constants_nonneg
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) (c : F) :
    0 ≤ parameterPlaceValuation f hf q (algebraMap F E c) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  have hmap : algebraMap S E (algebraMap F[X] S (Polynomial.C c)) = algebraMap F E c := by
    rw [← IsScalarTower.algebraMap_apply F[X] S E,
      parameterPolynomialAlgebra_map f hf, Polynomial.aeval_C]
  change 0 ≤ primeFieldValuation S E (zeroFiberHeightOne F S q) (algebraMap F E c)
  rw [← hmap]
  exact primeFieldValuation_algebraMap_nonneg S E _ _

theorem parameterPlaceValuation_positive
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) : 0 < parameterPlaceValuation f hf q f := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  have hmap : algebraMap S E (algebraMap F[X] S Polynomial.X) = f := by
    rw [← IsScalarTower.algebraMap_apply F[X] S E,
      parameterPolynomialAlgebra_map f hf, Polynomial.aeval_X]
  change 0 < primeFieldValuation S E (zeroFiberHeightOne F S q) f
  have hx : algebraMap F[X] S Polynomial.X ∈ q.1 := by
    apply (Ideal.mem_of_liesOver q.1 (zeroPrime F) Polynomial.X).mp
    change Polynomial.constantCoeff Polynomial.X = (0 : F)
    simp
  have hp := (primeFieldValuation_positive_iff S E (zeroFiberHeightOne F S q)
    (algebraMap F[X] S Polynomial.X)).mpr hx
  exact lt_of_lt_of_eq hp (congrArg (primeFieldValuation S E (zeroFiberHeightOne F S q)) hmap)

def parameterNormalizedPlace
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) : NormalizedPlace F E where
  valuation := parameterPlaceValuation f hf q
  constants_nonneg := parameterPlaceValuation_constants_nonneg f hf q
  normalized := by
    let := parameterAlgebra f hf
    let := parameterPolynomialAlgebra f hf
    let := parameter_scalarTower f hf
    let := parameter_finite f hf
    let S := parameterChart f hf
    let : Module.IsTorsionFree F[X] S :=
      Module.isTorsionFree_iff_algebraMap_injective.mpr
        (FunctionField.ringOfIntegers.algebraMap_injective F E)
    exact primeFieldValuation_normalized S E (zeroFiberHeightOne F S q)

theorem parameterCenterPlace_parameterNormalizedPlace
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) :
    parameterCenterPlace f hf (parameterNormalizedPlace f hf q).valuation
      (parameterNormalizedPlace f hf q).constants_nonneg
      (parameterPlaceValuation_positive f hf q) = q := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  apply Subtype.ext
  apply Ideal.ext
  intro x
  change x ∈ parameterValuationCenter f hf (parameterNormalizedPlace f hf q).valuation
    (parameterNormalizedPlace f hf q).constants_nonneg _ ↔ x ∈ q.1
  rw [mem_parameterValuationCenter_iff]
  exact primeFieldValuation_positive_iff S E (zeroFiberHeightOne F S q) x

def positivePlaceEquivZeroPlaces
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    {p : NormalizedPlace F E // 0 < p.valuation f} ≃ parameterZeroPlaces f hf where
  toFun p := parameterCenterPlace f hf p.1.valuation p.1.constants_nonneg p.2
  invFun q := ⟨parameterNormalizedPlace f hf q, parameterPlaceValuation_positive f hf q⟩
  left_inv p := by
    apply Subtype.ext
    apply NormalizedPlace.ext
    exact (valuation_eq_parameterPlaceValuation f hf p.1.valuation
      p.1.constants_nonneg p.2 p.1.normalized).symm
  right_inv q := parameterCenterPlace_parameterNormalizedPlace f hf q

theorem finite_positivePlaces
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Set.Finite {p : NormalizedPlace F E | 0 < p.valuation f} := by
  let := parameterZeroPlacesFintype f hf
  have : Finite {p : NormalizedPlace F E // 0 < p.valuation f} :=
    Finite.of_equiv (parameterZeroPlaces f hf) (positivePlaceEquivZeroPlaces f hf).symm
  exact Set.finite_coe_iff.mp this

end PiExponent.CurveValuationCenter

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean <==
import Mathlib.RingTheory.RamificationInertia.Basic
import Mathlib.NumberTheory.FunctionField
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open scoped BigOperators Polynomial nonZeroDivisors

namespace PiExponent.CurveZeroPole

def fiberDegree {R : Type*} [CommRing R] (S : Type*) [CommRing S]
    [Algebra R S] [Algebra.QuasiFinite R S] (p : Ideal R) : ℕ :=
  let := (Algebra.QuasiFinite.finite_primesOver (R := R) (S := S) p).fintype
  ∑ q : p.primesOver S, q.1.ramificationIdx R * q.1.inertiaDeg R

theorem fiberDegree_eq_rank {R : Type*} [CommRing R] [IsDomain R]
    (S : Type*) [CommRing S] [Algebra R S]
    [Module.Finite R S] [Module.Flat R S]
    (p : Ideal R) [p.IsPrime] :
    fiberDegree S p = Module.finrank R S := by
  let := (Algebra.QuasiFinite.finite_primesOver (R := R) (S := S) p).fintype
  exact Ideal.sum_ramification_inertia_eq_finrank p S

theorem fiberDegree_eq_fractionField_rank
    (R K S L : Type*) [CommRing R] [IsDomain R] [Field K]
    [CommRing S] [Field L] [Algebra R S] [Algebra K L]
    [Algebra R K] [Algebra S L] [Algebra R L]
    [IsScalarTower R K L] [IsScalarTower R S L]
    [IsFractionRing R K] [IsFractionRing S L]
    [Module.Finite R S] [Module.Flat R S]
    (p : Ideal R) [p.IsPrime] :
    fiberDegree S p = Module.finrank K L := by
  rw [fiberDegree_eq_rank, IsFractionRing.finrank_eq R K S L]

theorem functionField_fiberDegree
    (F E : Type*) [Field F] [Field E]
    [Algebra F[X] E] [Algebra (RatFunc F) E]
    [IsScalarTower F[X] (RatFunc F) E]
    [FunctionField F E] [Algebra.IsSeparable (RatFunc F) E]
    (p : Ideal F[X]) [p.IsPrime] :
    fiberDegree (FunctionField.ringOfIntegers F E) p =
      Module.finrank (RatFunc F) E := by
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  exact fiberDegree_eq_fractionField_rank F[X] (RatFunc F)
    (FunctionField.ringOfIntegers F E) E p

theorem adjoin_inverse_eq {F E : Type*} [Field F] [Field E] [Algebra F E] (f : E) :
    IntermediateField.adjoin F {f⁻¹} = IntermediateField.adjoin F {f} := by
  apply le_antisymm
  · exact IntermediateField.adjoin_simple_le_iff.mpr
      (IntermediateField.inv_mem _ (IntermediateField.subset_adjoin F {f} (by simp)))
  · apply IntermediateField.adjoin_simple_le_iff.mpr
    simpa using IntermediateField.inv_mem (IntermediateField.adjoin F {f⁻¹})
      (show f⁻¹ ∈ IntermediateField.adjoin F {f⁻¹} from
        IntermediateField.subset_adjoin F {f⁻¹} (Set.mem_singleton _))

theorem parameter_inverse_degree_eq
    {F E : Type*} [Field F] [Field E] [Algebra F E] (f : E) :
    Module.finrank (IntermediateField.adjoin F {f⁻¹}) E =
      Module.finrank (IntermediateField.adjoin F {f}) E := by
  rw [adjoin_inverse_eq]

def parameterEmbedding {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : RatFunc F →ₐ[F] E :=
  (IntermediateField.val (IntermediateField.adjoin F {f})).comp
    (RatFunc.algEquivOfTranscendental f hf).toAlgHom

@[simp] theorem parameterEmbedding_X {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : parameterEmbedding f hf RatFunc.X = f := by
  simp [parameterEmbedding]

abbrev parameterAlgebra {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra (RatFunc F) E :=
  (parameterEmbedding f hf).toRingHom.toAlgebra

theorem parameter_finrank {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    let := parameterAlgebra f hf
    Module.finrank (RatFunc F) E = Module.finrank (IntermediateField.adjoin F {f}) E := by
  let := parameterAlgebra f hf
  apply Algebra.finrank_eq_of_equiv_equiv
    (RatFunc.algEquivOfTranscendental f hf).toRingEquiv (RingEquiv.refl E)
  rfl

theorem parameter_finite {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    let := parameterAlgebra f hf
    FiniteDimensional (RatFunc F) E := by
  let := parameterAlgebra f hf
  let e := RatFunc.algEquivOfTranscendental f hf
  let b := Module.finBasis (IntermediateField.adjoin F {f}) E
  apply (b.mapCoeffs e.symm.toRingEquiv ?_).finiteDimensional_of_finite
  intro c x
  change (↑(e (e.symm c)) : E) * x = (c : E) * x
  rw [e.apply_symm_apply]

abbrev parameterPolynomialAlgebra {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra F[X] E :=
  ((parameterEmbedding f hf).toRingHom.comp (algebraMap F[X] (RatFunc F))).toAlgebra

theorem parameter_scalarTower {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    let := parameterAlgebra f hf
    let := parameterPolynomialAlgebra f hf
    IsScalarTower F[X] (RatFunc F) E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  apply IsScalarTower.of_algebraMap_eq
  intro x
  rfl

def zeroPrime (F : Type*) [Field F] : Ideal F[X] :=
  RingHom.ker Polynomial.constantCoeff

instance zeroPrime_isPrime (F : Type*) [Field F] : (zeroPrime F).IsPrime :=
  RingHom.ker_isPrime Polynomial.constantCoeff

theorem zeroPrime_eq_span_X (F : Type*) [Field F] :
    zeroPrime F = Ideal.span {Polynomial.X} := Polynomial.ker_constantCoeff

def parameterFiberDegree {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : ℕ :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  fiberDegree (FunctionField.ringOfIntegers F E) (zeroPrime F)

theorem parameterFiberDegree_eq {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    parameterFiberDegree f hf = Module.finrank (IntermediateField.adjoin F {f}) E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  change fiberDegree (FunctionField.ringOfIntegers F E) (zeroPrime F) = _
  rw [functionField_fiberDegree]
  exact parameter_finrank f hf

theorem transcendental_inverse {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Transcendental F f⁻¹ := by
  simpa only [Transcendental, IsAlgebraic.inv_iff] using hf

theorem zero_infinity_fiberDegree_eq
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    parameterFiberDegree f hf = parameterFiberDegree f⁻¹ (transcendental_inverse f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  rw [parameterFiberDegree_eq, parameterFiberDegree_eq, parameter_inverse_degree_eq]

theorem constantCoeff_surjective (F : Type*) [Field F] :
    Function.Surjective (Polynomial.constantCoeff : F[X] →+* F) := by
  intro x
  exact ⟨Polynomial.C x, by simp⟩

instance zeroPrime_isMaximal (F : Type*) [Field F] : (zeroPrime F).IsMaximal :=
  RingHom.ker_isMaximal_of_surjective Polynomial.constantCoeff (constantCoeff_surjective F)

def zeroPrimeQuotientEquiv (F : Type*) [Field F] : (F[X] ⧸ zeroPrime F) ≃+* F :=
  RingHom.quotientKerEquivOfSurjective (constantCoeff_surjective F)

theorem zeroFiber_inertiaDeg_eq_one (F S : Type*) [Field F] [IsAlgClosed F]
    [CommRing S] [Algebra F[X] S] [Module.Finite F[X] S]
    (q : Ideal S) [q.IsPrime] [q.LiesOver (zeroPrime F)] :
    q.inertiaDeg F[X] = 1 := by
  have : q.IsMaximal := Ideal.IsMaximal.of_liesOver_isMaximal q (zeroPrime F)
  let : Field (F[X] ⧸ zeroPrime F) := Ideal.Quotient.field _
  let : Field (S ⧸ q) := Ideal.Quotient.field _
  let : IsAlgClosed (F[X] ⧸ zeroPrime F) :=
    IsAlgClosed.of_ringEquiv F _ (zeroPrimeQuotientEquiv F).symm
  rw [Ideal.inertiaDeg_eq_of_isMaximal (zeroPrime F) q]
  apply Module.finrank_of_bijective_algebraMap
  apply IsAlgClosed.algebraMap_bijective_of_isIntegral

def zeroFiberLength (F S : Type*) [Field F] [CommRing S]
    [Algebra F[X] S] [Module.Finite F[X] S] : ℕ :=
  let := (Algebra.QuasiFinite.finite_primesOver (R := F[X]) (S := S) (zeroPrime F)).fintype
  ∑ q : (zeroPrime F).primesOver S,
    (Module.length (Localization.AtPrime q.1)
      ((Localization.AtPrime q.1) ⧸
        Ideal.span {algebraMap F[X] (Localization.AtPrime q.1) Polynomial.X})).toNat

theorem zeroFiberLength_eq_fiberDegree (F S : Type*) [Field F] [IsAlgClosed F]
    [CommRing S] [Algebra F[X] S] [Module.Finite F[X] S] :
    zeroFiberLength F S = fiberDegree S (zeroPrime F) := by
  unfold zeroFiberLength fiberDegree
  apply Finset.sum_congr rfl
  intro q _
  rw [zeroFiber_inertiaDeg_eq_one F S q.1, mul_one,
    Ideal.ramificationIdx_eq (zeroPrime F) q.1]
  have hm : (zeroPrime F).map (algebraMap F[X] (Localization.AtPrime q.1)) =
      Ideal.span {algebraMap F[X] (Localization.AtPrime q.1) Polynomial.X} := by
    calc
      _ = (Ideal.span {Polynomial.X}).map
          (algebraMap F[X] (Localization.AtPrime q.1)) :=
        congrArg (Ideal.map (algebraMap F[X] (Localization.AtPrime q.1))) (zeroPrime_eq_span_X F)
      _ = _ := by rw [Ideal.map_span, Set.image_singleton]
  exact congrArg (fun I : Ideal (Localization.AtPrime q.1) =>
    (Module.length (Localization.AtPrime q.1) ((Localization.AtPrime q.1) ⧸ I)).toNat) hm.symm

def parameterZeroLength {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : ℕ :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  zeroFiberLength F (FunctionField.ringOfIntegers F E)

theorem parameterZeroLength_eq_degree
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    parameterZeroLength f hf = Module.finrank (IntermediateField.adjoin F {f}) E := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  change zeroFiberLength F (FunctionField.ringOfIntegers F E) = _
  rw [zeroFiberLength_eq_fiberDegree]
  exact parameterFiberDegree_eq f hf

theorem zero_pole_length_eq
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    parameterZeroLength f hf = parameterZeroLength f⁻¹ (transcendental_inverse f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  rw [parameterZeroLength_eq_degree, parameterZeroLength_eq_degree, parameter_inverse_degree_eq]

def primeFieldValuation (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) : AddValuation E (WithTop ℤ) :=
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  CurveLocalOrder.fractionAddValuation A E

theorem primeFieldValuation_algebraMap
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) (ha : a ≠ 0) :
    primeFieldValuation S E q (algebraMap S E a) =
      CurveLocalOrder.enatToIntegerOrder
        (Module.length (Localization.AtPrime q.asIdeal)
          ((Localization.AtPrime q.asIdeal) ⧸
            Ideal.span {algebraMap S (Localization.AtPrime q.asIdeal) a})) := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.asIdeal.primeCompl S⁰ q.asIdeal.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.asIdeal.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  change CurveLocalOrder.fractionAddValuation A E (algebraMap S E a) = _
  rw [IsScalarTower.algebraMap_apply S A E]
  apply CurveLocalOrder.fraction_order_eq_principal_colength
  exact (map_ne_zero_iff _ (IsLocalization.injective A
    q.asIdeal.primeCompl_le_nonZeroDivisors)).mpr ha

theorem primeField_integerOrder_algebraMap
    (S E : Type*) [CommRing S] [IsDedekindDomain S]
    [Field E] [Algebra S E] [IsFractionRing S E]
    (q : IsDedekindDomain.HeightOneSpectrum S) (a : S) (ha : a ≠ 0) :
    WeightedCurveDegree.integerOrder (primeFieldValuation S E q)
      (Units.mk0 (algebraMap S E a) ((map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr ha)) =
      ((Module.length (Localization.AtPrime q.asIdeal)
        ((Localization.AtPrime q.asIdeal) ⧸
          Ideal.span {algebraMap S (Localization.AtPrime q.asIdeal) a})).toNat : ℤ) := by
  let A := Localization.AtPrime q.asIdeal
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S q.ne_bot A
  have ha' : algebraMap S A a ≠ 0 :=
    (map_ne_zero_iff _ (IsLocalization.injective A
      q.asIdeal.primeCompl_le_nonZeroDivisors)).mpr ha
  apply WithTop.coe_injective
  rw [WeightedCurveDegree.coe_integerOrder]
  change primeFieldValuation S E q (algebraMap S E a) = _
  rw [primeFieldValuation_algebraMap S E q a ha]
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp
    (CurveLocalOrder.principal_colength_ne_top ha')
  change CurveLocalOrder.enatToIntegerOrder
    (Module.length A (A ⧸ Ideal.span {algebraMap S A a})) = _
  rw [← hn]
  simp

theorem zeroPrime_ne_bot (F : Type*) [Field F] : zeroPrime F ≠ ⊥ := by
  intro h
  have hx : Polynomial.X ∈ zeroPrime F := by
    change Polynomial.constantCoeff Polynomial.X = (0 : F)
    simp
  rw [h, Ideal.mem_bot] at hx
  exact Polynomial.X_ne_zero hx

def zeroFiberHeightOne (F S : Type*) [Field F] [CommRing S] [IsDomain S]
    [Algebra F[X] S] [FaithfulSMul F[X] S]
    (q : (zeroPrime F).primesOver S) : IsDedekindDomain.HeightOneSpectrum S :=
  ⟨q.1, q.2.1, Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F) q.2⟩

theorem baseParameter_nonzero (F S E : Type*) [Field F] [CommRing S] [IsDomain S]
    [Field E] [Algebra F[X] S] [FaithfulSMul F[X] S]
    [Algebra S E] [IsFractionRing S E] [Algebra F[X] E] [IsScalarTower F[X] S E] :
    algebraMap F[X] E Polynomial.X ≠ 0 := by
  rw [IsScalarTower.algebraMap_apply F[X] S E]
  exact (map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr
    ((map_ne_zero_iff _ (FaithfulSMul.algebraMap_injective F[X] S)).mpr Polynomial.X_ne_zero)

def zeroFiberIntegerOrderSum (F S E : Type*) [Field F] [CommRing S]
    [IsDedekindDomain S] [Field E] [Algebra F[X] S] [FaithfulSMul F[X] S]
    [Module.Finite F[X] S] [Algebra S E] [IsFractionRing S E]
    [Algebra F[X] E] [IsScalarTower F[X] S E] : ℤ :=
  let := (Algebra.QuasiFinite.finite_primesOver (R := F[X]) (S := S) (zeroPrime F)).fintype
  ∑ q : (zeroPrime F).primesOver S,
    WeightedCurveDegree.integerOrder (primeFieldValuation S E (zeroFiberHeightOne F S q))
      (Units.mk0 (algebraMap F[X] E Polynomial.X) (baseParameter_nonzero F S E))

theorem zeroFiberIntegerOrderSum_eq_length (F S E : Type*) [Field F] [CommRing S]
    [IsDedekindDomain S] [Field E] [Algebra F[X] S] [FaithfulSMul F[X] S]
    [Module.Finite F[X] S] [Algebra S E] [IsFractionRing S E]
    [Algebra F[X] E] [IsScalarTower F[X] S E] :
    zeroFiberIntegerOrderSum F S E = (zeroFiberLength F S : ℤ) := by
  unfold zeroFiberIntegerOrderSum zeroFiberLength
  rw [Nat.cast_sum]
  apply Finset.sum_congr rfl
  intro q _
  have hx : algebraMap F[X] S Polynomial.X ≠ 0 :=
    (map_ne_zero_iff _ (FaithfulSMul.algebraMap_injective F[X] S)).mpr Polynomial.X_ne_zero
  have he := primeField_integerOrder_algebraMap S E
    (zeroFiberHeightOne F S q) (algebraMap F[X] S Polynomial.X) hx
  calc
    _ = WeightedCurveDegree.integerOrder
        (primeFieldValuation S E (zeroFiberHeightOne F S q))
        (Units.mk0 (algebraMap S E (algebraMap F[X] S Polynomial.X))
          ((map_ne_zero_iff _ (IsFractionRing.injective S E)).mpr hx)) := by
      congr 1
      ext
      exact IsScalarTower.algebraMap_apply F[X] S E Polynomial.X
    _ = _ := he
    _ = _ := by
      let A := Localization.AtPrime q.1
      have hi : Ideal.span {algebraMap S A (algebraMap F[X] S Polynomial.X)} =
          Ideal.span {algebraMap F[X] A Polynomial.X} :=
        congrArg (fun z : A => Ideal.span {z})
          (IsScalarTower.algebraMap_apply F[X] S A Polynomial.X).symm
      exact congrArg (fun I : Ideal A => ((Module.length A (A ⧸ I)).toNat : ℤ)) hi

def parameterZeroOrder {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] : ℤ :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  zeroFiberIntegerOrderSum F (FunctionField.ringOfIntegers F E) E

theorem parameterZeroOrder_eq_length
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    parameterZeroOrder f hf = (parameterZeroLength f hf : ℤ) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  exact zeroFiberIntegerOrderSum_eq_length F (FunctionField.ringOfIntegers F E) E

theorem zero_pole_order_eq
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    parameterZeroOrder f hf = parameterZeroOrder f⁻¹ (transcendental_inverse f hf) := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  rw [parameterZeroOrder_eq_length, parameterZeroOrder_eq_length, zero_pole_length_eq]

abbrev parameterChart {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Type _ :=
  let := parameterPolynomialAlgebra f hf
  FunctionField.ringOfIntegers F E

abbrev parameterZeroPlaces {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Type _ :=
  let := parameterPolynomialAlgebra f hf
  (zeroPrime F).primesOver (parameterChart f hf)

abbrev parameterZeroPlacesFintype
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    Fintype (parameterZeroPlaces f hf) :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  (Algebra.QuasiFinite.finite_primesOver
    (R := F[X]) (S := FunctionField.ringOfIntegers F E) (zeroPrime F)).fintype

def parameterPlaceValuation
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) : AddValuation E (WithTop ℤ) :=
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  primeFieldValuation (parameterChart f hf) E
    (zeroFiberHeightOne F (parameterChart f hf) q)

theorem parameterPolynomialAlgebra_map
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) (p : F[X]) :
    letI := parameterPolynomialAlgebra f hf
    algebraMap F[X] E p = Polynomial.aeval f p := by
  let := parameterPolynomialAlgebra f hf
  change parameterEmbedding f hf (algebraMap F[X] (RatFunc F) p) = Polynomial.aeval f p
  change (↑(RatFunc.algEquivOfTranscendental f hf (algebraMap F[X] (RatFunc F) p)) : E) = _
  rw [RatFunc.algEquivOfTranscendental_algebraMap]
  exact IntermediateField.AdjoinSimple.coe_aeval_gen_apply F f p

theorem parameterZeroOrder_eq_sum
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI := parameterZeroPlacesFintype f hf
    parameterZeroOrder f hf =
      ∑ q : parameterZeroPlaces f hf,
        WeightedCurveDegree.integerOrder (parameterPlaceValuation f hf q)
          (Units.mk0 f hf.ne_zero) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let : Module.IsTorsionFree F[X] (FunctionField.ringOfIntegers F E) :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  dsimp only [parameterZeroOrder, zeroFiberIntegerOrderSum, parameterPlaceValuation]
  apply Finset.sum_congr rfl
  intro q _
  congr 1
  ext
  change parameterEmbedding f hf RatFunc.X = f
  exact parameterEmbedding_X f hf

theorem sum_zero_and_pole_orders_eq_zero
    {F E : Type*} [Field F] [CharZero F] [IsAlgClosed F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E] :
    letI : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
      (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
    letI := parameterZeroPlacesFintype f hf
    letI := parameterZeroPlacesFintype f⁻¹ (transcendental_inverse f hf)
    (∑ q : parameterZeroPlaces f hf,
      WeightedCurveDegree.integerOrder (parameterPlaceValuation f hf q)
        (Units.mk0 f hf.ne_zero)) +
    (∑ q : parameterZeroPlaces f⁻¹ (transcendental_inverse f hf),
      WeightedCurveDegree.integerOrder
        (parameterPlaceValuation f⁻¹ (transcendental_inverse f hf) q)
        (Units.mk0 f hf.ne_zero)) = 0 := by
  let : FiniteDimensional (IntermediateField.adjoin F {f⁻¹}) E :=
    (adjoin_inverse_eq (F := F) f).symm ▸ inferInstance
  let := parameterZeroPlacesFintype f hf
  let := parameterZeroPlacesFintype f⁻¹ (transcendental_inverse f hf)
  have hinv : (Units.mk0 f hf.ne_zero : Eˣ) =
      (Units.mk0 f⁻¹ (transcendental_inverse f hf).ne_zero)⁻¹ := by
    ext
    simp
  have hi : (∑ q : parameterZeroPlaces f⁻¹ (transcendental_inverse f hf),
      WeightedCurveDegree.integerOrder
        (parameterPlaceValuation f⁻¹ (transcendental_inverse f hf) q)
        (Units.mk0 f hf.ne_zero)) = -parameterZeroOrder f⁻¹ (transcendental_inverse f hf) := by
    rw [parameterZeroOrder_eq_sum, ← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro q _
    rw [hinv, WeightedCurveDegree.integerOrder_inv]
  rw [← parameterZeroOrder_eq_sum, hi, zero_pole_order_eq]
  exact add_neg_cancel _

end PiExponent.CurveZeroPole

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean <==
import Mathlib.AlgebraicGeometry.ZariskisMainTheorem
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.FiniteZeroEuler
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Geometry

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {K : Type} [Field K] {X Y : Scheme}

lemma proper_finite_scheme_isFinite (f : X ⟶ Y) [IsProper f] [Finite X] : IsFinite f := by
  let : LocallyQuasiFinite f := .of_finite_preimage_singleton f (fun _ => Set.toFinite _)
  exact .of_isProper_of_locallyQuasiFinite f

lemma proper_finite_scheme_isAffine (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] : IsAffine X := by
  let : IsFinite f := proper_finite_scheme_isFinite f
  exact isAffine_of_isAffineHom f

lemma proper_finite_functions (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] :
    let _ : Algebra K Γ(X,⊤) :=
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
    FiniteDimensional K Γ(X,⊤) := by
  let : IsFinite f := proper_finite_scheme_isFinite f
  dsimp only
  exact f.finite_appTop.comp (RingHom.Finite.of_surjective
    (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom (by
      exact (Scheme.ΓSpecIso (CommRingCat.of K)).symm.commRingCatIsoToRingEquiv.surjective))

lemma proper_finite_germ_surjective (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] (x : X) :
    Function.Surjective (X.presheaf.germ ⊤ x trivial) := by
  let : IsAffine X := proper_finite_scheme_isAffine f
  let : Algebra K Γ(X,⊤) :=
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
  let : FiniteDimensional K Γ(X,⊤) := proper_finite_functions f
  let : IsArtinianRing Γ(X,⊤) := IsArtinianRing.of_finite K Γ(X,⊤)
  let : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
  let p : PrimeSpectrum Γ(X,⊤) := (isAffineOpen_top X).isoSpec.hom ⟨x,trivial⟩
  let : IsLocalization.AtPrime (X.presheaf.stalk x) p.asIdeal :=
    (isAffineOpen_top X).isLocalization_stalk ⟨x,trivial⟩
  exact IsArtinianRing.localization_surjective p.asIdeal.primeCompl (X.presheaf.stalk x)

theorem proper_finite_stalk_finrank_le (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Finite X] (x : X) :
    let _ : Algebra K Γ(X,⊤) :=
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
    let _ : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
      TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
    let _ : Algebra K (X.presheaf.stalk x) :=
      ((algebraMap Γ(X,⊤) (X.presheaf.stalk x)).comp
        (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)).toAlgebra
    FiniteDimensional K (X.presheaf.stalk x) ∧
      Module.finrank K (X.presheaf.stalk x) ≤ Module.finrank K Γ(X,⊤) := by
  dsimp only
  let : Algebra K Γ(X,⊤) :=
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
  let : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
  let : Algebra K (X.presheaf.stalk x) :=
    ((algebraMap Γ(X,⊤) (X.presheaf.stalk x)).comp
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)).toAlgebra
  let : IsScalarTower K Γ(X,⊤) (X.presheaf.stalk x) := IsScalarTower.of_algebraMap_eq' rfl
  let : FiniteDimensional K Γ(X,⊤) := proper_finite_functions f
  let φ := (IsScalarTower.toAlgHom K Γ(X,⊤) (X.presheaf.stalk x)).toLinearMap
  have hφ : Function.Surjective φ := proper_finite_germ_surjective f x
  exact ⟨Module.Finite.of_surjective φ hφ, φ.finrank_le_finrank_of_surjective hφ⟩

end

section
open TopologicalSpace Set

variable {X : Type*} [TopologicalSpace X] [T0Space X] [IrreducibleSpace X]

lemma proper_irreducible_closed_subsingleton
    (hd : topologicalKrullDim X ≤ 1) {Z : Set X} (hZ : IsClosed Z)
    (hi : IsIrreducible Z) (hp : Z ≠ Set.univ) : Z.Subsingleton := by
  let C : IrreducibleCloseds X := ⟨Z, hi, hZ⟩
  let T : IrreducibleCloseds X := ⟨Set.univ, IrreducibleSpace.isIrreducible_univ X, isClosed_univ⟩
  have hmin : IsMin C := by
    rcases Order.krullDim_le_one_iff.mp hd C with hm | hm
    · exact hm
    · have he : C = T := le_antisymm (Set.subset_univ _) (hm (Set.subset_univ _))
      exact (hp (congrArg SetLike.coe he)).elim
  have hg (x : X) (hx : x ∈ Z) : IsGenericPoint x Z := by
    let D : IrreducibleCloseds X :=
      ⟨closure {x}, isIrreducible_singleton.closure, isClosed_closure⟩
    have hle : D ≤ C := closure_minimal (Set.singleton_subset_iff.mpr hx) hZ
    have he : D = C := le_antisymm hle (hmin hle)
    exact congrArg SetLike.coe he
  intro x hx y hy
  exact (hg x hx).eq (hg y hy)

theorem proper_closed_finite_of_dimension_one [NoetherianSpace X]
    (hd : topologicalKrullDim X ≤ 1) {Z : Set X} (hZ : IsClosed Z)
    (hp : Z ≠ Set.univ) : Z.Finite := by
  obtain ⟨F, hF, hFc, hFi, hZF⟩ :=
    NoetherianSpace.exists_finite_set_isClosed_irreducible hZ
  rw [hZF]
  apply hF.sUnion
  intro C hC
  apply Set.Subsingleton.finite
  apply proper_irreducible_closed_subsingleton hd (hFc C hC) (hFi C hC)
  intro hc
  apply hp
  apply Set.eq_univ_of_univ_subset
  rw [hZF]
  exact hc ▸ Set.subset_sUnion_of_mem hC

open AlgebraicGeometry in

theorem integral_curve_proper_closed_finite (C : Scheme)
    [IsIntegral C] [IsNoetherian C] (hd : topologicalKrullDim C = 1)
    {Z : Set C} (hZ : IsClosed Z) (hp : Z ≠ Set.univ) : Z.Finite :=
  proper_closed_finite_of_dimension_one hd.le hZ hp

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {K : Type} [Field K] {X : Scheme}

theorem finite_subscheme_of_curve [IsIntegral X]
    (f : X ⟶ Spec (CommRingCat.of K)) [IsProper f]
    (hd : topologicalKrullDim X ≤ 1) (I : X.IdealSheafData) (hI : I ≠ ⊥) :
    Finite I.subscheme := by
  let : CompactSpace X := QuasiCompact.compactSpace_of_compactSpace f
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian f
  let : IsNoetherian X := ⟨⟩
  have hp : (I.support : Set X) ≠ Set.univ := by
    intro he
    apply hI
    exact Scheme.IdealSheafData.support_eq_top_iff.mp (SetLike.coe_injective he)
  have hf := proper_closed_finite_of_dimension_one hd I.support.isClosed hp
  have hr : (Set.range I.subschemeι).Finite := I.range_subschemeι ▸ hf
  let : Finite (Set.range I.subschemeι) := hr.to_subtype
  exact Finite.of_injective (fun x : I.subscheme =>
    (⟨I.subschemeι x, ⟨x,rfl⟩⟩ : Set.range I.subschemeι))
    (fun a b h => I.subschemeι.isEmbedding.injective (congrArg (fun z : Set.range I.subschemeι => (z : X)) h))

theorem curve_subscheme_isFinite [IsIntegral X]
    (f : X ⟶ Spec (CommRingCat.of K)) [IsProper f]
    (hd : topologicalKrullDim X ≤ 1) (I : X.IdealSheafData) (hI : I ≠ ⊥) :
    IsFinite (I.subschemeι ≫ f) := by
  let : Finite I.subscheme := finite_subscheme_of_curve f hd I hI
  exact proper_finite_scheme_isFinite (I.subschemeι ≫ f)

abbrev structuralStalkAlgebra (f : X ⟶ Spec (CommRingCat.of K)) (x : X) :
    Algebra K (X.presheaf.stalk x) :=
  ((X.presheaf.germ ⊤ x trivial).hom.comp
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)).toAlgebra

theorem proper_finite_finrank_eq_sum_stalks (f : X ⟶ Spec (CommRingCat.of K))
    [IsProper f] [Fintype X] :
    let _ : Algebra K Γ(X,⊤) :=
      (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
    Module.finrank K Γ(X,⊤) = ∑ x : X,
      let _ := structuralStalkAlgebra f x
      Module.finrank K (X.presheaf.stalk x) := by
  classical
  dsimp only
  let : IsAffine X := proper_finite_scheme_isAffine f
  let : Algebra K Γ(X,⊤) :=
    (f.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom).toAlgebra
  let : FiniteDimensional K Γ(X,⊤) := proper_finite_functions f
  let : IsArtinianRing Γ(X,⊤) := IsArtinianRing.of_finite K Γ(X,⊤)
  let : Fintype (MaximalSpectrum Γ(X,⊤)) := Fintype.ofFinite _
  let e : X ≃ MaximalSpectrum Γ(X,⊤) :=
    (Equiv.Set.univ X).symm.trans ((isAffineOpen_top X).isoSpec.hom.homeomorph.toEquiv.trans
      IsArtinianRing.primeSpectrumEquivMaximalSpectrum)
  rw [PiExponent.FiniteZeroEuler.finrank_eq_sum_localizations Γ(X,⊤) K, ← e.sum_comp]
  apply Finset.sum_congr rfl
  intro x _
  let : Algebra Γ(X,⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x,trivial⟩ : (⊤ : X.Opens))
  let : Algebra K (X.presheaf.stalk x) := structuralStalkAlgebra f x
  let : IsScalarTower K Γ(X,⊤) (X.presheaf.stalk x) := IsScalarTower.of_algebraMap_eq' rfl
  let : IsLocalization.AtPrime (X.presheaf.stalk x) (e x).asIdeal :=
    (isAffineOpen_top X).isLocalization_stalk ⟨x,trivial⟩
  exact ((IsLocalization.algEquiv (e x).asIdeal.primeCompl
    (Localization.AtPrime (e x).asIdeal) (X.presheaf.stalk x)).restrictScalars K).toLinearEquiv.finrank_eq

end

open AlgebraicGeometry CategoryTheory
variable {X : Scheme.{0}}

theorem proper_finite_euler (f : X ⟶ Spec (CommRingCat.of ℂ))
    [IsProper f] [Finite X] (d : ℕ) :
    eulerCharacteristic f d (structureSheaf X) =
      let _ : Algebra ℂ Γ(X,⊤) := (baseScalars f).toAlgebra
      (Module.finrank ℂ Γ(X,⊤) : ℤ) := by
  let : IsAffine X := proper_finite_scheme_isAffine f
  let : IsLocallyNoetherian X := LocallyOfFiniteType.isLocallyNoetherian f
  let : IsNoetherian X := ⟨⟩
  let L : LineBundle X := ⟨structureSheaf X, fun x =>
    ⟨⊤, trivial, ⟨Scheme.Modules.restrictUnitIso (⊤ : X.Opens).ι⟩⟩⟩
  let : (structureSheaf X).IsQuasicoherent :=
    PiExponent.GeometrySupport.LineBundleCoherent.modulePow_isQuasicoherent L 0
  exact affine_eulerCharacteristic f (structureSheaf X) d

theorem proper_finite_euler_eq_sum_stalk_finrank
    (f : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper f] [Fintype X] (d : ℕ) :
    eulerCharacteristic f d (structureSheaf X) = ∑ x : X,
      letI := structuralStalkAlgebra f x
      (Module.finrank ℂ (X.presheaf.stalk x) : ℤ) := by
  rw [proper_finite_euler]
  dsimp only
  have h := proper_finite_finrank_eq_sum_stalks f
  dsimp only at h
  exact_mod_cast h

theorem proper_finite_euler_eq_sum_stalk_lengths
    (f : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper f] [Fintype X] (d : ℕ) :
    eulerCharacteristic f d (structureSheaf X) = ∑ x : X,
      ((Module.length (X.presheaf.stalk x) (X.presheaf.stalk x)).toNat : ℤ) := by
  rw [proper_finite_euler_eq_sum_stalk_finrank]
  apply Finset.sum_congr rfl
  intro x _
  let : Algebra ℂ Γ(X, ⊤) := (baseScalars f).toAlgebra
  let : Algebra Γ(X, ⊤) (X.presheaf.stalk x) :=
    TopCat.Presheaf.algebra_section_stalk X.presheaf (⟨x, trivial⟩ : (⊤ : X.Opens))
  let : Algebra ℂ (X.presheaf.stalk x) := structuralStalkAlgebra f x
  let : IsScalarTower ℂ Γ(X, ⊤) (X.presheaf.stalk x) :=
    IsScalarTower.of_algebraMap_eq' rfl
  let : Module.Finite ℂ Γ(X, ⊤) := proper_finite_functions f
  let φ := (IsScalarTower.toAlgHom ℂ Γ(X, ⊤) (X.presheaf.stalk x)).toLinearMap
  let : Module.Finite ℂ (X.presheaf.stalk x) :=
    Module.Finite.of_surjective φ (proper_finite_germ_surjective f x)
  have h := PiExponentJets.W24.ring_length_eq_finrank_of_augmentation
    (PiExponent.CurveLocalOrder.residueAugmentation ℂ (X.presheaf.stalk x))
    (PiExponent.CurveLocalOrder.residueAugmentation_algebraMap ℂ (X.presheaf.stalk x))
  rw [h]
  simp

end PiExponentSeshadri.Geometry

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean <==
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Tactic.Choose
import Mathlib.Tactic.Conv
import Mathlib.Tactic.Convert
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Geometry.NormalizationGrowth

namespace OAI

namespace PiExponentJets.W29

open MvPolynomial Submodule
open scoped BigOperators

section CoefficientPieces

variable {k R τ : Type*} [Field k] [CommRing R] [Algebra k R]
  [Fintype τ] {m : ℕ}

noncomputable def boundedCoefficientMap (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) :
    (Fin m → restrictTotalDegree τ k n) →ₗ[k] R where
  toFun p := ∑ j, g (p j) * e j
  map_add' p q := by simp [map_add, add_mul, Finset.sum_add_distrib]
  map_smul' c p := by simp [map_smul, Finset.smul_sum]

noncomputable def generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) : Submodule k R :=
  LinearMap.range (boundedCoefficientMap g e n)

omit [Fintype τ] in
lemma mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R) (e : Fin m → R)
    (n : ℕ) (r : R) : r ∈ generatorPiece g e n ↔
      ∃ p : Fin m → MvPolynomial τ k,
        (∀ j, (p j).totalDegree ≤ n) ∧ (∑ j, g (p j) * e j) = r := by
  constructor
  · rintro ⟨p, rfl⟩
    exact ⟨fun j => p j, fun j => (mem_restrictTotalDegree τ _ _).mp (p j).property, rfl⟩
  · rintro ⟨p, hp, hpr⟩
    exact ⟨fun j => ⟨p j, (mem_restrictTotalDegree τ _ _).mpr (hp j)⟩, hpr⟩

omit [Fintype τ] in
lemma generatorPiece_mono (g : MvPolynomial τ k →ₐ[k] R) (e : Fin m → R) :
    Monotone (generatorPiece g e) := by
  intro a b hab r hr
  obtain ⟨p, hp, hpr⟩ := (mem_generatorPiece g e a r).mp hr
  exact (mem_generatorPiece g e b r).mpr ⟨p, fun j => (hp j).trans hab, hpr⟩

noncomputable instance generatorPiece_finite (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) : Module.Finite k (generatorPiece g e n) := by
  unfold generatorPiece
  infer_instance

lemma finrank_generatorPiece_le (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (n : ℕ) :
    Module.finrank k (generatorPiece g e n) ≤
      m * Module.finrank k (restrictTotalDegree τ k n) := by
  calc
    Module.finrank k (generatorPiece g e n) ≤
        Module.finrank k (Fin m → restrictTotalDegree τ k n) :=
      LinearMap.finrank_range_le (boundedCoefficientMap g e n)
    _ = m * Module.finrank k (restrictTotalDegree τ k n) := by
      rw [Module.finrank_pi_fintype]
      simp

omit [Fintype τ] in
lemma mul_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R) (e : Fin m → R)
    (x : R) (A : Fin m → Fin m → MvPolynomial τ k) (D : ℕ)
    (hA : ∀ j, x * e j = ∑ l, g (A j l) * e l)
    (hD : ∀ j l, (A j l).totalDegree ≤ D)
    {n : ℕ} {r : R} (hr : r ∈ generatorPiece g e n) :
    x * r ∈ generatorPiece g e (n + D) := by
  classical
  obtain ⟨p, hp, rfl⟩ := (mem_generatorPiece g e n r).mp hr
  apply (mem_generatorPiece g e (n + D) _).mpr
  refine ⟨fun l => ∑ j, p j * A j l, ?_, ?_⟩
  · intro l
    exact totalDegree_finsetSum_le fun j _ =>
      (totalDegree_mul (p j) (A j l)).trans (Nat.add_le_add (hp j) (hD j l))
  · simp only [map_sum, map_mul, Finset.sum_mul]
    rw [Finset.sum_comm]
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j _
    calc
      (∑ l, g (p j) * g (A j l) * e l) =
          g (p j) * (∑ l, g (A j l) * e l) := by
            simp only [Finset.mul_sum, mul_assoc]
      _ = x * (g (p j) * e j) := by rw [← hA j]; ring

end CoefficientPieces

section FiniteMatrices

variable {k R σ τ : Type*} [Field k] [CommRing R] [Algebra k R]
  [Fintype σ]

theorem finite_multiplication_matrices (g : MvPolynomial τ k →ₐ[k] R)
    (hfin : g.Finite) (x : σ → R) :
    ∃ (m D E : ℕ) (e : Fin m → R)
      (A : σ → Fin m → Fin m → MvPolynomial τ k),
      (∀ i j, x i * e j = ∑ l, g (A i j l) * e l) ∧
      (∀ i j l, (A i j l).totalDegree ≤ D) ∧
      (1 : R) ∈ generatorPiece g e E := by
  classical
  let : Algebra (MvPolynomial τ k) R := g.toRingHom.toAlgebra
  let : Module.Finite (MvPolynomial τ k) R := hfin
  obtain ⟨m, e, he⟩ := Module.Finite.exists_fin (R := MvPolynomial τ k) (M := R)
  have hex (r : R) : ∃ p : Fin m → MvPolynomial τ k, ∑ j, g (p j) * e j = r := by
    have hr : r ∈ Submodule.span (MvPolynomial τ k) (Set.range e) := by rw [he]; trivial
    obtain ⟨p, hp⟩ := (Submodule.mem_span_range_iff_exists_fun _).mp hr
    refine ⟨p, ?_⟩
    change (∑ j, g (p j) * e j) = r at hp
    exact hp
  choose A hA using fun i j => hex (x i * e j)
  obtain ⟨p, hp⟩ := hex 1
  let D := Finset.univ.sup fun i => Finset.univ.sup fun j =>
    Finset.univ.sup fun l => (A i j l).totalDegree
  let E := Finset.univ.sup fun j => (p j).totalDegree
  refine ⟨m, D, E, e, A, fun i j => (hA i j).symm, ?_, ?_⟩
  · intro i j l
    calc
      (A i j l).totalDegree
          ≤ Finset.univ.sup (fun l => (A i j l).totalDegree) :=
            Finset.le_sup (f := fun l => (A i j l).totalDegree) (Finset.mem_univ l)
      _ ≤ Finset.univ.sup (fun j => Finset.univ.sup (fun l => (A i j l).totalDegree)) :=
            Finset.le_sup (f := fun j => Finset.univ.sup
              (fun l => (A i j l).totalDegree)) (Finset.mem_univ j)
      _ ≤ D := Finset.le_sup (f := fun i => Finset.univ.sup
          (fun j => Finset.univ.sup (fun l => (A i j l).totalDegree)))
          (Finset.mem_univ i)
  · exact (mem_generatorPiece g e E 1).mpr
      ⟨p, fun j => Finset.le_sup (f := fun j => (p j).totalDegree)
        (Finset.mem_univ j), hp⟩

end FiniteMatrices

section Propagation

variable {k R σ τ : Type*} [Field k] [CommRing R] [Algebra k R]
  {m D E : ℕ}

lemma variable_pow_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (f : MvPolynomial σ k →ₐ[k] R)
    (A : σ → Fin m → Fin m → MvPolynomial τ k)
    (hA : ∀ i j, f (X i) * e j = ∑ l, g (A i j l) * e l)
    (hD : ∀ i j l, (A i j l).totalDegree ≤ D)
    {n : ℕ} {r : R} (hr : r ∈ generatorPiece g e n) (i : σ) (a : ℕ) :
    r * f (X i) ^ a ∈ generatorPiece g e (n + a * D) := by
  induction a with
  | zero => simpa using hr
  | succ a ih =>
    have h := mul_mem_generatorPiece g e (f (X i)) (A i) D (hA i) (hD i) ih
    have hdeg : n + (a + 1) * D = n + a * D + D := by ring
    rw [hdeg]
    simpa only [pow_succ, mul_assoc, mul_comm, mul_left_comm] using h

lemma monomial_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (f : MvPolynomial σ k →ₐ[k] R)
    (A : σ → Fin m → Fin m → MvPolynomial τ k)
    (hA : ∀ i j, f (X i) * e j = ∑ l, g (A i j l) * e l)
    (hD : ∀ i j l, (A i j l).totalDegree ≤ D)
    (h1 : (1 : R) ∈ generatorPiece g e E) (a : σ →₀ ℕ) (c : k) :
    f (monomial a c) ∈ generatorPiece g e (E + (a.sum fun _ e => e) * D) := by
  classical
  induction a using Finsupp.induction with
  | zero =>
    have h := (generatorPiece g e E).smul_mem c h1
    simpa only [Finsupp.sum_zero_index, zero_mul, add_zero, ← C_apply,
      ← MvPolynomial.algebraMap_eq, AlgHom.commutes, Algebra.smul_def, mul_one] using h
  | single_add i a b hbi ha ih =>
    have h := variable_pow_mem_generatorPiece g e f A hA hD ih i a
    have hsum : (Finsupp.single i a + b).sum (fun _ e => e) =
        a + b.sum (fun _ e => e) := by
      rw [Finsupp.sum_add_index' (fun _ => rfl) (fun _ _ _ => rfl),
        Finsupp.sum_single_index (by rfl)]
    have hdeg : E + ((Finsupp.single i a + b).sum fun _ e => e) * D =
        E + (b.sum fun _ e => e) * D + a * D := by
      rw [hsum]
      ring
    rw [hdeg, monomial_single_add, map_mul, map_pow]
    simpa only [mul_comm] using h

lemma polynomial_mem_generatorPiece (g : MvPolynomial τ k →ₐ[k] R)
    (e : Fin m → R) (f : MvPolynomial σ k →ₐ[k] R)
    (A : σ → Fin m → Fin m → MvPolynomial τ k)
    (hA : ∀ i j, f (X i) * e j = ∑ l, g (A i j l) * e l)
    (hD : ∀ i j l, (A i j l).totalDegree ≤ D)
    (h1 : (1 : R) ∈ generatorPiece g e E) (p : MvPolynomial σ k) :
    f p ∈ generatorPiece g e (E + p.totalDegree * D) := by
  classical
  have he : f p = ∑ a ∈ p.support, f (monomial a (p.coeff a)) := by
    conv_lhs => rw [p.as_sum, map_sum]
  rw [he]
  apply Submodule.sum_mem
  intro a ha
  exact generatorPiece_mono g e
    (Nat.add_le_add_left (Nat.mul_le_mul_right D (le_totalDegree ha)) E)
    (monomial_mem_generatorPiece g e f A hA hD h1 a (p.coeff a))

end Propagation

variable {k σ τ : Type*} [Field k] [Fintype σ] [Fintype τ]

theorem finite_normalization_upper_growth
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial τ k →ₐ[k] (MvPolynomial σ k ⧸ I)) (hfin : g.Finite) :
    ∃ C E : ℕ, 0 < C ∧ ∀ n : ℕ,
      Module.finrank k (W24.quotientDegreeFiltration I n) ≤
        C * Module.finrank k (restrictTotalDegree τ k (C * n + E)) := by
  classical
  let f := Ideal.Quotient.mkₐ k I
  obtain ⟨m, D, E, e, A, hA, hD, h1⟩ :=
    finite_multiplication_matrices g hfin (fun i : σ => f (X i))
  let C := max (max m D) 1
  have hmC : m ≤ C := (le_max_left m D).trans (le_max_left _ _)
  have hDC : D ≤ C := (le_max_right m D).trans (le_max_left _ _)
  refine ⟨C, E, lt_of_lt_of_le Nat.zero_lt_one (le_max_right _ _), fun n => ?_⟩
  have hle : W24.quotientDegreeFiltration I n ≤ generatorPiece g e (C * n + E) := by
    rintro r ⟨p, hp, rfl⟩
    have hpdeg := (mem_restrictTotalDegree σ n p).mp hp
    apply generatorPiece_mono g e
      (show E + p.totalDegree * D ≤ C * n + E by
        have hmul := Nat.mul_le_mul hpdeg hDC
        simpa only [Nat.mul_comm, Nat.add_comm] using Nat.add_le_add_left hmul E)
    exact polynomial_mem_generatorPiece g e f A hA hD h1 p
  calc
    Module.finrank k (W24.quotientDegreeFiltration I n)
        ≤ Module.finrank k (generatorPiece g e (C * n + E)) :=
          Submodule.finrank_mono hle
    _ ≤ m * Module.finrank k (restrictTotalDegree τ k (C * n + E)) :=
      finrank_generatorPiece_le g e _
    _ ≤ C * Module.finrank k (restrictTotalDegree τ k (C * n + E)) :=
      Nat.mul_le_mul_right _ hmC

end PiExponentJets.W29

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean <==
import OAI.NumberTheory.PiExponent.Geometry.IntegralCurveExistence
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFromClosedFibers

namespace OAI

noncomputable section
namespace PiExponent.NumericalAmpleness
open CategoryTheory AlgebraicGeometry TopologicalSpace Set

private theorem positive_dimension_eq_nat {D : WithBot ℕ∞} (d : ℕ)
    (hD : D ≤ d) (hpos : 0 < D) : ∃ n : ℕ, D = n ∧ 0 < n := by
  have hbot : D ≠ ⊥ := by
    intro h
    rw [h] at hpos
    exact not_lt_bot hpos
  obtain ⟨e, rfl⟩ := WithBot.ne_bot_iff_exists.mp hbot
  have he : e ≤ (d : ℕ∞) := by exact_mod_cast hD
  have hetop : e ≠ ⊤ := ne_of_lt (he.trans_lt (by simp))
  obtain ⟨n, rfl⟩ := ENat.ne_top_iff_exists.mp hetop
  exact ⟨n, rfl, by exact_mod_cast hpos⟩

def integralCurveFromClosedFiber {X Y : Scheme.{0}} (f : X ⟶ Y) (y : Y)
    (hy : IsClosed ({y} : Set Y)) (C : IntegralCurve (f.fiber y)) : IntegralCurve X := by
  let : IsClosedImmersion (Y.fromSpecResidueField y) :=
    isClosed_singleton_iff_isClosedImmersion.mp hy
  let : IsClosedImmersion (f.fiberι y) := by
    unfold Scheme.Hom.fiberι
    let : MorphismProperty.IsStableUnderBaseChange (@IsClosedImmersion.{0}) :=
      IsClosedImmersion.isStableUnderBaseChange
    exact MorphismProperty.of_isPullback (P := @IsClosedImmersion.{0})
      (IsPullback.of_hasPullback f (Y.fromSpecResidueField y)).flip
      (show IsClosedImmersion (Y.fromSpecResidueField y) from inferInstance)
  exact {
    scheme := C.scheme
    embedding := C.embedding ≫ f.fiberι y
    closedImmersion := inferInstance
    integral := C.integral
    dimension := C.dimension }

theorem finite_closed_fiber_of_no_integralCurve {X Y : Scheme.{0}}
    (f : X ⟶ Y) [IsProper f] (d : ℕ) (hdim : topologicalKrullDim X ≤ d)
    (y : Y) (hno : IsEmpty (IntegralCurve (f.fiber y))) : (f ⁻¹' {y}).Finite := by
  have hbound : topologicalKrullDim (f.fiber y) ≤ d :=
    (f.fiberι y).isEmbedding.topologicalKrullDim_le.trans hdim
  have hzero : topologicalKrullDim (f.fiber y) ≤ 0 := by
    by_contra h
    obtain ⟨n, hn, hpos⟩ := positive_dimension_eq_nat d hbound (lt_of_not_ge h)
    obtain ⟨C⟩ := nonempty_integralCurve_of_dimension_pos (f.fiber y) n hn hpos
    exact hno.false C
  let : IsLocallyNoetherian (f.fiber y) := by
    unfold Scheme.Hom.fiber
    infer_instance
  let : IsLocallyArtinian (f.fiber y) := IsLocallyArtinian.of_topologicalKrullDim_le_zero hzero
  let : Finite (f.fiber y) := finite_of_compact_of_discrete
  exact (f.fiberHomeo y).finite_iff.mp inferInstance

theorem isFinite_of_no_contracted_integralCurves {X Y : Scheme.{0}}
    (f : X ⟶ Y) [IsProper f] [JacobsonSpace Y]
    (d : ℕ) (hdim : topologicalKrullDim X ≤ d)
    (hno : ∀ (C : IntegralCurve X) (y : Y) (_hy : IsClosed ({y} : Set Y))
      (j : C.scheme ⟶ f.fiber y), j ≫ f.fiberι y = C.embedding → False) : IsFinite f := by
  apply isFinite_of_proper_finite_closed_fibers f
  intro y hy
  apply finite_closed_fiber_of_no_integralCurve f d hdim y
  refine ⟨fun C => ?_⟩
  exact hno (integralCurveFromClosedFiber f y hy C) y hy C.embedding rfl

end PiExponent.NumericalAmpleness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean <==
import Mathlib.AlgebraicGeometry.Stalk

namespace OAI

noncomputable section

open CategoryTheory AlgebraicGeometry

namespace PiExponent

universe u

theorem specMap_stalkMap_isIso_of_isLocalization
    (R S : CommRingCat.{u}) [Algebra R S] (M : Submonoid R)
    [IsLocalization M S] (y : Spec S) :
    IsIso ((Spec.map (CommRingCat.ofHom (algebraMap R S))).stalkMap y) := by
  let e := IsLocalization.algEquiv M (Localization M) S
  have he : IsIso (CommRingCat.ofHom e.toRingHom) :=
    inferInstanceAs (IsIso e.toRingEquiv.toCommRingCatIso.hom)
  have hmap : IsIso (Spec.map (CommRingCat.ofHom e.toRingHom)) := inferInstance
  have hstalk : IsIso ((Spec.map (CommRingCat.ofHom e.toRingHom)).stalkMap y) :=
    inferInstance
  have h : Spec.map (CommRingCat.ofHom (algebraMap R S)) =
      Spec.map (CommRingCat.ofHom e.toRingHom) ≫
        Spec.map (CommRingCat.ofHom (algebraMap R (Localization M))) := by
    rw [← Spec.map_comp]
    congr 1
    apply CommRingCat.hom_ext
    exact e.toAlgHom.comp_algebraMap.symm
  rw [h, Scheme.Hom.stalkMap_comp]
  have hloc : IsIso ((Spec.map (CommRingCat.ofHom
      (algebraMap R (Localization M)))).stalkMap
        (Spec.map (CommRingCat.ofHom e.toRingHom) y)) :=
    isIso_SpecMap_stakMap_localization R M _
  exact (asIso ((Spec.map (CommRingCat.ofHom
      (algebraMap R (Localization M)))).stalkMap
        (Spec.map (CommRingCat.ofHom e.toRingHom) y)) ≪≫
    asIso ((Spec.map (CommRingCat.ofHom e.toRingHom)).stalkMap y)).isIso_hom

instance fromSpecStalk_stalkMap_isIso (X : Scheme.{u}) (x : X)
    (y : Spec (X.presheaf.stalk x)) :
    IsIso ((X.fromSpecStalk x).stalkMap y) := by
  obtain ⟨U, hU, hxU, _⟩ := exists_isAffineOpen_mem_and_subset
    (TopologicalSpace.Opens.mem_top x)
  rw [← hU.fromSpecStalk_eq_fromSpecStalk hxU, IsAffineOpen.fromSpecStalk,
    Scheme.Hom.stalkMap_comp]
  let : Algebra Γ(X, U) (X.presheaf.stalk x) :=
    (X.presheaf.germ U x hxU).hom.toAlgebra
  have := hU.isLocalization_stalk ⟨x, hxU⟩
  have : IsIso ((Spec.map (X.presheaf.germ U x hxU)).stalkMap y) :=
    specMap_stalkMap_isIso_of_isLocalization Γ(X, U) (X.presheaf.stalk x)
      (hU.primeIdealOf ⟨x, hxU⟩).asIdeal.primeCompl y
  exact (asIso (hU.fromSpec.stalkMap ((Spec.map (X.presheaf.germ U x hxU)) y)) ≪≫
    asIso ((Spec.map (X.presheaf.germ U x hxU)).stalkMap y)).isIso_hom

def fromSpecStalkStalkIso (X : Scheme.{u}) (x : X)
    (y : Spec (X.presheaf.stalk x)) :
    X.presheaf.stalk (X.fromSpecStalk x y) ≅
      (Spec (X.presheaf.stalk x)).presheaf.stalk y :=
  asIso ((X.fromSpecStalk x).stalkMap y)

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.LinePullback
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.Cohomology.EulerZeroDimensional
import OAI.NumberTheory.PiExponent.Cohomology.FiniteLineEuler
import OAI.NumberTheory.PiExponent.Geometry.CartierPowerFrames
import OAI.NumberTheory.PiExponent.Geometry.CartierSequence
import OAI.NumberTheory.PiExponent.Geometry.LineBundleProduct

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.GeneralCartierDegreeLength


theorem cartier_euler_difference_eq_sum_local_lengths
    {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (M N : LineBundle X) (φ : M.sheaf ⟶ N.sheaf) [Mono φ]
    (I : X.IdealSheafData) [Finite I.subscheme]
    (heq : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ d : N.sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        I.ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫ d.hom))})
    (hfiniteM : ∀ n ≤ 1, letI := Module.compHom (cohomology M.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf n))
    (hfiniteN : ∀ n ≤ 1, letI := Module.compHom (cohomology N.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf n))
    [Subsingleton (cohomology M.sheaf 2)] :
    letI : Fintype I.subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : I.subscheme,
        ((Module.length (I.subscheme.presheaf.stalk x)
          (I.subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let : Fintype I.subscheme := Fintype.ofFinite _
  obtain ⟨hz, hseq⟩ := PiExponentSeshadri.CartierSequence.exact p M N φ I heq
  have hfiniteZ (n : ℕ) (_hn : n ≤ 1) :=
    PiExponentSeshadri.FiniteSupport.finite_line_pushforward_finiteDimensional
      I.subschemeι p (N.pullback I.subschemeι) n
  have h := eulerCharacteristic_add p hseq 1 hfiniteM hfiniteN hfiniteZ
  have hdiff : eulerCharacteristic p 1 N.sheaf - eulerCharacteristic p 1 M.sheaf =
      eulerCharacteristic p 1
        ((Scheme.Modules.pushforward I.subschemeι).obj
          ((Scheme.Modules.pullback I.subschemeι).obj N.sheaf)) := by
    exact sub_eq_iff_eq_add.mpr (by simpa [add_comm] using h)
  exact hdiff.trans
    (PiExponentSeshadri.FiniteSupport.finite_line_euler_eq_sum_stalk_lengths
      I.subschemeι p (N.pullback I.subschemeι) 1)

theorem finite_zeroIdeal_of_mono {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (L : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s] :
    Finite (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme := by
  let I := PiExponent.SectionZeroIdeal.zeroIdeal L s
  let q := I.subschemeι ≫ p
  let : IsLocallyNoetherian I.subscheme := LocallyOfFiniteType.isLocallyNoetherian q
  let : CompactSpace I.subscheme := QuasiCompact.compactSpace_of_compactSpace q
  let : IsNoetherian I.subscheme := {}
  exact PiExponent.NumericalAmpleness.finite_of_dim_le_zero
    (PiExponent.NumericalAmpleness.regular_sectionZero_dimension_le L s 0 (by simpa using hd))

theorem regular_section_tensor_euler_eq_sum_local_lengths {X : Scheme.{0}}
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p]
    (hd : topologicalKrullDim X ≤ 1)
    (L M : LineBundle X) (s : GlobalSections X L.sheaf) [Mono s]
    (hfiniteM : ∀ n ≤ 1, letI := Module.compHom (cohomology M.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology M.sheaf n))
    (hfiniteLM : ∀ n ≤ 1, letI := Module.compHom (cohomology (L.tensor M).sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.tensor M).sheaf n))
    [Subsingleton (cohomology M.sheaf 2)] :
    letI : Finite (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme :=
      finite_zeroIdeal_of_mono p hd L s
    letI : Fintype (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme := Fintype.ofFinite _
    eulerCharacteristic p 1 (L.tensor M).sheaf - eulerCharacteristic p 1 M.sheaf =
      ∑ x : (PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme,
        ((Module.length
          ((PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)
          ((PiExponent.SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk x)).toNat : ℤ) := by
  let I := PiExponent.SectionZeroIdeal.zeroIdeal L s
  let : Finite I.subscheme := finite_zeroIdeal_of_mono p hd L s
  let : Fintype I.subscheme := Fintype.ofFinite _
  let φ := PiExponent.CartierPowerFrames.sectionMultiplyLeft L.sheaf M.sheaf s
  let : Mono (moduleTensorMap s (𝟙 M.sheaf)) := moduleTensorMap_mono s M
  have hmono : Mono φ := mono_comp _ _
  refine @cartier_euler_difference_eq_sum_local_lengths X p inferInstance M (L.tensor M)
    φ hmono I inferInstance ?_ hfiniteM hfiniteLM inferInstance
  intro x
  obtain ⟨U,hx,⟨e⟩,⟨f⟩⟩ := common_affine_frames L M x
  refine ⟨U,hx,f,PiExponent.CartierPowerFrames.tensorFrame L.sheaf M.sheaf U.1 e f,?_⟩
  exact (PiExponent.SectionZeroIdeal.zeroIdeal_on_frame L s U e).trans
    (PiExponent.CartierPowerFrames.tensor_multiply_ideal L.sheaf M.sheaf s U e f).symm

end PiExponent.GeneralCartierDegreeLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal

namespace OAI

namespace PiExponentSeshadri.IdealPullback
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
variable {X Y : Scheme}

lemma comap_pow (I : X.IdealSheafData) (f : Y ⟶ X) (m : ℕ) :
    (I^m).comap f = (I.comap f)^m := by
  have hc : ∀ y : Y, ∃ (U : Y.affineOpens) (V : X.affineOpens),
      y ∈ U.1 ∧ U.1 ≤ f ⁻¹ᵁ V.1 := by
    intro y
    obtain ⟨V, hV, hyV, _⟩ := exists_isAffineOpen_mem_and_subset
      (show f y ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset
      (show y ∈ f ⁻¹ᵁ V from hyV)
    exact ⟨⟨U, hU⟩, ⟨V, hV⟩, hyU, hUV⟩
  choose U V hy hUV using hc
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    rw [comap_ideal (I^m) f (U y) (V y) (hUV y)]
    change (I.ideal (V y)^m).map _ = ((I.comap f).ideal (U y))^m
    rw [Ideal.map_pow, comap_ideal I f (U y) (V y) (hUV y)]

lemma specIdeal_pow {R : Type} [CommRing R] (I : Ideal R) (m : ℕ) :
    specIdeal (I^m) = (specIdeal I)^m := by
  apply Scheme.IdealSheafData.ext_of_isAffine
  simpa only [specIdeal_top, Scheme.IdealSheafData.ideal_pow, Pi.pow_apply] using
    Ideal.map_pow (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom I m

end
end PiExponentSeshadri.IdealPullback

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmpleness

namespace OAI

open CategoryTheory AlgebraicGeometry TopologicalSpace Topology Order

namespace PiExponent.NumericalAmpleness

noncomputable section

def irreducibleClosedRestrict {X : Type*} [TopologicalSpace X]
    (Z : IrreducibleCloseds X) (W : Set.Iic Z) : IrreducibleCloseds (Z : Set X) where
  carrier := {x : ↥(Z : Set X) | x.val ∈ (W.val : Set X)}
  isIrreducible' := by
    have : IrreducibleSpace (W.val : Set X) := Subtype.irreducibleSpace W.val.isIrreducible
    have hi := (IrreducibleSpace.isIrreducible_univ (W.val : Set X)).image
      (Set.inclusion W.property) (continuous_inclusion W.property).continuousOn
    convert hi using 1
    ext x
    simp only [Set.mem_image, Set.mem_univ, true_and]
    constructor
    · intro hx
      exact ⟨⟨x.val, hx⟩, Subtype.ext rfl⟩
    · rintro ⟨y, rfl⟩
      exact y.property
  isClosed' := W.val.isClosed.preimage continuous_subtype_val

def irreducibleClosedsBelowEquiv {X : Type*} [TopologicalSpace X]
    (Z : IrreducibleCloseds X) :
    IrreducibleCloseds (Z : Set X) ≃o Set.Iic Z where
  toFun W := ⟨{
    carrier := Subtype.val '' (W : Set (Z : Set X))
    isIrreducible' := W.isIrreducible.image Subtype.val continuous_subtype_val.continuousOn
    isClosed' := Z.isClosed.isClosedMap_subtype_val _ W.isClosed }, by
      rintro _ ⟨x, _, rfl⟩
      exact x.property⟩
  invFun := irreducibleClosedRestrict Z
  left_inv W := by
    ext x
    change x.val ∈ Subtype.val '' (W : Set ↥(Z : Set X)) ↔ x ∈ (W : Set ↥(Z : Set X))
    constructor
    · rintro ⟨y, hy, hxy⟩
      have heq : y = x := Subtype.ext hxy
      exact heq ▸ hy
    · intro hx
      exact ⟨x, hx, rfl⟩
  right_inv W := by
    apply Subtype.ext
    apply SetLike.coe_injective
    change (Subtype.val : ↥(Z : Set X) → X) '' {x : ↥(Z : Set X) | x.val ∈ (W.val : Set X)} = (W.val : Set X)
    apply Set.image_preimage_eq_of_subset
    simpa only [Subtype.range_coe] using (show (W.val : Set X) ⊆ Z from W.property)
  map_rel_iff' := by
    intro W V
    change Subtype.val '' (W : Set (Z : Set X)) ⊆ Subtype.val '' (V : Set (Z : Set X)) ↔ W ≤ V
    exact Set.image_subset_image_iff Subtype.val_injective

theorem topologicalKrullDim_irreducibleClosed {X : Type*} [TopologicalSpace X]
    (Z : IrreducibleCloseds X) :
    topologicalKrullDim (Z : Set X) = (Order.height Z : WithBot ℕ∞) := by
  rw [topologicalKrullDim, Order.krullDim_eq_of_orderIso (irreducibleClosedsBelowEquiv Z),
    ← Order.height_eq_krullDim_Iic]

theorem exists_irreducibleClosed_dimension_one (X : Type*) [TopologicalSpace X]
    (d : ℕ) (hdim : topologicalKrullDim X = d) (hd : 0 < d) :
    ∃ Z : IrreducibleCloseds X, topologicalKrullDim (Z : Set X) = 1 := by
  have hdim' : Order.krullDim (IrreducibleCloseds X) = d := hdim
  obtain ⟨p, hp⟩ := Order.le_krullDim_iff.mp (le_of_eq hdim'.symm)
  have hlast : (p.length : ℕ∞) = Order.height p.last := by
    apply le_antisymm (Order.length_le_height_last (p := p))
    have hh := Order.height_le_krullDim p.last
    rw [hdim', ← hp] at hh
    exact_mod_cast hh
  have hidx : 1 < p.length + 1 := by omega
  refine ⟨p ⟨1, hidx⟩, ?_⟩
  rw [topologicalKrullDim_irreducibleClosed]
  have hh := Order.height_eq_index_of_length_eq_height_last hlast ⟨1, hidx⟩
  simpa using congrArg (fun n : ℕ∞ => (n : WithBot ℕ∞)) hh

theorem isReduced_vanishingIdeal_subscheme {X : Scheme} (Z : Closeds X) :
    IsReduced (Scheme.IdealSheafData.vanishingIdeal Z).subscheme := by
  let I := Scheme.IdealSheafData.vanishingIdeal Z
  apply (IsReduced.iff_of_openCover I.subscheme I.subschemeCover.openCover).mpr
  intro U
  change X.affineOpens at U
  change IsReduced (Spec (CommRingCat.of (Γ(X, U.1) ⧸ I.ideal U)))
  have hI : (I.ideal U).IsRadical := by
    simpa only [I, Scheme.IdealSheafData.vanishingIdeal_ideal] using
      PrimeSpectrum.isRadical_vanishingIdeal (U.2.fromSpec ⁻¹' (Z : Set X))
  have : _root_.IsReduced (Γ(X, U.1) ⧸ I.ideal U) :=
    (Ideal.isRadical_iff_quotient_reduced _).mp hI
  infer_instance

def integralCurveOfIrreducibleClosed {X : Scheme.{0}} (Z : IrreducibleCloseds X)
    (hZ : topologicalKrullDim (Z : Set X) = 1) : IntegralCurve X := by
  let C : Closeds X := ⟨Z, Z.isClosed⟩
  let I := Scheme.IdealSheafData.vanishingIdeal C
  have hs : (I.support : Set X) = (Z : Set X) := by
    simp only [I, Scheme.IdealSheafData.coe_support_vanishingIdeal]
    rfl
  have : IsReduced I.subscheme := isReduced_vanishingIdeal_subscheme C
  have : IrreducibleSpace I.subscheme := by
    change IrreducibleSpace (I.support : Set X)
    rw [hs]
    exact Subtype.irreducibleSpace Z.isIrreducible
  refine {
    scheme := I.subscheme
    embedding := I.subschemeι
    closedImmersion := inferInstance
    integral := isIntegral_of_irreducibleSpace_of_isReduced _
    dimension := ?_ }
  change topologicalKrullDim (I.support : Set X) = 1
  rw [hs]
  exact hZ

theorem nonempty_integralCurve_of_dimension_pos (X : Scheme.{0})
    (d : ℕ) (hdim : topologicalKrullDim X = d) (hd : 0 < d) :
    Nonempty (IntegralCurve X) := by
  obtain ⟨Z, hZ⟩ := exists_irreducibleClosed_dimension_one X d hdim hd
  exact ⟨integralCurveOfIrreducibleClosed Z hZ⟩

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteGlobalPresentation

namespace OAI

namespace PiExponent.GeometrySupport.LineBundleCoherent

noncomputable section

open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry

variable {X : Scheme}

theorem structureSheaf_isFinitePresentation : (structureSheaf X).IsFinitePresentation := by
  let e : SheafOfModules.free (R := X.ringCatSheaf) PUnit ≅ structureSheaf X :=
    coproductUniqueIso (fun _ : PUnit => structureSheaf X)
  exact (SheafOfModules.isFinitePresentation X.ringCatSheaf).prop_of_iso e
    (PiExponent.FiniteGlobalPresentation.free_isFinitePresentation X PUnit)

theorem lineBundle_isFinitePresentation (L : LineBundle X) : L.sheaf.IsFinitePresentation := by
  let : (structureSheaf X).IsFinitePresentation := structureSheaf_isFinitePresentation
  apply PiExponent.FiniteGlobalPresentation.isFinitePresentation_of_locally_iso
    (structureSheaf X) L.sheaf
  intro x
  obtain ⟨U, hx, ⟨e⟩⟩ := L.locallyRankOne x
  exact ⟨U, hx, ⟨e ≪≫ (Scheme.Modules.restrictUnitIso U.ι).symm⟩⟩

theorem modulePow_isFinitePresentation (L : LineBundle X) (n : ℕ) :
    (modulePow X L.sheaf n).IsFinitePresentation :=
  lineBundle_isFinitePresentation (L.pow n)

theorem modulePow_isQuasicoherent (L : LineBundle X) (n : ℕ) :
    (modulePow X L.sheaf n).IsQuasicoherent := by
  have := modulePow_isFinitePresentation L n
  exact (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
    (modulePow X L.sheaf n)).choose.isQuasicoherent

end
end PiExponent.GeometrySupport.LineBundleCoherent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopensCoherence
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluing
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficientLaws

namespace OAI

namespace PiExponentSeshadri.LineBundleFrameCocycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.ProjectiveChartSections

variable {X : Scheme} {ι : Type} (M : X.Modules) (U : ι → X.Opens)
  (e : ∀ i, M.restrict (U i).ι ≅ structureSheaf (U i).toScheme)

abbrev frame (i : ι) (W : X.Opens) (hi : W ≤ U i) := restrictOpenFrame hi (e i)

abbrev coeff (i : ι) (W : X.Opens) (hi : W ≤ U i) :=
  framedCoefficientsEquiv W M (frame M U e i W hi)

lemma coeff_restrict {V W : X.Opens} (h : V ≤ W) (i : ι) (hi : W ≤ U i)
    (s : Γ(M,W)) :
    coeff M U e i V (h.trans hi) (M.presheaf.map (homOfLE h).op s) =
      X.presheaf.map (homOfLE h).op (coeff M U e i W hi s) := by
  change framedCoefficientsEquiv V M (restrictOpenFrame (h.trans hi) (e i)) _ = _
  rw [← restrictOpenFrame_trans h hi (e i)]
  exact framedCoefficientsEquiv_restrict M h _ s

def transition (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) : Γ(X,W)ˣ :=
  Units.map W.topIso.hom.hom.toMonoidHom
    (frameChange (frame M U e j W hj) (frame M U e i W hi))

lemma coeff_change (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j)
    (s : Γ(M,W)) :
    coeff M U e i W hi s = (transition M U e i j W hi hj : Γ(X,W)) *
      coeff M U e j W hj s := by
  exact framedCoefficientsEquiv_change W M (frame M U e j W hj) (frame M U e i W hi) s

def ofFrames : LineBundleGluing.Cocycle U where
  transition := transition M U e
  restriction i j {V W} h hi hj := by
    let s := (coeff M U e j W hj).symm 1
    have hj1 : coeff M U e j W hj s = (1 : Γ(X,W)) :=
      (coeff M U e j W hj).apply_symm_apply 1
    have hi1 : coeff M U e i W hi s = (transition M U e i j W hi hj : Γ(X,W)) := by
      rw [coeff_change M U e i j W hi hj, hj1, mul_one]
    have hjV : coeff M U e j V (h.trans hj) (M.presheaf.map (homOfLE h).op s) = 1 := by
      rw [coeff_restrict M U e h j hj, hj1]
      exact map_one (X.presheaf.map (homOfLE h).op).hom
    calc
      _ = X.presheaf.map (homOfLE h).op (coeff M U e i W hi s) := congrArg _ hi1.symm
      _ = coeff M U e i V (h.trans hi) (M.presheaf.map (homOfLE h).op s) :=
        (coeff_restrict M U e h i hi s).symm
      _ = _ := by rw [coeff_change M U e i j V (h.trans hi) (h.trans hj), hjV, mul_one]
  identity i W hi := by
    apply Units.ext
    change W.topIso.hom (endValue ((frame M U e i W hi).inv ≫
      (frame M U e i W hi).hom)) = 1
    simp
  cocycle i j k W hi hj hk := by
    apply Units.ext
    change W.topIso.hom (endValue ((frame M U e j W hj).inv ≫
      (frame M U e i W hi).hom)) *
      W.topIso.hom (endValue ((frame M U e k W hk).inv ≫
        (frame M U e j W hj).hom)) =
      W.topIso.hom (endValue ((frame M U e k W hk).inv ≫
        (frame M U e i W hi).hom))
    rw [← map_mul, mul_comm, ← endValue_comp]
    simp

def toSections (V : X.Opens) (s : Γ(M,V)) : LineBundleGluing.sections (ofFrames M U e) V :=
  ⟨fun p => coeff M U e p.1 p.2.val p.2.property.2
    (M.presheaf.map (homOfLE p.2.property.1).op s), by
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op
        (coeff M U e i W hi (M.presheaf.map (homOfLE hW).op s)) = _
      rw [← coeff_restrict]
      congr 1
      change (M.presheaf.map _ ≫ M.presheaf.map _) s = _
      rw [← Functor.map_comp]
      rfl
    · intro i j W hW hi hj
      exact coeff_change M U e i j W hi hj _⟩

lemma chartEquiv_toSections (i : ι) (V : X.Opens) (hi : V ≤ U i) (s : Γ(M,V)) :
    LineBundleGluing.chartEquiv (ofFrames M U e) i hi (toSections M U e V s) =
      coeff M U e i V hi s := by
  change coeff M U e i V hi (M.presheaf.map (homOfLE (le_refl V)).op s) = _
  simp

lemma toSections_bijective (i : ι) (V : X.Opens) (hi : V ≤ U i) :
    Function.Bijective (toSections M U e V) := by
  constructor
  · intro s t h
    apply (coeff M U e i V hi).injective
    simpa only [chartEquiv_toSections] using
      congrArg (LineBundleGluing.chartEquiv (ofFrames M U e) i hi) h
  · intro t
    refine ⟨(coeff M U e i V hi).symm
      (LineBundleGluing.chartEquiv (ofFrames M U e) i hi t), ?_⟩
    apply (LineBundleGluing.chartEquiv (ofFrames M U e) i hi).injective
    rw [chartEquiv_toSections, AddEquiv.apply_symm_apply]

def presheafHom : M.val ⟶ LineBundleGluing.presheaf (ofFrames M U e) where
  app V := ModuleCat.ofHom
    (X := M.val.obj V)
    (Y := (LineBundleGluing.presheaf (ofFrames M U e)).obj V)
    { toFun := toSections M U e V.unop
      map_add' := by
        intro s t
        apply Subtype.ext
        funext p
        change coeff M U e p.1 p.2.val p.2.property.2
          (M.presheaf.map (homOfLE p.2.property.1).op (s + t)) = _
        erw [map_add]
        exact map_add _ _ _
      map_smul' := by
        intro a s
        apply Subtype.ext
        funext p
        change coeff M U e p.1 p.2.val p.2.property.2
          (M.presheaf.map (homOfLE p.2.property.1).op (a • s)) =
          X.presheaf.map (homOfLE p.2.property.1).op a *
            coeff M U e p.1 p.2.val p.2.property.2
              (M.presheaf.map (homOfLE p.2.property.1).op s)
        erw [M.map_smul]
        exact framedCoefficientsEquiv_smul _ _ _ _ _ }
  naturality {V W} f := by
    ext s
    apply Subtype.ext
    funext p
    change coeff M U e p.1 p.2.val p.2.property.2
      (M.presheaf.map (homOfLE p.2.property.1).op (M.presheaf.map f s)) =
      coeff M U e p.1 p.2.val p.2.property.2 (M.presheaf.map _ s)
    congr 1
    change (M.presheaf.map _ ≫ M.presheaf.map _) s = _
    rw [← Functor.map_comp]
    rfl

lemma restrict_presheafHom_isIso (i : ι) :
    IsIso ((modulePresheafRestrict (U i).ι).map (presheafHom M U e)) := by
  let f := (modulePresheafRestrict (U i).ι).map (presheafHom M U e)
  have (V : (U i).toScheme.Opensᵒᵖ) : IsIso (f.app V) := by
    apply (ConcreteCategory.isIso_iff_bijective (f.app V)).mpr
    exact toSections_bijective M U e i ((U i).ι ''ᵁ V.unop) ((U i).ι_image_le V.unop)
  let a := PresheafOfModules.isoMk (fun V => asIso (f.app V))
    (fun {_ _} k => f.naturality k)
  change IsIso a.hom
  infer_instance

lemma sheafification_presheafHom_isIso (hcover : ⊤ ≤ ⨆ i, U i) :
    IsIso ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
      (presheafHom M U e)) := by
  apply SectionOpens.isIso_of_locally_isIso
  intro x
  have hx : x ∈ ⨆ i, U i := hcover (show x ∈ (⊤ : X.Opens) from trivial)
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  refine ⟨U i, hi, ?_⟩
  let := restrict_presheafHom_isIso M U e i
  apply (NatIso.isIso_map_iff (moduleSheafificationRestrict (U i).ι)
    (presheafHom M U e)).mpr
  change IsIso ((PresheafOfModules.sheafification (𝟙 (U i).toScheme.ringCatSheaf.obj)).map
    ((modulePresheafRestrict (U i).ι).map (presheafHom M U e)))
  infer_instance

def isoSheaf (hcover : ⊤ ≤ ⨆ i, U i) :
    M ≅ LineBundleGluing.sheaf (ofFrames M U e) := by
  letI := sheafification_presheafHom_isIso M U e hcover
  exact ((asIso (PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
    (𝟙 X.ringCatSheaf.obj)).counit).app M).symm ≪≫
    @asIso _ _ _ _
      ((PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map (presheafHom M U e))
      (sheafification_presheafHom_isIso M U e hcover)

end
end PiExponentSeshadri.LineBundleFrameCocycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

noncomputable section

namespace PiExponentSeshadri.LineBundleGluing

section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry

variable {X : Scheme} {ι : Type} (U : ι → X.Opens)

structure Cocycle where
  transition (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) : Γ(X,W)ˣ
  restriction (i j : ι) {V W : X.Opens} (h : V ≤ W) (hi : W ≤ U i) (hj : W ≤ U j) :
    X.presheaf.map (homOfLE h).op (transition i j W hi hj : Γ(X,W)) =
      (transition i j V (h.trans hi) (h.trans hj) : Γ(X,V))
  identity (i : ι) (W : X.Opens) (hi : W ≤ U i) :
    transition i i W hi hi = 1
  cocycle (i j k : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) (hk : W ≤ U k) :
    transition i j W hi hj * transition j k W hj hk = transition i k W hi hk

def LocalIndex (V : X.Opens) := Σ i : ι, {W : X.Opens // W ≤ V ∧ W ≤ U i}

abbrev Family (V : X.Opens) := ∀ p : LocalIndex U V, Γ(X,p.2.val)

@[instance_reducible]
def localModule (V : X.Opens) (p : LocalIndex U V) :
    Module Γ(X,V) Γ(X,p.2.val) :=
  Module.compHom _ (X.presheaf.map (homOfLE p.2.property.1).op).hom

instance familyModule (V : X.Opens) : Module Γ(X,V) (Family U V) := by
  letI (p : LocalIndex U V) : Module Γ(X,V) Γ(X,p.2.val) := localModule U V p
  exact Pi.module _ _ _

variable {U} (c : Cocycle U)

def sections (V : X.Opens) : Submodule Γ(X,V) (Family U V) where
  carrier := {s | (∀ (i : ι) (W W' : X.Opens) (hW : W ≤ V) (hi : W ≤ U i)
    (h : W' ≤ W), X.presheaf.map (homOfLE h).op (s ⟨i,W,hW,hi⟩) =
      s ⟨i,W',h.trans hW,h.trans hi⟩) ∧
    (∀ (i j : ι) (W : X.Opens) (hW : W ≤ V) (hi : W ≤ U i) (hj : W ≤ U j),
      s ⟨i,W,hW,hi⟩ = (c.transition i j W hi hj : Γ(X,W)) * s ⟨j,W,hW,hj⟩)}
  zero_mem' := by
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op (0 : Γ(X, W)) = 0
      exact map_zero _
    · intro i j W hW hi hj
      change (0 : Γ(X, W)) = (c.transition i j W hi hj : Γ(X, W)) * 0
      simp only [mul_zero]
  add_mem' := by
    intro a b ha hb
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op (a ⟨i,W,hW,hi⟩ + b ⟨i,W,hW,hi⟩) = _
      rw [map_add, ha.1 i W W' hW hi h, hb.1 i W W' hW hi h]
      rfl
    · intro i j W hW hi hj
      change a ⟨i,W,hW,hi⟩ + b ⟨i,W,hW,hi⟩ = _
      rw [ha.2 i j W hW hi hj, hb.2 i j W hW hi hj, ← mul_add]
      rfl
  smul_mem' := by
    intro a s hs
    constructor
    · intro i W W' hW hi h
      change X.presheaf.map (homOfLE h).op
        (X.presheaf.map (homOfLE hW).op a * s ⟨i,W,hW,hi⟩) =
        X.presheaf.map (homOfLE (h.trans hW)).op a * s ⟨i,W',h.trans hW,h.trans hi⟩
      rw [map_mul, hs.1 i W W' hW hi h]
      congr 1
      change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
      rw [← Functor.map_comp]
      rfl
    · intro i j W hW hi hj
      change X.presheaf.map (homOfLE hW).op a * s ⟨i,W,hW,hi⟩ =
        (c.transition i j W hi hj : Γ(X,W)) *
          (X.presheaf.map (homOfLE hW).op a * s ⟨j,W,hW,hj⟩)
      rw [hs.2 i j W hW hi hj]
      ring

def restrict {V W : X.Opens} (h : V ≤ W) : sections c W →+ sections c V where
  toFun s := ⟨fun p => s.val ⟨p.1,p.2.val,p.2.property.1.trans h,p.2.property.2⟩,
    ⟨fun i A B hA hi hBA => s.property.1 i A B (hA.trans h) hi hBA,
     fun i j A hA hi hj => s.property.2 i j A (hA.trans h) hi hj⟩⟩
  map_zero' := rfl
  map_add' _ _ := rfl

lemma restrict_smul {V W : X.Opens} (h : V ≤ W) (a : Γ(X,W)) (s : sections c W) :
    restrict c h (a • s) = X.presheaf.map (homOfLE h).op a • restrict c h s := by
  apply Subtype.ext
  funext p
  change X.presheaf.map (homOfLE (p.2.property.1.trans h)).op a * _ =
    X.presheaf.map (homOfLE p.2.property.1).op
      (X.presheaf.map (homOfLE h).op a) * _
  congr 1
  change _ = (X.presheaf.map _ ≫ X.presheaf.map _) a
  rw [← Functor.map_comp]
  rfl

def presheaf : PresheafOfModules X.ringCatSheaf.obj where
  obj V := ModuleCat.of Γ(X, V.unop) (sections c V.unop)
  map {V W} f := ModuleCat.ofHom
    (Y := (ModuleCat.restrictScalars (X.presheaf.map f).hom).obj
      (ModuleCat.of Γ(X, W.unop) (sections c W.unop)))
    { toFun := restrict c (leOfHom f.unop)
      map_add' := fun a b => (restrict c (leOfHom f.unop)).map_add a b
      map_smul' := fun a s => restrict_smul c _ a s }
  map_id V := by ext; rfl
  map_comp f g := by ext; rfl

def fromChart {V : X.Opens} (i : ι) (hi : V ≤ U i) (a : Γ(X,V)) : sections c V :=
  ⟨fun p => (c.transition p.1 i p.2.val p.2.property.2 (p.2.property.1.trans hi) :
      Γ(X,p.2.val)) * X.presheaf.map (homOfLE p.2.property.1).op a,
    by
      constructor
      · intro j W W' hW hj h
        change X.presheaf.map (homOfLE h).op
          ((c.transition j i W hj (hW.trans hi) : Γ(X,W)) *
            X.presheaf.map (homOfLE hW).op a) = _
        rw [map_mul, c.restriction]
        congr 1
        change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
        rw [← Functor.map_comp]
        rfl
      · intro j k W hW hj hk
        change (c.transition j i W hj (hW.trans hi) : Γ(X,W)) *
            X.presheaf.map (homOfLE hW).op a =
          (c.transition j k W hj hk : Γ(X,W)) *
            ((c.transition k i W hk (hW.trans hi) : Γ(X,W)) *
              X.presheaf.map (homOfLE hW).op a)
        rw [← mul_assoc, ← Units.val_mul, c.cocycle]⟩

def chartEquiv {V : X.Opens} (i : ι) (hi : V ≤ U i) :
    sections c V ≃ₗ[Γ(X,V)] Γ(X,V) where
  toFun s := s.val ⟨i,V,le_rfl,hi⟩
  invFun := fromChart c i hi
  left_inv s := by
    apply Subtype.ext
    funext p
    change (c.transition p.1 i p.2.val p.2.property.2 (p.2.property.1.trans hi) :
      Γ(X,p.2.val)) * X.presheaf.map (homOfLE p.2.property.1).op
        (s.val ⟨i,V,le_rfl,hi⟩) = s.val p
    rw [s.property.1 i V p.2.val le_rfl hi p.2.property.1]
    exact (s.property.2 p.1 i p.2.val p.2.property.1 p.2.property.2
      (p.2.property.1.trans hi)).symm
  right_inv a := by
    change (c.transition i i V hi hi : Γ(X,V)) *
      X.presheaf.map (homOfLE (show V ≤ V from le_rfl)).op a = a
    rw [c.identity]
    simp
  map_add' _ _ := rfl
  map_smul' a s := by
    change X.presheaf.map (homOfLE (show V ≤ V from le_rfl)).op a * _ = a * _
    simp

lemma chartEquiv_restrict {V W : X.Opens} (h : V ≤ W) (i : ι) (hi : W ≤ U i)
    (s : sections c W) :
    chartEquiv c i (h.trans hi) (restrict c h s) =
      X.presheaf.map (homOfLE h).op (chartEquiv c i hi s) :=
  (s.property.1 i W V le_rfl hi h).symm

lemma chartEquiv_change {V : X.Opens} (i j : ι) (hi : V ≤ U i) (hj : V ≤ U j)
    (s : sections c V) :
    chartEquiv c i hi s = (c.transition i j V hi hj : Γ(X,V)) * chartEquiv c j hj s :=
  s.property.2 i j V le_rfl hi hj

def openPresheafFrame (i : ι) (W : X.Opens) (hW : W ≤ U i) :
    (modulePresheafRestrict W.ι).obj (presheaf c) ≅
      (SheafOfModules.unit W.toScheme.ringCatSheaf).val :=
  (modulePresheafRestrictOpensIso W).app _ ≪≫
    PresheafOfModules.isoMk
      (fun V => (chartEquiv c i ((W.ι_image_le V.unop).trans hW)).toModuleIso)
      (fun {V V'} f => by
        ext s
        exact chartEquiv_restrict c
          (Scheme.Hom.image_mono W.ι (leOfHom f.unop)) i
          ((W.ι_image_le V.unop).trans hW) s)

def chartPresheafFrame (i : ι) :
    (modulePresheafRestrict (U i).ι).obj (presheaf c) ≅
      (SheafOfModules.unit (U i).toScheme.ringCatSheaf).val :=
  openPresheafFrame c i (U i) le_rfl

def sheaf : X.Modules :=
  (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj (presheaf c)

def openFrame (i : ι) (W : X.Opens) (hW : W ≤ U i) :
    (sheaf c).restrict W.ι ≅ SheafOfModules.unit W.toScheme.ringCatSheaf :=
  (moduleSheafificationRestrict W.ι).app (presheaf c) ≪≫
    (PresheafOfModules.sheafification (𝟙 W.toScheme.ringCatSheaf.obj)).mapIso
      (openPresheafFrame c i W hW) ≪≫
    (asIso (PresheafOfModules.sheafificationAdjunction (R := W.toScheme.ringCatSheaf)
      (𝟙 W.toScheme.ringCatSheaf.obj)).counit).app
      (SheafOfModules.unit W.toScheme.ringCatSheaf)

def lineBundle (hcover : ⊤ ≤ ⨆ i, U i) : LineBundle X where
  sheaf := sheaf c
  locallyRankOne x := by
    have hx : x ∈ ⨆ i, U i := hcover (show x ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
    exact ⟨U i,hi,⟨openFrame c i (U i) le_rfl⟩⟩

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite

variable {X : Scheme}

def restrictUnit {V W : X.Opens} (h : V ≤ W) : Γ(X,W)ˣ →* Γ(X,V)ˣ :=
  Units.map (X.presheaf.map (homOfLE h).op).hom.toMonoidHom

@[simp] lemma restrictUnit_val {V W : X.Opens} (h : V ≤ W) (a : Γ(X,W)ˣ) :
    (restrictUnit h a : Γ(X,V)) = X.presheaf.map (homOfLE h).op (a : Γ(X,W)) := rfl

@[simp] lemma restrictUnit_trans {V W Z : X.Opens}
    (h : V ≤ W) (k : W ≤ Z) (a : Γ(X,Z)ˣ) :
    restrictUnit h (restrictUnit k a) = restrictUnit (h.trans k) a := by
  apply Units.ext
  change (X.presheaf.map (homOfLE k).op ≫ X.presheaf.map (homOfLE h).op) _ = _
  rw [← Functor.map_comp]
  rfl

@[simp] lemma restrictUnit_refl (V : X.Opens) (a : Γ(X,V)ˣ) :
    restrictUnit (le_refl V) a = a := by
  apply Units.ext
  simp [restrictUnit]

variable {ι : Type} (U : ι → X.Opens)

structure PairCocycle where
  pair (i j : ι) : Γ(X,U i ⊓ U j)ˣ
  identity (i : ι) :
    restrictUnit (show U i ≤ U i ⊓ U i from le_inf le_rfl le_rfl) (pair i i) = 1
  cocycle (i j k : ι) :
    restrictUnit (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U j from inf_le_left) (pair i j) *
      restrictUnit (show (U i ⊓ U j) ⊓ U k ≤ U j ⊓ U k from
        le_inf (inf_le_left.trans inf_le_right) inf_le_right) (pair j k) =
      restrictUnit (show (U i ⊓ U j) ⊓ U k ≤ U i ⊓ U k from
        le_inf (inf_le_left.trans inf_le_left) inf_le_right) (pair i k)

variable {U}

def PairCocycle.toCocycle (g : PairCocycle U) : Cocycle U where
  transition i j W hi hj := restrictUnit (le_inf hi hj) (g.pair i j)
  restriction i j {V W} h hi hj := by
    exact congrArg Units.val (restrictUnit_trans h (le_inf hi hj) (g.pair i j))
  identity i W hi := by
    have h := congrArg (restrictUnit hi) (g.identity i)
    simpa only [map_one, restrictUnit_trans] using h
  cocycle i j k W hi hj hk := by
    have h := congrArg (restrictUnit (le_inf (le_inf hi hj) hk)) (g.cocycle i j k)
    simpa only [map_mul, restrictUnit_trans] using h

@[simp] lemma PairCocycle.toCocycle_transition (g : PairCocycle U)
    (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    g.toCocycle.transition i j W hi hj = restrictUnit (le_inf hi hj) (g.pair i j) := rfl

def PairCocycle.lineBundle (g : PairCocycle U) (hcover : ⊤ ≤ ⨆ i, U i) :
    PiExponentSeshadri.Geometry.LineBundle X :=
  LineBundleGluing.lineBundle g.toCocycle hcover

end PiExponentSeshadri.LineBundleGluing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.TensorPure
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluingTransitions

namespace OAI

namespace PiExponentSeshadri.LineBundleGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme.{0}} {ι : Type} {U : ι → X.Opens} (c : Cocycle U)

def globalSection (s : sections c ⊤) : O X ⟶ sheaf c :=
  (moduleSectionEquiv (sheaf c)).symm
    ((((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op ⊤)) s)

lemma sheafification_unit_counit_map (Z : Scheme.{0})
    (P : PresheafOfModules Z.ringCatSheaf.obj) (M : Z.Modules) (e : P ⟶ M.val) :
    (TensorPure.adj Z).unit.app P ≫
      ((PresheafOfModules.sheafification (𝟙 Z.ringCatSheaf.obj)).map e).val ≫
      ((TensorPure.adj Z).counit.app M).val = e := by
  let F : PresheafOfModules Z.ringCatSheaf.obj ⥤ Z.Modules :=
    PresheafOfModules.sheafification (𝟙 Z.ringCatSheaf.obj)
  let G : Z.Modules ⥤ PresheafOfModules Z.ringCatSheaf.obj :=
    SheafOfModules.forget Z.ringCatSheaf ⋙
      PresheafOfModules.restrictScalars (𝟙 Z.ringCatSheaf.obj)
  let a : F ⊣ G := TensorPure.adj Z
  have h := (a.unit_comp_map_eq_iff (F.map e ≫ a.counit.app M) e).mpr rfl
  have hm := congrArg (fun q => a.unit.app P ≫ q)
    (G.map_comp (F.map e) (a.counit.app M))
  exact hm.symm.trans h

lemma module_comp_val {Z : Scheme.{0}} {M N P : Z.Modules} (a : M ⟶ N) (b : N ⟶ P) :
    (a ≫ b).val = a.val ≫ b.val := rfl

lemma openFrame_unit (i : ι) (W : X.Opens) (hW : W ≤ U i) :
    (modulePresheafRestrict W.ι).map
        ((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
          (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)) ≫
      (openFrame c i W hW).hom.val = (openPresheafFrame c i W hW).hom := by
  simp only [openFrame]
  let R := modulePresheafRestrict W.ι
  let F : PresheafOfModules W.toScheme.ringCatSheaf.obj ⥤ W.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 W.toScheme.ringCatSheaf.obj)
  let a : (sheaf c).restrict W.ι ⟶ F.obj (R.obj (presheaf c)) :=
    (moduleSheafificationRestrict W.ι).hom.app (presheaf c)
  let b : F.obj (O W.toScheme).val ⟶ O W.toScheme :=
    (TensorPure.adj W.toScheme).counit.app (O W.toScheme)
  let e := (openPresheafFrame c i W hW).hom
  change R.map ((TensorPure.adj X).unit.app (presheaf c)) ≫
    a.val ≫ (F.map e).val ≫ b.val = e
  have h := TensorPure.sheafify_restrict_unit W.ι (presheaf c)
  have h₁ := Category.assoc
    (R.map ((TensorPure.adj X).unit.app (presheaf c))) a.val ((F.map e).val ≫ b.val)
  have h₂ := congrArg (fun q => q ≫ (F.map e).val ≫ b.val) h
  have h₃ := sheafification_unit_counit_map W.toScheme _ (O W.toScheme) e
  exact h₁.symm.trans (h₂.trans h₃)

lemma openFrame_unit_apply (i : ι) (W : X.Opens) (hW : W ≤ U i)
    (V : W.toScheme.Opens) (s : sections c (W.ι ''ᵁ V)) :
    (openFrame c i W hW).hom.app V
      ((((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
        (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op (W.ι ''ᵁ V))) s) =
      s.val ⟨i,W.ι ''ᵁ V,le_rfl,(W.ι_image_le V).trans hW⟩ := by
  have h := congrArg (fun q => q.app (op V) s) (openFrame_unit c i W hW)
  exact h

lemma globalSection_app_one (s : sections c ⊤) (V : X.Opens) :
    (globalSection c s).app V (1 : Γ(X,V)) =
      (((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
        (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op V)
          (restrict c le_top s)) := by
  have ht := (moduleSectionEquiv (sheaf c)).apply_symm_apply
    ((((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c)).app (op ⊤)) s)
  change (globalSection c s).app ⊤ (1 : Γ(X,⊤)) = _ at ht
  rw [← section_value_natural (globalSection c s) (homOfLE (show V ≤ ⊤ from le_top)), ht]
  exact (PresheafOfModules.naturality_apply
    ((PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).unit.app (presheaf c))
        (homOfLE (show V ≤ ⊤ from le_top)).op s).symm

theorem globalSection_coefficient (s : sections c ⊤) (i : ι)
    (W : X.Opens) (hW : W ≤ U i) :
    W.topIso.hom (coefficient (openFrame c i W hW)
      (restrictSection W.ι (globalSection c s))) = s.val ⟨i,W,le_top,hW⟩ := by
  change W.topIso.hom ((openFrame c i W hW).hom.app ⊤
    ((globalSection c s).app (W.ι ''ᵁ ⊤)
      ((W.ι.appIso ⊤).inv (1 : Γ(W.toScheme,⊤))))) = _
  rw [map_one, globalSection_app_one, openFrame_unit_apply]
  change W.topIso.hom (s.val ⟨i,W.ι ''ᵁ ⊤,le_top,(W.ι_image_le ⊤).trans hW⟩) = _
  rw [← s.property.1 i W (W.ι ''ᵁ ⊤) le_top hW (W.ι_image_le ⊤)]
  simp only [Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) (s.val ⟨i,W,le_top,hW⟩) = _
  erw [← Functor.map_comp]
  change X.presheaf.map (𝟙 (op W)) (s.val ⟨i,W,le_top,hW⟩) = _
  exact congrArg (fun q => q (s.val ⟨i,W,le_top,hW⟩)) (X.presheaf.map_id (op W))

end
end PiExponentSeshadri.LineBundleGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluing
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.LineBundleGluing
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X : Scheme} {ι : Type} {U : ι → X.Opens}

def multiply (W : X.Opens) (a : Γ(X,W)) :
    SheafOfModules.unit W.toScheme.ringCatSheaf ⟶
      SheafOfModules.unit W.toScheme.ringCatSheaf :=
  (SheafOfModules.unit W.toScheme.ringCatSheaf).unitHomEquiv.symm
    (PresheafOfModules.sectionsMk
      (fun V => X.presheaf.map (homOfLE (W.ι_image_le V.unop)).op a)
      (fun {V V'} f => by
        change (X.presheaf.map _ ≫ X.presheaf.map _) a = _
        erw [← Functor.map_comp]
        rfl))

lemma multiply_endValue (W : X.Opens) (a : Γ(X,W)) :
    W.topIso.hom (endValue (multiply W a)) = a := by
  change W.topIso.hom ((1 : Γ(X,W.ι ''ᵁ ⊤)) * X.presheaf.map (homOfLE (W.ι_image_le ⊤)).op a) = a
  rw [one_mul]
  simp only [Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) a = a
  erw [← Functor.map_comp]
  change X.presheaf.map (𝟙 (op W)) a = a
  exact congrArg (fun q => q a) (X.presheaf.map_id (op W))

variable (c : Cocycle U)

lemma openPresheafFrame_change (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    (openPresheafFrame c i W hi).hom =
      (openPresheafFrame c j W hj).hom ≫
        (multiply W (c.transition i j W hi hj : Γ(X,W))).val := by
  ext V s
  change chartEquiv c i ((W.ι_image_le V.unop).trans hi) s =
    chartEquiv c j ((W.ι_image_le V.unop).trans hj) s *
      X.presheaf.map (homOfLE (W.ι_image_le V.unop)).op
        (c.transition i j W hi hj : Γ(X,W))
  rw [c.restriction]
  exact (chartEquiv_change c i j ((W.ι_image_le V.unop).trans hi)
    ((W.ι_image_le V.unop).trans hj) s).trans (mul_comm _ _)

lemma openFrame_change (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    (openFrame c i W hi).hom =
      (openFrame c j W hj).hom ≫ multiply W (c.transition i j W hi hj : Γ(X,W)) := by
  simp only [openFrame]
  let F : PresheafOfModules W.toScheme.ringCatSheaf.obj ⥤ W.toScheme.Modules :=
    PresheafOfModules.sheafification (𝟙 W.toScheme.ringCatSheaf.obj)
  let O : W.toScheme.Modules := SheafOfModules.unit W.toScheme.ringCatSheaf
  let a : (sheaf c).restrict W.ι ⟶ F.obj ((modulePresheafRestrict W.ι).obj (presheaf c)) :=
    (moduleSheafificationRestrict W.ι).hom.app (presheaf c)
  let b : F.obj O.val ⟶ O :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 W.toScheme.ringCatSheaf.obj)).counit.app O
  let f := (openPresheafFrame c i W hi).hom
  let g := (openPresheafFrame c j W hj).hom
  let t : O ⟶ O := multiply W (c.transition i j W hi hj : Γ(X, W))
  have hf : f = g ≫ t.val := openPresheafFrame_change c i j W hi hj
  have hb : F.map t.val ≫ b = b ≫ t :=
    (PresheafOfModules.sheafificationAdjunction (𝟙 W.toScheme.ringCatSheaf.obj)).counit.naturality t
  change a ≫ F.map f ≫ b = (a ≫ F.map g ≫ b) ≫ t
  calc
    _ = a ≫ F.map (g ≫ t.val) ≫ b := congrArg (fun h => a ≫ F.map h ≫ b) hf
    _ = a ≫ F.map g ≫ (F.map t.val ≫ b) := by rw [F.map_comp, Category.assoc]
    _ = a ≫ F.map g ≫ (b ≫ t) := congrArg (fun h => a ≫ F.map g ≫ h) hb
    _ = _ := by simp only [Category.assoc]

lemma openFrame_frameChange (i j : ι) (W : X.Opens) (hi : W ≤ U i) (hj : W ≤ U j) :
    W.topIso.hom (frameChange (openFrame c j W hj) (openFrame c i W hi) : Γ(W.toScheme,⊤)) =
      (c.transition i j W hi hj : Γ(X,W)) := by
  change W.topIso.hom (endValue ((openFrame c j W hj).inv ≫ (openFrame c i W hi).hom)) = _
  have h := congrArg (fun t => (openFrame c j W hj).inv ≫ t)
    (openFrame_change c i j W hi hj)
  have he := h.trans ((openFrame c j W hj).inv_hom_id_assoc
    (multiply W (c.transition i j W hi hj : Γ(X, W))))
  exact (congrArg (fun t => W.topIso.hom (endValue t)) he).trans (multiply_endValue W _)

end
end PiExponentSeshadri.LineBundleGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CocycleTensorIso
import OAI.NumberTheory.PiExponent.Geometry.LineBundleFrameCocycle

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X : Scheme}

def LineBundle.inverseCover (L : LineBundle X) (x : X) : X.Opens :=
  (L.locallyRankOne x).choose

lemma LineBundle.mem_inverseCover (L : LineBundle X) (x : X) :
    x ∈ L.inverseCover x := (L.locallyRankOne x).choose_spec.1

def LineBundle.inverseCoverFrame (L : LineBundle X) (x : X) :
    L.sheaf.restrict (L.inverseCover x).ι ≅ structureSheaf (L.inverseCover x).toScheme :=
  (L.locallyRankOne x).choose_spec.2.some

lemma LineBundle.inverseCover_covers (L : LineBundle X) :
    ⊤ ≤ ⨆ x, L.inverseCover x := by
  intro x _
  exact Opens.mem_iSup.mpr ⟨x, L.mem_inverseCover x⟩

def LineBundle.inverseCocycle (L : LineBundle X) :
    LineBundleGluing.Cocycle L.inverseCover :=
  LineBundleFrameCocycle.ofFrames L.sheaf L.inverseCover L.inverseCoverFrame

def LineBundle.inverse (L : LineBundle X) : LineBundle X :=
  LineBundleGluing.lineBundle L.inverseCocycle.inverse L.inverseCover_covers

def lineTensorInverseIso (L : LineBundle X) :
    moduleTensor X L.sheaf L.inverse.sheaf ≅ structureSheaf X :=
  moduleTensorIso
    (LineBundleFrameCocycle.isoSheaf L.sheaf L.inverseCover L.inverseCoverFrame
      L.inverseCover_covers) (Iso.refl _) ≪≫
    LineBundleGluing.tensorInverseIso L.inverseCocycle L.inverseCover_covers

def moduleTensorInverseCancelIso (M : X.Modules) (L : LineBundle X) :
    moduleTensor X (moduleTensor X M L.sheaf) L.inverse.sheaf ≅ M :=
  moduleLineTensorAssoc M L L.inverse ≪≫
    moduleTensorIso (Iso.refl M) (lineTensorInverseIso L) ≪≫ moduleTensorRightUnit M

def LineBundle.dualSection (L : LineBundle X) (s : structureSheaf X ⟶ L.sheaf) :
    L.inverse.sheaf ⟶ structureSheaf X :=
  (moduleTensorUnit L.inverse.sheaf).inv ≫ moduleTensorMap s (𝟙 _) ≫
    (lineTensorInverseIso L).hom

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.LinePullbackPowers

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

theorem common_affine_frames (L M : LineBundle X) (x : X) :
    ∃ U : X.affineOpens, x ∈ U.1 ∧
      Nonempty (L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) ∧
      Nonempty (M.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) := by
  obtain ⟨U, hxU, ⟨e⟩⟩ := L.locallyRankOne x
  obtain ⟨V, hxV, ⟨d⟩⟩ := M.locallyRankOne x
  obtain ⟨W, hW, hxW, hWUV⟩ := exists_isAffineOpen_mem_and_subset
    (show x ∈ U ⊓ V from ⟨hxU, hxV⟩)
  exact ⟨⟨W, hW⟩, hxW,
    ⟨restrictOpenFrame (fun _ hx => (hWUV hx).1) e⟩,
    ⟨restrictOpenFrame (fun _ hx => (hWUV hx).2) d⟩⟩

def LineBundle.tensor (L M : LineBundle X) : LineBundle X where
  sheaf := moduleTensor X L.sheaf M.sheaf
  locallyRankOne x := by
    obtain ⟨U, hx, ⟨e⟩, ⟨d⟩⟩ := common_affine_frames L M x
    exact ⟨U.1, hx, ⟨moduleTensorRestrict U.1 L.sheaf M.sheaf ≪≫
      moduleTensorIso e d ≪≫ moduleTensorUnit (structureSheaf U.1.toScheme)⟩⟩

end Geometry

namespace PullbackTensor
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}} (f : X ⟶ Y)

instance line_isIso (L M : LineBundle Y) : IsIso (hom f L.sheaf M.sheaf) := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro x
  obtain ⟨U, hx, ⟨e⟩, ⟨d⟩⟩ := common_affine_frames L M (f x)
  refine ⟨f ⁻¹ᵁ U.1, hx, ?_⟩
  have := framed_isIso (f ∣_ U.1) _ _ e d
  have : IsIso (moduleTensorMap ((OpenBaseChange.leftSquare f U.1).hom.app L.sheaf)
      ((OpenBaseChange.leftSquare f U.1).hom.app M.sheaf)) := by
    change IsIso (moduleTensorIso ((OpenBaseChange.leftSquare f U.1).app L.sheaf)
      ((OpenBaseChange.leftSquare f U.1).app M.sheaf)).hom
    infer_instance
  have h := restrict_compatibility f U.1 L.sheaf M.sheaf
  have : IsIso ((OpenBaseChange.leftSquare f U.1).hom.app (moduleTensor Y L.sheaf M.sheaf) ≫
      (Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U.1).ι).map (hom f L.sheaf M.sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U.1) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj M.sheaf)).hom) := by rw [h]; infer_instance
  have hi : IsIso ((Scheme.Modules.restrictFunctor (f ⁻¹ᵁ U.1).ι).map (hom f L.sheaf M.sheaf) ≫
      (moduleTensorRestrict (f ⁻¹ᵁ U.1) ((Scheme.Modules.pullback f).obj L.sheaf)
        ((Scheme.Modules.pullback f).obj M.sheaf)).hom) :=
    (isIso_comp_left_iff ((OpenBaseChange.leftSquare f U.1).hom.app
      (moduleTensor Y L.sheaf M.sheaf)) _).mp inferInstance
  exact (isIso_comp_right_iff _ _).mp hi

def iso (L M : LineBundle Y) :
    (Scheme.Modules.pullback f).obj (L.tensor M).sheaf ≅
      ((L.pullback f).tensor (M.pullback f)).sheaf :=
  @asIso _ _ _ _ (hom f L.sheaf M.sheaf) (line_isIso f L M)

end PullbackTensor

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean <==
import Mathlib.Algebra.Category.ModuleCat.Presheaf.PushforwardZeroMonoidal
import Mathlib.AlgebraicGeometry.Modules.Sheaf
import Mathlib.AlgebraicGeometry.AffineScheme
import Mathlib.Algebra.Category.ModuleCat.Presheaf.Monoidal
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry

variable (X : Scheme)

structure LineBundle where
  sheaf : X.Modules
  locallyRankOne : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
    Nonempty (sheaf.restrict U.ι ≅ SheafOfModules.unit U.toScheme.ringCatSheaf)

def moduleTensor (M N : X.Modules) : X.Modules :=
  (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).obj
    (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M.val N.val)

def modulePow (M : X.Modules) : ℕ → X.Modules
  | 0 => SheafOfModules.unit X.ringCatSheaf
  | n + 1 => moduleTensor X M (modulePow M n)

def structureSheaf : X.Modules := SheafOfModules.unit X.ringCatSheaf

abbrev GlobalSections (M : X.Modules) := structureSheaf X ⟶ M

def sectionOpen {M : X.Modules} (s : GlobalSections X M) : X.Opens :=
  ⨆ (U : X.Opens) (_ : IsIso ((Scheme.Modules.restrictFunctor U.ι).map s)), U

def LineBundle.IsAmple (L : LineBundle X) : Prop :=
  ∀ (x : X) (V : X.Opens), x ∈ V → ∃ n : ℕ, 0 < n ∧
    ∃ s : GlobalSections X (modulePow X L.sheaf n),
      x ∈ sectionOpen X s ∧ sectionOpen X s ≤ V ∧ IsAffineOpen (sectionOpen X s)

end Geometry

open CategoryTheory
open CategoryTheory.Category CategoryTheory.Functor
universe v u v₁ v₂ u₁ u₂
namespace ModulePresheaf
open PresheafOfModules

variable {C : Type u₁} [Category.{v₁} C] {D : Type u₂} [Category.{v₂} D]
  {F G : C ⥤ D} {T : Cᵒᵖ ⥤ RingCat.{u}} {S : Dᵒᵖ ⥤ RingCat.{u}}

def pushforwardCongr {φ ψ : T ⟶ F.op ⋙ S} (h : φ = ψ) :
    pushforward.{v} φ ≅ pushforward.{v} ψ :=
  NatIso.ofComponents (fun M ↦
    PresheafOfModules.isoMk (fun U ↦
      (ModuleCat.restrictScalarsCongr (by subst h; rfl)).app _)
      (fun _ _ _ ↦ by subst h; rfl)) (fun _ ↦ by subst h; rfl)

@[simp] lemma pushforwardCongr_hom_app {φ ψ : T ⟶ F.op ⋙ S} (h : φ = ψ)
    (M : PresheafOfModules.{v} S) (U) (x) :
    ((pushforwardCongr h).hom.app M).app U x = x := by
  subst h
  rfl

def pushforwardNatTrans (φ : T ⟶ G.op ⋙ S) (α : F ⟶ G) :
    pushforward.{v} φ ⟶
      pushforward.{v} (φ ≫ whiskerRight (NatTrans.op α) S) where
  app M := {
    app U := (ModuleCat.restrictScalars (φ.app U).hom).map (M.map (α.app U.unop).op)
    naturality {U V} i := by
      ext x
      change (M.presheaf.map (G.map i.unop).op ≫ M.presheaf.map (α.app V.unop).op) _ =
        (M.presheaf.map (α.app U.unop).op ≫ M.presheaf.map (F.map i.unop).op) _
      simp only [← Functor.map_comp, ← op_comp, α.naturality] }
  naturality {M N} f := by
    ext U x
    exact congr($(f.naturality (α.app U.unop).op) x).symm

@[simp] lemma pushforwardNatTrans_app_app
    (φ : T ⟶ G.op ⋙ S) (α : F ⟶ G) (M U x) :
    ((pushforwardNatTrans φ α).app M).app U x = M.map (α.app U.unop).op x := rfl

variable {F : C ⥤ D} {G : D ⥤ C}
  (adj : F ⊣ G) (φ : T ⟶ F.op ⋙ S) (ψ : S ⟶ G.op ⋙ T)
  (H₁ : whiskerRight (NatTrans.op adj.counit) S = ψ ≫ G.op.whiskerLeft φ)
  (H₂ : φ ≫ F.op.whiskerLeft ψ ≫
    whiskerRight (NatTrans.op adj.unit) T = 𝟙 T)

def pushforwardPushforwardAdj : pushforward.{v} φ ⊣ pushforward.{v} ψ where
  unit := (pushforwardId _).inv ≫ pushforwardNatTrans (𝟙 _) adj.counit ≫
    (pushforwardCongr (by simpa using H₁)).hom ≫ (pushforwardComp _ _).inv
  counit := (pushforwardComp _ _).hom ≫ pushforwardNatTrans _ adj.unit ≫
    (pushforwardCongr (by simpa using H₂)).hom ≫ (pushforwardId _).hom
  left_triangle_components M := by
    ext U x
    simp only [comp_app, ModuleCat.comp_apply,
      pushforwardId, pushforwardComp, Iso.refl_hom, Iso.refl_inv]
    change M.map (F.map (adj.unit.app U.unop)).op
      (M.map (adj.counit.app (F.obj U.unop)).op x) = x
    change M.obj (Opposite.op (F.obj U.unop)) at x
    erw [← M.map_comp_apply, ← op_comp, adj.left_triangle_components, op_id, M.map_id]
    rfl
  right_triangle_components M := by
    ext U x
    simp only [comp_app, ModuleCat.comp_apply,
      pushforwardId, pushforwardComp, Iso.refl_hom, Iso.refl_inv]
    change M.map (adj.unit.app (G.obj U.unop)).op
      (M.map (G.map (adj.counit.app U.unop)).op x) = x
    change M.obj (Opposite.op (G.obj U.unop)) at x
    erw [← M.map_comp_apply, ← op_comp, adj.right_triangle_components, op_id, M.map_id]
    rfl

end ModulePresheaf

namespace Geometry

section
open AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme} (f : X ⟶ Y) [IsOpenImmersion f]

def modulePresheafRestrict : PresheafOfModules Y.ringCatSheaf.obj ⥤
    PresheafOfModules X.ringCatSheaf.obj :=
  let α : X.presheaf ⟶ f.opensFunctor.op ⋙ Y.presheaf :=
    { app U := (f.appIso U.unop).inv }
  PresheafOfModules.pushforward (Functor.whiskerRight α (forget₂ CommRingCat RingCat))

def modulePresheafRestrictAdjunction : modulePresheafRestrict f ⊣
    PresheafOfModules.pushforward f.toRingCatSheafHom.hom := by
  refine ModulePresheaf.pushforwardPushforwardAdj
    (by exact f.isOpenEmbedding.isOpenMap.adjunction) _ _ ?_ ?_
  · ext U x
    exact congr($((f.app_appIso_inv _).symm).hom x)
  · ext U x
    have h : (f.appIso U.unop).inv ≫ f.app _ ≫
        X.presheaf.map (eqToHom (f.preimage_image_eq U.unop).symm).op = 𝟙 _ := by
      rw [Scheme.Hom.appIso_inv_app_assoc, ← Functor.map_comp, ← X.presheaf.map_id]
      rfl
    exact congr($h x)

def moduleSheafificationRestrict :
    PresheafOfModules.sheafification (𝟙 Y.ringCatSheaf.obj) ⋙
      Scheme.Modules.restrictFunctor f ≅
    modulePresheafRestrict f ⋙
      PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj) :=
  Adjunction.leftAdjointUniq
    ((PresheafOfModules.sheafificationAdjunction (𝟙 Y.ringCatSheaf.obj)).comp
      (Scheme.Modules.restrictAdjunction f))
    ((modulePresheafRestrictAdjunction f).comp
      (PresheafOfModules.sheafificationAdjunction (𝟙 X.ringCatSheaf.obj)))

end

section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
open MonoidalCategory
variable {X : Scheme}

def modulePresheafRestrictOpensIso (U : X.Opens) :
    modulePresheafRestrict U.ι ≅
      PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf := by
  let α : U.toScheme.presheaf ⟶ U.ι.opensFunctor.op ⋙ X.presheaf :=
    { app V := (U.ι.appIso V.unop).inv }
  have h : Functor.whiskerRight α (forget₂ CommRingCat RingCat) = 𝟙 _ := by
    ext V x
    simp only [Functor.whiskerRight_app, α, Scheme.Opens.ι_appIso, Iso.refl_inv]
    rfl
  exact ModulePresheaf.pushforwardCongr (F := U.ι.opensFunctor)
    (T := U.toScheme.ringCatSheaf.obj) (S := X.ringCatSheaf.obj) h

def modulePresheafTensorRestrict (U : X.Opens)
    (M N : PresheafOfModules X.ringCatSheaf.obj) :
    (modulePresheafRestrict U.ι).obj
        (PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := X.presheaf) M N) ≅
      PresheafOfModulesOfCommRing.Monoidal.tensorObj (R := U.toScheme.presheaf)
        ((modulePresheafRestrict U.ι).obj M)
        ((modulePresheafRestrict U.ι).obj N) := by
  letI : MonoidalCategory (PresheafOfModules U.toScheme.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := U.toScheme.presheaf)
  exact (modulePresheafRestrictOpensIso U).app _ ≪≫
    (Functor.Monoidal.μIso
      (PresheafOfModules.pushforward₀OfCommRingCat U.ι.opensFunctor X.presheaf) M N).symm ≪≫
    tensorIso ((modulePresheafRestrictOpensIso U).symm.app M)
      ((modulePresheafRestrictOpensIso U).symm.app N)

end

open CategoryTheory AlgebraicGeometry TopologicalSpace MonoidalCategory
open scoped AlgebraicGeometry
variable {X : Scheme}

def moduleTensorRestrict (U : X.Opens) (M N : X.Modules) :
    (moduleTensor X M N).restrict U.ι ≅
      moduleTensor U.toScheme (M.restrict U.ι) (N.restrict U.ι) :=
  (moduleSheafificationRestrict U.ι).app _ ≪≫
    (PresheafOfModules.sheafification (𝟙 U.toScheme.ringCatSheaf.obj)).mapIso
      (modulePresheafTensorRestrict U M.val N.val)

def moduleTensorIso {M N P Q : X.Modules} (e : M ≅ N) (f : P ≅ Q) :
    moduleTensor X M P ≅ moduleTensor X N Q := by
  letI : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso
    (tensorIso ((SheafOfModules.forget _).mapIso e) ((SheafOfModules.forget _).mapIso f))

def moduleTensorUnit (M : X.Modules) :
    moduleTensor X (structureSheaf X) M ≅ M := by
  letI : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso (λ_ M.val) ≪≫
    (asIso (PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).counit).app M

def modulePowFrame {M : X.Modules} (U : X.Opens)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    ∀ n, (modulePow X M n).restrict U.ι ≅ structureSheaf U.toScheme
  | 0 => Scheme.Modules.restrictUnitIso U.ι
  | n + 1 => moduleTensorRestrict U M (modulePow X M n) ≪≫
    moduleTensorIso e (modulePowFrame U e n) ≪≫ moduleTensorUnit _

def LineBundle.pow (L : LineBundle X) (n : ℕ) : LineBundle X where
  sheaf := modulePow X L.sheaf n
  locallyRankOne x := by
    obtain ⟨U, hx, ⟨frame⟩⟩ := L.locallyRankOne x
    exact ⟨U, hx, ⟨modulePowFrame U frame n⟩⟩

def moduleTensorMap {M N P Q : X.Modules} (f : M ⟶ N) (g : P ⟶ Q) :
    moduleTensor X M P ⟶ moduleTensor X N Q :=
  (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    (PresheafOfModulesOfCommRing.Monoidal.tensorHom (R := X.presheaf) f.val g.val)

@[simp] lemma moduleTensorMap_id (M N : X.Modules) :
    moduleTensorMap (𝟙 M) (𝟙 N) = 𝟙 (moduleTensor X M N) := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  change (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    ((𝟙 M.val) ⊗ₘ (𝟙 N.val)) = _
  rw [id_tensorHom_id]
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map_id _

@[reassoc] lemma moduleTensorMap_comp {M N P Q R T : X.Modules}
    (f : M ⟶ N) (g : N ⟶ P) (h : Q ⟶ R) (k : R ⟶ T) :
    moduleTensorMap (f ≫ g) (h ≫ k) = moduleTensorMap f h ≫ moduleTensorMap g k := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  change (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).map
    ((f.val ≫ g.val) ⊗ₘ (h.val ≫ k.val)) = _
  rw [← tensorHom_comp_tensorHom]
  exact Functor.map_comp _ _ _

instance moduleTensorMap_isIso {M N P Q : X.Modules} (f : M ⟶ N)
    (g : P ⟶ Q) [IsIso f] [IsIso g] : IsIso (moduleTensorMap f g) := by
  refine ⟨⟨moduleTensorMap (inv f) (inv g), ?_, ?_⟩⟩ <;>
    rw [← moduleTensorMap_comp] <;> simp

def modulePowMap {M N : X.Modules} (f : M ⟶ N) :
    ∀ n, modulePow X M n ⟶ modulePow X N n
  | 0 => 𝟙 _
  | n + 1 => moduleTensorMap f (modulePowMap f n)

@[simp] lemma modulePowMap_id (M : X.Modules) (n : ℕ) :
    modulePowMap (𝟙 M) n = 𝟙 (modulePow X M n) := by
  induction n with
  | zero => rfl
  | succ n hn =>
    change moduleTensorMap (𝟙 M) (modulePowMap (𝟙 M) n) = 𝟙 (moduleTensor X M (modulePow X M n))
    rw [hn, moduleTensorMap_id]

@[reassoc] lemma modulePowMap_comp {M N P : X.Modules}
    (f : M ⟶ N) (g : N ⟶ P) (n : ℕ) :
    modulePowMap (f ≫ g) n = modulePowMap f n ≫ modulePowMap g n := by
  induction n with
  | zero => exact (Category.id_comp _).symm
  | succ n hn =>
    change moduleTensorMap (f ≫ g) (modulePowMap (f ≫ g) n) =
      moduleTensorMap f (modulePowMap f n) ≫ moduleTensorMap g (modulePowMap g n)
    rw [hn, moduleTensorMap_comp]

instance modulePowMap_isIso {M N : X.Modules} (f : M ⟶ N) [IsIso f] (n : ℕ) :
    IsIso (modulePowMap f n) := by
  induction n with
  | zero => change IsIso (𝟙 (structureSheaf X)); infer_instance
  | succ n hn => change IsIso (moduleTensorMap f (modulePowMap f n)); infer_instance

def modulePowFunctor (n : ℕ) : X.Modules ⥤ X.Modules where
  obj M := modulePow X M n
  map f := modulePowMap f n
  map_id := fun _ => modulePowMap_id _ n
  map_comp := fun _ _ => modulePowMap_comp _ _ n

def unitPowerIso : ∀ n, modulePow X (structureSheaf X) n ≅ structureSheaf X
  | 0 => Iso.refl _
  | n + 1 => moduleTensorUnit _ ≪≫ unitPowerIso n

def powerSection {M : X.Modules} (s : structureSheaf X ⟶ M) (n : ℕ) :
    structureSheaf X ⟶ modulePow X M n :=
  (unitPowerIso n).inv ≫ modulePowMap s n

@[simp] lemma powerSection_zero {M : X.Modules} (s : structureSheaf X ⟶ M) :
    powerSection s 0 = 𝟙 (structureSheaf X) := by
  change 𝟙 (structureSheaf X) ≫ 𝟙 (structureSheaf X) = 𝟙 (structureSheaf X)
  exact Category.id_comp _

lemma powerSection_natural {M N : X.Modules} (s : structureSheaf X ⟶ M)
    (f : M ⟶ N) (n : ℕ) :
    powerSection s n ≫ modulePowMap f n = powerSection (s ≫ f) n := by
  simp only [powerSection, modulePowMap_comp, Category.assoc]

instance powerSection_isIso {M : X.Modules} (s : structureSheaf X ⟶ M) [IsIso s] (n : ℕ) :
    IsIso (powerSection s n) := by unfold powerSection; infer_instance

def moduleTensorRightUnit (M : X.Modules) :
    moduleTensor X M (structureSheaf X) ≅ M := by
  let : MonoidalCategory (PresheafOfModules X.ringCatSheaf.obj) :=
    PresheafOfModulesOfCommRing.monoidalCategory (R := X.presheaf)
  exact (PresheafOfModules.sheafification (𝟙 X.ringCatSheaf.obj)).mapIso (ρ_ M.val) ≪≫
    (asIso (PresheafOfModules.sheafificationAdjunction (R := X.ringCatSheaf)
      (𝟙 X.ringCatSheaf.obj)).counit).app M

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean <==
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.RingTheory.MvPolynomial.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDimension

namespace OAI

namespace PiExponentJets.W24

open MvPolynomial

section Substitution

variable {k σ τ : Type*} [CommSemiring k]

theorem totalDegree_aeval_le (F : τ → MvPolynomial σ k) (D : ℕ)
    (hF : ∀ i, (F i).totalDegree ≤ D) (p : MvPolynomial τ k) :
    (aeval F p).totalDegree ≤ p.totalDegree * D := by
  classical
  have hm (d : τ →₀ ℕ) (c : k) :
      (aeval F (monomial d c)).totalDegree ≤ (d.sum fun _ e => e) * D := by
    rw [aeval_monomial, Finsupp.prod]
    calc
      (algebraMap k (MvPolynomial σ k) c *
          ∏ i ∈ d.support, F i ^ d i).totalDegree
          ≤ (∏ i ∈ d.support, F i ^ d i).totalDegree := by
            simpa only [MvPolynomial.algebraMap_eq, totalDegree_C, zero_add] using
              totalDegree_mul (C c) (∏ i ∈ d.support, F i ^ d i)
      _ ≤ ∑ i ∈ d.support, (F i ^ d i).totalDegree := totalDegree_finsetProd _ _
      _ ≤ ∑ i ∈ d.support, d i * D :=
        Finset.sum_le_sum fun i _ =>
          (totalDegree_pow (F i) (d i)).trans (Nat.mul_le_mul_left _ (hF i))
      _ = (d.sum fun _ e => e) * D := by rw [Finsupp.sum, Finset.sum_mul]
  have he : aeval F p = ∑ d ∈ p.support, aeval F (monomial d (p.coeff d)) := by
    conv_lhs => rw [p.as_sum, map_sum]
  rw [he]
  exact totalDegree_finsetSum_le fun d hd =>
    (hm d (p.coeff d)).trans (Nat.mul_le_mul_right D (le_totalDegree hd))

end Substitution

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def quotientDegreeFiltration (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Submodule k (MvPolynomial σ k ⧸ I) :=
  (restrictTotalDegree σ k n).map (Ideal.Quotient.mkₐ k I).toLinearMap

noncomputable instance quotientDegreeFiltration_finite (I : Ideal (MvPolynomial σ k))
    (n : ℕ) : Module.Finite k (quotientDegreeFiltration I n) := by
  unfold quotientDegreeFiltration
  infer_instance

omit [Finite σ] in
theorem normalization_mem_quotientDegreeFiltration {τ : Type*}
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial τ k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (F : τ → MvPolynomial σ k)
    (hF : ∀ i, Ideal.Quotient.mk I (F i) = g (X i))
    (D : ℕ) (hD : ∀ i, (F i).totalDegree ≤ D)
    (n : ℕ) (p : MvPolynomial τ k) (hp : p.totalDegree ≤ n) :
    g p ∈ quotientDegreeFiltration I (n * D) := by
  have he : (Ideal.Quotient.mkₐ k I).comp (aeval F) = g := by
    ext i
    simp only [AlgHom.comp_apply, aeval_X]
    exact hF i
  refine Submodule.mem_map.mpr ⟨aeval F p,
    (mem_restrictTotalDegree σ _ _).mpr
      ((totalDegree_aeval_le F D hD p).trans (Nat.mul_le_mul_right D hp)), ?_⟩
  exact AlgHom.congr_fun he p

theorem normalization_lower_growth {τ : Type*} [Fintype τ]
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial τ k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (hg : Function.Injective g) :
    ∃ D : ℕ, ∀ n : ℕ,
      Module.finrank k (restrictTotalDegree τ k n) ≤
        Module.finrank k (quotientDegreeFiltration I (n * D)) := by
  classical
  choose F hF using fun i : τ => Ideal.Quotient.mk_surjective (g (X i))
  let D := Finset.univ.sup fun i => (F i).totalDegree
  have hD : ∀ i, (F i).totalDegree ≤ D := fun i =>
    Finset.le_sup (f := fun j : τ => (F j).totalDegree) (Finset.mem_univ i)
  refine ⟨D, fun n => ?_⟩
  let L : restrictTotalDegree τ k n →ₗ[k] quotientDegreeFiltration I (n * D) :=
    { toFun := fun p => ⟨g p, normalization_mem_quotientDegreeFiltration I g F hF D hD
        n p ((mem_restrictTotalDegree τ _ _).mp p.property)⟩
      map_add' := fun p q => Subtype.ext (g.map_add p q)
      map_smul' := fun c p => Subtype.ext (g.toLinearMap.map_smul c p) }
  apply LinearMap.finrank_le_finrank_of_injective (f := L)
  intro p q hpq
  exact Subtype.ext (hg (congrArg Subtype.val hpq))

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveCenters
import OAI.NumberTheory.PiExponent.Geometry.PlaceValuationRing
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDVRBranchJet
import OAI.NumberTheory.PiExponent.LocalAlgebra.FibreContact

namespace OAI

noncomputable section
namespace PiExponent.PlaceCenteredBranch

open CurveValuationCenter CurveCenters PlaceValuationRing WeightedPolynomialPole

variable {E ι : Type*} [Field E] [Algebra ℂ E]

def lift (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (i : ι) : ring p :=
  ⟨z i, hc.coordinate_nonneg i⟩

@[simp] theorem lift_coe (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (i : ι) : (lift p z c hc i : E) = z i := rfl

theorem lift_nonconstant (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i)) :
    ∃ i, lift p z c hc i ≠ algebraMap ℂ (ring p) (c i) := by
  obtain ⟨i,hi⟩ := hnc
  refine ⟨i,?_⟩
  intro he
  exact hi (congrArg (fun a : ring p => (a : E)) he)

theorem lift_eq_algebraMap_iff (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (i : ι) (a : ℂ) :
    lift p z c hc i = algebraMap ℂ (ring p) a ↔ z i = algebraMap ℂ E a := by
  constructor
  · exact congrArg (fun b : ring p => (b : E))
  · intro h
    exact Subtype.ext h

theorem lift_aeval (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ)
    (hc : Centered z c p) (f : MvPolynomial ι ℂ) :
    algebraMap (ring p) E (MvPolynomial.aeval (lift p z c hc) f) =
      MvPolynomial.aeval z f := by
  exact MvPolynomial.comp_aeval_apply (f := lift p z c hc)
    (IsScalarTower.toAlgHom ℂ (ring p) E) f

theorem coordinateOrder_aeval_eq_length
    (p : NormalizedPlace ℂ E) (z : ι → E) (c : ι → ℂ) (hc : Centered z c p)
    (f : MvPolynomial ι ℂ) (hne : MvPolynomial.aeval z f ≠ 0) :
    coordinateOrder p.valuation (MvPolynomial.aeval z f) =
      ((Module.length (ring p) ((ring p) ⧸
        Ideal.span {MvPolynomial.aeval (lift p z c hc) f})).toNat : ℤ) := by
  have hn : MvPolynomial.aeval (lift p z c hc) f ≠ 0 := by
    intro h
    apply hne
    rw [← lift_aeval p z c hc f, h, map_zero]
  rw [coordinateOrder, dite_eq_right hne, valuation_eq_fractionAddValuation p]
  have hu : Units.mk0 (MvPolynomial.aeval z f) hne =
      Units.mk0 (algebraMap (ring p) E (MvPolynomial.aeval (lift p z c hc) f))
        ((map_ne_zero_iff _ (IsFractionRing.injective (ring p) E)).mpr hn) := by
    apply Units.ext
    exact (lift_aeval p z c hc f).symm
  rw [hu]
  exact CurveLocalOrder.integerOrder_field_image_eq_length hn

variable (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

theorem lift_residue (z : ι → E) (c : ι → ℂ) (hc : Centered z c p) (i : ι) :
    CurveLocalOrder.residueAugmentation ℂ (ring p) (lift p z c hc i) = c i := by
  have hm : lift p z c hc i - algebraMap ℂ (ring p) (c i) ∈
      IsLocalRing.maximalIdeal (ring p) := by
    apply p.valuation.toValuation.mem_maximalIdeal_iff.mpr
    exact hc i
  have hz : CurveLocalOrder.residueAugmentation ℂ (ring p)
      (lift p z c hc i - algebraMap ℂ (ring p) (c i)) = 0 := by
    change (CurveLocalOrder.residueCoefficientEquiv ℂ (ring p)).symm
      (IsLocalRing.residue (ring p) _) = 0
    rw [(IsLocalRing.residue_eq_zero_iff _).mpr hm, map_zero]
  rw [map_sub, CurveLocalOrder.residueAugmentation_algebraMap, sub_eq_zero] at hz
  exact hz

omit [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))] in
theorem logLift_nonconstant {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i)) :
    lift p z (Fin.cases 1 c) hc 0 ≠ 1 ∨
      ∃ i, lift p z (Fin.cases 1 c) hc i.succ ≠ algebraMap ℂ (ring p) (c i) := by
  obtain ⟨i,hi⟩ := lift_nonconstant p z (Fin.cases 1 c) hc hnc
  cases i using Fin.cases with
  | zero => exact Or.inl (by simpa using hi)
  | succ i => exact Or.inr ⟨i,hi⟩

def logContact {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) : ℚ :=
  DVRBranchJet.contact v c (lift p z (Fin.cases 1 c) hc 0)
    (fun i => lift p z (Fin.cases 1 c) hc i.succ) (logLift_nonconstant p z c hc hnc)

theorem logContact_pos {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) : 0 < logContact p z c hc hnc v := by
  exact DVRBranchJet.contact_pos v hv c _ _
    (lift_residue p z (Fin.cases 1 c) hc 0)
    (fun i => lift_residue p z (Fin.cases 1 c) hc i.succ) _

def ordinaryContact {n : ℕ} (z : Fin n → E) (c : Fin n → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i))
    (v : Fin n → ℚ) : ℚ :=
  OrdinaryDVRBranchJet.contact v c (lift p z c hc) (lift_nonconstant p z c hc hnc)

theorem ordinaryContact_pos {n : ℕ} (z : Fin n → E) (c : Fin n → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i))
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) : 0 < ordinaryContact p z c hc hnc v :=
  OrdinaryDVRBranchJet.contact_pos v hv c _ (lift_residue p z c hc) _

theorem logWord_field_order_lower {m : ℕ} (z : Fin (m+1) → E) (c : Fin m → ℂ)
    (hc : Centered z (Fin.cases 1 c) p)
    (hnc : ∃ i : Fin (m+1), z i ≠ algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (f : PiExponentApprox.FramePolynomial m)
    (hf : FormalLogJet.formalJet c f ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word f) ≠ 0) :
    logContact p z c hc hnc v * (H - (word.map v).sum) ≤
      (coordinateOrder p.valuation
        (MvPolynomial.aeval z (PiExponentApprox.polynomialFrameWord m word f)) : ℚ) := by
  let x := lift p z (Fin.cases 1 c) hc
  have he : (fun i => Fin.cases (x 0) (fun j => x j.succ) i) = x := by
    funext i
    cases i using Fin.cases <;> rfl
  have hn : MvPolynomial.aeval x (PiExponentApprox.polynomialFrameWord m word f) ≠ 0 := by
    intro hz
    apply hne
    rw [← lift_aeval p z (Fin.cases 1 c) hc, hz, map_zero]
  have hb := DVRBranchJet.frameWord_colength_lower v hv H c (x 0) (fun i => x i.succ)
    (lift_residue p z (Fin.cases 1 c) hc 0)
    (fun i => lift_residue p z (Fin.cases 1 c) hc i.succ)
    (logLift_nonconstant p z c hc hnc) f hf word (he.symm ▸ hn)
  have heval := congrArg (fun u : Fin (m+1) → ring p =>
    MvPolynomial.aeval u (PiExponentApprox.polynomialFrameWord m word f)) he
  rw [heval] at hb
  rw [coordinateOrder_aeval_eq_length p z (Fin.cases 1 c) hc _ hne]
  simpa only [Int.cast_natCast, logContact, x] using hb

theorem ordinaryWord_field_order_lower {n : ℕ} (z : Fin n → E) (c : Fin n → ℂ)
    (hc : Centered z c p) (hnc : ∃ i, z i ≠ algebraMap ℂ E (c i))
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (f : MvPolynomial (Fin n) ℂ)
    (hf : OrdinaryAuxiliaryJet.formalJet c f ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n))
    (hne : MvPolynomial.aeval z (OrdinaryDerivatives.word n word f) ≠ 0) :
    ordinaryContact p z c hc hnc v * (H - (word.map v).sum) ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval z (OrdinaryDerivatives.word n word f)) : ℚ) := by
  have hn : MvPolynomial.aeval (lift p z c hc) (OrdinaryDerivatives.word n word f) ≠ 0 := by
    intro hz
    apply hne
    rw [← lift_aeval p z c hc, hz, map_zero]
  rw [coordinateOrder_aeval_eq_length p z c hc _ hne]
  simpa only [Int.cast_natCast, ordinaryContact] using
    OrdinaryDVRBranchJet.ordinaryWord_colength_lower v hv H c (lift p z c hc)
      (lift_residue p z c hc) (lift_nonconstant p z c hc hnc) f hf word hn

theorem fibre_nonconstant {m : ℕ} (x : Fin m → E) (c : Fin m → ℂ)
    (hnc : ∃ i : Fin (m+1), (Fin.cases (1 : E) x : Fin (m+1) → E) i ≠
      algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i)) :
    ∃ i, x i ≠ algebraMap ℂ E (c i) := by
  obtain ⟨i,hi⟩ := hnc
  cases i using Fin.cases with
  | zero => simp at hi
  | succ i => exact ⟨i,hi⟩

theorem logContact_one {m : ℕ} (x : Fin m → E) (c : Fin m → ℂ)
    (hc : Centered (Fin.cases (1 : E) x) (Fin.cases (1 : ℂ) c) p)
    (hnc : ∃ i : Fin (m+1), (Fin.cases (1 : E) x : Fin (m+1) → E) i ≠
      algebraMap ℂ E ((Fin.cases (1 : ℂ) c : Fin (m+1) → ℂ) i))
    (v : Fin (m+1) → ℚ) :
    logContact p (Fin.cases (1 : E) x) c hc hnc v =
      ordinaryContact p x c (fun i => hc i.succ) (fibre_nonconstant x c hnc)
        (fun i => v i.succ) := by
  have hy : lift p (Fin.cases (1 : E) x) (Fin.cases (1 : ℂ) c) hc 0 = 1 :=
    Subtype.ext rfl
  have hx : (fun i => lift p (Fin.cases (1 : E) x) (Fin.cases (1 : ℂ) c) hc i.succ) =
      lift p x c (fun i => hc i.succ) := rfl
  simpa only [logContact, ordinaryContact, hy, hx] using
    FibreContact.logarithmic_contact_eq_ordinary v c (lift p x c (fun i => hc i.succ))
      (lift_nonconstant p x c (fun i => hc i.succ) (fibre_nonconstant x c hnc))

end PiExponent.PlaceCenteredBranch

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Geometry.PlaceParameterModel
import OAI.NumberTheory.PiExponent.Geometry.PlaceValuationRing
import OAI.NumberTheory.PiExponent.Jets.DVRBranch
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterResidueField

namespace OAI

noncomputable section
namespace PiExponent.PlaceLocalRing
open CurveZeroPole CurveValuationCenter PlaceParameterModel

theorem residue_integral_of_algEquiv
    {F A B : Type*} [Field F] [CommRing A] [CommRing B]
    [Algebra F A] [Algebra F B] [IsLocalRing A] [IsLocalRing B]
    [Algebra.IsIntegral F (IsLocalRing.ResidueField A)] (e : A ≃ₐ[F] B) :
    Algebra.IsIntegral F (IsLocalRing.ResidueField B) := by
  constructor
  intro x
  obtain ⟨y,rfl⟩ := (IsLocalRing.ResidueField.mapAlgEquiv e).surjective x
  exact (Algebra.IsIntegral.isIntegral y).map (IsLocalRing.ResidueField.mapAlgEquiv e).toAlgHom

theorem residue_integral
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E) :
    Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)) := by
  let f := parameter p
  have hf : Transcendental ℂ f := parameter_transcendental p
  let := CurveParameterFinite.finiteDimensional_adjoin_singleton ℂ E htrdeg hf
  let := ParameterResidueField.parameterChartConstants f hf
  let q := parameterCenterPlace f hf p.valuation p.constants_nonneg (parameter_positive p)
  let := ParameterResidueField.parameter_residue_integral f hf q
  exact residue_integral_of_algEquiv (A := Localization.AtPrime q.1)
    (parameterCenterLocalAlgEquiv f hf p (parameter_positive p))

def expansion
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E) :
    PlaceValuationRing.ring p →ₐ[ℂ] PowerSeries ℂ :=
  letI := residue_integral htrdeg p
  DVRBranch.expansion ℂ (PlaceValuationRing.ring p)

theorem expansion_injective
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E) :
    Function.Injective (expansion htrdeg p) := by
  let := residue_integral htrdeg p
  exact DVRBranch.expansion_injective ℂ (PlaceValuationRing.ring p)

theorem expansion_order
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (htrdeg : Algebra.trdeg ℂ E ≤ 1) (p : NormalizedPlace ℂ E)
    (a : PlaceValuationRing.ring p) :
    PowerSeries.order (expansion htrdeg p a) =
      IsDiscreteValuationRing.addVal (PlaceValuationRing.ring p) a := by
  let := residue_integral htrdeg p
  exact DVRBranch.expansion_order ℂ (PlaceValuationRing.ring p) a

end PiExponent.PlaceLocalRing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite
import OAI.NumberTheory.PiExponent.Geometry.CurveProductFormula
import OAI.NumberTheory.PiExponent.Geometry.PlaceValuationRing
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterResidueField
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedLocalLattice

namespace OAI

noncomputable section
open scoped Polynomial nonZeroDivisors
namespace PiExponent.PlaceParameterModel
open CurveZeroPole CurveValuationCenter WeightedCurveDegree

def parameterUnit {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : Eˣ := Classical.choose p.normalized

theorem parameterUnit_order {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : integerOrder p.valuation (parameterUnit p) = 1 :=
  Classical.choose_spec p.normalized

def parameter {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : E := parameterUnit p

theorem parameter_nonzero {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : parameter p ≠ 0 := (parameterUnit p).ne_zero

theorem parameter_value {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : p.valuation (parameter p) = 1 := by
  have h := coe_integerOrder p.valuation (parameterUnit p)
  rw [parameterUnit_order] at h
  exact h.symm

theorem parameter_positive {F E : Type*} [Field F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : 0 < p.valuation (parameter p) := by
  rw [parameter_value]
  norm_num

theorem parameter_transcendental
    {F E : Type*} [Field F] [IsAlgClosed F] [Field E] [Algebra F E]
    (p : NormalizedPlace F E) : Transcendental F (parameter p) := by
  intro ha
  have hm : parameter p ∈ algebraicClosure F E := mem_algebraicClosure_iff.mpr ha
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure F E)] at hm
  obtain ⟨c, hc⟩ := hm
  change algebraMap F E c = parameter p at hc
  have hc0 : c ≠ 0 := by
    intro h
    rw [h, map_zero] at hc
    exact parameter_nonzero p hc.symm
  have hz := CurveProductFormula.valuation_constant_eq_zero p c hc0
  rw [hc, parameter_value] at hz
  exact one_ne_zero hz

def parameterCenterLocalRingEquiv
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 < p.valuation f) :
    Localization.AtPrime (parameterCenterPlace f hf p.valuation p.constants_nonneg hp).1 ≃+*
      p.valuation.toValuation.valuationSubring := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  let q := parameterValuationCenter f hf p.valuation p.constants_nonneg hp.le
  have hq : q ≠ ⊥ :=
    Ideal.ne_bot_of_mem_primesOver (zeroPrime_ne_bot F)
      (parameterCenterPlace f hf p.valuation p.constants_nonneg hp).property
  let A := Localization.AtPrime q
  let := IsLocalization.localizationAlgebraOfSubmonoidLe A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsLocalization.localization_isScalarTower_of_submonoid_le A E
    q.primeCompl S⁰ q.primeCompl_le_nonZeroDivisors
  let := IsFractionRing.isFractionRing_of_isDomain_of_isLocalization q.primeCompl A E
  let := IsLocalization.AtPrime.isDiscreteValuationRing_of_dedekind_domain S hq A
  let φ := parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp.le
  have he : p.valuation = CurveLocalOrder.fractionAddValuation A E :=
    valuation_eq_parameterPlaceValuation f hf p.valuation p.constants_nonneg hp p.normalized
  apply RingEquiv.ofBijective φ
  constructor
  · intro a b hab
    apply IsFractionRing.injective A E
    have hh := congrArg (fun x : p.valuation.toValuation.valuationSubring => (x : E)) hab
    simpa only [φ, parameterCenterLocalHom_coe] using hh
  · intro x
    have hx : 0 ≤ CurveLocalOrder.fractionAddValuation A E (x : E) := by
      rw [← he]
      exact x.property
    obtain ⟨a, ha⟩ := (WeightedLocalLattice.exists_local_element_iff_nonnegative_order
      (A := A) (x : E)).mpr hx
    refine ⟨a, ?_⟩
    apply Subtype.ext
    exact (parameterCenterLocalHom_coe f hf p.valuation p.constants_nonneg hp.le a).trans ha

def parameterCenterLocalAlgEquiv
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (p : NormalizedPlace F E) (hp : 0 < p.valuation f) :
    letI := ParameterResidueField.parameterChartConstants f hf
    Localization.AtPrime (parameterCenterPlace f hf p.valuation p.constants_nonneg hp).1 ≃ₐ[F]
      PlaceValuationRing.ring p := by
  let := ParameterResidueField.parameterChartConstants f hf
  refine { parameterCenterLocalRingEquiv f hf p hp with commutes' := ?_ }
  intro c
  apply Subtype.ext
  change (parameterCenterLocalHom f hf p.valuation p.constants_nonneg hp.le
    (algebraMap F _ c) : E) = algebraMap F E c
  rw [IsScalarTower.algebraMap_apply F (parameterChart f hf)
    (Localization.AtPrime (parameterValuationCenter f hf p.valuation p.constants_nonneg hp.le))]
  rw [parameterCenterLocalHom_algebraMap]
  let := parameterPolynomialAlgebra f hf
  change (algebraMap F[X] E (Polynomial.C c)) = algebraMap F E c
  rw [parameterPolynomialAlgebra_map f hf, Polynomial.aeval_C]

end PiExponent.PlaceParameterModel

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter

namespace OAI

noncomputable section

namespace PiExponent.PlaceValuationRing

open CurveValuationCenter WeightedCurveDegree

variable {F E : Type*} [Field F] [Field E] [Algebra F E]

abbrev ring (p : NormalizedPlace F E) : ValuationSubring E :=
  p.valuation.toValuation.valuationSubring

def constantsHom (p : NormalizedPlace F E) : F →+* ring p where
  toFun c := ⟨algebraMap F E c, p.constants_nonneg c⟩
  map_zero' := by ext; exact map_zero _
  map_one' := by ext; exact map_one _
  map_add' _ _ := by ext; exact map_add _ _ _
  map_mul' _ _ := by ext; exact map_mul _ _ _

instance constantsAlgebra (p : NormalizedPlace F E) : Algebra F (ring p) :=
  (constantsHom p).toAlgebra

instance scalarTower (p : NormalizedPlace F E) : IsScalarTower F (ring p) E :=
  IsScalarTower.of_algebraMap_eq (fun _ => rfl)

@[simp] theorem constants_algebraMap (p : NormalizedPlace F E) (c : F) :
    (algebraMap F (ring p) c : E) = algebraMap F E c := rfl

instance valuation_nontrivial (p : NormalizedPlace F E) :
    p.valuation.toValuation.IsNontrivial := by
  obtain ⟨z, hz⟩ := p.normalized
  apply (Valuation.isNontrivial_iff_exists_lt_one _).mpr
  refine ⟨z, z.ne_zero, ?_⟩
  change (0 : WithTop ℤ) < p.valuation (z : E)
  rw [← coe_integerOrder, hz]
  norm_num

instance discreteValuationRing (p : NormalizedPlace F E) :
    IsDiscreteValuationRing (ring p) := by
  let : IsCyclic (Multiplicative (OrderDual (WithTop ℤ)))ˣ :=
    inferInstanceAs (IsCyclic (WithZero (Multiplicative ℤ))ˣ)
  let : IsCyclic (MonoidWithZeroHom.valueGroup (.ofClass p.valuation.toValuation)) := by
    infer_instance
  exact Valuation.valuationSubring_isDiscreteValuationRing p.valuation.toValuation

theorem valuation_eq_fractionAddValuation (p : NormalizedPlace F E) :
    p.valuation = CurveLocalOrder.fractionAddValuation (ring p) E := by
  apply DVRValuationUnique.eq_fractionAddValuation p.valuation
  · intro a
    exact a.property
  · intro a ha _
    exact p.valuation.toValuation.mem_maximalIdeal_iff.mp ha
  · exact p.normalized

end PiExponent.PlaceValuationRing

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean <==
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponent

open MvPolynomial AlgebraicGeometry CategoryTheory

universe u
variable (R σ : Type u) [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

def polynomialGradeZeroEquiv : R ≃+* homogeneousSubmodule σ R 0 :=
  RingEquiv.ofBijective (algebraMap R (homogeneousSubmodule σ R 0)) (by
    constructor
    · intro a b h
      apply MvPolynomial.C_injective
      exact congrArg (fun x : homogeneousSubmodule σ R 0 => (x : MvPolynomial σ R)) h
    · intro p
      refine ⟨p.1.coeff 0, ?_⟩
      apply Subtype.ext
      exact (MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp
        ((MvPolynomial.totalDegree_zero_iff_isHomogeneous σ).mpr p.2)).symm)

def polynomialProjectiveProjection : Proj (homogeneousSubmodule σ R) ⟶ Spec (CommRingCat.of R) :=
  Proj.toSpecZero (homogeneousSubmodule σ R) ≫
    Spec.map (CommRingCat.ofHom (polynomialGradeZeroEquiv R σ).toRingHom)

instance : IsScalarTower R (homogeneousSubmodule σ R 0) (MvPolynomial σ R) :=
  IsScalarTower.of_algebraMap_eq (R := R) (S := homogeneousSubmodule σ R 0)
    (A := MvPolynomial σ R) (fun _ => rfl)

instance [Finite σ] : Algebra.FiniteType (homogeneousSubmodule σ R 0) (MvPolynomial σ R) :=
  Algebra.FiniteType.of_restrictScalars_finiteType R
    (homogeneousSubmodule σ R 0) (MvPolynomial σ R)

instance polynomialProjectiveProjection_proper [Finite σ] :
    IsProper (polynomialProjectiveProjection R σ) := by
  have : IsProper (Proj.toSpecZero (homogeneousSubmodule σ R)) := inferInstance
  have : IsIso (Spec.map (CommRingCat.ofHom (polynomialGradeZeroEquiv R σ).toRingHom)) := by
    change IsIso (Spec.map (polynomialGradeZeroEquiv R σ).toCommRingCatIso.hom)
    infer_instance
  exact MorphismProperty.comp_mem (@IsProper) _ _ inferInstance inferInstance

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean <==
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.PrincipalSequence
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

lemma scalarEnd_eq_multiply (r : Γ(X,⊤)) : scalarEnd r = IdealModule.multiply r := rfl

lemma end_regular_of_mono (a : O X ⟶ O X) [Mono a] : IsLeftRegular (endValue a) := by
  have hinj : Function.Injective (a.val.app (op ⊤)) :=
    PresheafOfModules.injective_of_mono
      ((Scheme.Modules.toPresheafOfModules X).map a) (op ⊤)
  intro r s hrs
  apply hinj
  change a.app ⊤ r = a.app ⊤ s
  rw [end_apply a ⊤ r, end_apply a ⊤ s]
  change r * endValue a = s * endValue a
  simpa only [mul_comm] using hrs

theorem exact [IsAffine Y] (f : X ⟶ Y) [IsClosedImmersion f]
    (a : O Y ⟶ O Y) [Mono a]
    (h : f.ker.ideal ⟨⊤,isAffineOpen_top Y⟩ = Ideal.span {endValue a}) :
    ∃ hz : a ≫ IdealModule.structureMap f = 0,
      (ShortComplex.mk a (IdealModule.structureMap f) hz).ShortExact := by
  let r := endValue a
  have hr : f.appTop r = 0 := by
    change r ∈ RingHom.ker f.appTop.hom
    erw [← Scheme.Hom.ker_apply f ⟨⊤,isAffineOpen_top Y⟩, h]
    exact Ideal.subset_span (Set.mem_singleton r)
  have hreg : IsLeftRegular r := end_regular_of_mono a
  have hprincipal (U : Y.affineOpens) : f.ker.ideal U =
      Ideal.span {Y.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r} := by
    rw [← f.ker.map_ideal (U := U) (V := ⟨⊤,isAffineOpen_top Y⟩) (by change U.1 ≤ ⊤; exact le_top), h]
    simp only [Ideal.map_span, Set.image_singleton]
    rfl
  have hi : IsIso (IdealModule.equationToIdeal f r hr) :=
    IdealModule.isIso_equationToIdeal f r hr hprincipal
      (IdealModule.restriction_regular r hreg)
  have he : a = IdealModule.multiply r := by
    rw [← scalarEnd_eq_multiply]
    apply endValue_injective
    simp [r]
  have hz : a ≫ IdealModule.structureMap f = 0 := by
    rw [he]
    exact IdealModule.multiply_structure_zero f r hr
  refine ⟨hz,?_⟩
  let S := ShortComplex.mk a (IdealModule.structureMap f) hz
  let T := ShortComplex.mk (IdealModule.inclusion f) (IdealModule.structureMap f)
    (kernel.condition (IdealModule.structureMap f))
  let e : S ≅ T := ShortComplex.isoMk (@asIso Y.Modules _ _ _ (IdealModule.equationToIdeal f r hr) hi)
    (Iso.refl _) (Iso.refl _) (by
      change IdealModule.equationToIdeal f r hr ≫ IdealModule.inclusion f = a ≫ 𝟙 _
      exact (IdealModule.equationToIdeal_inclusion f r hr).trans
        (he.symm.trans (Category.comp_id a).symm)) (by exact (Category.id_comp _).trans (Category.comp_id _).symm)
  have hg : Epi (IdealModule.structureMap f) := IdealModule.structureMap_epi f
  exact { exact := ShortComplex.exact_of_iso e.symm (ShortComplex.exact_kernel _), epi_g := hg }

end
end PiExponentSeshadri.PrincipalSequence

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra

lemma openImmersionSectionIso_restrict {Y Z : Scheme} (f : Y ⟶ Z)
    [IsOpenImmersion f] {U V : Z.Opens} (h : U ≤ V) :
    Z.presheaf.map (homOfLE (inf_le_inf_left f.opensRange h)).op ≫
      (IsOpenImmersion.ΓIso f U).inv =
    (IsOpenImmersion.ΓIso f V).inv ≫
      Y.presheaf.map (homOfLE (show f ⁻¹ᵁ U ≤ f ⁻¹ᵁ V from fun _ hx => h hx)).op := by
  simp only [IsOpenImmersion.ΓIso_inv, Scheme.Hom.map_appLE, Scheme.Hom.appLE_map]

variable {R σ : Type*} [CommRing R] (i j : σ)
lemma coordinate_chart_preimage :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      Proj.basicOpen (PolyGrade R σ) (X j) =
      PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j) := by
  rw [Proj.awayι_preimage_basicOpen _ _ (by decide) (poly_X_mem j) (by decide)]
  congr 1
  apply HomogeneousLocalization.val_injective _
  simp [HomogeneousLocalization.Away.isLocalizationElem, chartCoordinate,
    HomogeneousLocalization.Away.val_mk]

def chartPairSectionRingEquiv :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓ Proj.basicOpen (PolyGrade R σ) (X j)) ≃+*
      Localization.Away (chartCoordinate (R := R) i j) := by
  let f := Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)
  have e := IsOpenImmersion.ΓIso f (Proj.basicOpen (PolyGrade R σ) (X j))
  dsimp only [f] at e
  rw [Proj.opensRange_awayι, coordinate_chart_preimage] at e
  letI : Algebra (PolyChart (R := R) i)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),
        PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j)) :=
    AlgebraicGeometry.StructureSheaf.openAlgebra _ _
  letI : IsLocalization.Away (chartCoordinate (R := R) i j)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),
        PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j)) :=
    AlgebraicGeometry.StructureSheaf.IsLocalization.to_basicOpen _ _
  exact e.symm.commRingCatIsoToRingEquiv.trans
    (IsLocalization.algEquiv (Submonoid.powers (chartCoordinate (R := R) i j))
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),
        PrimeSpectrum.basicOpen (chartCoordinate (R := R) i j))
      (Localization.Away (chartCoordinate (R := R) i j))).toRingEquiv

lemma coordinate_finset_preimage (s : Finset σ) :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j)) =
      PrimeSpectrum.basicOpen (∏ j ∈ s, chartCoordinate (R := R) i j) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp; rfl
  | @insert j s hjs ih =>
    simp only [Finset.inf_insert, Finset.prod_insert hjs, Scheme.Hom.preimage_inf, ih,
      coordinate_chart_preimage, PrimeSpectrum.basicOpen_mul]
    rfl

def chartFiniteSectionRingEquiv (s : Finset σ) :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j))) ≃+*
      Localization.Away (∏ j ∈ s, chartCoordinate (R := R) i j) := by
  let f := Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)
  have e := IsOpenImmersion.ΓIso f (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j))
  dsimp only [f] at e
  rw [Proj.opensRange_awayι, coordinate_finset_preimage] at e
  let z := ∏ j ∈ s, chartCoordinate (R := R) i j
  letI : Algebra (PolyChart (R := R) i)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.openAlgebra _ _
  letI : IsLocalization.Away z
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.IsLocalization.to_basicOpen _ _
  exact e.symm.commRingCatIsoToRingEquiv.trans
    (IsLocalization.algEquiv (Submonoid.powers z)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z)
      (Localization.Away z)).toRingEquiv

def chartFinitePolynomialRingEquiv (s : Finset σ) :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j))) ≃+*
      Localization.Away (∏ j ∈ s, chartToPoly (R := R) i (chartCoordinate i j)) :=
  (chartFiniteSectionRingEquiv i s).trans
    (IsLocalization.ringEquivOfRingEquiv
      (M := Submonoid.powers (∏ j ∈ s, chartCoordinate (R := R) i j))
      (T := Submonoid.powers (∏ j ∈ s, chartToPoly (R := R) i (chartCoordinate i j)))
      (Localization.Away (∏ j ∈ s, chartCoordinate (R := R) i j))
      (Localization.Away (∏ j ∈ s, chartToPoly (R := R) i (chartCoordinate i j)))
      (polynomialChartEquiv i) (by
      rw [Submonoid.map_powers]
      congr 1
      exact map_prod (polynomialChartEquiv i) _ _))

def chartVariableOverlapRingEquiv (s : Finset (ChartVariables i)) :
    Γ(Proj (PolyGrade R σ),
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j.val))) ≃+*
      Localization.Away (∏ j ∈ s, (X j : MvPolynomial (ChartVariables i) R)) := by
  classical
  have hprod : (∏ j ∈ s.image Subtype.val,
      chartToPoly (R := R) i (chartCoordinate i j)) =
      ∏ j ∈ s, (X j : MvPolynomial (ChartVariables i) R) := by
    rw [Finset.prod_image]
    · apply Finset.prod_congr rfl
      intro j hj
      simp [chartToPoly_coordinate, j.property]
    · intro a ha b hb hab
      exact Subtype.ext hab
  have e := chartFinitePolynomialRingEquiv (R := R) i (s.image Subtype.val)
  rw [hprod, Finset.inf_image] at e
  exact e

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartRingNaturalityCore

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local instance] AlgebraicGeometry.StructureSheaf.openAlgebra
variable {R σ : Type*} [CommRing R] (i : σ)

private def relabeledOverlapEquiv {X : Scheme} {A : Type*} [CommRing A]
    (U V V' : X.Opens) (z z' : A)
    (e : Γ(X,U ⊓ V) ≃+* Localization.Away z) (hz : z = z') (hV : V = V') :
    Γ(X,U ⊓ V') ≃+* Localization.Away z' := by
  rw [hz, hV] at e
  exact e

private lemma relabeledOverlapEquiv_restrict {X : Scheme} {A : Type*} [CommRing A]
    (U V V' : X.Opens) (z z' : A)
    (e : Γ(X,U ⊓ V) ≃+* Localization.Away z) (hz : z = z') (hV : V = V')
    (a : Γ(X,U)) (p : A)
    (h : e (X.presheaf.map (homOfLE inf_le_left).op a) = algebraMap _ _ p) :
    relabeledOverlapEquiv U V V' z z' e hz hV
      (X.presheaf.map (homOfLE inf_le_left).op a) = algebraMap _ _ p := by
  subst z'
  subst V'
  exact h

lemma chartVariableOverlapRingEquiv_restrict (s : Finset (ChartVariables i))
    (p : MvPolynomial (ChartVariables i) R) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (polyToChart i p))) =
      algebraMap _ _ p := by
  classical
  have hprod : (∏ j ∈ s.image Subtype.val,
      chartToPoly (R := R) i (chartCoordinate i j)) =
      ∏ j ∈ s, (X j : MvPolynomial (ChartVariables i) R) := by
    rw [Finset.prod_image]
    · apply Finset.prod_congr rfl
      intro j hj
      simp [chartToPoly_coordinate, j.property]
    · intro a ha b hb hab
      exact Subtype.ext hab
  change relabeledOverlapEquiv
    (Proj.basicOpen (PolyGrade R σ) (X i))
    ((s.image Subtype.val).inf fun j => Proj.basicOpen (PolyGrade R σ) (X j))
    (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j.val)) _ _
    (chartFinitePolynomialRingEquiv i (s.image Subtype.val)) hprod
    (by rw [Finset.inf_image]; rfl) _ = _
  apply relabeledOverlapEquiv_restrict
  exact chartFinitePolynomialRingEquiv_restrict_poly i (s.image Subtype.val) p

lemma chartVariableOverlapRingEquiv_restrict_chart (s : Finset (ChartVariables i))
    (a : PolyChart (R := R) i) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a)) =
      algebraMap _ _ (chartToPoly i a) := by
  have h := chartVariableOverlapRingEquiv_restrict i s (chartToPoly i a)
  have hid := RingHom.congr_fun (polyToChart_comp_chartToPoly (R := R) i) a
  change polyToChart i (chartToPoly i a) = a at hid
  simpa only [hid] using h

@[simp] lemma chartVariableOverlapRingEquiv_restrict_coordinate
    (s : Finset (ChartVariables i)) (j : ChartVariables i) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (chartCoordinate i j.val))) =
      algebraMap _ _ (X (R := R) j) := by
  rw [chartVariableOverlapRingEquiv_restrict_chart]
  simp [chartToPoly_coordinate, j.property]

@[simp] lemma chartVariableOverlapRingEquiv_restrict_constant
    (s : Finset (ChartVariables i)) (r : R) :
    chartVariableOverlapRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (chartConstants i r))) =
      algebraMap _ _ (C (σ := ChartVariables i) r) := by
  rw [chartVariableOverlapRingEquiv_restrict_chart, chartToPoly_constants]

lemma chartVariableOverlapRingEquiv_restriction_algebraMap
    (s t : Finset (ChartVariables i))
    (h : Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        t.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j.val)) ≤
      Proj.basicOpen (PolyGrade R σ) (X i) ⊓
        s.inf (fun j => Proj.basicOpen (PolyGrade R σ) (X j.val)))
    (p : MvPolynomial (ChartVariables i) R) :
    chartVariableOverlapRingEquiv i t
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE h).op
        ((chartVariableOverlapRingEquiv i s).symm (algebraMap _ _ p))) =
      algebraMap _ _ p := by
  have hs : (chartVariableOverlapRingEquiv i s).symm (algebraMap _ _ p) =
      (Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (polyToChart i p)) := by
    apply (chartVariableOverlapRingEquiv i s).injective
    rw [RingEquiv.apply_symm_apply]
    exact (chartVariableOverlapRingEquiv_restrict i s p).symm
  rw [hs]
  change chartVariableOverlapRingEquiv i t
    (((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op ≫
      (Proj (PolyGrade R σ)).presheaf.map (homOfLE h).op) _) = _
  rw [← Functor.map_comp]
  exact chartVariableOverlapRingEquiv_restrict i t p

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartOverlaps

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local instance] AlgebraicGeometry.StructureSheaf.openAlgebra
variable {R σ : Type*} [CommRing R] (i : σ)

lemma away_chart_preimage_self :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      Proj.basicOpen (PolyGrade R σ) (X i) = ⊤ := by
  rw [← Proj.opensRange_awayι _ _ (poly_X_mem i) (by decide)]
  exact Scheme.Hom.preimage_opensRange _

lemma away_chart_appLE_top :
    (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE
      (Proj.basicOpen (PolyGrade R σ) (X i)) ⊤
      (by rw [away_chart_preimage_self]) =
    (Proj.basicOpen (PolyGrade R σ) (X i)).topIso.inv ≫
      (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop := by
  change ((Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv ≫
    (Proj.basicOpen (PolyGrade R σ) (X i)).ι).appLE _ _ _ = _
  rw [← Scheme.Hom.appLE_comp_appLE _ _ _ ⊤ ⊤
    (by simp) (by simp)]
  simp only [Scheme.Opens.ι_appLE, Scheme.Opens.topIso_inv]
  congr 1

private lemma chartIso_pullback_top {X : Scheme} (U : X.Opens) (A : CommRingCat)
    (e : U.toScheme ≅ Spec A) (g : A ⟶ Γ(X,U))
    (he : e.hom.appTop = (Scheme.ΓSpecIso A).hom ≫ g ≫ U.topIso.inv) :
    g ≫ U.topIso.inv ≫ e.inv.appTop = (Scheme.ΓSpecIso A).inv := by
  apply (cancel_epi (Scheme.ΓSpecIso A).hom).mp
  rw [Iso.hom_inv_id]
  calc
    _ = e.hom.appTop ≫ e.inv.appTop := by rw [he]; simp only [Category.assoc]
    _ = 𝟙 _ := by rw [← Scheme.Hom.comp_appTop, e.inv_hom_id, Scheme.Hom.id_appTop]

lemma awayToSection_pullback_top :
    Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE
        (Proj.basicOpen (PolyGrade R σ) (X i)) ⊤
        (by rw [away_chart_preimage_self]) =
      (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv := by
  rw [away_chart_appLE_top]
  apply chartIso_pullback_top
  exact Proj.basicOpenToSpec_app_top (PolyGrade R σ) (X i)

local instance chartOpenAlgebra
    (V : (Spec (CommRingCat.of (PolyChart (R := R) i))).Opens) :
    Algebra (PolyChart (R := R) i) Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),V) :=
  AlgebraicGeometry.StructureSheaf.openAlgebra _ _

lemma awayToSection_pullback_open (V : (Spec (CommRingCat.of (PolyChart (R := R) i))).Opens)
    (hV : V ≤ Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ⁻¹ᵁ
      Proj.basicOpen (PolyGrade R σ) (X i)) :
    Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE
        (Proj.basicOpen (PolyGrade R σ) (X i)) V hV =
      CommRingCat.ofHom (algebraMap (PolyChart (R := R) i) Γ(Spec (CommRingCat.of (PolyChart (R := R) i)),V)) := by
  change _ = (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv ≫
    (Spec (CommRingCat.of (PolyChart (R := R) i))).presheaf.map (homOfLE le_top).op
  rw [← awayToSection_pullback_top (R := R) i, Category.assoc]
  congr 1

private def relabeledSectionIso {Y Z : Scheme} (f : Y ⟶ Z) [IsOpenImmersion f]
    (V U : Z.Opens) (W : Y.Opens) (hU : f.opensRange = U) (hW : f ⁻¹ᵁ V = W) :
    Γ(Y,W) ≅ Γ(Z,U ⊓ V) := by
  have e := IsOpenImmersion.ΓIso f V
  rw [hU, hW] at e
  exact e

private lemma relabeledSectionIso_inv {Y Z : Scheme} (f : Y ⟶ Z) [IsOpenImmersion f]
    (V U : Z.Opens) (W : Y.Opens) (hU : f.opensRange = U) (hW : f ⁻¹ᵁ V = W) :
    (relabeledSectionIso f V U W hU hW).inv = f.appLE (U ⊓ V) W (by
      rw [← hU, ← hW, ← f.image_preimage_eq_opensRange_inf, f.preimage_image_eq]) := by
  subst U
  subst W
  exact IsOpenImmersion.ΓIso_inv f V

lemma chartFiniteSectionRingEquiv_restrict (s : Finset σ) (a : PolyChart (R := R) i) :
    chartFiniteSectionRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a)) =
      algebraMap _ _ a := by
  classical
  let z := ∏ j ∈ s, chartCoordinate (R := R) i j
  let : Algebra (PolyChart (R := R) i)
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.openAlgebra _ _
  let : IsLocalization.Away z
      Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) :=
    AlgebraicGeometry.StructureSheaf.IsLocalization.to_basicOpen _ _
  let E := IsLocalization.algEquiv (Submonoid.powers z)
    Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z)
    (Localization.Away z)
  change E ((relabeledSectionIso
    (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide))
    (s.inf fun j => Proj.basicOpen (PolyGrade R σ) (X j))
    (Proj.basicOpen (PolyGrade R σ) (X i)) (PrimeSpectrum.basicOpen z)
    (Proj.opensRange_awayι _ _ (poly_X_mem i) (by decide))
    (coordinate_finset_preimage i s)).inv
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a))) = _
  rw [← E.commutes a]
  apply congrArg E
  erw [relabeledSectionIso_inv]
  change (Proj.awayToSection (PolyGrade R σ) (X i) ≫
    (Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op ≫
    (Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).appLE _ _ _) a = _
  erw [Scheme.Hom.map_appLE]
  exact congrArg (fun f : CommRingCat.of (PolyChart (R := R) i) ⟶
    Γ(Spec (CommRingCat.of (PolyChart (R := R) i)), PrimeSpectrum.basicOpen z) => f a)
    (awayToSection_pullback_open i (PrimeSpectrum.basicOpen z) _)

attribute [local irreducible] chartFiniteSectionRingEquiv

lemma chartFinitePolynomialRingEquiv_restrict (s : Finset σ) (a : PolyChart (R := R) i) :
    chartFinitePolynomialRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) a)) =
      algebraMap _ _ (chartToPoly i a) := by
  rw [chartFinitePolynomialRingEquiv, RingEquiv.trans_apply, chartFiniteSectionRingEquiv_restrict]
  exact IsLocalization.ringEquivOfRingEquiv_eq _ _

lemma chartFinitePolynomialRingEquiv_restrict_poly (s : Finset σ)
    (p : MvPolynomial (ChartVariables i) R) :
    chartFinitePolynomialRingEquiv i s
      ((Proj (PolyGrade R σ)).presheaf.map (homOfLE inf_le_left).op
        (Proj.awayToSection (PolyGrade R σ) (X i) (polyToChart i p))) =
      algebraMap _ _ p := by
  rw [chartFinitePolynomialRingEquiv_restrict]
  have h := RingHom.congr_fun (chartToPoly_comp_polyToChart (R := R) i) p
  change chartToPoly i (polyToChart i p) = p at h
  rw [h]

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentVertex
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ProjectiveChartSections

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology
private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} (U : X.Opens) (M : X.Modules)

def framedSectionsEquiv (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    Γ(M,U) ≃+ Γ(U.toScheme,⊤) :=
  (restrictionSectionsIso U M).addCommGroupIsoToAddEquiv.symm.trans
    { toFun := fun x => e.hom.val.app (op ⊤) x
      invFun := fun x => e.inv.val.app (op ⊤) x
      left_inv := fun x => by
        have h := congrArg (fun f => f.val.app (op ⊤) x) e.hom_inv_id
        exact h
      right_inv := fun x => by
        have h := congrArg (fun f => f.val.app (op ⊤) x) e.inv_hom_id
        exact h
      map_add' := fun x y => map_add _ _ _ }

def framedCoefficientsEquiv (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    Γ(M,U) ≃+ Γ(X,U) :=
  (framedSectionsEquiv U M e).trans U.topIso.commRingCatIsoToRingEquiv.toAddEquiv

def freeOpenAddEquiv : (schemeFreeOpen X U ⟶ M) ≃+ Γ(M,U) :=
  { freeOpenEquiv X.ringCatSheaf M U with
    map_add' := fun f g => by rfl }

def framedHomCoefficientsEquiv (e : M.restrict U.ι ≅ structureSheaf U.toScheme) :
    (schemeFreeOpen X U ⟶ M) ≃+ Γ(X,U) :=
  (freeOpenAddEquiv U M).trans (framedCoefficientsEquiv U M e)

def framedHomRingEquiv {A : Type*} [CommRing A]
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (r : Γ(X,U) ≃+* A) :
    (schemeFreeOpen X U ⟶ M) ≃+ A :=
  (framedHomCoefficientsEquiv U M e).trans r.toAddEquiv

open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
variable {R ι : Type} [CommRing R] [Fintype ι] (i : ι) (d : ℤ)

def framedLaurentVertex (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R) :
    (schemeFreeOpen X U ⟶ M) →+ Laurent ι R d :=
  (vertexLaurent i d).toAddMonoidHom.comp (framedHomRingEquiv U M e r).toAddMonoidHom

theorem framedLaurentVertex_regular (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R)
    (s : schemeFreeOpen X U ⟶ M) :
    RegularOn {i} (framedLaurentVertex U M i d e r s) :=
  vertexLaurent_regular i d _

theorem framedLaurentVertex_injective (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R) :
    Function.Injective (framedLaurentVertex U M i d e r) :=
  (vertexLaurent_injective i d).comp (framedHomRingEquiv U M e r).injective

theorem framedLaurentVertex_surjective_regular
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* MvPolynomial {j : ι // j ≠ i} R)
    (p : Laurent ι R d) (hp : RegularOn {i} p) :
    ∃ s : schemeFreeOpen X U ⟶ M, framedLaurentVertex U M i d e r s = p := by
  obtain ⟨b, hb⟩ := vertexLaurent_surjective_regular i d p hp
  refine ⟨(framedHomRingEquiv U M e r).symm b, ?_⟩
  change vertexLaurent i d ((framedHomRingEquiv U M e r)
    ((framedHomRingEquiv U M e r).symm b)) = p
  rw [AddEquiv.apply_symm_apply, hb]

def powerHomRingEquiv {A : Type*} [CommRing A]
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (r : Γ(X,U) ≃+* A) (n : ℕ) :
    (schemeFreeOpen X U ⟶ modulePow X M n) ≃+ A :=
  framedHomRingEquiv U (modulePow X M n) (modulePowFrame U e n) r

def framedLaurentOverlap (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s)) :
    (schemeFreeOpen X U ⟶ M) →+ Laurent ι R d :=
  (overlapLaurent i d s).comp (framedHomRingEquiv U M e r).toAddMonoidHom

theorem framedLaurentOverlap_injective (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s)) :
    Function.Injective (framedLaurentOverlap U M i d s e r) :=
  (overlapLaurent_injective i d s).comp (framedHomRingEquiv U M e r).injective

theorem framedLaurentOverlap_regular (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s))
    (b : schemeFreeOpen X U ⟶ M) :
    RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i})))
      (framedLaurentOverlap U M i d s e r b) :=
  overlapLaurent_regular i d s _

theorem framedLaurentOverlap_surjective_regular (s : Finset {j : ι // j ≠ i})
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,U) ≃+* Localization.Away (chartProduct (R := R) i s))
    (p : Laurent ι R d)
    (hp : RegularOn ({i} ∪ (Subtype.val '' (s : Set {j : ι // j ≠ i}))) p) :
    ∃ b : schemeFreeOpen X U ⟶ M,
      framedLaurentOverlap U M i d s e r b = p := by
  obtain ⟨a, ha⟩ := overlapLaurent_surjective_regular i d s p hp
  refine ⟨(framedHomRingEquiv U M e r).symm a, ?_⟩
  change overlapLaurent i d s ((framedHomRingEquiv U M e r)
    ((framedHomRingEquiv U M e r).symm a)) = p
  rw [AddEquiv.apply_symm_apply, ha]

end PiExponentSeshadri.ProjectiveChartSections

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean <==
import Mathlib.RingTheory.MvPolynomial.Ideal
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Basic
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Scheme
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Localization.Away.Basic
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open MvPolynomial HomogeneousLocalization
attribute [local instance] Classical.propDecidable

lemma homogeneous_eval₂_scale {R S σ : Type*} [CommRing R] [CommRing S]
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n)
    (f : R →+* S) (u : σ → S) (a : S) :
    eval₂ f (fun j => a * u j) p = a ^ n * eval₂ f u p := by
  classical
  rw [p.as_sum]
  simp only [eval₂_sum, eval₂_monomial, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro d hd
  simp only [mul_pow, Finsupp.prod, Finset.prod_mul_distrib, Finset.prod_pow_eq_pow_sum]
  rw [← hp.degree_eq_sum_deg_support hd]
  ring

variable {R σ : Type*} [CommRing R] (i : σ)
attribute [local instance] MvPolynomial.gradedAlgebra

abbrev PolyGrade (R σ : Type*) [CommRing R] := MvPolynomial.homogeneousSubmodule σ R
lemma poly_X_mem : X (R := R) i ∈ PolyGrade R σ 1 := isHomogeneous_X R i

abbrev PolyChart := HomogeneousLocalization.Away (PolyGrade R σ) (X i)
abbrev ChartVariables := {j : σ // j ≠ i}

def chartConstants : R →+* PolyChart (R := R) i :=
  (HomogeneousLocalization.fromZeroRingHom _ _).comp
    { toFun := fun r => ⟨C r, isHomogeneous_C _ _⟩
      map_one' := Subtype.ext C_1
      map_mul' := fun _ _ => Subtype.ext C_mul
      map_zero' := Subtype.ext C_0
      map_add' := fun _ _ => Subtype.ext C_add }

def chartCoordinate (j : σ) : PolyChart (R := R) i :=
  Away.mk _ (poly_X_mem (R := R) i) 1 (X j) (by simpa using poly_X_mem (R := R) j)

def dehomogenize : MvPolynomial σ R →+* MvPolynomial (ChartVariables i) R :=
  eval₂Hom C (fun j => if h : j = i then 1 else X ⟨j, h⟩)

@[simp] lemma dehomogenize_X_self : dehomogenize (R := R) i (X i) = 1 := by
  classical
  simp [dehomogenize]

def chartToPoly : PolyChart (R := R) i →+* MvPolynomial (ChartVariables i) R :=
  (Localization.awayLift (dehomogenize i) (X i) (by simp)).comp (algebraMap _ _)

def polyToChart : MvPolynomial (ChartVariables i) R →+* PolyChart (R := R) i :=
  eval₂Hom (chartConstants i) (fun j => chartCoordinate i j.val)

@[simp] lemma chartToPoly_mk (n : ℕ) (p : MvPolynomial σ R)
    (hp : p ∈ PolyGrade R σ (n • 1)) :
    chartToPoly i (Away.mk _ (poly_X_mem (R := R) i) n p hp) = dehomogenize i p := by
  have h := Localization.awayLift_mk (dehomogenize (R := R) i) (X i) p 1
    (by simp) n
  simpa only [chartToPoly, RingHom.comp_apply, HomogeneousLocalization.algebraMap_apply,
    Away.val_mk, one_pow, mul_one] using h

@[simp] lemma chartToPoly_constants (r : R) :
    chartToPoly i (chartConstants i r) = C r := by
  exact (chartToPoly_mk i 0 (C r) (by simp)).trans
    (by simp [dehomogenize])

@[simp] lemma chartToPoly_coordinate (j : σ) :
    chartToPoly (R := R) i (chartCoordinate i j) =
      if h : j = i then 1 else X ⟨j, h⟩ := by
  rw [chartCoordinate, chartToPoly_mk]
  simp [dehomogenize]

lemma chartToPoly_comp_polyToChart :
    (chartToPoly (R := R) i).comp (polyToChart i) = RingHom.id _ := by
  classical
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [polyToChart]
  · intro j
    simp [polyToChart, j.property]

lemma chart_val_mk (n : ℕ) (p : MvPolynomial σ R)
    (hp : p ∈ PolyGrade R σ (n • 1)) :
    (Away.mk _ (poly_X_mem (R := R) i) n p hp).val =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) p *
        (IsLocalization.Away.invSelf (X (R := R) i)) ^ n := by
  rw [Away.val_mk, Localization.mk_eq_mk', IsLocalization.mk'_eq_mul_mk'_one]
  congr 1
  rw [IsLocalization.Away.invSelf, ← IsLocalization.mk'_pow]
  simp only [one_pow]
  rfl

lemma chart_val_constants (r : R) :
    (chartConstants i r).val =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (C r) := by
  exact (chart_val_mk i 0 (C r) (by simp)).trans
    (by simp only [pow_zero, mul_one])

lemma chart_val_coordinate (j : σ) :
    (chartCoordinate (R := R) i j).val =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (X j) *
        IsLocalization.Away.invSelf (X (R := R) i) := by
  rw [chartCoordinate, chart_val_mk, pow_one]

lemma chart_dehomogenize_val :
    (algebraMap (PolyChart (R := R) i) (Localization.Away (X i))).comp
      ((polyToChart i).comp (dehomogenize i)) =
    eval₂Hom ((algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i))).comp C)
      (fun j => IsLocalization.Away.invSelf (X (R := R) i) *
        algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (X j)) := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [dehomogenize, polyToChart, chart_val_constants]
  · intro j
    by_cases h : j = i
    · subst j
      simp only [RingHom.comp_apply, dehomogenize_X_self, map_one, eval₂Hom_X']
      symm
      rw [mul_comm]
      exact IsLocalization.Away.mul_invSelf (X i)
    · simp [dehomogenize, polyToChart, h, chart_val_coordinate, mul_comm]

lemma polyToChart_comp_chartToPoly :
    (polyToChart (R := R) i).comp (chartToPoly i) = RingHom.id _ := by
  apply RingHom.ext
  intro x
  obtain ⟨n, p, hp, rfl⟩ := Away.mk_surjective _ (poly_X_mem (R := R) i) x
  apply HomogeneousLocalization.val_injective _
  simp only [RingHom.comp_apply, RingHom.id_apply, chartToPoly_mk, chart_val_mk]
  have he := RingHom.congr_fun (chart_dehomogenize_val (R := R) i) p
  change (polyToChart i (dehomogenize i p)).val = _ at he
  rw [he]
  change eval₂ _ _ p = _
  rw [homogeneous_eval₂_scale (by simpa using hp)]
  have hid : eval₂Hom ((algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i))).comp C)
      (fun j => algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) (X j)) =
      algebraMap (MvPolynomial σ R) (Localization.Away (X (R := R) i)) := by
    apply MvPolynomial.ringHom_ext <;> intro r <;> simp
  change _ * (eval₂Hom _ _ p) = _
  rw [hid]
  exact mul_comm _ _

def polynomialChartEquiv : PolyChart (R := R) i ≃+* MvPolynomial (ChartVariables i) R :=
  { chartToPoly i with
    invFun := polyToChart i
    left_inv := fun p => RingHom.congr_fun (polyToChart_comp_chartToPoly i) p
    right_inv := fun p => RingHom.congr_fun (chartToPoly_comp_polyToChart i) p }

def projectiveChartIso :
    (Proj.basicOpen (PolyGrade R σ) (X i)).toScheme ≅
      Spec (CommRingCat.of (MvPolynomial (ChartVariables i) R)) :=
  Proj.basicOpenIsoSpec _ (X i) (poly_X_mem (R := R) i) (by decide) ≪≫
    Scheme.Spec.mapIso ((polynomialChartEquiv i).toCommRingCatIso.symm.op)

end

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open MvPolynomial
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra
variable {R σ : Type*} [CommRing R] (i : σ)

def chartSectionRingEquiv :
    Γ(Proj (PolyGrade R σ), Proj.basicOpen (PolyGrade R σ) (X i)) ≃+*
      MvPolynomial (ChartVariables i) R :=
  ((Proj.basicOpen (PolyGrade R σ) (X i)).topIso.symm ≪≫
    Scheme.Γ.mapIso (projectiveChartIso (R := R) i).symm.op ≪≫
    Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial (ChartVariables i) R))).commRingCatIsoToRingEquiv

lemma standardChart_isAffineOpen :
    IsAffineOpen (Proj.basicOpen (PolyGrade R σ) (X i)) :=
  Proj.isAffineOpen_basicOpen _ _ (poly_X_mem i) (by decide)

lemma standardChart_cover :
    (⨆ i : σ, Proj.basicOpen (PolyGrade R σ) (X i)) = ⊤ := by
  apply Proj.iSup_basicOpen_eq_top
  rw [HomogeneousIdeal.toIdeal_irrelevant_le]
  intro n hn p hp
  change p ∈ idealOfVars σ R
  rw [← pow_one (idealOfVars σ R), mem_pow_idealOfVars_iff]
  intro d hd
  change 1 ≤ d.sum fun _ v => v
  rw [Finsupp.sum, ← hp.degree_eq_sum_deg_support hd]
  exact hn

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable {M : X.Modules} (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)

def coordinateChartMap (i : σ) : (SectionOpens.isoOpen (s i)).toScheme ⟶
    (PiExponent.ProjectiveO1.coordinateOpen (R := K) i).toScheme :=
  (X.isoOfEq (sectionsMorphism_preimage k s hc i).symm).hom ≫
    (sectionsMorphism k s hc ∣_ PiExponent.ProjectiveO1.coordinateOpen i)

lemma coordinateChartMap_factor (i : σ) :
    coordinateChartMap k s hc i ≫ (PiExponent.ProjectiveO1.coordinateOpen (R := K) i).ι =
      (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc := by
  simp only [coordinateChartMap, Category.assoc, morphismRestrict_ι,
    Scheme.isoOfEq_hom_ι_assoc]

lemma coordinateChartMap_ratio (i j : σ) :
    (coordinateChartMap k s hc i).appTop
      (PiExponent.ProjectiveO1.chartRatios (R := K) i j) =
    coefficient (sectionFrame (s i))
      (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) := by
  let g := coordinateChartMap k s hc i
  let a := Proj.basicOpenIsoSpec (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)
  have hg : (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc =
      (g ≫ a.hom) ≫ Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide) := by
    simpa only [Proj.awayι, a, Category.assoc, Iso.hom_inv_id_assoc] using
      (coordinateChartMap_factor k s hc i).symm
  have h := sectionFrame_coordinate i k s hc (g ≫ a.hom) hg j
  rw [Scheme.Hom.comp_appTop, ← Category.assoc,
    PiExponent.ProjectiveO1.coordinateOpen_pullback] at h
  change _ = g.appTop ((PiExponent.ProjectiveO1.coordinateOpen (R := K) i).topIso.inv
    (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (chartCoordinate (R := K) i j))) at h
  rw [PiExponent.ProjectiveO1.awayToSection_coordinate] at h
  exact h.symm

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K] (i : σ)
lemma evalAway_constants {R : Type} [CommRing R]
    (k : K →+* R) (a : σ → R) (hi : a i = 1) (r : K) :
    evalAway (eval₂Hom k a) (MvPolynomial.X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
      (chartConstants i r) = k r := by
  have h := evalAway_mk_clear (eval₂Hom k a) (poly_X_mem (R := K) i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    0 (C r) (by simp)
  have he : chartConstants (R := K) i r = HomogeneousLocalization.Away.mk
      (PolyGrade K σ) (poly_X_mem i) 0 (C r) (by simp) := by
    apply HomogeneousLocalization.val_injective _
    simp [chartConstants, HomogeneousLocalization.fromZeroRingHom,
      HomogeneousLocalization.Away.val_mk]
    rfl
  rw [he]
  simpa only [pow_zero, mul_one, eval₂Hom_C] using h
lemma coordinatesMap_pullback_constant {Y : Scheme}
    (k : K →+* Γ(Y,⊤)) (a : σ → Γ(Y,⊤)) (hi : a i = 1)
    (g : Y ⟶ Spec (CommRingCat.of (PolyChart (R := K) i)))
    (heq : coordinatesMap Y k a i hi =
      g ≫ Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide))
    (r : K) :
    k r = ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      g.appTop).hom (chartConstants i r) := by
  let F := evalAway (𝒜 := PolyGrade K σ) (eval₂Hom k a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(Y,⊤))))
  have hfactor : Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom F) = g := by
    apply (cancel_mono (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide))).1
    simpa only [coordinatesMap, fromUnitCoordinate, Category.assoc] using heq
  have hf := congrArg (fun g => (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
    Scheme.Hom.appTop g) hfactor
  simp only [Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
    ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id] at hf
  have h := congrArg (fun g : CommRingCat.of (PolyChart (R := K) i) ⟶ _ =>
    g.hom (chartConstants i r)) hf
  change F (chartConstants i r) = _ at h
  rw [evalAway_constants i k a hi r] at h
  exact h
variable {X : Scheme} (M : X.Modules) (k : K →+* Γ(X,⊤))
    (s : σ → (PiExponentSeshadri.Frames.O X ⟶ M))
    (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
    (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateSectionRingEquiv_symm_constant (r : K) :
    (coordinateSectionRingEquiv M k s hc f hf i).symm (C r) =
      X.presheaf.map (homOfLE (show SectionOpens.isoOpen (s i) ≤ ⊤ from le_top)).op (k r) := by
  let U := SectionOpens.isoOpen (s i)
  let g := coordinateSectionChartIso M k s hc f hf i
  have h := coordinatesMap_pullback_constant i (U.ι.appTop.hom.comp k)
    (fun j => PiExponentSeshadri.Frames.coefficient (sectionFrame (s i))
      (PiExponentSeshadri.Frames.restrictSection U.ι (s j)))
    (sectionFrame_normalized (s i)) g.hom
    ((sectionsMorphism_local k s hc i).symm.trans
      (coordinateSectionChartIso_hom_away M k s hc f hf i).symm) r
  have hp : (polynomialChartEquiv (R := K) i).symm (C r) = chartConstants i r := by
    apply (polynomialChartEquiv i).injective
    rw [RingEquiv.apply_symm_apply]
    exact (chartToPoly_constants i r).symm
  change U.topIso.hom ((schemeIsoGammaEquiv g).symm
    ((polynomialChartEquiv i).symm (C r))) = _
  rw [hp]
  change U.ι.appTop (k r) = (schemeIsoGammaEquiv g).symm (chartConstants i r) at h
  rw [← h]
  simp only [Scheme.Opens.ι_appTop, Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) (k r) = _
  erw [← Functor.map_comp]
  rfl

lemma coordinateSectionRingEquiv_constant (r : K) :
    coordinateSectionRingEquiv M k s hc f hf i
      (X.presheaf.map (homOfLE (show SectionOpens.isoOpen (s i) ≤ ⊤ from le_top)).op (k r)) = C r := by
  rw [← coordinateSectionRingEquiv_symm_constant i M k s hc f hf r,
    RingEquiv.apply_symm_apply]

end

end Projective
end PiExponentSeshadri

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.LaurentExtFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeScalars
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoherentInverseFinite

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveCoordinateFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] negativeCoordinateLaurentPresentation
  coordinateFramedTuple negativeCoordinateFrame LineBundle.inverse lineTensorInverseIso
variable {X Y : Scheme.{0}} {K σ : Type} [Field K] [Fintype σ]

theorem inversePower_cohomology_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (L : LineBundle X) (s : σ → (structureSheaf X ⟶ L.sheaf)) (k : K →+* Γ(X,⊤))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
    (n q : ℕ) :
    letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) k
    Module.Finite K (cohomology (L.pow n).inverse.sheaf q) := by
  let := LineBundleCoherent.lineBundle_isFinitePresentation (L.pow n).inverse
  let : (L.pow n).inverse.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (L.pow n).inverse.sheaf).choose.isQuasicoherent
  exact ActualLaurentExtFinite.cohomology_finite k
    (negativeCoordinateLaurentPresentation L.sheaf s k hc f hf n _
      (lineTensorInverseIso (L.pow n)))
    (negativeCoordinateLaurentPresentation_smul L.sheaf s k hc f hf n _
      (lineTensorInverseIso (L.pow n)))
    hc.ge
    (fun r t => IsAffineOpen.iInf
      (fun i => coordinateOpen_isAffine L.sheaf s k hc f hf (t i))) q

theorem coordinateBundle_cohomology_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf X ⟶ L.sheaf))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade ℂ (Fin l)))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  exact CoherentProjectiveFinite.coherent_cohomology_finite_of_inverse_powers
    p L l hl s hc (coordinateOpen_isAffine L.sheaf s (baseScalars p) hc f hf)
    (inversePower_cohomology_finite L s (baseScalars p) hc f hf) M q

theorem closed_coordinateBundle_cohomology_finite [IsNoetherian Y]
    [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (i : X ⟶ Y) [IsClosedImmersion i]
    (p : Y ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hc : (⨆ j, PiExponentSeshadri.SectionOpens.isoOpen (s j)) = ⊤)
    (f : Y ≅ Proj (PolyGrade ℂ (Fin l)))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars (i ≫ p))
    FiniteDimensional ℂ (cohomology M q) := by
  exact CoherentProjectiveFinite.closed_coherent_cohomology_finite_of_inverse_powers
    i p L l hl s hc (coordinateOpen_isAffine L.sheaf s (baseScalars p) hc f hf)
    (inversePower_cohomology_finite L s (baseScalars p) hc f hf) M q

end
end PiExponent.GeometrySupport.ProjectiveCoordinateFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateSections

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
attribute [local instance] Classical.propDecidable
attribute [local instance] MvPolynomial.gradedAlgebra

def isoPreimageSectionRingEquiv {X Y : Scheme} (f : X ≅ Y) (V : Y.Opens) :
    Γ(X,f.hom ⁻¹ᵁ V) ≃+* Γ(Y,V) :=
  ((IsOpenImmersion.ΓIso f.hom V) ≪≫
    Y.presheaf.mapIso (eqToIso (show V = f.hom.opensRange ⊓ V by rw [Scheme.Hom.opensRange_of_isIso, top_inf_eq])).op).commRingCatIsoToRingEquiv

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (s : σ → (O X ⟶ M))

def coordinateFiniteOpen (i : σ) (a : Finset (ChartVariables i)) : X.Opens :=
  SectionOpens.isoOpen (s i) ⊓ a.inf (fun j => SectionOpens.isoOpen (s j.val))

variable (k : K →+* Γ(X,⊤)) (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
include hf

lemma coordinateFiniteOpen_eq_preimage (i : σ) (a : Finset (ChartVariables i)) :
    coordinateFiniteOpen M s i a = f.hom ⁻¹ᵁ
      (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i) ⊓
        a.inf (fun j => Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X j.val))) := by
  classical
  unfold coordinateFiniteOpen
  rw [Scheme.Hom.preimage_inf, ← sectionOpen_eq_coordinate_preimage M k s hc f hf i]
  congr 1
  induction a using Finset.induction_on with
  | empty => simp
  | @insert j a hj ih =>
    rw [Finset.inf_insert, Finset.inf_insert, Scheme.Hom.preimage_inf,
      ← sectionOpen_eq_coordinate_preimage M k s hc f hf j.val, ih]

def coordinateFiniteRingEquiv (i : σ) (a : Finset (ChartVariables i)) :
    Γ(X,coordinateFiniteOpen M s i a) ≃+*
      Localization.Away (chartProduct (R := K) i a) :=
  (X.presheaf.mapIso (eqToIso
    (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).symm).op).commRingCatIsoToRingEquiv.trans
      ((isoPreimageSectionRingEquiv f _).trans (chartVariableOverlapRingEquiv i a))

variable [Fintype σ]

def coordinatePowerOverlap (n : ℕ) (i : σ) (a : Finset (ChartVariables i)) :
    (schemeFreeOpen X (coordinateFiniteOpen M s i a) ⟶ modulePow X M n) →+
      Laurent σ K n :=
  framedLaurentOverlap _ (modulePow X M n) i n a
    (restrictOpenFrame (show coordinateFiniteOpen M s i a ≤ SectionOpens.isoOpen (s i) from inf_le_left)
      (coordinatePowerFrame (s i) n))
    (coordinateFiniteRingEquiv M s k hc f hf i a)

lemma coordinatePowerOverlap_injective (n : ℕ) (i : σ) (a : Finset (ChartVariables i)) :
    Function.Injective (coordinatePowerOverlap M s k hc f hf n i a) :=
  framedLaurentOverlap_injective _ _ _ _ _ _ _

lemma coordinatePowerOverlap_regular (n : ℕ) (i : σ) (a : Finset (ChartVariables i))
    (b : schemeFreeOpen X (coordinateFiniteOpen M s i a) ⟶ modulePow X M n) :
    RegularOn ({i} ∪ (Subtype.val '' (a : Set (ChartVariables i))))
      (coordinatePowerOverlap M s k hc f hf n i a b) :=
  framedLaurentOverlap_regular _ _ _ _ _ _ _ b

lemma coordinatePowerOverlap_surjective_regular (n : ℕ) (i : σ) (a : Finset (ChartVariables i))
    (p : Laurent σ K n)
    (hp : RegularOn ({i} ∪ (Subtype.val '' (a : Set (ChartVariables i)))) p) :
    ∃ b, coordinatePowerOverlap M s k hc f hf n i a b = p :=
  framedLaurentOverlap_surjective_regular _ _ _ _ _ _ _ p hp

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateFiniteRingEquiv_restrict_apply (i : σ) (a : Finset (ChartVariables i))
    (x : Γ(X,SectionOpens.isoOpen (s i))) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op x) =
      algebraMap _ _ (coordinateSectionRingEquiv M k s hc f hf i x) := by
  have h := coordinateFiniteRingEquiv_restrict M k s hc f hf i a
    (coordinateSectionRingEquiv M k s hc f hf i x)
  simpa only [RingEquiv.symm_apply_apply] using h

lemma coordinateFiniteRingEquiv_coordinate (i : σ) (a : Finset (ChartVariables i)) (j : σ) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((SectionOpens.isoOpen (s i)).topIso.hom
          (coefficient (sectionFrame (s i))
            (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))))) =
      algebraMap _ _ (chartToPoly (R := K) i (chartCoordinate i j)) := by
  rw [coordinateFiniteRingEquiv_restrict_apply, coordinateSectionRingEquiv_coordinate]

lemma coordinateFiniteRingEquiv_constant (i : σ) (a : Finset (ChartVariables i)) (r : K) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤ ⊤ from le_top)).op (k r)) =
      algebraMap _ _ (MvPolynomial.C (σ := ChartVariables i) r) := by
  have h := coordinateFiniteRingEquiv_restrict_apply M s k hc f hf i a
    (X.presheaf.map (homOfLE (show SectionOpens.isoOpen (s i) ≤ ⊤ from le_top)).op (k r))
  rw [coordinateSectionRingEquiv_constant] at h
  convert h using 1
  change _ = coordinateFiniteRingEquiv M s k hc f hf i a
    ((X.presheaf.map _ ≫ X.presheaf.map _) (k r))
  rw [← Functor.map_comp]
  rfl

lemma coordinateFiniteRingEquiv_symm_constant (i : σ) (a : Finset (ChartVariables i)) (r : K) :
    (coordinateFiniteRingEquiv M s k hc f hf i a).symm
      (algebraMap _ _ (MvPolynomial.C (σ := ChartVariables i) r)) =
    X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤ ⊤ from le_top)).op (k r) := by
  apply (coordinateFiniteRingEquiv M s k hc f hf i a).injective
  rw [RingEquiv.apply_symm_apply, coordinateFiniteRingEquiv_constant]

lemma coordinateFiniteRingEquiv_symm_X (i : σ) (a : Finset (ChartVariables i))
    (j : ChartVariables i) :
    (coordinateFiniteRingEquiv M s k hc f hf i a).symm
      (algebraMap _ _ (MvPolynomial.X (R := K) j)) =
      X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((SectionOpens.isoOpen (s i)).topIso.hom
          (coefficient (sectionFrame (s i))
            (restrictSection (SectionOpens.isoOpen (s i)).ι (s j.val)))) := by
  apply (coordinateFiniteRingEquiv M s k hc f hf i a).injective
  rw [RingEquiv.apply_symm_apply, coordinateFiniteRingEquiv_coordinate,
    chartToPoly_coordinate, dite_eq_right j.property]

def coordinateFiniteTransition (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a) :
    Localization.Away (chartProduct (R := K) i a) →+*
      Localization.Away (chartProduct (R := K) j b) :=
  (coordinateFiniteRingEquiv M s k hc f hf j b).toRingHom.comp
    ((X.presheaf.map (homOfLE h).op).hom.comp
      (coordinateFiniteRingEquiv M s k hc f hf i a).symm.toRingHom)

lemma coordinateFiniteTransition_constant (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a) (r : K) :
    coordinateFiniteTransition M s k hc f hf i j a b h
      (algebraMap _ _ (MvPolynomial.C (σ := ChartVariables i) r)) =
      algebraMap _ _ (MvPolynomial.C (σ := ChartVariables j) r) := by
  change coordinateFiniteRingEquiv M s k hc f hf j b
    (X.presheaf.map (homOfLE h).op
      ((coordinateFiniteRingEquiv M s k hc f hf i a).symm _)) = _
  rw [coordinateFiniteRingEquiv_symm_constant]
  change coordinateFiniteRingEquiv M s k hc f hf j b
    ((X.presheaf.map _ ≫ X.presheaf.map _) (k r)) = _
  rw [← Functor.map_comp]
  exact coordinateFiniteRingEquiv_constant M s k hc f hf j b r

lemma coordinateFiniteTransition_same_pivot (i : σ) (a b : Finset (ChartVariables i))
    (h : coordinateFiniteOpen M s i b ≤ coordinateFiniteOpen M s i a)
    (p : MvPolynomial (ChartVariables i) K) :
    coordinateFiniteTransition M s k hc f hf i i a b h (algebraMap _ _ p) =
      algebraMap _ _ p := by
  have he : (coordinateFiniteRingEquiv M s k hc f hf i a).symm (algebraMap _ _ p) =
      X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((coordinateSectionRingEquiv M k s hc f hf i).symm p) := by
    apply (coordinateFiniteRingEquiv M s k hc f hf i a).injective
    rw [RingEquiv.apply_symm_apply, coordinateFiniteRingEquiv_restrict]
  change coordinateFiniteRingEquiv M s k hc f hf i b
    (X.presheaf.map (homOfLE h).op
      ((coordinateFiniteRingEquiv M s k hc f hf i a).symm _)) = _
  rw [he]
  change coordinateFiniteRingEquiv M s k hc f hf i b
    ((X.presheaf.map _ ≫ X.presheaf.map _) _) = _
  rw [← Functor.map_comp]
  exact coordinateFiniteRingEquiv_restrict M k s hc f hf i b p

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateTransitions

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque
open PiExponentSeshadri.ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveLaurentTransitions
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinatePowerOverlap_restrict (n : ℕ) (i j : σ)
    (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (z : freeOpen X.ringCatSheaf (coordinateFiniteOpen M s i a) ⟶ modulePow X M n) :
    coordinatePowerOverlap M s k hc f hf n j b
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      coordinatePowerOverlap M s k hc f hf n i a z := by
  let ci := framedHomCoefficientsEquiv (coordinateFiniteOpen M s i a) (modulePow X M n)
    (restrictOpenFrame inf_le_left (coordinatePowerFrame (s i) n)) z
  let ri := coordinateFiniteRingEquiv M s k hc f hf i a
  let rj := coordinateFiniteRingEquiv M s k hc f hf j b
  let u := coordinateRatioOn (s j) (s i)
    (show coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s j) from inf_le_left)
  have ht : coordinateFiniteTransition M s k hc f hf i j a b h (ri ci) =
      rj (X.presheaf.map (homOfLE h).op ci) := by
    simp only [coordinateFiniteTransition, RingHom.comp_apply,
      RingEquiv.toRingHom_eq_coe, RingHom.coe_coe, ri, RingEquiv.symm_apply_apply, rj]
  change overlapLaurent j (n : ℤ) b
    (rj (framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) (modulePow X M n)
      (restrictOpenFrame inf_le_left (coordinatePowerFrame (s j) n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z))) =
    overlapLaurent i (n : ℤ) a (ri ci)
  have hcoef : framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) (modulePow X M n)
      (restrictOpenFrame inf_le_left (coordinatePowerFrame (s j) n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      u ^ n * X.presheaf.map (homOfLE h).op ci :=
    coordinatePowerFrame_hom_change_restrict (s i) (s j) n
      (U := coordinateFiniteOpen M s i a) (W := coordinateFiniteOpen M s j b)
      inf_le_left inf_le_left h z
  rw [hcoef, map_mul, map_pow]
  change overlapLaurent j (n : ℤ) b
    ((rj u) ^ n * rj (X.presheaf.map (homOfLE h).op ci)) = _
  rw [← ht]
  exact overlapLaurent_change_pivot_pow i j n a b
    (coordinateFiniteTransition M s k hc f hf i j a b h)
    (coordinateFiniteTransition_full M s k hc f hf i j a b h) (rj u)
    (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b i) (ri ci)

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoordinateFrameIdentification
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePullbackFrames

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable {M : X.Modules} (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)

def coordinatePullbackModule : X.Modules :=
  (Scheme.Modules.pullback (sectionsMorphism k s hc)).obj
    (PiExponent.ProjectiveO1.lineBundle (R := K) (σ := σ)).sheaf

def coordinatePullbackSection (i : σ) : O X ⟶ coordinatePullbackModule k s hc :=
  pullbackSection (sectionsMorphism k s hc) (PiExponent.ProjectiveO1.coordinateSection i)

def coordinatePullbackFrame (i : σ) :
    (coordinatePullbackModule k s hc).restrict (SectionOpens.isoOpen (s i)).ι ≅
      O (SectionOpens.isoOpen (s i)).toScheme :=
  restrictedPullbackFrame (sectionsMorphism k s hc)
    (PiExponent.ProjectiveO1.coordinateOpen i) (SectionOpens.isoOpen (s i))
    (coordinateChartMap k s hc i) (coordinateChartMap_factor k s hc i).symm
    (LineBundleGluing.openFrame PiExponent.ProjectiveO1.coordinateCocycle i
      (PiExponent.ProjectiveO1.coordinateOpen i) le_rfl)

lemma coordinatePullbackFrame_coefficient (i j : σ) :
    coefficient (coordinatePullbackFrame k s hc i)
      (restrictSection (SectionOpens.isoOpen (s i)).ι (coordinatePullbackSection k s hc j)) =
    coefficient (sectionFrame (s i))
      (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) := by
  have h := restrictedPullbackFrame_coefficient (sectionsMorphism k s hc)
    (PiExponent.ProjectiveO1.coordinateOpen i) (SectionOpens.isoOpen (s i))
    (coordinateChartMap k s hc i) (coordinateChartMap_factor k s hc i).symm
    (LineBundleGluing.openFrame PiExponent.ProjectiveO1.coordinateCocycle i
      (PiExponent.ProjectiveO1.coordinateOpen i) le_rfl)
    (PiExponent.ProjectiveO1.coordinateSection j)
  change coefficient (coordinatePullbackFrame k s hc i)
      (restrictSection (SectionOpens.isoOpen (s i)).ι (coordinatePullbackSection k s hc j)) = _ at h
  rw [PiExponent.ProjectiveO1.coordinateSection_coefficient_eq] at h
  exact h.trans (coordinateChartMap_ratio k s hc i j)

attribute [local irreducible] coordinatePullbackModule coordinatePullbackFrame coordinatePullbackSection

def coordinatePullbackIso : M ≅ coordinatePullbackModule k s hc :=
  LineBundleFrameCocycle.isoOfCoordinateCoefficients M (coordinatePullbackModule k s hc)
    (fun i => sectionFrame (s i)) (coordinatePullbackFrame k s hc)
    s (coordinatePullbackSection k s hc) (fun i => sectionFrame_normalized (s i))
    (coordinatePullbackFrame_coefficient k s hc) (by rw [hc])

def coordinateLineBundlePullbackIso (L : LineBundle X)
    (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ L.sheaf))
    (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤) :
    L.sheaf ≅ ((PiExponent.ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback
      (sectionsMorphism k s hc)).sheaf := by
  simpa only [coordinatePullbackModule, LineBundle.pullback] using coordinatePullbackIso k s hc

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerFrames
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry Frames ModuleFlasque RestrictionCohomology
open PiExponentSeshadri.ProjectiveChartSections
variable {X : Scheme} {M : X.Modules}

def coordinateRatioOn (si sk : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) : Γ(X,W) :=
  X.presheaf.map (homOfLE hi).op
    ((SectionOpens.isoOpen si).topIso.hom
      (coefficient (sectionFrame si)
        (restrictSection (SectionOpens.isoOpen si).ι sk)))

lemma coordinateRatioOn_eq_coefficient (si sk : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) :
    coordinateRatioOn si sk hi = W.topIso.hom
      (coefficient (restrictOpenFrame hi (sectionFrame si)) (restrictSection W.ι sk)) := by
  rw [restrictOpenFrame_coefficient_global, topIso_hom_restrict]
  rfl

@[simp] lemma coordinateRatioOn_self (si : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) : coordinateRatioOn si si hi = 1 := by
  simp only [coordinateRatioOn, sectionFrame_normalized, map_one]

lemma coordinateRatioOn_change (si sj sk : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    coordinateRatioOn sj sk hj = coordinateRatioOn sj si hj * coordinateRatioOn si sk hi := by
  rw [coordinateRatioOn_eq_coefficient sj sk hj,
    coefficient_change (restrictOpenFrame hi (sectionFrame si)),
    frameChange_restrictOpenFrame hi hj _ _ si (sectionFrame_normalized si),
    map_mul, topIso_hom_restrict, ← coordinateRatioOn_eq_coefficient]
  rfl

lemma coordinateRatioOn_reciprocal (si sj : O X ⟶ M) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    coordinateRatioOn sj si hj * coordinateRatioOn si sj hi = 1 := by
  rw [← coordinateRatioOn_change si sj sj hi hj, coordinateRatioOn_self]

lemma coordinateRatioOn_restrict (si sk : O X ⟶ M) {U W : X.Opens}
    (hi : U ≤ SectionOpens.isoOpen si) (h : W ≤ U) :
    X.presheaf.map (homOfLE h).op (coordinateRatioOn si sk hi) =
      coordinateRatioOn si sk (h.trans hi) := by
  unfold coordinateRatioOn
  change (X.presheaf.map (homOfLE hi).op ≫ X.presheaf.map (homOfLE h).op) _ = _
  rw [← Functor.map_comp]
  rfl

lemma framedHomCoefficientsEquiv_change (W : X.Opens) (N : X.Modules)
    (e f : N.restrict W.ι ≅ structureSheaf W.toScheme)
    (b : freeOpen X.ringCatSheaf W ⟶ N) :
    framedHomCoefficientsEquiv W N f b =
      W.topIso.hom (frameChange e f : Γ(W.toScheme,⊤)) *
        framedHomCoefficientsEquiv W N e b := by
  let x := (restrictionSectionsIso W N).inv (freeOpenEquiv X.ringCatSheaf N W b)
  change W.topIso.hom (f.hom.app ⊤ x) =
    W.topIso.hom (frameChange e f : Γ(W.toScheme,⊤)) * W.topIso.hom (e.hom.app ⊤ x)
  erw [← map_mul]
  apply congrArg W.topIso.hom
  have hx : e.inv.app ⊤ (e.hom.app ⊤ x) = x :=
    congrArg (fun g => g.app ⊤ x) e.hom_inv_id
  have hc := end_apply (e.inv ≫ f.hom) ⊤ (e.hom.app ⊤ x)
  change f.hom.app ⊤ (e.inv.app ⊤ (e.hom.app ⊤ x)) =
    (show Γ(W.toScheme,⊤) from e.hom.app ⊤ x) *
      (frameChange e f : Γ(W.toScheme,⊤)) at hc
  rw [hx, mul_comm] at hc
  exact hc

lemma coordinatePowerFrame_hom_change (si sj : O X ⟶ M) (n : ℕ) {W : X.Opens}
    (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj)
    (b : freeOpen X.ringCatSheaf W ⟶ modulePow X M n) :
    framedHomCoefficientsEquiv W (modulePow X M n)
      (restrictOpenFrame hj (coordinatePowerFrame sj n)) b =
    coordinateRatioOn sj si hj ^ n *
      framedHomCoefficientsEquiv W (modulePow X M n)
        (restrictOpenFrame hi (coordinatePowerFrame si n)) b := by
  erw [framedHomCoefficientsEquiv_change W _
    (restrictOpenFrame hi (coordinatePowerFrame si n)),
    coordinatePowerFrame_frameChange, map_pow, topIso_hom_restrict]
  rfl

lemma framedHomCoefficientsEquiv_eq_of_normalized (W : X.Opens) (N : X.Modules)
    (e f : N.restrict W.ι ≅ structureSheaf W.toScheme)
    (t : O W.toScheme ⟶ N.restrict W.ι)
    (he : coefficient e t = 1) (hf : coefficient f t = 1)
    (b : freeOpen X.ringCatSheaf W ⟶ N) :
    framedHomCoefficientsEquiv W N f b = framedHomCoefficientsEquiv W N e b := by
  have hc := coefficient_change e f t
  rw [he, hf, mul_one] at hc
  rw [framedHomCoefficientsEquiv_change W N e f, ← hc, map_one, one_mul]

lemma coordinatePowerFrame_hom_restrict (si : O X ⟶ M) (n : ℕ) {U W : X.Opens}
    (hi : U ≤ SectionOpens.isoOpen si) (h : W ≤ U)
    (b : freeOpen X.ringCatSheaf U ⟶ modulePow X M n) :
    framedHomCoefficientsEquiv W (modulePow X M n)
      (restrictOpenFrame (h.trans hi) (coordinatePowerFrame si n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
    X.presheaf.map (homOfLE h).op
      (framedHomCoefficientsEquiv U (modulePow X M n)
        (restrictOpenFrame hi (coordinatePowerFrame si n)) b) := by
  have he : coefficient
      (restrictOpenFrame h (restrictOpenFrame hi (coordinatePowerFrame si n)))
      (restrictSection W.ι (powerSection si n)) = 1 := by
    erw [restrictOpenFrame_coefficient_global, restrictOpenFrame_coefficient_global,
      coordinatePowerFrame_normalized, map_one, map_one]
  have hf : coefficient
      (restrictOpenFrame (h.trans hi) (coordinatePowerFrame si n))
      (restrictSection W.ι (powerSection si n)) = 1 := by
    erw [restrictOpenFrame_coefficient_global, coordinatePowerFrame_normalized, map_one]
  erw [framedHomCoefficientsEquiv_eq_of_normalized W (modulePow X M n)
    (restrictOpenFrame h (restrictOpenFrame hi (coordinatePowerFrame si n)))
    (restrictOpenFrame (h.trans hi) (coordinatePowerFrame si n))
    (restrictSection W.ι (powerSection si n)) he hf]
  exact framedHomCoefficientsEquiv_restrict (modulePow X M n) h _ b

lemma coordinatePowerFrame_hom_change_restrict (si sj : O X ⟶ M) (n : ℕ)
    {U W : X.Opens} (hi : U ≤ SectionOpens.isoOpen si)
    (hj : W ≤ SectionOpens.isoOpen sj) (h : W ≤ U)
    (b : freeOpen X.ringCatSheaf U ⟶ modulePow X M n) :
    framedHomCoefficientsEquiv W (modulePow X M n)
      (restrictOpenFrame hj (coordinatePowerFrame sj n))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
    coordinateRatioOn sj si hj ^ n * X.presheaf.map (homOfLE h).op
      (framedHomCoefficientsEquiv U (modulePow X M n)
        (restrictOpenFrame hi (coordinatePowerFrame si n)) b) := by
  erw [coordinatePowerFrame_hom_change si sj n (h.trans hi) hj,
    coordinatePowerFrame_hom_restrict]

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartRingNaturality
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteSections

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
lemma isoPreimageSectionRingEquiv_symm (X Y : Scheme) (f : X ≅ Y) (V : Y.Opens)
    (a : Γ(Y,V)) :
    (isoPreimageSectionRingEquiv f V).symm a = f.hom.app V a := by
  change (((IsOpenImmersion.ΓIso f.hom V) ≪≫
    Y.presheaf.mapIso (eqToIso (show V = f.hom.opensRange ⊓ V by
      rw [Scheme.Hom.opensRange_of_isIso, top_inf_eq])).op).inv).hom a = _
  simp only [Iso.trans_inv, Functor.mapIso_inv, Iso.op_inv, eqToIso.inv,
    IsOpenImmersion.ΓIso_inv, Scheme.Hom.map_appLE, Scheme.Hom.appLE_eq_app]

lemma isoPreimageSectionRingEquiv_appLE {X Y : Scheme} (f : X ≅ Y)
    (V : Y.Opens) (U : X.Opens) (h : U = f.hom ⁻¹ᵁ V) (a : Γ(Y,V)) :
    (isoPreimageSectionRingEquiv f V)
      (X.presheaf.map (eqToHom h.symm).op (f.hom.appLE V U h.le a)) = a := by
  subst U
  simpa [Scheme.Hom.appLE_eq_app, isoPreimageSectionRingEquiv_symm] using
    (isoPreimageSectionRingEquiv f V).apply_symm_apply a

lemma appLE_restrict_comm {X Y : Scheme} (f : X ⟶ Y)
    {U V : Y.Opens} {U' V' : X.Opens} (h : V ≤ U) (h' : V' ≤ U')
    (eU : U' ≤ f ⁻¹ᵁ U) (eV : V' ≤ f ⁻¹ᵁ V) (x : Γ(Y,U)) :
    X.presheaf.map (homOfLE h').op (f.appLE U U' eU x) =
      f.appLE V V' eV (Y.presheaf.map (homOfLE h).op x) := by
  change (f.appLE U U' eU ≫ X.presheaf.map (homOfLE h').op) x =
    (Y.presheaf.map (homOfLE h).op ≫ f.appLE V V' eV) x
  simp only [Scheme.Hom.appLE_map, Scheme.Hom.map_appLE]

attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (k : K →+* Γ(X,⊤))
variable (s : σ → (PiExponentSeshadri.Frames.O X ⟶ M))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
lemma coordinateSectionChartIso_factor (i : σ) :
    (coordinateSectionChartIso M k s hc f hf i).hom =
      f.hom.resLE (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i))
        (SectionOpens.isoOpen (s i))
        (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le ≫
      (Proj.basicOpenIsoSpec (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)).hom := by
  apply (cancel_mono (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i)
    (poly_X_mem i) (by decide))).1
  rw [coordinateSectionChartIso_hom_away, hf]
  simp only [Category.assoc, Proj.awayι, Iso.hom_inv_id_assoc,
    Scheme.Hom.resLE_comp_ι]
lemma coordinateSectionChartIso_pullback (i : σ) :
    (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      (coordinateSectionChartIso M k s hc f hf i).hom.appTop ≫
        (SectionOpens.isoOpen (s i)).topIso.hom =
    Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) ≫
      f.hom.appLE (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i))
        (SectionOpens.isoOpen (s i))
        (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le := by
  rw [coordinateSectionChartIso_factor, Scheme.Hom.comp_appTop]
  simp only [Proj.basicOpenIsoSpec_hom, Proj.basicOpenToSpec_app_top,
    Scheme.Hom.resLE_app_top, Category.assoc, Iso.inv_hom_id_assoc,
    Iso.inv_hom_id, Category.comp_id]

lemma coordinateSectionRingEquiv_symm (i : σ) (p : MvPolynomial (ChartVariables i) K) :
    (coordinateSectionRingEquiv M k s hc f hf i).symm p =
      f.hom.appLE (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i))
        (SectionOpens.isoOpen (s i))
        (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le
        (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (polyToChart i p)) := by
  exact congrArg (fun g : CommRingCat.of (PolyChart (R := K) i) ⟶ _ =>
    g.hom (polyToChart i p)) (coordinateSectionChartIso_pullback M k s hc f hf i)

lemma coordinateFiniteRingEquiv_appLE (i : σ) (a : Finset (ChartVariables i))
    (x : Γ(Proj (PolyGrade K σ),
      Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i) ⊓
        a.inf (fun j => Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X j.val)))) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (f.hom.appLE _ _ (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).le x) =
      chartVariableOverlapRingEquiv i a x := by
  change chartVariableOverlapRingEquiv i a
    (isoPreimageSectionRingEquiv f _
      (X.presheaf.map (eqToHom (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).symm).op
        (f.hom.appLE _ _ (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).le x))) = _
  rw [isoPreimageSectionRingEquiv_appLE f _ _
    (coordinateFiniteOpen_eq_preimage M s k hc f hf i a)]

lemma coordinateFiniteRingEquiv_restrict (i : σ) (a : Finset (ChartVariables i))
    (p : MvPolynomial (ChartVariables i) K) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
        ((coordinateSectionRingEquiv M k s hc f hf i).symm p)) =
      algebraMap _ _ p := by
  rw [coordinateSectionRingEquiv_symm]
  have h : X.presheaf.map (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)).op
      (f.hom.appLE _ _ (sectionOpen_eq_coordinate_preimage M k s hc f hf i).le
        (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (polyToChart i p))) =
      f.hom.appLE _ _ (coordinateFiniteOpen_eq_preimage M s k hc f hf i a).le
        ((Proj (PolyGrade K σ)).presheaf.map (homOfLE inf_le_left).op
          (Proj.awayToSection (PolyGrade K σ) (MvPolynomial.X i) (polyToChart i p))) := by
    exact appLE_restrict_comm f.hom inf_le_left inf_le_left _ _ _
  rw [h, coordinateFiniteRingEquiv_appLE, chartVariableOverlapRingEquiv_restrict]
  rfl

end

end Projective
end PiExponentSeshadri

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveFramedCech
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficientLaws

namespace OAI

noncomputable section

namespace PiExponentSeshadri.ProjectiveChartSections
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} (U : X.Opens) (M : X.Modules)
local instance instModuleCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomSheafOfModulesRingCatSheafFreeOpen :
    Module Γ(X,⊤) (schemeFreeOpen X U ⟶ M) :=
  sheafHomModule X _ M

lemma freeOpenAddEquiv_smul (r : Γ(X,⊤)) (b : schemeFreeOpen X U ⟶ M) :
    freeOpenAddEquiv U M (r • b) = restrictScalar X U r • freeOpenAddEquiv U M b := by
  rfl

lemma framedHomCoefficientsEquiv_smul
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (r : Γ(X,⊤)) (b : schemeFreeOpen X U ⟶ M) :
    framedHomCoefficientsEquiv U M e (r • b) =
      restrictScalar X U r * framedHomCoefficientsEquiv U M e b := by
  change framedCoefficientsEquiv U M e (freeOpenAddEquiv U M (r • b)) = _
  rw [freeOpenAddEquiv_smul, framedCoefficientsEquiv_smul]
  rfl
end PiExponentSeshadri.ProjectiveChartSections

namespace PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.ProjectiveMonomialCech
variable {K σ : Type} [CommRing K] [Fintype σ]

lemma groupAlgebraToLaurent_smul (i : σ) (d : ℤ) (c : K)
    (z : chartGroupAlgebra (R := K) i) :
    groupAlgebraToLaurent i d (c • z) = c • groupAlgebraToLaurent i d z := by
  ext a
  rfl

lemma overlapLaurent_constant_mul (i : σ) (d : ℤ) (a : Finset {j : σ // j ≠ i})
    (c : K) (z : Localization.Away (chartProduct (R := K) i a)) :
    overlapLaurent i d a (algebraMap (MvPolynomial {j : σ // j ≠ i} K) _ (MvPolynomial.C c) * z) =
      c • overlapLaurent i d a z := by
  change groupAlgebraToLaurent i d
    (overlapToGroupAlgebra i a (algebraMap (MvPolynomial {j : σ // j ≠ i} K) _ (MvPolynomial.C c) * z)) = _
  rw [map_mul, overlapToGroupAlgebra_base]
  have hc : polynomialToGroupAlgebra i (MvPolynomial.C c) =
      AddMonoidAlgebra.single 0 c := by
    change AddMonoidAlgebra.mapDomain _ (AddMonoidAlgebra.single 0 c) = _
    rw [AddMonoidAlgebra.mapDomain_single, map_zero]
  have hs (z' : chartGroupAlgebra (R := K) i) :
      AddMonoidAlgebra.single 0 c * z' = c • z' := by
    ext a'
    simp only [AddMonoidAlgebra.coeff_single_zero_mul, AddMonoidAlgebra.coeff_smul, Finsupp.smul_apply, smul_eq_mul]
  rw [hc, hs, groupAlgebraToLaurent_smul]
  rfl
end PiExponent.GeometrySupport.ProjectiveLaurentVertex

namespace PiExponentSeshadri.Projective
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveTupleCharts
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (N : X.Modules)
local instance instModuleCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomSheafOfModulesRingCatSheafFreeOpen
    (U : X.Opens) : Module Γ(X,⊤) (schemeFreeOpen X U ⟶ N) :=
  sheafHomModule X _ N
variable (e : ∀ i, N.restrict (SectionOpens.isoOpen (s i)).ι ≅
  structureSheaf (SectionOpens.isoOpen (s i)).toScheme) (d : ℤ)

lemma coordinateFramedOverlap_smul (i : σ) (a : Finset (ChartVariables i))
    (c : K) (b : schemeFreeOpen X (coordinateFiniteOpen M s i a) ⟶ N) :
    coordinateFramedOverlap M s k hc f hf N e d i a ((k c) • b) =
      c • coordinateFramedOverlap M s k hc f hf N e d i a b := by
  let g := framedHomCoefficientsEquiv (coordinateFiniteOpen M s i a) N
    (restrictOpenFrame inf_le_left (e i))
  let r := coordinateFiniteRingEquiv M s k hc f hf i a
  change overlapLaurent i d a (r (g ((k c) • b))) = c • overlapLaurent i d a (r (g b))
  have hs : g ((k c) • b) = restrictScalar X (coordinateFiniteOpen M s i a) (k c) * g b :=
    framedHomCoefficientsEquiv_smul (coordinateFiniteOpen M s i a) N
      (restrictOpenFrame inf_le_left (e i)) (k c) b
  have hr : r (restrictScalar X (coordinateFiniteOpen M s i a) (k c)) =
      algebraMap _ _ (MvPolynomial.C c) :=
    coordinateFiniteRingEquiv_constant M s k hc f hf i a c
  rw [hs, map_mul, hr]
  exact overlapLaurent_constant_mul i d a c _

attribute [local irreducible] coordinateFramedOverlap
lemma coordinateFramedTuple_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) :
    coordinateFramedTuple M s k hc f hf N e d q t ((k c) • b) =
      c • coordinateFramedTuple M s k hc f hf N e d q t b := by
  have htrans : freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) ((k c) • b) =
      (k c) • freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) b := by
    change freeOpenMap X.ringCatSheaf (eqToHom (coordinateFiniteOpen_tuple M s t 0)) ≫
      ((k c) • b) = _
    exact Linear.comp_smul (C := X.Modules) _ _ _ _ (k c) b
  change coordinateFramedOverlap M s k hc f hf N e d (t 0) (tupleVariables t 0)
    (freeOpenHomCongr N (coordinateFiniteOpen_tuple M s t 0) ((k c) • b)) = _
  rw [htrans]
  exact coordinateFramedOverlap_smul M s k hc f hf N e d _ _ c _

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionPowerFrames
import OAI.NumberTheory.PiExponent.Approximation.TensorPowerRestriction
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartOverlaps
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateValues

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
attribute [local instance] MvPolynomial.gradedAlgebra

def schemeIsoGammaEquiv {Y : Scheme} {A : CommRingCat} (g : Y ≅ Spec A) :
    Γ(Y,⊤) ≃+* A :=
  (Scheme.Γ.mapIso g.symm.op ≪≫ Scheme.ΓSpecIso A).commRingCatIsoToRingEquiv

@[simp] lemma schemeIsoGammaEquiv_symm_apply {Y : Scheme} {A : CommRingCat}
    (g : Y ≅ Spec A) (a : A) :
    (schemeIsoGammaEquiv g).symm a = ((Scheme.ΓSpecIso A).inv ≫ g.hom.appTop).hom a := rfl

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (k : K →+* Γ(X,⊤))
variable (s : σ → (O X ⟶ M)) (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
include hf

lemma sectionOpen_eq_coordinate_preimage (i : σ) :
    SectionOpens.isoOpen (s i) = f.hom ⁻¹ᵁ Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i) := by
  rw [← hf]
  exact (sectionsMorphism_preimage k s hc i).symm

def coordinateSectionChartIso (i : σ) :
    (SectionOpens.isoOpen (s i)).toScheme ≅ Spec (CommRingCat.of (PolyChart (R := K) i)) :=
  X.isoOfEq (sectionOpen_eq_coordinate_preimage M k s hc f hf i) ≪≫
    f.hom.preimageIso (Proj.basicOpen (PolyGrade K σ) (MvPolynomial.X i)) ≪≫
      Proj.basicOpenIsoSpec (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)

lemma coordinateSectionChartIso_hom_away (i : σ) :
    (coordinateSectionChartIso M k s hc f hf i).hom ≫
      Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide) =
    (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc := by
  rw [hf]
  simp only [coordinateSectionChartIso, Iso.trans_hom, Category.assoc, Proj.awayι,
    Iso.hom_inv_id_assoc, Scheme.Hom.preimageIso_hom_ι, Scheme.isoOfEq_hom_ι_assoc]

def coordinateSectionRingEquiv (i : σ) :
    Γ(X,SectionOpens.isoOpen (s i)) ≃+* MvPolynomial (ChartVariables i) K :=
  (SectionOpens.isoOpen (s i)).topIso.commRingCatIsoToRingEquiv.symm.trans
    ((schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i)).trans
      (polynomialChartEquiv i))

lemma coordinateSectionRingEquiv_coordinate (i j : σ) :
    coordinateSectionRingEquiv M k s hc f hf i
      ((SectionOpens.isoOpen (s i)).topIso.hom
        (coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))) =
      chartToPoly (R := K) i (chartCoordinate i j) := by
  have h := sectionFrame_coordinate i k s hc
    (coordinateSectionChartIso M k s hc f hf i).hom
    (coordinateSectionChartIso_hom_away M k s hc f hf i).symm j
  change coefficient (sectionFrame (s i))
      (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) =
    (schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i)).symm
      (chartCoordinate i j) at h
  simp only [coordinateSectionRingEquiv, RingEquiv.trans_apply, h]
  change (polynomialChartEquiv i)
    ((schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i))
      ((SectionOpens.isoOpen (s i)).topIso.inv
        ((SectionOpens.isoOpen (s i)).topIso.hom
          ((schemeIsoGammaEquiv (coordinateSectionChartIso M k s hc f hf i)).symm
            (chartCoordinate i j))))) = _
  rw [Iso.hom_inv_id_apply, RingEquiv.apply_symm_apply]
  rfl

lemma coordinateSectionRingEquiv_power_coordinate (n : ℕ) (i j : σ) :
    coordinateSectionRingEquiv M k s hc f hf i
      ((SectionOpens.isoOpen (s i)).topIso.hom
        (coefficient (coordinatePowerFrame (s i) n)
          (restrictSection (SectionOpens.isoOpen (s i)).ι (powerSection (s j) n)))) =
      chartToPoly (R := K) i (chartCoordinate i j) ^ n := by
  erw [coordinatePowerFrame_coefficient, map_pow, map_pow,
    coordinateSectionRingEquiv_coordinate]

variable [Fintype σ]

def coordinatePowerVertex (n : ℕ) (i : σ) :
    (schemeFreeOpen X (SectionOpens.isoOpen (s i)) ⟶ modulePow X M n) →+
      Laurent σ K n :=
  framedLaurentVertex _ (modulePow X M n) i n
    (coordinatePowerFrame (s i) n)
    (coordinateSectionRingEquiv M k s hc f hf i)

lemma coordinatePowerVertex_regular (n : ℕ) (i : σ)
    (b : schemeFreeOpen X (SectionOpens.isoOpen (s i)) ⟶ modulePow X M n) :
    RegularOn {i} (coordinatePowerVertex M k s hc f hf n i b) :=
  framedLaurentVertex_regular _ _ _ _ _ _ b

lemma coordinatePowerVertex_injective (n : ℕ) (i : σ) :
    Function.Injective (coordinatePowerVertex M k s hc f hf n i) :=
  framedLaurentVertex_injective _ _ _ _ _ _

lemma coordinatePowerVertex_surjective_regular (n : ℕ) (i : σ)
    (p : Laurent σ K n) (hp : RegularOn {i} p) :
    ∃ b, coordinatePowerVertex M k s hc f hf n i b = p :=
  framedLaurentVertex_surjective_regular _ _ _ _ _ _ p hp

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentTransitions
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteValues
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRatios

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveLaurentTransitions
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateFiniteRingEquiv_ratio (i : σ) (a : Finset (ChartVariables i)) (j : σ) :
    coordinateFiniteRingEquiv M s k hc f hf i a
      (coordinateRatioOn (s i) (s j)
        (show coordinateFiniteOpen M s i a ≤ SectionOpens.isoOpen (s i) from inf_le_left)) =
      algebraMap _ _ (chartToPoly (R := K) i (chartCoordinate i j)) :=
  coordinateFiniteRingEquiv_coordinate M s k hc f hf i a j

lemma coordinateFiniteTransition_X (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (l : ChartVariables i) :
    coordinateFiniteTransition M s k hc f hf i j a b h
      (algebraMap _ _ (MvPolynomial.X (R := K) l)) =
      coordinateFiniteRingEquiv M s k hc f hf j b
        (coordinateRatioOn (s i) (s l.val) (h.trans inf_le_left)) := by
  change coordinateFiniteRingEquiv M s k hc f hf j b
    (X.presheaf.map (homOfLE h).op
      ((coordinateFiniteRingEquiv M s k hc f hf i a).symm _)) = _
  rw [coordinateFiniteRingEquiv_symm_X]
  change coordinateFiniteRingEquiv M s k hc f hf j b
    (X.presheaf.map (homOfLE h).op (coordinateRatioOn (s i) (s l.val) inf_le_left)) = _
  erw [coordinateRatioOn_restrict]

variable [Fintype σ]

lemma coordinateFiniteRingEquiv_ratio_full (i : σ) (a : Finset (ChartVariables i)) (j : σ) :
    overlapToFull i a (coordinateFiniteRingEquiv M s k hc f hf i a
      (coordinateRatioOn (s i) (s j)
        (show coordinateFiniteOpen M s i a ≤ SectionOpens.isoOpen (s i) from inf_le_left))) =
      AddMonoidAlgebra.single (standardExponent j 1 - standardExponent i 1) 1 := by
  classical
  rw [coordinateFiniteRingEquiv_ratio, chartToPoly_coordinate]
  by_cases hji : j = i
  · subst j
    simp only [dite_true, map_one, sub_self]
    rfl
  · rw [dite_eq_right hji, overlapToFull_X]

lemma coordinateFiniteTransition_X_full (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (l : ChartVariables i) :
    overlapToFull j b (coordinateFiniteTransition M s k hc f hf i j a b h
      (algebraMap _ _ (MvPolynomial.X (R := K) l))) =
      AddMonoidAlgebra.single (standardExponent l.val 1 - standardExponent i 1) 1 := by
  let r := coordinateFiniteRingEquiv M s k hc f hf j b
  let hi : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s i) := h.trans inf_le_left
  let hj : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s j) := inf_le_left
  have hinv : r (coordinateRatioOn (s j) (s i) hj) *
      r (coordinateRatioOn (s i) (s j) hi) = 1 := by
    rw [← map_mul, coordinateRatioOn_reciprocal, map_one]
  calc
    _ = overlapToFull j b
        (r (coordinateRatioOn (s j) (s l.val) hj) *
          r (coordinateRatioOn (s i) (s j) hi)) := by
      rw [coordinateFiniteTransition_X,
        coordinateRatioOn_change (s j) (s i) (s l.val) hj hi, map_mul, mul_comm]
    _ = _ := overlapToFull_ratio i j l.val b _ _ _
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b l.val)
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b i) hinv

lemma coordinateFiniteTransition_full (i j : σ) (a : Finset (ChartVariables i))
    (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a) :
    (overlapToFull j b).comp (coordinateFiniteTransition M s k hc f hf i j a b h) =
      overlapToFull i a := by
  apply overlapToFull_natural_of_generators
  · intro r
    rw [coordinateFiniteTransition_constant, overlapToFull_C]
  · intro l
    exact coordinateFiniteTransition_X_full M s k hc f hf i j a b h l

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates

namespace OAI

noncomputable section

namespace PiExponentSeshadri

namespace Projective
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K] (i : σ)

lemma evalAway_coordinate {R : Type} [CommRing R]
    (k : K →+* R) (a : σ → R) (hi : a i = 1) (j : σ) :
    evalAway (eval₂Hom k a) (X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
      (chartCoordinate (R := K) i j) = a j := by
  have h := evalAway_mk_clear (eval₂Hom k a) (poly_X_mem (R := K) i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    1 (X j) (by simpa using poly_X_mem (R := K) j)
  simpa only [chartCoordinate, eval₂Hom_X', hi, one_pow, mul_one] using h

lemma coordinatesMap_pullback_coordinate {Y : Scheme}
    (k : K →+* Γ(Y,⊤)) (a : σ → Γ(Y,⊤)) (hi : a i = 1)
    (g : Y ⟶ Spec (CommRingCat.of (PolyChart (R := K) i)))
    (heq : coordinatesMap Y k a i hi =
      g ≫ Proj.awayι (PolyGrade K σ) (X i) (poly_X_mem i) (by decide))
    (j : σ) :
    a j = ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      g.appTop).hom (chartCoordinate (R := K) i j) := by
  let F := evalAway (𝒜 := PolyGrade K σ) (eval₂Hom k a) (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(Y,⊤))))
  have hfactor : Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom F) = g := by
    apply (cancel_mono (Proj.awayι (PolyGrade K σ) (X i) (poly_X_mem i) (by decide))).1
    simpa only [coordinatesMap, fromUnitCoordinate, Category.assoc] using heq
  have hf := congrArg (fun g => (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
    Scheme.Hom.appTop g) hfactor
  simp only [Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
    ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id] at hf
  have h := congrArg (fun g : CommRingCat.of (PolyChart (R := K) i) ⟶ _ =>
    g.hom (chartCoordinate (R := K) i j)) hf
  change F (chartCoordinate (R := K) i j) = _ at h
  rw [evalAway_coordinate i k a hi j] at h
  exact h

lemma sectionFrame_coordinate {Y : Scheme} {M : Y.Modules}
    (k : K →+* Γ(Y,⊤)) (s : σ → (PiExponentSeshadri.Frames.O Y ⟶ M))
    (hc : (⨆ a, SectionOpens.isoOpen (s a)) = ⊤)
    (g : (SectionOpens.isoOpen (s i)).toScheme ⟶
      Spec (CommRingCat.of (PolyChart (R := K) i)))
    (hg : (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hc =
      g ≫ Proj.awayι (PolyGrade K σ) (X i) (poly_X_mem i) (by decide)) (j : σ) :
    PiExponentSeshadri.Frames.coefficient (sectionFrame (s i))
      (PiExponentSeshadri.Frames.restrictSection (SectionOpens.isoOpen (s i)).ι (s j)) =
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv ≫
      g.appTop).hom (chartCoordinate (R := K) i j) := by
  exact coordinatesMap_pullback_coordinate i
    ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
    (fun j => PiExponentSeshadri.Frames.coefficient (sectionFrame (s i))
      (PiExponentSeshadri.Frames.restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))
    (sectionFrame_normalized (s i)) g
    ((sectionsMorphism_local k s hc i).symm.trans hg) j

end Projective

namespace Frames
open AlgebraicGeometry CategoryTheory TopologicalSpace
variable {X Y Z W : Scheme}

lemma normalized_overlap_coefficients (φ : Y ⟶ X) (ψ : Z ⟶ X)
    (a : W ⟶ Y) (b : W ⟶ Z) [IsOpenImmersion φ] [IsOpenImmersion ψ]
    [IsOpenImmersion a] [IsOpenImmersion b] (h : a ≫ φ = b ≫ ψ)
    {M : X.Modules} (e : M.restrict φ ≅ O Y) (f : M.restrict ψ ≅ O Z)
    (si : O X ⟶ M) (hi : coefficient e (restrictSection φ si) = 1) :
    ∃ c : Γ(W,⊤)ˣ,
      (c : Γ(W,⊤)) = b.appTop (coefficient f (restrictSection ψ si)) ∧
      ∀ s : O X ⟶ M,
        b.appTop (coefficient f (restrictSection ψ s)) =
          (c : Γ(W,⊤)) * a.appTop (coefficient e (restrictSection φ s)) := by
  obtain ⟨c, hc⟩ := overlap_coefficients φ ψ a b h e f
  refine ⟨c, ?_, hc⟩
  have hci := hc si
  rw [hi, map_one, mul_one] at hci
  exact hci.symm

end Frames

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory HomogeneousLocalization
variable {A R σ : Type u} [CommRing A] [CommRing R] [SetLike σ A]
  [AddSubgroupClass σ A] {𝒜 : ℕ → σ} [GradedRing 𝒜]
  (f : A →+* R)

def evalAway (s : A) (hs : IsUnit (f s)) : Away 𝒜 s →+* R :=
  (IsLocalization.Away.lift s hs : Localization.Away s →+* R).comp
    (algebraMap (Away 𝒜 s) (Localization.Away s))

lemma evalAway_val (s : A) (hs : IsUnit (f s)) (x : Away 𝒜 s) :
    evalAway f s hs x = IsLocalization.Away.lift s hs x.val := rfl

lemma evalAway_transition {s t : A} {d : ℕ} (ht : t ∈ 𝒜 d)
    (hs : IsUnit (f s)) (hst : IsUnit (f (s * t))) :
    (evalAway f (s * t) hst).comp (awayMap 𝒜 ht rfl) = evalAway f s hs := by
  have hunit : IsUnit (algebraMap A (Localization.Away (s * t)) s) :=
    IsLocalization.Away.isUnit_of_dvd (s * t) (dvd_mul_right s t)
  have H : (IsLocalization.Away.lift (s * t) hst : Localization.Away (s * t) →+* R).comp
      (Localization.awayLift (algebraMap A (Localization.Away (s * t))) s hunit) =
      (IsLocalization.Away.lift s hs : Localization.Away s →+* R) := by
    apply IsLocalization.ringHom_ext (Submonoid.powers s)
    ext a
    simp
  apply RingHom.ext
  intro x
  simpa only [RingHom.comp_apply, evalAway_val, val_awayMap] using RingHom.congr_fun H x.val

lemma evalAway_natural {T : Type u} [CommRing T] (g : R →+* T)
    (s : A) (hs : IsUnit (f s)) :
    g.comp (evalAway (𝒜 := 𝒜) f s hs) = evalAway (g.comp f) s (hs.map g) := by
  have H : g.comp (IsLocalization.Away.lift s hs : Localization.Away s →+* R) =
      (IsLocalization.Away.lift (g := g.comp f) s (hs.map g) : Localization.Away s →+* T) := by
    apply IsLocalization.ringHom_ext (Submonoid.powers s)
    ext a
    simp
  exact congrArg (fun h : Localization.Away s →+* T =>
    h.comp (algebraMap (Away 𝒜 s) (Localization.Away s))) H

lemma evalAway_mk_clear {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) (hu : IsUnit (f s))
    (n : ℕ) (a : A) (ha : a ∈ 𝒜 (n • d)) :
    evalAway f s hu (Away.mk 𝒜 hs n a ha) * f s ^ n = f a := by
  rw [evalAway_val, Away.val_mk, Localization.mk_eq_mk']
  have H := IsLocalization.mk'_spec (Localization.Away s) a
    (⟨s ^ n, ⟨n, rfl⟩⟩ : Submonoid.powers s)
  apply_fun (IsLocalization.Away.lift s hu : Localization.Away s →+* R) at H
  simpa only [map_mul, IsLocalization.Away.lift_eq, map_pow] using H

lemma evalAway_scale {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) (hu : IsUnit (f s))
    (g : A →+* R) (hv : IsUnit (g s)) (c : Rˣ)
    (hscale : ∀ n a, a ∈ 𝒜 n → g a = (c : R) ^ n * f a) :
    evalAway (𝒜 := 𝒜) f s hu = evalAway g s hv := by
  apply RingHom.ext
  intro x
  obtain ⟨n, a, ha, rfl⟩ := Away.mk_surjective 𝒜 hs x
  apply (hv.pow n).mul_right_cancel
  have Hf := evalAway_mk_clear f hs hu n a ha
  have Hg := evalAway_mk_clear g hs hv n a ha
  rw [Hg, hscale d s hs, hscale _ a ha, mul_pow, ← pow_mul]
  rw [smul_eq_mul, Nat.mul_comm n d]
  calc
    _ = (c : R) ^ (d * n) * (evalAway f s hu (Away.mk 𝒜 hs n a ha) * f s ^ n) := by ring
    _ = _ := by rw [Hf]

def fromUnitCoordinate {s : A} {d : ℕ} (hd : 0 < d) (hs : s ∈ 𝒜 d)
    (hu : IsUnit (f s)) : Spec (CommRingCat.of R) ⟶ Proj 𝒜 :=
  Spec.map (CommRingCat.ofHom (evalAway f s hu)) ≫ Proj.awayι 𝒜 s hs hd

lemma fromUnitCoordinate_mul {s t : A} {d e : ℕ} (hd : 0 < d)
    (hs : s ∈ 𝒜 d) (ht : t ∈ 𝒜 e) (hu : IsUnit (f s))
    (hut : IsUnit (f (s * t))) :
    fromUnitCoordinate f hd hs hu =
      fromUnitCoordinate f (Nat.add_pos_left hd e) (SetLike.mul_mem_graded hs ht) hut := by
  unfold fromUnitCoordinate
  rw [← Proj.SpecMap_awayMap_awayι 𝒜 hs hd ht rfl, ← Category.assoc,
    ← Spec.map_comp, ← CommRingCat.ofHom_comp, evalAway_transition f ht hu hut]

@[reassoc]
lemma fromUnitCoordinate_natural {T : Type u} [CommRing T] (g : R →+* T)
    {s : A} {d : ℕ} (hd : 0 < d) (hs : s ∈ 𝒜 d) (hu : IsUnit (f s)) :
    Spec.map (CommRingCat.ofHom g) ≫ fromUnitCoordinate f hd hs hu =
      fromUnitCoordinate (g.comp f) hd hs (hu.map g) := by
  unfold fromUnitCoordinate
  rw [← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp, evalAway_natural]

lemma fromUnitCoordinate_scale {s : A} {d : ℕ} (hd : 0 < d)
    (hs : s ∈ 𝒜 d) (hu : IsUnit (f s)) (g : A →+* R) (hv : IsUnit (g s))
    (c : Rˣ) (hscale : ∀ n a, a ∈ 𝒜 n → g a = (c : R) ^ n * f a) :
    fromUnitCoordinate f hd hs hu = fromUnitCoordinate g hd hs hv := by
  unfold fromUnitCoordinate
  rw [evalAway_scale f hs hu g hv c hscale]

lemma fromUnitCoordinate_preimage {s t : A} {e : ℕ} (hs : s ∈ 𝒜 1)
    (hu : IsUnit (f s)) (hsone : f s = 1) (he : 0 < e) (ht : t ∈ 𝒜 e) :
    fromUnitCoordinate f (by decide) hs hu ⁻¹ᵁ Proj.basicOpen 𝒜 t =
      PrimeSpectrum.basicOpen (f t) := by
  rw [fromUnitCoordinate, Scheme.Hom.comp_preimage,
    Proj.awayι_preimage_basicOpen 𝒜 hs (by decide) ht he, SpecMap_preimage_basicOpen]
  congr 1
  change evalAway f s hu (Away.isLocalizationElem hs ht) = f t
  have H := evalAway_mk_clear f hs hu e (t ^ 1)
    (show t ^ 1 ∈ 𝒜 (e • 1) from by simpa using ht)
  simpa only [Away.isLocalizationElem, hsone, one_pow, mul_one, pow_one] using H

theorem fromUnitCoordinate_eq {s t : A} {d e : ℕ} (hd : 0 < d) (he : 0 < e)
    (hs : s ∈ 𝒜 d) (ht : t ∈ 𝒜 e) (hu : IsUnit (f s)) (hv : IsUnit (f t)) :
    fromUnitCoordinate f hd hs hu = fromUnitCoordinate f he ht hv := by
  have huv : IsUnit (f (s * t)) := by rw [map_mul]; exact hu.mul hv
  have hvu : IsUnit (f (t * s)) := by rw [map_mul]; exact hv.mul hu
  rw [fromUnitCoordinate_mul f hd hs ht hu huv,
    fromUnitCoordinate_mul f he ht hs hv hvu]
  congr 1 <;> ac_rfl

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits MvPolynomial TopologicalSpace
variable {K σ : Type u} [CommRing K]
attribute [local instance] MvPolynomial.gradedAlgebra

lemma coordinates_X_mem (i : σ) : MvPolynomial.X i ∈ homogeneousSubmodule σ K 1 :=
  isHomogeneous_X K i

def coordinatesMap (X : Scheme.{u}) (k : K →+* Γ(X, ⊤)) (a : σ → Γ(X, ⊤))
    (i : σ) (hi : a i = 1) : X ⟶ Proj (homogeneousSubmodule σ K) :=
  X.toSpecΓ ≫ fromUnitCoordinate (eval₂Hom k a) (by decide)
    (coordinates_X_mem (K := K) i) (by simpa only [eval₂Hom_X', hi] using isUnit_one)

lemma coordinates_eval_natural {R T : Type u} [CommRing R] [CommRing T]
    (g : R →+* T) (k : K →+* R) (a : σ → R) :
    g.comp (eval₂Hom k a) = eval₂Hom (g.comp k) (fun j => g (a j)) := by
  apply MvPolynomial.ringHom_ext <;> intro j <;> simp

@[reassoc]
lemma coordinatesMap_natural {X Y : Scheme.{u}} (φ : Y ⟶ X)
    (k : K →+* Γ(X, ⊤)) (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1) :
    φ ≫ coordinatesMap X k a i hi =
      coordinatesMap Y (φ.appTop.hom.comp k) (fun j => φ.appTop (a j)) i
        (by simp only [hi, map_one]) := by
  unfold coordinatesMap
  rw [← Category.assoc, Scheme.toSpecΓ_naturality, Category.assoc,
    ]
  congr 1
  change Spec.map (CommRingCat.ofHom φ.appTop.hom) ≫ _ = _
  rw [fromUnitCoordinate_natural]
  congr 1
  exact coordinates_eval_natural φ.appTop.hom k a

lemma coordinatesMap_scale (X : Scheme.{u}) (k : K →+* Γ(X, ⊤))
    (a b : σ → Γ(X, ⊤)) (i j : σ) (hi : a i = 1) (hj : b j = 1)
    (c : Γ(X, ⊤)ˣ) (hscale : ∀ q, b q = (c : Γ(X, ⊤)) * a q) :
    coordinatesMap X k a i hi = coordinatesMap X k b j hj := by
  let f := eval₂Hom k a
  let g := eval₂Hom k b
  have hf : IsUnit (f (MvPolynomial.X (R := K) i)) := by
    simpa only [f, eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(X, ⊤)))
  have hg : IsUnit (g (MvPolynomial.X (R := K) i)) := by
    simpa only [g, eval₂Hom_X', hscale i, hi, mul_one] using c.isUnit
  have hg' : IsUnit (g (MvPolynomial.X (R := K) j)) := by
    simpa only [g, eval₂Hom_X', hj] using (isUnit_one : IsUnit (1 : Γ(X, ⊤)))
  have H : ∀ n p, p ∈ homogeneousSubmodule σ K n →
      g p = (c : Γ(X, ⊤)) ^ n * f p := by
    intro n p hp
    change eval₂ k b p = _
    have hb : b = fun q => (c : Γ(X, ⊤)) * a q := funext hscale
    rw [hb]
    exact homogeneous_eval₂_scale hp k a c
  unfold coordinatesMap
  congr 1
  exact (fromUnitCoordinate_scale (𝒜 := homogeneousSubmodule σ K) (d := 1) f (by decide) (coordinates_X_mem (K := K) i)
    hf g hg c H).trans
      (fromUnitCoordinate_eq (𝒜 := homogeneousSubmodule σ K) (d := 1) (e := 1) g (by decide) (by decide)
        (coordinates_X_mem (K := K) i) (coordinates_X_mem (K := K) j) hg hg')

lemma coordinatesMap_preimage (X : Scheme.{u}) (k : K →+* Γ(X, ⊤))
    (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1) (j : σ) :
    coordinatesMap X k a i hi ⁻¹ᵁ
      Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X j) = X.basicOpen (a j) := by
  rw [coordinatesMap, Scheme.Hom.comp_preimage,
    fromUnitCoordinate_preimage _ (coordinates_X_mem (K := K) i) _
      (by simpa only [eval₂Hom_X'] using hi) (by decide) (coordinates_X_mem (K := K) j),
    eval₂Hom_X', Scheme.toSpecΓ_preimage_basicOpen]

structure CoordinateAtlas (X : Scheme.{u}) where
  cover : X.OpenCover
  scalars : ∀ i : cover.I₀, K →+* Γ(cover.X i, ⊤)
  coordinates : ∀ i : cover.I₀, σ → Γ(cover.X i, ⊤)
  index : cover.I₀ → σ
  normalized : ∀ i, coordinates i (index i) = 1
  scalarOverlap : ∀ i j,
    (pullback.fst (cover.f i) (cover.f j)).appTop.hom.comp (scalars i) =
      (pullback.snd (cover.f i) (cover.f j)).appTop.hom.comp (scalars j)
  coordinateOverlap : ∀ i j,
    ∃ c : Γ(pullback (cover.f i) (cover.f j), ⊤)ˣ, ∀ q,
      (pullback.snd (cover.f i) (cover.f j)).appTop (coordinates j q) =
        (c : Γ(pullback (cover.f i) (cover.f j), ⊤)) *
          (pullback.fst (cover.f i) (cover.f j)).appTop (coordinates i q)

variable {X : Scheme.{u}} (D : CoordinateAtlas (K := K) (σ := σ) X)

def CoordinateAtlas.localMap (i : D.cover.I₀) :
    D.cover.X i ⟶ Proj (homogeneousSubmodule σ K) :=
  coordinatesMap _ (D.scalars i) (D.coordinates i) (D.index i) (D.normalized i)

lemma CoordinateAtlas.compatible (i j : D.cover.I₀) :
    pullback.fst (D.cover.f i) (D.cover.f j) ≫ D.localMap i =
      pullback.snd (D.cover.f i) (D.cover.f j) ≫ D.localMap j := by
  unfold CoordinateAtlas.localMap
  rw [coordinatesMap_natural, coordinatesMap_natural]
  obtain ⟨c, hc⟩ := D.coordinateOverlap i j
  simpa only [D.scalarOverlap i j] using
    coordinatesMap_scale _
      ((pullback.fst (D.cover.f i) (D.cover.f j)).appTop.hom.comp (D.scalars i))
      _ _ (D.index i) (D.index j)
      (by simp only [D.normalized, map_one])
      (by simp only [D.normalized, map_one]) c hc

def CoordinateAtlas.morphism : X ⟶ Proj (homogeneousSubmodule σ K) :=
  D.cover.glueMorphisms D.localMap D.compatible

@[reassoc, simp]
lemma CoordinateAtlas.cover_morphism (i : D.cover.I₀) :
    D.cover.f i ≫ D.morphism = D.localMap i :=
  D.cover.ι_glueMorphisms _ _ i

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}

def atlasOfFramedSections {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (𝒰 : X.OpenCover)
    (e : ∀ i, M.restrict (𝒰.f i) ≅ O (𝒰.X i)) (index : 𝒰.I₀ → σ)
    (hnorm : ∀ i, coefficient (e i) (restrictSection (𝒰.f i) (s (index i))) = 1) :
    CoordinateAtlas (K := K) (σ := σ) X where
  cover := 𝒰
  scalars i := (𝒰.f i).appTop.hom.comp k
  coordinates i q := coefficient (e i) (restrictSection (𝒰.f i) (s q))
  index := index
  normalized := hnorm
  scalarOverlap i j := by
    rw [← RingHom.comp_assoc, ← RingHom.comp_assoc]
    congr 1
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp] using
      congrArg (fun f : pullback (𝒰.f i) (𝒰.f j) ⟶ X => f.appTop.hom)
        (pullback.condition (f := 𝒰.f i) (g := 𝒰.f j))
  coordinateOverlap i j := by
    obtain ⟨c, hc⟩ := overlap_coefficients (𝒰.f i) (𝒰.f j)
      (pullback.fst (𝒰.f i) (𝒰.f j)) (pullback.snd (𝒰.f i) (𝒰.f j))
      (pullback.condition (f := 𝒰.f i) (g := 𝒰.f j)) (e i) (e j)
    exact ⟨c, fun q => hc (s q)⟩

def sectionFrame {M : X.Modules} (s : O X ⟶ M) :
    M.restrict (SectionOpens.isoOpen s).ι ≅ O (SectionOpens.isoOpen s).toScheme := by
  letI := SectionOpens.isIso_restrict_isoOpen s
  exact (asIso ((Scheme.Modules.restrictFunctor (SectionOpens.isoOpen s).ι).map s)).symm ≪≫
    Scheme.Modules.restrictUnitIso (SectionOpens.isoOpen s).ι

lemma sectionFrame_normalized {M : X.Modules} (s : O X ⟶ M) :
    coefficient (sectionFrame s) (restrictSection (SectionOpens.isoOpen s).ι s) = 1 := by
  change coefficient (sectionFrame s) (sectionFrame s).inv = 1
  exact coefficient_frame (sectionFrame s)

def sectionsMorphism {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) :
    X ⟶ Proj (MvPolynomial.homogeneousSubmodule σ K) :=
  (atlasOfFramedSections k s
    (X.openCoverOfIsOpenCover (fun i => SectionOpens.isoOpen (s i)) hcover)
    (fun i => sectionFrame (s i)) id (fun i => sectionFrame_normalized (s i))).morphism

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}
attribute [local instance] MvPolynomial.gradedAlgebra

lemma sectionsMorphism_local {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) (i : σ) :
    (SectionOpens.isoOpen (s i)).ι ≫ sectionsMorphism k s hcover =
      coordinatesMap (SectionOpens.isoOpen (s i)).toScheme
        ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))) i
        (sectionFrame_normalized (s i)) := by
  exact CoordinateAtlas.cover_morphism
    (atlasOfFramedSections k s
      (X.openCoverOfIsOpenCover (fun a => SectionOpens.isoOpen (s a)) hcover)
      (fun a => sectionFrame (s a)) id (fun a => sectionFrame_normalized (s a))) i

theorem sectionsMorphism_preimage {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) (j : σ) :
    sectionsMorphism k s hcover ⁻¹ᵁ
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule σ K) (MvPolynomial.X j) =
      SectionOpens.isoOpen (s j) := by
  ext x
  have hx : x ∈ ⨆ i, SectionOpens.isoOpen (s i) := by rw [hcover]; trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  let U := SectionOpens.isoOpen (s i)
  have H : U.ι ⁻¹ᵁ (sectionsMorphism k s hcover ⁻¹ᵁ
      Proj.basicOpen (MvPolynomial.homogeneousSubmodule σ K) (MvPolynomial.X j)) =
      U.ι ⁻¹ᵁ SectionOpens.isoOpen (s j) := by
    rw [← Scheme.Hom.comp_preimage, sectionsMorphism_local,
      coordinatesMap_preimage, preimage_isoOpen (s j) U.ι (sectionFrame (s i))]
  exact Set.ext_iff.mp (congrArg SetLike.coe H) (⟨x, hi⟩ : U.toScheme)

end
section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K]
variable (M : (Proj (PolyGrade K σ)).Modules)
variable (k : K →+* Γ(Proj (PolyGrade K σ),⊤))
variable (s : σ → (O (Proj (PolyGrade K σ)) ⟶ M))
variable (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (hid : sectionsMorphism k s hc = 𝟙 (Proj (PolyGrade K σ)))

include hid

lemma identityCoordinateOpen (i : σ) :
    SectionOpens.isoOpen (s i) = Proj.basicOpen (PolyGrade K σ) (X i) := by
  have h := sectionsMorphism_preimage k s hc i
  rw [hid] at h
  exact h.symm

end

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme} {M : X.Modules}

def sectionFrameOn (s : O X ⟶ M) (U : X.Opens) (hU : SectionOpens.isoOpen s = U) :
    M.restrict U.ι ≅ O U.toScheme := hU ▸ sectionFrame s

lemma sectionFrameOn_normalized (s : O X ⟶ M) (U : X.Opens)
    (hU : SectionOpens.isoOpen s = U) :
    coefficient (sectionFrameOn s U hU) (restrictSection U.ι s) = 1 := by
  subst U
  exact sectionFrame_normalized s

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean <==
import Mathlib.Algebra.Module.Submodule.Union
import OAI.NumberTheory.PiExponent.Geometry.FiniteCurveZeros
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponent.ProjectiveCurveTwoAffine
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open PiExponentSeshadri.Projective PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra

variable {K σ : Type} [CommRing K] [Fintype σ]

def linearEquation (v : σ → K) : MvPolynomial σ K := ∑ i, C (v i) * X i

theorem linearEquation_homogeneous (v : σ → K) :
    linearEquation v ∈ PolyGrade K σ 1 :=
  IsHomogeneous.sum _ _ _ (fun _i _ => isHomogeneous_C_mul_X _ _)

def linearEquationLinear : (σ → K) →ₗ[K] MvPolynomial σ K where
  toFun := linearEquation
  map_add' v w := by simp [linearEquation, add_mul, Finset.sum_add_distrib]
  map_smul' c v := by
    simp [linearEquation, Algebra.smul_def, Finset.mul_sum, mul_assoc]

theorem linearEquation_single_one [DecidableEq σ] (i : σ) :
    linearEquation (Pi.single i (1 : K)) = X i := by
  classical
  simp [linearEquation, Pi.single_apply, apply_ite, ite_mul]

theorem exists_hyperplane_avoiding {K σ ι : Type} [Field K] [Infinite K]
    [Fintype σ] [Finite ι] (x : ι → Proj (PolyGrade K σ)) :
    ∃ v : σ → K, ∀ i, x i ∈ Proj.basicOpen (PolyGrade K σ) (linearEquation v) := by
  classical
  let bad (i : ι) : Submodule K (σ → K) :=
    ((x i).asHomogeneousIdeal.toIdeal.restrictScalars K).comap
      (linearEquationLinear (K := K) (σ := σ))
  have hbad (i : ι) : bad i ≠ ⊤ := by
    intro h
    have hx : x i ∈ ⨆ j : σ, Proj.basicOpen (PolyGrade K σ) (X j) := by
      rw [standardChart_cover]
      trivial
    obtain ⟨j, hj⟩ := Opens.mem_iSup.mp hx
    have hm : Pi.single j (1 : K) ∈ bad i := h ▸ Submodule.mem_top
    change linearEquation (Pi.single j (1 : K)) ∈ (x i).asHomogeneousIdeal at hm
    rw [linearEquation_single_one] at hm
    exact hj hm
  obtain ⟨v, hv⟩ := Submodule.exists_forall_notMem_of_forall_ne_top bad hbad
  exact ⟨v, hv⟩

theorem two_affine_cover_of_affine_projective_map
    {K σ : Type} [Field K] [Infinite K] [Fintype σ]
    {Y : Scheme.{0}} [IsIntegral Y] [NoetherianSpace Y]
    (j : Y ⟶ Proj (PolyGrade K σ)) [IsAffineHom j]
    (hd : topologicalKrullDim Y ≤ 1) :
    ∃ U V : Y.Opens, IsAffineOpen U ∧ IsAffineOpen V ∧ U ⊔ V = ⊤ := by
  classical
  obtain ⟨y⟩ : Nonempty Y := inferInstance
  have hy : j y ∈ ⨆ i : σ, Proj.basicOpen (PolyGrade K σ) (X i) := by
    rw [standardChart_cover]
    trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hy
  let U := j ⁻¹ᵁ Proj.basicOpen (PolyGrade K σ) (X i)
  have hU : IsAffineOpen U := (standardChart_isAffineOpen i).preimage j
  let Z : Set Y := (U : Set Y)ᶜ
  have hZ : Z.Finite := proper_closed_finite_of_dimension_one hd U.isOpen.isClosed_compl (by
    intro h
    have hyZ : y ∈ Z := h ▸ Set.mem_univ y
    exact hyZ hi)
  let : Finite Z := hZ.to_subtype
  obtain ⟨v, hv⟩ := exists_hyperplane_avoiding (fun z : Z => j z.val)
  let V := j ⁻¹ᵁ Proj.basicOpen (PolyGrade K σ) (linearEquation v)
  have hV : IsAffineOpen V :=
    (Proj.isAffineOpen_basicOpen _ _ (linearEquation_homogeneous v) (by decide)).preimage j
  refine ⟨U, V, hU, hV, top_unique ?_⟩
  intro z _
  by_cases hz : z ∈ U
  · exact Or.inl hz
  · exact Or.inr (hv ⟨z, hz⟩)

theorem two_affine_cover_of_closed_embedding
    {K σ : Type} [Field K] [Infinite K] [Fintype σ]
    {Y : Scheme.{0}} [IsIntegral Y] [IsNoetherian Y]
    (j : Y ⟶ Proj (PolyGrade K σ)) [IsClosedImmersion j]
    (hd : topologicalKrullDim Y ≤ 1) :
    ∃ U V : Y.Opens, IsAffineOpen U ∧ IsAffineOpen V ∧ U ⊔ V = ⊤ :=
  two_affine_cover_of_affine_projective_map j hd

end
end PiExponent.ProjectiveCurveTwoAffine

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactification

namespace OAI

noncomputable section

namespace PiExponent

section

open AlgebraicGeometry TopologicalSpace
open scoped HomogeneousIdeal

variable {A T : Type*} [CommRing A] [IsDomain A] [SetLike T A] [AddSubgroupClass T A]
  (𝒜 : ℕ → T) [GradedRing 𝒜]

def projectiveGenericPoint {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) (hd : 0 < d) (hne : s ≠ 0) :
    ProjectiveSpectrum 𝒜 where
  asHomogeneousIdeal := ⊥
  isPrime := by
    simpa only [HomogeneousIdeal.toIdeal_bot] using (inferInstance : (⊥ : Ideal A).IsPrime)
  not_irrelevant_le h := by
    have hm := h (HomogeneousIdeal.mem_irrelevant_of_mem 𝒜 hd hs)
    change s ∈ (⊥ : Ideal A) at hm
    exact hne (Ideal.mem_bot.mp hm)

theorem projective_basicOpen_dense {s : A} {d : ℕ} (hs : s ∈ 𝒜 d)
    (hd : 0 < d) (hne : s ≠ 0) : Dense (Proj.basicOpen 𝒜 s : Set (Proj 𝒜)) := by
  let p := projectiveGenericPoint 𝒜 hs hd hne
  have hp : p ∈ Proj.basicOpen 𝒜 s := by
    change s ∉ (⊥ : Ideal A)
    exact fun h => hne (Ideal.mem_bot.mp h)
  intro x
  apply closure_mono (Set.singleton_subset_iff.mpr hp)
  exact (ProjectiveSpectrum.le_iff_mem_closure 𝒜 p x).mp
    (show (⊥ : HomogeneousIdeal 𝒜) ≤ x.asHomogeneousIdeal from bot_le)

end

namespace WeightedCompactification

open MvPolynomial AlgebraicGeometry

variable {R ι σ : Type*} [CommRing R] [IsDomain R]

theorem imageCoordinate_zero_exponent_ne_zero (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    imageCoordinate (R := R) a z ≠ 0 := by
  intro h
  have hc := congrArg (fun x : monomialImage (R := R) a => x.1) h
  simp [homogeneousMonomialMap, hz] at hc

theorem constantChart_dense (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0) :
    Dense (Proj.basicOpen (imageGrade (R := R) a) (imageCoordinate a z) :
      Set (Proj (imageGrade (R := R) a))) :=
  projective_basicOpen_dense _ (imageCoordinate_mem a z) (by decide)
    (imageCoordinate_zero_exponent_ne_zero a z hz)

end WeightedCompactification

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean <==
import Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion
import Mathlib.AlgebraicGeometry.Morphisms.UniversallyClosed
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates

namespace OAI

noncomputable section

namespace PiExponentSeshadri

universe u

namespace Projective
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open scoped AlgebraicGeometry
open MvPolynomial HomogeneousLocalization
variable {K σ R : Type u} [CommRing K] [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

lemma normalized_evalAway_surjective (k : K →+* R) (a : σ → R)
    (i : σ) (hi : a i = 1) (h : Function.Surjective (eval₂Hom k a)) :
    Function.Surjective (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a)
      (X i) (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))) := by
  let F := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a)
    (X i) (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
  have hC (r : K) : C r ∈ homogeneousSubmodule σ K (0 • 1) := by simp
  have hX (j : σ) : X j ∈ homogeneousSubmodule σ K (1 • 1) := by
    simpa using isHomogeneous_X K j
  let c : K →+* Away (homogeneousSubmodule σ K) (X i) :=
    (HomogeneousLocalization.fromZeroRingHom _ _).comp
      { toFun := fun r => ⟨C r, isHomogeneous_C _ _⟩
        map_one' := Subtype.ext C_1
        map_mul' := fun _ _ => Subtype.ext C_mul
        map_zero' := Subtype.ext C_0
        map_add' := fun _ _ => Subtype.ext C_add }
  let b (j : σ) := Away.mk _ (isHomogeneous_X K i) 1 (X j) (hX j)
  have hc (r : K) : F (c r) = k r := by
    change F (Away.mk _ (isHomogeneous_X K i) 0 (C r) (hC r)) = k r
    have H := evalAway_mk_clear (eval₂Hom k a) (isHomogeneous_X K i)
      (show IsUnit ((eval₂Hom k a) (X i)) by simpa only [eval₂Hom_X', hi] using
        (isUnit_one : IsUnit (1 : R))) 0 (C r) (hC r)
    simpa only [F, eval₂Hom_C, eval₂Hom_X', pow_zero, mul_one] using H
  have hb (j : σ) : F (b j) = a j := by
    have H := evalAway_mk_clear (eval₂Hom k a) (isHomogeneous_X K i)
      (show IsUnit ((eval₂Hom k a) (X i)) by simpa only [eval₂Hom_X', hi] using
        (isUnit_one : IsUnit (1 : R))) 1 (X j) (hX j)
    simpa only [F, b, eval₂Hom_X', hi, one_pow, mul_one] using H
  have H : F.comp (eval₂Hom c b) = eval₂Hom k a := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simpa only [RingHom.comp_apply, eval₂Hom_C] using hc r
    · intro j
      simpa only [RingHom.comp_apply, eval₂Hom_X'] using hb j
  intro r
  obtain ⟨p, hp⟩ := h r
  exact ⟨eval₂Hom c b p, (RingHom.congr_fun H p).trans hp⟩

lemma normalized_coordinates_closed {X : Scheme.{u}} [IsAffine X]
    (k : K →+* Γ(X, ⊤)) (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1)
    (h : Function.Surjective (eval₂Hom k a)) :
    IsClosedImmersion (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
      (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (MvPolynomial.X i)
        (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(X, ⊤))))))) := by
  have := IsClosedImmersion.spec_of_surjective
    (CommRingCat.ofHom (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a)
      (MvPolynomial.X i) (by simpa only [eval₂Hom_X', hi] using
        (isUnit_one : IsUnit (1 : Γ(X, ⊤))))))
    (normalized_evalAway_surjective k a i hi h)
  infer_instance

end Projective

namespace Geometry
open CategoryTheory AlgebraicGeometry TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y : Scheme.{u}} {ι : Type u}

theorem closedImmersion_of_source_charts (f : X ⟶ Y) [UniversallyClosed f]
    (U : ι → X.Opens) (V : ι → Y.Opens)
    (hU : (⨆ i, U i) = ⊤) (g : ∀ i, (U i).toScheme ⟶ (V i).toScheme)
    (hg : ∀ i, IsClosedImmersion (g i))
    (hcomm : ∀ i, (U i).ι ≫ f = g i ≫ (V i).ι)
    (hpre : ∀ i, f ⁻¹ᵁ V i = U i) : IsClosedImmersion f := by
  have hinj : Function.Injective f := by
    intro x y hxy
    have hx : x ∈ ⨆ i, U i := by rw [hU]; trivial
    obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
    have hy : y ∈ U i := by
      rw [← hpre i]
      change f y ∈ V i
      rw [← hxy]
      change x ∈ f ⁻¹ᵁ V i
      rw [hpre]
      exact hi
    have he (z : (U i).toScheme) : (g i z).val = f z.val :=
      (congrArg (fun a : (U i).toScheme ⟶ Y => a z) (hcomm i)).symm
    have hz : g i ⟨x, hi⟩ = g i ⟨y, hy⟩ := by
      apply Subtype.ext
      exact (he ⟨x, hi⟩).trans (hxy.trans (he ⟨y, hy⟩).symm)
    have := (g i).isClosedEmbedding.injective hz
    exact congrArg Subtype.val this
  have hstalk : SurjectiveOnStalks f := by
    apply IsZariskiLocalAtSource.of_openCover (P := @SurjectiveOnStalks)
      (X.openCoverOfIsOpenCover U hU)
    intro i
    change ι at i
    change SurjectiveOnStalks ((U i).ι ≫ f)
    rw [hcomm]
    have := hg i
    infer_instance
  exact ⟨Topology.IsClosedEmbedding.of_continuous_injective_isClosedMap f.continuous hinj f.isClosedMap⟩

end Geometry

namespace Projective

section
open AlgebraicGeometry CategoryTheory HomogeneousLocalization MvPolynomial
open scoped AlgebraicGeometry
variable {K σ : Type u} [CommRing K]
attribute [local instance] MvPolynomial.gradedAlgebra

def projectiveConstants : K →+* homogeneousSubmodule σ K 0 where
  toFun r := ⟨C r, isHomogeneous_C _ _⟩
  map_one' := Subtype.ext C_1
  map_mul' _ _ := Subtype.ext C_mul
  map_zero' := Subtype.ext C_0
  map_add' _ _ := Subtype.ext C_add

def projectiveBase : Proj (homogeneousSubmodule σ K) ⟶ Spec (CommRingCat.of K) :=
  Proj.toSpecZero _ ≫ Spec.map (CommRingCat.ofHom (projectiveConstants (σ := σ)))

lemma evalAway_constants_comp {R : Type u} [CommRing R] (k : K →+* R) (a : σ → R)
    (i : σ) (hi : a i = 1) :
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k a) (X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))).comp
      ((fromZeroRingHom (homogeneousSubmodule σ K) (.powers (X i))).comp
        projectiveConstants) = k := by
  apply RingHom.ext
  intro c
  change IsLocalization.Away.lift (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    (HomogeneousLocalization.fromZeroRingHom (homogeneousSubmodule σ K)
      (.powers (X i)) (projectiveConstants c)).val = k c
  change IsLocalization.Away.lift (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R)))
    (algebraMap (MvPolynomial σ K) (Localization.Away (X i)) (C c)) = k c
  rw [IsLocalization.Away.lift_eq, eval₂Hom_C]

@[reassoc]
theorem coordinatesMap_over {X : Scheme.{u}} (k : K →+* Γ(X, ⊤))
    (a : σ → Γ(X, ⊤)) (i : σ) (hi : a i = 1) :
    coordinatesMap X k a i hi ≫ projectiveBase =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k) := by
  simp only [coordinatesMap, fromUnitCoordinate, projectiveBase, Category.assoc,
    Proj.awayι_toSpecZero_assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  exact congrArg CommRingCat.ofHom (evalAway_constants_comp k a i hi)

@[reassoc]
theorem sectionsMorphism_over {X : Scheme.{u}} {M : X.Modules}
    (k : K →+* Γ(X, ⊤)) (s : σ → (PiExponentSeshadri.Frames.O X ⟶ M))
    (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) :
    sectionsMorphism k s hcover ≫ projectiveBase =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k) := by
  apply (X.openCoverOfIsOpenCover (fun i => SectionOpens.isoOpen (s i)) hcover).hom_ext
  intro i
  change σ at i
  change (SectionOpens.isoOpen (s i)).ι ≫ _ = _
  rw [← Category.assoc, sectionsMorphism_local, coordinatesMap_over]
  change _ = (SectionOpens.isoOpen (s i)).ι ≫ X.toSpecΓ ≫ _
  rw [← Category.assoc, Scheme.toSpecΓ_naturality, Category.assoc, ← Spec.map_comp]
  rfl

end

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}
attribute [local instance] MvPolynomial.gradedAlgebra

instance projectiveBase_separated : IsSeparated (projectiveBase (K := K) (σ := σ)) := by
  unfold projectiveBase
  infer_instance

instance sectionsMorphism_proper {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k))] :
    IsProper (sectionsMorphism k s hcover) := by
  have : IsProper (sectionsMorphism k s hcover ≫ projectiveBase) := by
    rw [sectionsMorphism_over]
    infer_instance
  exact IsProper.of_comp _ projectiveBase

lemma toSpec_scalarMap (p : X ⟶ Spec (CommRingCat.of K)) :
    X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
      (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom)) = p := by
  change X.toSpecΓ ≫ Spec.map ((Scheme.ΓSpecIso (CommRingCat.of K)).inv ≫ p.appTop) = p
  rw [Spec.map_comp, ← Category.assoc, ← Scheme.toSpecΓ_naturality]
  simp

end Projective

namespace Geometry
open AlgebraicGeometry CategoryTheory MvPolynomial
open scoped AlgebraicGeometry

lemma finiteType_coordinates {K R : Type u} [CommRing K] [CommRing R]
    (k : K →+* R) (hk : k.FiniteType) :
    ∃ n : ℕ, ∃ a : Fin n → R, Function.Surjective (eval₂Hom k a) := by
  let := k.toAlgebra
  have : Algebra.FiniteType K R := hk
  obtain ⟨n, f, hf⟩ := Algebra.FiniteType.iff_quotient_mvPolynomial''.mp
    (inferInstance : Algebra.FiniteType K R)
  refine ⟨n, fun i => f (X i), ?_⟩
  have heq : eval₂Hom k (fun i => f (X i)) = f.toRingHom := by
    apply MvPolynomial.ringHom_ext
    · intro c
      exact (eval₂Hom_C _ _ _).trans (f.commutes c).symm
    · intro i
      exact eval₂Hom_X' _ _ _
  rw [heq]
  exact hf

theorem affine_coordinate_generators {K : Type u} [CommRing K] {X : Scheme.{u}}
    [IsAffine X] (p : X ⟶ Spec (CommRingCat.of K)) [LocallyOfFiniteType p] :
    ∃ n : ℕ, ∃ a : Fin n → Γ(X, ⊤), Function.Surjective
      (eval₂Hom (p.appTop.hom.comp (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom) a) := by
  have hp : p.appTop.hom.FiniteType :=
    HasRingHomProperty.appTop (P := @LocallyOfFiniteType) _ inferInstance
  have he : (Scheme.ΓSpecIso (CommRingCat.of K)).inv.hom.FiniteType :=
    RingHom.FiniteType.of_surjective _ (ConcreteCategory.bijective_of_isIso
      (Scheme.ΓSpecIso (CommRingCat.of K)).inv).surjective
  exact finiteType_coordinates _ (hp.comp he)

end Geometry

end PiExponentSeshadri

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

noncomputable section

namespace PiExponent

namespace CohomologyFiniteness
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open GeometrySupport.ProjectiveCoordinateFinite
attribute [local instance] MvPolynomial.gradedAlgebra

variable {X : Scheme.{0}} {σ : Type} [Fintype σ] [Nonempty σ]

theorem finiteIndex_coordinateBundle_finite [IsNoetherian X]
    [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : σ → (structureSheaf X ⟶ L.sheaf))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade ℂ σ))
    (hf : sectionsMorphism (baseScalars p) s hc = f.hom)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) : CohomologyFinite p M q := by
  let e := Fintype.equivFin σ
  let t : Fin (Fintype.card σ) → (structureSheaf X ⟶ L.sheaf) := fun i => s (e.symm i)
  have ht : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (t i)) = ⊤ :=
    (Equiv.iSup_comp (g := fun j => PiExponentSeshadri.SectionOpens.isoOpen (s j)) e.symm).trans hc
  exact CoherentProjectiveFinite.coherent_cohomology_finite_of_inverse_powers
    p L (Fintype.card σ) Fintype.card_pos t ht
    (fun i => GeometrySupport.ProjectiveTupleCharts.coordinateOpen_isAffine L.sheaf s (baseScalars p) hc f hf (e.symm i))
    (inversePower_cohomology_finite L s (baseScalars p) hc f hf) M q

end CohomologyFiniteness

namespace ProjectiveFiniteCoordinates
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveO1 CohomologyFiniteness
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] ProjectiveO1.lineBundle ProjectiveO1.coordinateCocycle
  ProjectiveO1.coordinateSection sectionsMorphism CoordinateAtlas.morphism atlasOfFramedSections
  CohomologyFinite
variable {X : Scheme.{0}} {σ : Type} [Finite σ] [Nonempty σ]

theorem projectiveSpace_cohomology_finite
    (M : (projectiveSpace ℂ σ).Modules) [M.IsFinitePresentation] (q : ℕ) :
    CohomologyFinite (polynomialProjectiveProjection ℂ σ) M q := by
  let : Fintype σ := Fintype.ofFinite σ
  have hid : sectionsMorphism
      (X := projectiveSpace ℂ σ) (K := ℂ) (σ := σ)
      (M := (lineBundle (R := ℂ) (σ := σ)).sheaf)
      (baseScalars (polynomialProjectiveProjection ℂ σ))
      (coordinateSection (R := ℂ) (σ := σ))
      (coordinateSection_cover (R := ℂ) (σ := σ)) =
      (Iso.refl (projectiveSpace ℂ σ)).hom :=
    coordinate_sectionsMorphism_identity (R := ℂ) (σ := σ)
  exact finiteIndex_coordinateBundle_finite (X := projectiveSpace ℂ σ)
    (polynomialProjectiveProjection ℂ σ)
    (lineBundle (R := ℂ) (σ := σ)) (coordinateSection (R := ℂ) (σ := σ))
    (coordinateSection_cover (R := ℂ) (σ := σ))
    (Iso.refl (projectiveSpace ℂ σ)) hid M q

theorem projectiveEmbedding_cohomology_finite
    (i : X ⟶ projectiveSpace ℂ σ) [IsClosedImmersion i]
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q)
      (baseScalars (i ≫ polynomialProjectiveProjection ℂ σ))
    FiniteDimensional ℂ (cohomology M q) := by
  exact finiteDimensional (i ≫ polynomialProjectiveProjection ℂ σ) M q
    (closedPushforward_finite i (polynomialProjectiveProjection ℂ σ) M q
      (projectiveSpace_cohomology_finite ((Scheme.Modules.pushforward i).obj M) q))

theorem projectiveOver_cohomology_finite (p : X ⟶ Spec (CommRingCat.of ℂ))
    (i : X ⟶ projectiveSpace ℂ σ) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ σ = p)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  subst p
  exact projectiveEmbedding_cohomology_finite i M q

end ProjectiveFiniteCoordinates

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.PencilCohomology
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Morphism
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePencilScalars
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback

namespace OAI

noncomputable section
namespace PiExponent.ProjectivePencil

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry PiExponentSeshadri.Projective


variable {K σ : Type} [CommRing K] {X : Scheme.{0}}

def lineBundle (f : X ⟶ ProjectiveO1.projectiveSpace K σ) : LineBundle X :=
  (ProjectiveO1.lineBundle (R := K) (σ := σ)).pullback f

def coordinateSection (f : X ⟶ ProjectiveO1.projectiveSpace K σ) (i : σ) :
    O X ⟶ (lineBundle f).sheaf :=
  pullbackSection f (ProjectiveO1.coordinateSection (R := K) i)

def scalars (f : X ⟶ ProjectiveO1.projectiveSpace K σ) : K →+* Γ(X,⊤) :=
  f.appTop.hom.comp (ProjectiveO1.scalars (R := K) (σ := σ))

theorem sections_cover (f : X ⟶ ProjectiveO1.projectiveSpace K σ) :
    (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection f i)) = ⊤ :=
  pullback_sections_cover ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover f

theorem sectionsMorphism_eq (f : X ⟶ ProjectiveO1.projectiveSpace K σ) :
    sectionsMorphism (scalars f) (coordinateSection f) (sections_cover f) = f := by
  have h := sectionsMorphism_pullback
    (M := (ProjectiveO1.lineBundle (R := K) (σ := σ)).sheaf)
    (ProjectiveO1.scalars (R := K) (σ := σ))
    ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover f
  rw [ProjectiveO1.coordinate_sectionsMorphism_identity, Category.comp_id] at h
  exact h.symm

instance sectionsMorphism_isFinite (f : X ⟶ ProjectiveO1.projectiveSpace K σ)
    [IsFinite f] : IsFinite (sectionsMorphism (scalars f) (coordinateSection f) (sections_cover f)) := by
  rw [sectionsMorphism_eq]
  infer_instance

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {K : Type} [Field K] {X : Scheme.{0}}

theorem H0_finite [IsIntegral X]
    (f : X ⟶ ProjectiveO1.projectiveSpace K Bool) [IsFinite f]
    (hn : ¬ IsAffine X) (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 0) (scalars f)
    Module.Finite K (cohomology L.sheaf 0) :=
  finite_pencil_H0_finite (scalars f) (coordinateSection f) (sections_cover f) hn L

theorem H1_finite [IsNoetherian X]
    (f : X ⟶ ProjectiveO1.projectiveSpace K Bool) [IsFinite f] (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 1) (scalars f)
    Module.Finite K (cohomology L.sheaf 1) :=
  finite_pencil_H1_finite (scalars f) (coordinateSection f) (sections_cover f) L

end
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem scalars_eq_baseScalars
    (f : X ⟶ ProjectiveLine.projectiveLine ℂ) :
    scalars f = baseScalars (f ≫ ProjectiveLine.structureMap ℂ) :=
  ProjectivePencilScalars.scalars_comp_eq_baseScalars f

theorem H0_finite_complex [IsIntegral X]
    (f : X ⟶ ProjectiveLine.projectiveLine ℂ) [IsFinite f]
    (hn : ¬ IsAffine X) (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 0)
      (baseScalars (f ≫ ProjectiveLine.structureMap ℂ))
    Module.Finite ℂ (cohomology L.sheaf 0) := by
  rw [← scalars_eq_baseScalars f]
  exact H0_finite f hn L

theorem H1_finite_complex [IsNoetherian X]
    (f : X ⟶ ProjectiveLine.projectiveLine ℂ) [IsFinite f] (L : LineBundle X) :
    letI := Module.compHom (cohomology L.sheaf 1)
      (baseScalars (f ≫ ProjectiveLine.structureMap ℂ))
    Module.Finite ℂ (cohomology L.sheaf 1) := by
  rw [← scalars_eq_baseScalars f]
  exact H1_finite f L

end PiExponent.ProjectivePencil

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.ProjectiveChartSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology Frames
variable {X : Scheme} {U V : X.Opens} (M : X.Modules)
lemma framedSectionsEquiv_restrict (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (s : Γ(M,U)) :
    framedSectionsEquiv V M (restrictOpenFrame h e) (M.presheaf.map (homOfLE h).op s) =
      (X.homOfLE h).appTop (framedSectionsEquiv U M e s) := by
  change (restrictOpenFrame h e).hom.app ⊤
    ((restrictionSectionsIso V M).inv (M.presheaf.map (homOfLE h).op s)) =
    (X.homOfLE h).appTop (e.hom.app ⊤ ((restrictionSectionsIso U M).inv s))
  simp only [restrictOpenFrame, Iso.trans_hom, Iso.symm_hom,
    Scheme.Modules.Hom.comp_app, Iso.app_inv, Iso.app_hom,
    Scheme.Modules.restrictFunctorCongr_inv_app_app,
    Scheme.Modules.restrictFunctorComp_hom_app_app,
    restrictionSectionsIso,
    Scheme.Modules.restrictAppIso]
  let φ := X.homOfLE h
  let W := φ ''ᵁ (⊤ : V.toScheme.Opens)
  let y := (restrictionSectionsIso U M).inv s
  have hn : e.hom.app W ((M.restrict U.ι).presheaf.map (homOfLE (show W ≤ ⊤ from le_top)).op y) =
      U.toScheme.presheaf.map (homOfLE (show W ≤ ⊤ from le_top)).op (e.hom.app ⊤ y) :=
    CategoryTheory.congr_fun (e.hom.mapPresheaf.naturality (homOfLE (show W ≤ ⊤ from le_top)).op) y
  calc
    _ = (φ.appIso ⊤).hom (e.hom.app W
        ((M.restrict U.ι).presheaf.map (homOfLE (show W ≤ ⊤ from le_top)).op y)) := by
      change (φ.appIso ⊤).hom (e.hom.app W _) = _
      apply congrArg (φ.appIso ⊤).hom
      apply congrArg (e.hom.app W)
      change (M.presheaf.map _ ≫ M.presheaf.map _ ≫ M.presheaf.map _ ≫ M.presheaf.map _) s =
        (M.presheaf.map _ ≫ M.presheaf.map _) s
      simp only [← Functor.map_comp]
      congr 2
    _ = (φ.appIso ⊤).hom (U.toScheme.presheaf.map
        (homOfLE (show W ≤ ⊤ from le_top)).op (e.hom.app ⊤ y)) := congrArg _ hn
    _ = _ := by
      change (U.toScheme.presheaf.map _ ≫ (φ.appIso ⊤).hom) (e.hom.app ⊤ y) = _
      rw [Scheme.Hom.appIso_hom']
      simp only [φ, Scheme.Hom.appTop, Scheme.homOfLE_app, Scheme.homOfLE_appLE,
        Scheme.Opens.toScheme_presheaf_map]
      erw [← Functor.map_comp]
      congr 2

lemma topIso_hom_restrict (h : V ≤ U) (x : Γ(U.toScheme, ⊤)) :
    V.topIso.hom ((X.homOfLE h).appTop x) =
      X.presheaf.map (homOfLE h).op (U.topIso.hom x) := by
  simp only [Scheme.homOfLE_appTop, Scheme.Opens.topIso_hom]
  change (X.presheaf.map _ ≫ X.presheaf.map _) x =
    (X.presheaf.map _ ≫ X.presheaf.map _) x
  erw [← Functor.map_comp, ← Functor.map_comp]
  congr 2

lemma framedCoefficientsEquiv_restrict (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (s : Γ(M,U)) :
    framedCoefficientsEquiv V M (restrictOpenFrame h e)
      (M.presheaf.map (homOfLE h).op s) =
      X.presheaf.map (homOfLE h).op (framedCoefficientsEquiv U M e s) := by
  change V.topIso.hom (framedSectionsEquiv V M (restrictOpenFrame h e)
    (M.presheaf.map (homOfLE h).op s)) =
    X.presheaf.map (homOfLE h).op (U.topIso.hom (framedSectionsEquiv U M e s))
  erw [framedSectionsEquiv_restrict, topIso_hom_restrict]

lemma framedHomCoefficientsEquiv_restrict (h : V ≤ U)
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (b : freeOpen X.ringCatSheaf U ⟶ M) :
    framedHomCoefficientsEquiv V M (restrictOpenFrame h e)
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      X.presheaf.map (homOfLE h).op (framedHomCoefficientsEquiv U M e b) := by
  change framedCoefficientsEquiv V M (restrictOpenFrame h e)
    (freeOpenEquiv X.ringCatSheaf M V
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b)) =
    X.presheaf.map (homOfLE h).op
      (framedCoefficientsEquiv U M e (freeOpenEquiv X.ringCatSheaf M U b))
  erw [freeOpenEquiv_naturality]
  exact framedCoefficientsEquiv_restrict M h e _

end
end PiExponentSeshadri.ProjectiveChartSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean <==
import Mathlib.CategoryTheory.Sites.Hypercover.Subcanonical
import Mathlib.AlgebraicGeometry.Sites.BigZariski
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Frames
attribute [local instance] MvPolynomial.gradedAlgebra

universe u
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}

theorem coordinatesMap_congr (k : K →+* Γ(X,⊤)) {a b : σ → Γ(X,⊤)} (h : a = b)
    (i : σ) (ha : a i = 1) (hb : b i = 1) :
    coordinatesMap X k a i ha = coordinatesMap X k b i hb := by
  subst b
  rfl

theorem atlasOfFramedSections_morphism_eq {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (U V : X.OpenCover)
    (e : ∀ i, M.restrict (U.f i) ≅ O (U.X i))
    (f : ∀ j, M.restrict (V.f j) ≅ O (V.X j))
    (a : U.I₀ → σ) (b : V.I₀ → σ)
    (ha : ∀ i, coefficient (e i) (restrictSection (U.f i) (s (a i))) = 1)
    (hb : ∀ j, coefficient (f j) (restrictSection (V.f j) (s (b j))) = 1) :
    (atlasOfFramedSections k s U e a ha).morphism =
      (atlasOfFramedSections k s V f b hb).morphism := by
  apply U.hom_ext
  intro i
  apply (V.pullback₁ (U.f i)).hom_ext
  intro j
  change V.I₀ at j
  change pullback.fst (U.f i) (V.f j) ≫ (U.f i ≫ _) =
    pullback.fst (U.f i) (V.f j) ≫ (U.f i ≫ _)
  have hU : U.f i ≫ (atlasOfFramedSections k s U e a ha).morphism =
      coordinatesMap _ ((U.f i).appTop.hom.comp k)
        (fun q => coefficient (e i) (restrictSection (U.f i) (s q))) (a i) (ha i) :=
    CoordinateAtlas.cover_morphism (atlasOfFramedSections k s U e a ha) i
  have hV : V.f j ≫ (atlasOfFramedSections k s V f b hb).morphism =
      coordinatesMap _ ((V.f j).appTop.hom.comp k)
        (fun q => coefficient (f j) (restrictSection (V.f j) (s q))) (b j) (hb j) :=
    CoordinateAtlas.cover_morphism (atlasOfFramedSections k s V f b hb) j
  rw [hU, ← Category.assoc, pullback.condition, Category.assoc, hV]
  change pullback.fst (U.f i) (V.f j) ≫ coordinatesMap _ _ _ _ _ =
    pullback.snd (U.f i) (V.f j) ≫ coordinatesMap _ _ _ _ _
  rw [coordinatesMap_natural, coordinatesMap_natural]
  obtain ⟨c, hc⟩ := overlap_coefficients (U.f i) (V.f j)
    (pullback.fst (U.f i) (V.f j)) (pullback.snd (U.f i) (V.f j))
    (pullback.condition (f := U.f i) (g := V.f j)) (e i) (f j)
  have hscalar :
      (pullback.fst (U.f i) (V.f j)).appTop.hom.comp ((U.f i).appTop.hom.comp k) =
      (pullback.snd (U.f i) (V.f j)).appTop.hom.comp ((V.f j).appTop.hom.comp k) := by
    rw [← RingHom.comp_assoc, ← RingHom.comp_assoc]
    congr 1
    simpa only [Scheme.Hom.comp_appTop, CommRingCat.hom_comp] using
      congrArg (fun q : pullback (U.f i) (V.f j) ⟶ X => q.appTop.hom)
        (pullback.condition (f := U.f i) (g := V.f j))
  simpa only [hscalar] using coordinatesMap_scale _
    ((pullback.fst (U.f i) (V.f j)).appTop.hom.comp ((U.f i).appTop.hom.comp k))
    _ _ (a i) (b j)
    (by simp only [ha, map_one]) (by simp only [hb, map_one]) c (fun q => hc (s q))

theorem sectionsMorphism_eq_framedAtlas {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (U : Scheme.OpenCover.{u,u} X) (e : ∀ i, M.restrict (U.f i) ≅ O (U.X i))
    (a : U.I₀ → σ)
    (ha : ∀ i, coefficient (e i) (restrictSection (U.f i) (s (a i))) = 1) :
    sectionsMorphism k s hcover = (atlasOfFramedSections k s U e a ha).morphism := by
  exact atlasOfFramedSections_morphism_eq k s _ U _ e _ a _ ha

theorem sectionsMorphism_eq_of_framed_local {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (U : Scheme.OpenCover.{u,u} X) (e : ∀ i, M.restrict (U.f i) ≅ O (U.X i))
    (a : U.I₀ → σ)
    (ha : ∀ i, coefficient (e i) (restrictSection (U.f i) (s (a i))) = 1)
    (g : X ⟶ Proj (MvPolynomial.homogeneousSubmodule σ K))
    (hg : ∀ i, coordinatesMap (U.X i) ((U.f i).appTop.hom.comp k)
      (fun j => coefficient (e i) (restrictSection (U.f i) (s j))) (a i) (ha i) = U.f i ≫ g) :
    sectionsMorphism k s hcover = g := by
  refine (sectionsMorphism_eq_framedAtlas k s hcover U e a ha).trans ?_
  apply U.hom_ext
  intro i
  exact (CoordinateAtlas.cover_morphism (atlasOfFramedSections k s U e a ha) i).trans (hg i)

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveEmbeddingCharts

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ ι : Type u} [CommRing K] {X : Scheme.{u}} {M : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra
variable (k : K →+* Γ(X, ⊤)) (s : σ → (O X ⟶ M))
  (U : ι → X.Opens) (hc : (⨆ i, U i) = ⊤)
  (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme) (a : ι → σ)
  (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s (a i))) = 1)

def framedSectionsMorphism : X ⟶ Proj (homogeneousSubmodule σ K) :=
  (atlasOfFramedSections k s (X.openCoverOfIsOpenCover U hc) e a hnorm).morphism

@[reassoc]
lemma framedSectionsMorphism_local (i : ι) :
    (U i).ι ≫ framedSectionsMorphism k s U hc e a hnorm =
      coordinatesMap (U i).toScheme ((U i).ι.appTop.hom.comp k)
        (fun j => coefficient (e i) (restrictSection (U i).ι (s j))) (a i) (hnorm i) :=
  CoordinateAtlas.cover_morphism
    (atlasOfFramedSections k s (X.openCoverOfIsOpenCover U hc) e a hnorm) i

theorem framedSectionsMorphism_preimage (j : σ) :
    framedSectionsMorphism k s U hc e a hnorm ⁻¹ᵁ
      Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X j) = SectionOpens.isoOpen (s j) := by
  ext x
  have hx : x ∈ ⨆ i, U i := by rw [hc]; trivial
  obtain ⟨i, hi⟩ := Opens.mem_iSup.mp hx
  have H : (U i).ι ⁻¹ᵁ (framedSectionsMorphism k s U hc e a hnorm ⁻¹ᵁ
      Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X j)) =
      (U i).ι ⁻¹ᵁ SectionOpens.isoOpen (s j) := by
    rw [← Scheme.Hom.comp_preimage, framedSectionsMorphism_local,
      coordinatesMap_preimage, preimage_isoOpen (s j) (U i).ι (e i)]
  exact Set.ext_iff.mp (congrArg SetLike.coe H) (⟨x, hi⟩ : (U i).toScheme)

@[reassoc]
theorem framedSectionsMorphism_over :
    framedSectionsMorphism k s U hc e a hnorm ≫ projectiveBase =
      X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k) := by
  apply (X.openCoverOfIsOpenCover U hc).hom_ext
  intro i
  change ι at i
  change (U i).ι ≫ _ = (U i).ι ≫ _
  rw [← Category.assoc, framedSectionsMorphism_local, coordinatesMap_over,
    ← Category.assoc, Scheme.toSpecΓ_naturality, Category.assoc, ← Spec.map_comp]
  rfl

instance framedSectionsMorphism_proper
    [IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k))] :
    IsProper (framedSectionsMorphism k s U hc e a hnorm) := by
  have : IsProper (framedSectionsMorphism k s U hc e a hnorm ≫ projectiveBase) := by
    rw [framedSectionsMorphism_over]
    infer_instance
  exact IsProper.of_comp _ projectiveBase

theorem framedSectionsMorphism_closed
    [IsProper (X.toSpecΓ ≫ Spec.map (CommRingCat.ofHom k))]
    (hU : ∀ i, SectionOpens.isoOpen (s (a i)) = U i)
    (haff : ∀ i, IsAffine (U i).toScheme)
    (hgen : ∀ i, Function.Surjective
      (eval₂Hom ((U i).ι.appTop.hom.comp k)
        (fun j => coefficient (e i) (restrictSection (U i).ι (s j))))) :
    IsClosedImmersion (framedSectionsMorphism k s U hc e a hnorm) := by
  let V (i : ι) := Proj.basicOpen (homogeneousSubmodule σ K) (MvPolynomial.X (a i))
  let k' (i : ι) := (U i).ι.appTop.hom.comp k
  let b (i : ι) (j : σ) := coefficient (e i) (restrictSection (U i).ι (s j))
  let g (i : ι) := (U i).toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom (k' i) (b i)) (MvPolynomial.X (a i))
      (by simpa only [eval₂Hom_X', b, hnorm] using (isUnit_one : IsUnit (1 : Γ((U i).toScheme, ⊤))))))
  let ep (i : ι) := Proj.basicOpenIsoSpec (homogeneousSubmodule σ K) (MvPolynomial.X (a i))
    (isHomogeneous_X K (a i)) (by decide : 0 < (1 : ℕ))
  apply PiExponentSeshadri.Geometry.closedImmersion_of_source_charts
    (framedSectionsMorphism k s U hc e a hnorm) U V hc (fun i => g i ≫ (ep i).inv)
  · intro i
    let : IsAffine (U i).toScheme := haff i
    have : IsClosedImmersion (g i) := normalized_coordinates_closed (k' i) (b i) (a i) (hnorm i) (hgen i)
    infer_instance
  · intro i
    rw [framedSectionsMorphism_local]
    rfl
  · intro i
    exact (framedSectionsMorphism_preimage k s U hc e a hnorm (a i)).trans (hU i)

end

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ ι κ : Type u} [CommRing K] {X : Scheme.{u}} {M : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra

theorem framedSectionsMorphism_eq (k : K →+* Γ(X, ⊤)) (s : σ → (O X ⟶ M))
    (U : ι → X.Opens) (hc : (⨆ i, U i) = ⊤)
    (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme) (a : ι → σ)
    (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s (a i))) = 1)
    (V : κ → X.Opens) (hd : (⨆ i, V i) = ⊤)
    (d : ∀ i, M.restrict (V i).ι ≅ O (V i).toScheme) (b : κ → σ)
    (hnorm' : ∀ i, coefficient (d i) (restrictSection (V i).ι (s (b i))) = 1) :
    framedSectionsMorphism k s U hc e a hnorm =
      framedSectionsMorphism k s V hd d b hnorm' := by
  let W : ι ⊕ κ → X.Opens := Sum.elim U V
  have hw : (⨆ i, W i) = ⊤ := by
    apply top_unique
    rw [← hc]
    apply iSup_le
    intro i
    exact le_iSup W (Sum.inl i)
  let E : ∀ i, M.restrict (W i).ι ≅ O (W i).toScheme :=
    fun i => match i with | Sum.inl j => e j | Sum.inr j => d j
  let A : ι ⊕ κ → σ := Sum.elim a b
  have hN : ∀ i, coefficient (E i) (restrictSection (W i).ι (s (A i))) = 1 := by
    rintro (i | i)
    · exact hnorm i
    · exact hnorm' i
  let F := framedSectionsMorphism k s W hw E A hN
  have hleft : framedSectionsMorphism k s U hc e a hnorm = F := by
    apply (X.openCoverOfIsOpenCover U hc).hom_ext
    intro i
    change ι at i
    change (U i).ι ≫ _ = (U i).ι ≫ F
    rw [framedSectionsMorphism_local]
    exact (framedSectionsMorphism_local k s W hw E A hN (Sum.inl i)).symm
  have hright : framedSectionsMorphism k s V hd d b hnorm' = F := by
    apply (X.openCoverOfIsOpenCover V hd).hom_ext
    intro i
    change κ at i
    change (V i).ι ≫ _ = (V i).ι ≫ F
    rw [framedSectionsMorphism_local]
    exact (framedSectionsMorphism_local k s W hw E A hN (Sum.inr i)).symm
  exact hleft.trans hright.symm

lemma framedSectionsMorphism_eq_sectionsMorphism (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (U : ι → X.Opens) (hc : (⨆ i, U i) = ⊤)
    (e : ∀ i, M.restrict (U i).ι ≅ O (U i).toScheme) (a : ι → σ)
    (hnorm : ∀ i, coefficient (e i) (restrictSection (U i).ι (s (a i))) = 1) :
    framedSectionsMorphism k s U hc e a hnorm = sectionsMorphism k s hs :=
  framedSectionsMorphism_eq k s U hc e a hnorm
    (fun i => SectionOpens.isoOpen (s i)) hs (fun i => sectionFrame (s i)) id
    (fun i => sectionFrame_normalized (s i))

end

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}} {M N : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra

lemma coefficient_postcomp (f : M ≅ N) (φ : X.Opens)
    (e : M.restrict φ.ι ≅ O φ.toScheme) (s : O X ⟶ M) :
    coefficient ((Scheme.Modules.restrictFunctor φ.ι).mapIso f.symm ≪≫ e)
      (restrictSection φ.ι (s ≫ f.hom)) = coefficient e (restrictSection φ.ι s) := by
  simp only [restrictSection]
  let F : X.Modules ⥤ φ.toScheme.Modules := Scheme.Modules.restrictFunctor φ.ι
  let a : O φ.toScheme ⟶ F.obj (O X) := (Scheme.Modules.restrictUnitIso φ.ι).inv
  let e' : F.obj M ≅ O φ.toScheme := e
  change endValue ((a ≫ F.map (s ≫ f.hom)) ≫ F.map f.inv ≫ e'.hom) =
    endValue ((a ≫ F.map s) ≫ e'.hom)
  have hs : (s ≫ f.hom) ≫ f.inv = s := by
    simp only [Category.assoc, Iso.hom_inv_id, Category.comp_id]
  have hm : F.map (s ≫ f.hom) ≫ F.map f.inv = F.map s :=
    (F.map_comp _ _).symm.trans (congrArg F.map hs)
  apply congrArg endValue
  calc
    _ = a ≫ ((F.map (s ≫ f.hom) ≫ F.map f.inv) ≫ e'.hom) := by
      simp only [Category.assoc]
    _ = a ≫ (F.map s ≫ e'.hom) := congrArg (fun t => a ≫ t ≫ e'.hom) hm
    _ = _ := (Category.assoc _ _ _).symm

theorem sectionsMorphism_transport (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (f : M ≅ N) (ht : (⨆ i, SectionOpens.isoOpen (s i ≫ f.hom)) = ⊤) :
    sectionsMorphism k (fun i => s i ≫ f.hom) ht = sectionsMorphism k s hs := by
  let U (i : σ) := SectionOpens.isoOpen (s i)
  let e (i : σ) := (Scheme.Modules.restrictFunctor (U i).ι).mapIso f.symm ≪≫ sectionFrame (s i)
  have he (i j : σ) : coefficient (e i) (restrictSection (U i).ι (s j ≫ f.hom)) =
      coefficient (sectionFrame (s i)) (restrictSection (U i).ι (s j)) :=
    coefficient_postcomp f (U i) (sectionFrame (s i)) (s j)
  have hn (i : σ) : coefficient (e i) (restrictSection (U i).ι (s i ≫ f.hom)) = 1 := by
    rw [he]
    exact sectionFrame_normalized (s i)
  rw [← framedSectionsMorphism_eq_sectionsMorphism k (fun i => s i ≫ f.hom) ht U hs e id hn]
  apply (X.openCoverOfIsOpenCover U hs).hom_ext
  intro i
  change σ at i
  change (U i).ι ≫ _ = (U i).ι ≫ _
  rw [framedSectionsMorphism_local, sectionsMorphism_local]
  congr 1
  funext j
  exact he i j

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedH0
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLaurentVertex
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveGlobalPolynomialAlgebra
noncomputable section
open scoped BigOperators
open MvPolynomial
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponentSeshadri.Projective


variable {σ K : Type*} [Fintype σ] [CommRing K]

def chartExponent (i : σ) (b : σ →₀ ℕ) : ChartExponent i :=
  Finsupp.equivFunOnFinite.symm (fun j => b j.val)

@[simp] theorem chartExponent_apply (i : σ) (b : σ →₀ ℕ) (j : ChartVariables i) :
    chartExponent i b j = b j.val := rfl

theorem dehomogenize_monomial (i : σ) (b : σ →₀ ℕ) (r : K) :
    dehomogenize i (MvPolynomial.monomial b r) =
      MvPolynomial.monomial (chartExponent i b) r := by
  classical
  rw [dehomogenize, MvPolynomial.eval₂Hom_monomial, MvPolynomial.monomial_eq]
  congr 1
  rw [Finsupp.prod_fintype, Finsupp.prod_fintype]
  · rw [Fintype.prod_eq_mul_prod_subtype_ne _ i]
    simp
    apply Finset.prod_congr rfl
    intro j _
    simp [j.property]
  · intro j
    simp
  · intro j
    simp

theorem encode_chartExponent (i : σ) (n : ℕ) (b : σ →₀ ℕ) (hb : b.degree = n) :
    ProjectiveLaurentVertex.encode i (n : ℤ) (chartExponent i b) =
      GradedH0.encode n ⟨b, hb⟩ := by
  classical
  apply Subtype.ext
  funext j
  by_cases hj : j = i
  · subst j
    rw [ProjectiveLaurentVertex.encode_self]
    erw [GradedH0.encode_apply]
    have hs : (b i : ℤ) + ∑ j : ChartVariables i, (b j.val : ℤ) = n := by
      rw [← Fintype.sum_eq_add_sum_subtype_ne (fun j => (b j : ℤ)) i,
        ← Nat.cast_sum, ← Finsupp.degree_eq_sum, hb]
    simpa only [chartExponent_apply] using (eq_sub_iff_add_eq.mpr hs).symm
  · change (ProjectiveLaurentVertex.encode i (n : ℤ) (chartExponent i b)).val
      (⟨j, hj⟩ : ChartVariables i) = _
    exact ProjectiveLaurentVertex.encode_other i (n : ℤ) (chartExponent i b) ⟨j, hj⟩

theorem polynomialLaurent_monomial (n : ℕ) (b : σ →₀ ℕ) (hb : b.degree = n) (r : K) :
    GradedH0.polynomialLaurent n ⟨MvPolynomial.monomial b r,
      MvPolynomial.isHomogeneous_monomial r hb⟩ =
      Finsupp.single (GradedH0.encode n ⟨b, hb⟩) r := by
  classical
  simp [GradedH0.polynomialLaurent, GradedH0.homogeneousPolynomialEquiv,
    MvPolynomial.monomial, GradedH0.exponentEquiv,
    AddMonoidAlgebra.supportedEquivFinsupp]
  have hs : (Finsupp.supportedEquivFinsupp (R := K) {b : σ →₀ ℕ | b.degree = n})
      ⟨Finsupp.single b r, Finsupp.single_mem_supported K r hb⟩ =
      Finsupp.single ⟨b, hb⟩ r := by
    apply (Finsupp.supportedEquivFinsupp (R := K) {b : σ →₀ ℕ | b.degree = n}).symm.injective
    apply Subtype.ext
    simp
  change (Finsupp.domLCongr (GradedH0.exponentEquiv n)
    ((Finsupp.supportedEquivFinsupp (R := K) {b : σ →₀ ℕ | b.degree = n})
      ⟨Finsupp.single b r, Finsupp.single_mem_supported K r hb⟩)).extendDomain = _
  rw [hs]
  change (Finsupp.domLCongr (GradedH0.exponentEquiv n)
    (Finsupp.single (⟨b, hb⟩ : GradedH0.PolynomialExponent (ι := σ) n) r)).extendDomain = _
  erw [Finsupp.domLCongr_single, Finsupp.extendDomain_single]
  rfl

theorem vertexLaurent_dehomogenize (i : σ) (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule σ K n) :
    vertexLaurent i (n : ℤ) (dehomogenize i p.val) = GradedH0.polynomialLaurent n p := by
  rcases p with ⟨p, hp⟩
  induction hp using MvPolynomial.IsWeightedHomogeneous.induction_on with
  | zero =>
    change vertexLaurent i (n : ℤ) (dehomogenize i 0) = GradedH0.polynomialLaurent n 0
    simp only [map_zero]
  | add p q hp hq ihp ihq =>
    change vertexLaurent i (n : ℤ) (dehomogenize i (p + q)) =
      GradedH0.polynomialLaurent n (⟨p, hp⟩ + ⟨q, hq⟩)
    rw [map_add, map_add, map_add, ihp, ihq]
  | monomial b r hb =>
    have hd : b.degree = n := by
      simpa only [Finsupp.degree_eq_weight_one, Pi.one_def] using hb
    rw [dehomogenize_monomial, vertexLaurent_monomial,
      polynomialLaurent_monomial n b hd r, encode_chartExponent i n b hd]

end
end PiExponent.GeometrySupport.ProjectiveGlobalPolynomialAlgebra

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechZero
import OAI.NumberTheory.PiExponent.Cohomology.GradedH0
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveGlobalPolynomialAlgebra
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRepresentedCoefficient
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveVertexCompatibility

namespace OAI

namespace PiExponent.ProjectiveGlobalPolynomials
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.ModuleFlasque
open GeometrySupport ProjectiveTwistCech ProjectiveMonomialCech

variable {X : Scheme.{0}} {σ R : Type} [CommRing R] [Fintype σ]
variable {U : σ → X.Opens} {M : X.Modules} {n : ℕ}

private abbrev schemeFreeOpen (X : Scheme.{0}) (V : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf V

def globalCochain (U : σ → X.Opens) (M : X.Modules)
    (b : structureSheaf X ⟶ M) : CechHigher.Cochain X.ringCatSheaf U M 0 :=
  CechHigher.augmentation X.ringCatSheaf U M ⊤ (fun _ => le_top)
    ((PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom ≫ b)

def globalLaurent (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (b : structureSheaf X ⟶ M) :
    ProjectiveMonomialCechHigher.Cochain σ (Laurent σ R (n : ℤ)) 0 :=
  P.toLaurent (globalCochain U M b)

lemma globalLaurent_closed (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (b : structureSheaf X ⟶ M) :
    ProjectiveMonomialCechHigher.differential (globalLaurent P b) = 0 := by
  rw [globalLaurent, ← P.toLaurent_differential]
  rw [globalCochain]
  erw [CechHigher.augmentation_closed]
  funext t
  exact map_zero _

theorem existsUnique_polynomial [Nonempty σ] (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (b : structureSheaf X ⟶ M) :
    ∃! p : MvPolynomial.homogeneousSubmodule σ R n,
      ∀ t, GradedH0.polynomialLaurent n p = globalLaurent P b t := by
  exact GradedH0.zeroth_cocycle_unique_homogeneous_polynomial n (globalLaurent P b)
    (fun t => P.regular 0 t _) (globalLaurent_closed P b)

lemma globalLaurent_injective (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (hcover : (⨆ i, U i) = ⊤) : Function.Injective (globalLaurent P) := by
  intro b c h
  apply (cancel_epi (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom).mp
  apply CechZero.augmentation_injective X.ringCatSheaf U M ⊤ (fun _ => le_top)
    (by rw [hcover])
  funext t
  apply P.injective 0 t
  exact congrFun h t

theorem existsUnique_section (P : LaurentCechPresentation (K := R) U M (n : ℤ))
    (hcover : (⨆ i, U i) = ⊤) (p : MvPolynomial.homogeneousSubmodule σ R n) :
    ∃! b : structureSheaf X ⟶ M,
      ∀ t, globalLaurent P b t = GradedH0.polynomialLaurent n p := by
  have hreg (t : Fin 1 → σ) :
      RegularOn (Set.range t) (GradedH0.polynomialLaurent n p) := by
    intro a ha i hi
    exact False.elim (GradedH0.polynomialLaurent_regular n p a ha i hi)
  choose c hc using fun t => P.surjective 0 t (GradedH0.polynomialLaurent n p) (hreg t)
  have hcoeff : P.toLaurent c = fun _ => GradedH0.polynomialLaurent n p := funext hc
  have hconst : ProjectiveMonomialCechHigher.differential
      (fun _ : Fin 1 → σ => GradedH0.polynomialLaurent n p) = 0 := by
    funext t
    change (∑ j : Fin 2, (-1 : ℤ) ^ j.val • GradedH0.polynomialLaurent n p) = 0
    rw [Fin.sum_univ_two]
    simp
  have hclosed : CechHigher.differential X.ringCatSheaf U M c =
      fun t => (0 : schemeFreeOpen X (CechHigher.intersection U t) ⟶ M) := by
    funext t
    apply P.injective 1 t
    have h := congrFun (P.toLaurent_differential c) t
    rw [hcoeff, hconst] at h
    exact h.trans (P.coefficient 1 t).map_zero.symm
  obtain ⟨b, hb⟩ := CechZero.augmentation_exists X.ringCatSheaf U M ⊤ (fun _ => le_top)
    (by rw [hcover]) c hclosed
  let s : structureSheaf X ⟶ M :=
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).inv ≫ b
  have hs : globalLaurent P s = fun _ => GradedH0.polynomialLaurent n p := by
    unfold globalLaurent globalCochain s
    erw [Iso.hom_inv_id_assoc, hb]
    exact hcoeff
  refine ⟨s, fun t => congrFun hs t, ?_⟩
  intro z hz
  apply globalLaurent_injective P hcover
  exact (funext hz).trans hs.symm

def representedRestriction (V : X.Opens) (N : X.Modules) (b : structureSheaf X ⟶ N) :
    freeOpen X.ringCatSheaf V ⟶ N :=
  freeOpenMap X.ringCatSheaf (homOfLE (show V ≤ ⊤ from le_top)) ≫
    (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom ≫ b

omit [Fintype σ] in
lemma globalCochain_restrict (U : σ → X.Opens) (N : X.Modules)
    (b : structureSheaf X ⟶ N) (t : Fin 1 → σ) :
    globalCochain U N b t = freeOpenMap X.ringCatSheaf
      (homOfLE (iInf_le (fun j => U (t j)) 0)) ≫ representedRestriction (U (t 0)) N b := by
  change freeOpenMap X.ringCatSheaf _ ≫ _ = freeOpenMap X.ringCatSheaf _ ≫
    (freeOpenMap X.ringCatSheaf _ ≫ _)
  simp only [freeOpenMap]
  erw [← Functor.map_comp_assoc, ← Functor.map_comp, ← Functor.map_comp]
  rfl

open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.ProjectiveChartSections
open GeometrySupport.ProjectiveCoordinateAcyclicity GeometrySupport.ProjectiveTupleCharts
open GeometrySupport.ProjectiveLaurentVertex GeometrySupport.ProjectiveGlobalPolynomialAlgebra
attribute [local instance] MvPolynomial.gradedAlgebra
variable (L : X.Modules) (s : σ → (structureSheaf X ⟶ L)) (k : R →+* Γ(X,⊤))
    (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (f : X ≅ Proj (PolyGrade R σ)) (hf : sectionsMorphism k s hc = f.hom)

def coordinateChartPolynomial (n : ℕ) (i : σ)
    (b : structureSheaf X ⟶ modulePow X L n) : MvPolynomial (ChartVariables i) R :=
  framedHomRingEquiv (PiExponentSeshadri.SectionOpens.isoOpen (s i)) (modulePow X L n)
    (coordinatePowerFrame (s i) n) (coordinateSectionRingEquiv L k s hc f hf i)
    (representedRestriction (PiExponentSeshadri.SectionOpens.isoOpen (s i)) _ b)

omit [Fintype σ] in

lemma coordinateChartPolynomial_coefficient (n : ℕ) (i : σ)
    (b : structureSheaf X ⟶ modulePow X L n) :
    coordinateChartPolynomial L s k hc f hf n i b =
      coordinateSectionRingEquiv L k s hc f hf i
        ((PiExponentSeshadri.SectionOpens.isoOpen (s i)).topIso.hom
          (coefficient (coordinatePowerFrame (s i) n)
            (restrictSection (PiExponentSeshadri.SectionOpens.isoOpen (s i)).ι b))) := by
  change coordinateSectionRingEquiv L k s hc f hf i
    (framedHomCoefficientsEquiv _ _ (coordinatePowerFrame (s i) n)
      (freeOpenMap X.ringCatSheaf (homOfLE le_top) ≫
        (PiExponentSeshadri.FreeOpenUnit.freeTopIso X.ringCatSheaf).hom ≫ b)) = _
  rw [framedHomCoefficientsEquiv_globalSection]

lemma coordinate_globalLaurent_vertex (n : ℕ)
    (b : structureSheaf X ⟶ modulePow X L n) (t : Fin 1 → σ) :
    globalLaurent (coordinateLaurentCechPresentation L s k hc f hf n) b t =
      vertexLaurent (t 0) (n : ℤ) (coordinateChartPolynomial L s k hc f hf n (t 0) b) := by
  change coordinateTupleCoefficient L s k hc f hf n 0 t
    (globalCochain (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) _ b t) = _
  rw [globalCochain_restrict]
  exact coordinateTupleCoefficient_restrictVertex L s k hc f hf n 0 t _

theorem coordinate_existsUnique_polynomial [Nonempty σ] (n : ℕ)
    (b : structureSheaf X ⟶ modulePow X L n) :
    ∃! p : MvPolynomial.homogeneousSubmodule σ R n,
      ∀ i, dehomogenize i p.val = coordinateChartPolynomial L s k hc f hf n i b := by
  obtain ⟨p, hp, hu⟩ := existsUnique_polynomial
    (coordinateLaurentCechPresentation L s k hc f hf n) b
  refine ⟨p, ?_, ?_⟩
  · intro i
    apply vertexLaurent_injective i (n : ℤ)
    rw [vertexLaurent_dehomogenize]
    exact (hp (fun _ => i)).trans (coordinate_globalLaurent_vertex L s k hc f hf n b _)
  · intro q hq
    apply hu q
    intro t
    calc
      GradedH0.polynomialLaurent n q = vertexLaurent (t 0) (n : ℤ)
          (dehomogenize (t 0) q.val) := (vertexLaurent_dehomogenize (t 0) n q).symm
      _ = vertexLaurent (t 0) (n : ℤ)
          (coordinateChartPolynomial L s k hc f hf n (t 0) b) := congrArg _ (hq (t 0))
      _ = _ := (coordinate_globalLaurent_vertex L s k hc f hf n b t).symm

theorem coordinate_existsUnique_section (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule σ R n) :
    ∃! b : structureSheaf X ⟶ modulePow X L n,
      ∀ i, dehomogenize i p.val = coordinateChartPolynomial L s k hc f hf n i b := by
  obtain ⟨b, hb, hu⟩ := existsUnique_section
    (coordinateLaurentCechPresentation L s k hc f hf n) hc p
  refine ⟨b, ?_, ?_⟩
  · intro i
    apply vertexLaurent_injective i (n : ℤ)
    rw [vertexLaurent_dehomogenize]
    exact (hb (fun _ => i)).symm.trans (coordinate_globalLaurent_vertex L s k hc f hf n b _)
  · intro z hz
    apply hu z
    intro t
    calc
      globalLaurent (coordinateLaurentCechPresentation L s k hc f hf n) z t =
          vertexLaurent (t 0) (n : ℤ) (coordinateChartPolynomial L s k hc f hf n (t 0) z) :=
        coordinate_globalLaurent_vertex L s k hc f hf n z t
      _ = vertexLaurent (t 0) (n : ℤ) (dehomogenize (t 0) p.val) := congrArg _ (hz (t 0)).symm
      _ = _ := vertexLaurent_dehomogenize (t 0) n p


end
end PiExponent.ProjectiveGlobalPolynomials

namespace PiExponent.ProjectiveO1
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveGlobalPolynomials
attribute [local irreducible] lineBundle coordinateSection scalars sectionsMorphism
variable {R σ : Type} [CommRing R] [Fintype σ]

def globalSectionChartPolynomial (n : ℕ) (i : σ)
    (b : structureSheaf (projectiveSpace R σ) ⟶
      modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n) :
    MvPolynomial (ChartVariables i) R :=
  coordinateChartPolynomial (X := projectiveSpace R σ) (R := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf (coordinateSection (R := R) (σ := σ))
    (scalars (R := R) (σ := σ)) (coordinateSection_cover (R := R) (σ := σ))
    (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n i b

theorem globalSection_homogeneous_polynomial [Nonempty σ] (n : ℕ)
    (b : structureSheaf (projectiveSpace R σ) ⟶
      modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n) :
    ∃! p : MvPolynomial.homogeneousSubmodule σ R n,
      ∀ i, dehomogenize i p.val = globalSectionChartPolynomial n i b := by
  exact coordinate_existsUnique_polynomial (X := projectiveSpace R σ) (R := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf (coordinateSection (R := R) (σ := σ))
    (scalars (R := R) (σ := σ)) (coordinateSection_cover (R := R) (σ := σ))
    (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n b

theorem homogeneousPolynomial_globalSection (n : ℕ)
    (p : MvPolynomial.homogeneousSubmodule σ R n) :
    ∃! b : structureSheaf (projectiveSpace R σ) ⟶
      modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n,
      ∀ i, dehomogenize i p.val = globalSectionChartPolynomial n i b := by
  exact coordinate_existsUnique_section (X := projectiveSpace R σ) (R := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf (coordinateSection (R := R) (σ := σ))
    (scalars (R := R) (σ := σ)) (coordinateSection_cover (R := R) (σ := σ))
    (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n p

end
end PiExponent.ProjectiveO1

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedChartRingEvaluation
import OAI.NumberTheory.PiExponent.Polynomials.GlobalPolynomialCoefficientLaw

namespace OAI

namespace PiExponent.ProjectiveIntrinsicCoefficientLaw
noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra

structure CoordinateData (R σ : Type) [CommRing R] where
  scheme : Scheme.{0}
  sheaf : scheme.Modules
  sections : σ → (structureSheaf scheme ⟶ sheaf)
  scalars : R →+* Γ(scheme,⊤)
  cover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (sections i)) = ⊤
  projectiveIso : scheme ≅ Proj (PolyGrade R σ)
  projective_eq : sectionsMorphism scalars sections cover = projectiveIso.hom

namespace CoordinateData
variable {R σ : Type} [CommRing R] (D : CoordinateData R σ)

def chartOpen (z : σ) : D.scheme.Opens := PiExponentSeshadri.SectionOpens.isoOpen (D.sections z)

def Sections (n : ℕ) : Type := structureSheaf D.scheme ⟶ modulePow D.scheme D.sheaf n

def Frame (n : ℕ) (z : σ) : Type :=
  (modulePow D.scheme D.sheaf n).restrict (D.chartOpen z).ι ≅
    structureSheaf (D.chartOpen z).toScheme

def frame (n : ℕ) (z : σ) : D.Frame n z := coordinatePowerFrame (D.sections z) n

def ringEquiv (z : σ) : Γ(D.scheme,D.chartOpen z) ≃+* MvPolynomial (ChartVariables z) R :=
  coordinateSectionRingEquiv D.sheaf D.scalars D.sections D.cover D.projectiveIso D.projective_eq z

def polynomial (n : ℕ) (z : σ) : D.Sections n → MvPolynomial (ChartVariables z) R :=
  ProjectiveGlobalPolynomials.coordinateChartPolynomial D.sheaf D.sections D.scalars
    D.cover D.projectiveIso D.projective_eq n z

def Law (n : ℕ) (z : σ) : Prop :=
  GlobalPolynomialCoefficientLaw.CoefficientLaw (D.chartOpen z) (D.frame n z)
    (D.ringEquiv z) (D.polynomial n z)

theorem law (n : ℕ) (z : σ) : D.Law n z :=
  GlobalPolynomialCoefficientLaw.coordinate_law D.sheaf D.sections D.scalars
    D.cover D.projectiveIso D.projective_eq n z

end CoordinateData

attribute [local irreducible] ProjectiveO1.lineBundle ProjectiveO1.coordinateSection
  ProjectiveO1.scalars ProjectiveO1.coordinateCocycle sectionsMorphism
  CoordinateAtlas.morphism atlasOfFramedSections
  CoordinateData.chartOpen CoordinateData.Sections CoordinateData.Frame
  CoordinateData.frame CoordinateData.ringEquiv CoordinateData.polynomial CoordinateData.Law

variable {R σ : Type} [CommRing R]

def intrinsicData : CoordinateData R σ where
  scheme := ProjectiveO1.projectiveSpace R σ
  sheaf := (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
  sections := ProjectiveO1.coordinateSection
  scalars := ProjectiveO1.scalars
  cover := ProjectiveO1.coordinateSection_cover
  projectiveIso := Iso.refl (ProjectiveO1.projectiveSpace R σ)
  projective_eq := ProjectiveO1.coordinate_sectionsMorphism_identity

def intrinsicBundle : LineBundle (intrinsicData (R := R) (σ := σ)).scheme :=
  ProjectiveO1.lineBundle (R := R) (σ := σ)

@[simp] theorem intrinsicBundle_sheaf :
    (intrinsicBundle (R := R) (σ := σ)).sheaf = (intrinsicData (R := R) (σ := σ)).sheaf := rfl

attribute [local semireducible] CoordinateData.Sections CoordinateData.chartOpen
  CoordinateData.polynomial CoordinateData.ringEquiv

theorem intrinsic_polynomial (n : ℕ) (z : σ) :
    (intrinsicData (R := R) (σ := σ)).polynomial n z =
      ProjectiveO1.globalSectionChartPolynomial (R := R) (σ := σ) n z := rfl

theorem intrinsic_ringEquiv (z : σ) :
    (intrinsicData (R := R) (σ := σ)).ringEquiv z =
      WeightedChartRingEvaluation.ambientRingEquiv (R := R) z := rfl

attribute [local irreducible] intrinsicData intrinsicBundle
  CoordinateData.Sections CoordinateData.chartOpen CoordinateData.polynomial CoordinateData.ringEquiv

theorem intrinsic_law (n : ℕ) (z : σ) : (intrinsicData (R := R) (σ := σ)).Law n z :=
  CoordinateData.law _ n z

end
end PiExponent.ProjectiveIntrinsicCoefficientLaw

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLatticePullback

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedLocalSheaf PiExponent.WeightedLocalLattice
open PiExponent.WeightedSectionOrder PiExponent.LocalSectionOrder
open PiExponent.ProjectiveLatticePullback PiExponent.CurveLocalOrder

namespace PiExponent.ProjectiveLatticeOrder

variable {R A K σ : Type} [CommRing R] [CommRing A] [IsDomain A]
  [IsDiscreteValuationRing A] [Field K] [Algebra A K] [IsFractionRing A K] [Fintype σ]

theorem latticeCoordinates_order (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a})
    (b : σ) (hyb : y b ≠ 0) :
    ((IsDiscreteValuationRing.addVal A (latticeCoordinates y a hya hspan b)).toNat : ℤ) =
      WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y b) -
        WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y a) := by
  let c : A := latticeCoordinates y a hya hspan b
  have hc : c ≠ 0 := coordinate_coefficient_ne_zero y Finset.univ a
    (Finset.mem_univ a) hya hspan b (Finset.mem_univ b) hyb
  have hi := integerOrder_field_image_eq_length (K := K) hc
  have hu : Units.mk0 (algebraMap A K c)
      ((map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hc) =
      Units.mk0 (y b) hyb / Units.mk0 (y a) hya := by
    apply Units.ext
    simp only [Units.val_div_eq_div_val, Units.val_mk0]
    exact coordinate_coefficient_image y Finset.univ a (Finset.mem_univ a) hya hspan
      b (Finset.mem_univ b)
  rw [hu, WeightedCurveDegree.integerOrder_div, length_quotient_span_eq_addVal hc] at hi
  simpa only [WeightedPolynomialPole.coordinateOrder, dite_eq_right hyb, dite_eq_right hya] using hi.symm

theorem exists_frame_coordinate_orders
    (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    ∃ e : (Scheme.Modules.pullback (latticeProjectiveMap k y a hya hspan)).obj
      (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ b : σ, y b ≠ 0 →
      ((sectionOrder e (pullbackSection (latticeProjectiveMap k y a hya hspan)
        (ProjectiveO1.coordinateSection b))).toNat : ℤ) =
        WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y b) -
          WeightedPolynomialPole.coordinateOrder (fractionAddValuation A K) (y a) := by
  dsimp only [latticeProjectiveMap]
  obtain ⟨e, he⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients k
    (latticeCoordinates y a hya hspan) a (latticeCoordinates_self y a hya hspan)
  refine ⟨e, fun b hb => ?_⟩
  unfold sectionOrder
  rw [he]
  exact latticeCoordinates_order y a hya hspan b hb

end PiExponent.ProjectiveLatticeOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSectionOrder
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLocalCoefficients

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.WeightedLocalSheaf PiExponent.WeightedLocalLattice
open PiExponent.WeightedSectionOrder PiExponent.LocalSectionOrder

namespace PiExponent.ProjectiveLatticePullback


variable {R A K σ : Type} [CommRing R] [CommRing A] [IsDomain A]
  [Field K] [Algebra A K] [IsFractionRing A K] [Fintype σ]

def latticeCoordinates (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) (b : σ) : A :=
  localCoefficient (A := A) (coordinateFrame y Finset.univ a (Finset.mem_univ a) hya hspan)
    (generatedSection y Finset.univ b (Finset.mem_univ b))

theorem latticeCoordinates_self (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    latticeCoordinates y a hya hspan a = 1 := by
  apply IsFractionRing.injective A K
  rw [map_one]
  exact (coordinate_coefficient_image y Finset.univ a (Finset.mem_univ a) hya hspan
    a (Finset.mem_univ a)).trans (div_self hya)

def latticeProjectiveMap (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    Spec (CommRingCat.of A) ⟶ ProjectiveO1.projectiveSpace R σ :=
  ProjectiveLocalCoefficients.normalizedMap k (latticeCoordinates y a hya hspan) a
    (latticeCoordinates_self y a hya hspan)

theorem exists_pullback_iso_preserving_sections
    (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    ∃ e : (Scheme.Modules.pullback (latticeProjectiveMap k y a hya hspan)).obj
        (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅
      generatedSheaf (A := A) y Finset.univ,
      ∀ b : σ,
        pullbackSection (latticeProjectiveMap k y a hya hspan) (ProjectiveO1.coordinateSection b) ≫ e.hom =
          generatedSection (A := A) y Finset.univ b (Finset.mem_univ b) := by
  dsimp only [latticeProjectiveMap]
  let eL := coordinateFrame y Finset.univ a (Finset.mem_univ a) hya hspan
  obtain ⟨eP, heP⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients k
    (latticeCoordinates y a hya hspan) a (latticeCoordinates_self y a hya hspan)
  refine ⟨eP ≪≫ eL.symm, fun b => ?_⟩
  apply (cancel_mono eL.hom).mp
  simp only [Iso.trans_hom, Iso.symm_hom, Category.assoc, Iso.inv_hom_id, Category.comp_id]
  apply endValue_injective
  apply (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of A)).hom).1
  exact heP b

theorem exists_pullback_frame_zeroEuler
    [IsDiscreteValuationRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    (k : R →+* A) (y : σ → K) (a : σ) (hya : y a ≠ 0)
    (hspan : generatedLattice A y Finset.univ = Submodule.span A {y a}) :
    ∃ e : (Scheme.Modules.pullback (latticeProjectiveMap k y a hya hspan)).obj
        (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ b : σ, y b ≠ 0 → ∀ d : ℕ,
        sectionZeroEuler (A := A) e
          (pullbackSection (latticeProjectiveMap k y a hya hspan) (ProjectiveO1.coordinateSection b)) d =
          WeightedPolynomialPole.coordinateOrder (CurveLocalOrder.fractionAddValuation A K) (y b) -
            WeightedPolynomialPole.coordinateOrder (CurveLocalOrder.fractionAddValuation A K) (y a) := by
  dsimp only [latticeProjectiveMap]
  let eL := coordinateFrame y Finset.univ a (Finset.mem_univ a) hya hspan
  obtain ⟨eP, heP⟩ := ProjectiveLocalCoefficients.exists_frame_coordinate_coefficients k
    (latticeCoordinates y a hya hspan) a (latticeCoordinates_self y a hya hspan)
  refine ⟨eP, fun b hb d => ?_⟩
  have hc := heP b
  change localCoefficient (A := A) eP _ = localCoefficient (A := A) eL _ at hc
  have h := coordinate_zero_euler_eq_order_difference y Finset.univ a (Finset.mem_univ a)
    hya hspan b (Finset.mem_univ b) hb d
  unfold sectionZeroEuler LocalSectionOrder.zeroScheme at h ⊢
  rw [hc]
  exact h

end PiExponent.ProjectiveLatticePullback

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineProper

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry HomogeneousLocalization
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable (F : Type u) [CommRing F]

instance boolChartVariablesUnique (i : Bool) : Unique (ChartVariables i) where
  default := ⟨!i, by cases i <;> decide⟩
  uniq j := by
    apply Subtype.ext
    rcases j with ⟨j, hj⟩
    cases i <;> cases j <;> simp_all

def lineEvaluation (i : Bool) : MvPolynomial Bool F →+* Polynomial F :=
  MvPolynomial.eval₂Hom Polynomial.C (fun j => if j = i then 1 else Polynomial.X)

@[simp] theorem lineEvaluation_X (i j : Bool) :
    lineEvaluation F i (MvPolynomial.X j) = if j = i then 1 else Polynomial.X := by
  simp [lineEvaluation]

@[simp] theorem lineEvaluation_C (i : Bool) (r : F) :
    lineEvaluation F i (MvPolynomial.C r) = Polynomial.C r := by
  simp [lineEvaluation]

def chartRingEquiv (i : Bool) : PolyChart (R := F) i ≃+* Polynomial F :=
  (polynomialChartEquiv i).trans
    (MvPolynomial.uniqueAlgEquiv F (ChartVariables i)).toRingEquiv

lemma unique_dehomogenize (i : Bool) :
    (MvPolynomial.uniqueAlgEquiv F (ChartVariables i)).toRingHom.comp
      (dehomogenize (R := F) i) = lineEvaluation F i := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [dehomogenize, MvPolynomial.uniqueAlgEquiv_apply]
  · intro j
    by_cases h : j = i
    · subst j
      simp
    · simp [dehomogenize, h, MvPolynomial.uniqueAlgEquiv_apply]

lemma chartRingEquiv_eq_evalAway (i : Bool) :
    (chartRingEquiv F i).toRingHom =
      evalAway (𝒜 := PolyGrade F Bool) (lineEvaluation F i) (MvPolynomial.X i)
        (by simp) := by
  apply RingHom.ext
  intro x
  obtain ⟨n, p, hp, rfl⟩ := Away.mk_surjective _ (poly_X_mem (R := F) i) x
  change (MvPolynomial.uniqueAlgEquiv F (ChartVariables i))
    (chartToPoly i (Away.mk _ (poly_X_mem (R := F) i) n p hp)) = _
  rw [chartToPoly_mk]
  have h := RingHom.congr_fun (unique_dehomogenize F i) p
  change (MvPolynomial.uniqueAlgEquiv F (ChartVariables i)) (dehomogenize i p) = _ at h
  rw [h]
  symm
  simpa using evalAway_mk_clear (lineEvaluation F i) (poly_X_mem (R := F) i)
    (by simp) n p hp

def chartMap (i : Bool) : Spec (CommRingCat.of (Polynomial F)) ⟶ projectiveLine F :=
  Spec.map (CommRingCat.ofHom (chartRingEquiv F i).toRingHom) ≫
    Proj.awayι (PolyGrade F Bool) (MvPolynomial.X i) (poly_X_mem i) (by decide)

instance chartRingEquiv_isIso (i : Bool) :
    IsIso (CommRingCat.ofHom (chartRingEquiv F i).toRingHom) :=
  (chartRingEquiv F i).toCommRingCatIso.isIso_hom

instance chartMap_isOpenImmersion (i : Bool) : IsOpenImmersion (chartMap F i) := by
  unfold chartMap
  infer_instance

lemma chartMap_eq_fromUnitCoordinate (i : Bool) :
    chartMap F i = fromUnitCoordinate (𝒜 := PolyGrade F Bool)
      (lineEvaluation F i) (by decide) (poly_X_mem i) (by simp) := by
  unfold chartMap fromUnitCoordinate
  rw [chartRingEquiv_eq_evalAway]

@[simp] lemma chartMap_opensRange (i : Bool) :
    (chartMap F i).opensRange = Proj.basicOpen (PolyGrade F Bool) (MvPolynomial.X i) := by
  unfold chartMap
  rw [Scheme.Hom.opensRange_comp_of_isIso, Proj.opensRange_awayι]

lemma chartMap_cover : (⨆ i : Bool, (chartMap F i).opensRange) = ⊤ := by
  simp only [chartMap_opensRange]
  exact standardChart_cover

lemma chartMap_preimage (i j : Bool) :
    chartMap F i ⁻¹ᵁ Proj.basicOpen (PolyGrade F Bool) (MvPolynomial.X j) =
      PrimeSpectrum.basicOpen (if j = i then (1 : Polynomial F) else Polynomial.X) := by
  rw [chartMap_eq_fromUnitCoordinate, fromUnitCoordinate_preimage _ (poly_X_mem i)
    (by simp) (by simp) (by decide) (poly_X_mem j), lineEvaluation_X]

lemma chartMap_preimage_other (i : Bool) :
    chartMap F i ⁻¹ᵁ (chartMap F (!i)).opensRange =
      PrimeSpectrum.basicOpen (Polynomial.X : Polynomial F) := by
  rw [chartMap_opensRange, chartMap_preimage]
  cases i <;> simp <;> rfl

@[reassoc] lemma chartMap_structureMap (i : Bool) :
    chartMap F i ≫ structureMap F = Spec.map (CommRingCat.ofHom Polynomial.C) := by
  unfold chartMap structureMap
  rw [Category.assoc, Proj.awayι_toSpecZero_assoc]
  rw [← Spec.map_comp, ← Spec.map_comp]
  congr 1
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro r
  change (chartRingEquiv F i) (chartConstants i r) = Polynomial.C r
  change (MvPolynomial.uniqueAlgEquiv F (ChartVariables i))
    (chartToPoly i (chartConstants i r)) = _
  simp [MvPolynomial.uniqueAlgEquiv_apply]

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean <==
import Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper
import Mathlib.RingTheory.MvPolynomial.Homogeneous

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry
attribute [local instance] MvPolynomial.gradedAlgebra
universe u

abbrev projectiveLine (F : Type u) [CommRing F] : Scheme.{u} :=
  Proj (MvPolynomial.homogeneousSubmodule Bool F)

def constantsInDegreeZero (F : Type u) [CommRing F] :
    F →+* (MvPolynomial.homogeneousSubmodule Bool F 0) where
  toFun r := ⟨MvPolynomial.C r, MvPolynomial.isHomogeneous_C _ r⟩
  map_one' := Subtype.ext MvPolynomial.C_1
  map_mul' a b := Subtype.ext (MvPolynomial.C_mul (a := a) (a' := b))
  map_zero' := Subtype.ext MvPolynomial.C_0
  map_add' a b := Subtype.ext (MvPolynomial.C_add (a := a) (a' := b))

theorem constantsInDegreeZero_bijective (F : Type u) [CommRing F] :
    Function.Bijective (constantsInDegreeZero F) := by
  constructor
  · intro a b h
    exact MvPolynomial.C_injective _ _ (congrArg Subtype.val h)
  · intro p
    have h : p.val.totalDegree = 0 :=
      (MvPolynomial.totalDegree_zero_iff_isHomogeneous _).mpr p.property
    refine ⟨p.val.coeff 0, ?_⟩
    apply Subtype.ext
    exact (MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp h).symm

def degreeZeroEquiv (F : Type u) [CommRing F] :
    F ≃+* (MvPolynomial.homogeneousSubmodule Bool F 0) :=
  RingEquiv.ofBijective (constantsInDegreeZero F) (constantsInDegreeZero_bijective F)

instance constantsInDegreeZero_isIso (F : Type u) [CommRing F] :
    IsIso (CommRingCat.ofHom (constantsInDegreeZero F)) :=
  (degreeZeroEquiv F).toCommRingCatIso.isIso_hom

def structureMap (F : Type u) [CommRing F] :
    projectiveLine F ⟶ Spec (CommRingCat.of F) :=
  Proj.toSpecZero (MvPolynomial.homogeneousSubmodule Bool F) ≫
    Spec.map (CommRingCat.ofHom (constantsInDegreeZero F))

instance structureMap_isProper (F : Type u) [CommRing F] :
    IsProper (structureMap F) := by
  let A := MvPolynomial Bool F
  let 𝒜 := MvPolynomial.homogeneousSubmodule Bool F
  let : Algebra F (𝒜 0) := SetLike.GradeZero.instAlgebra 𝒜
  let : IsScalarTower F (𝒜 0) A := ⟨fun a b c => by
    change (a • (b : A)) * c = a • ((b : A) * c)
    exact smul_mul_assoc a (b : A) c⟩
  let : Algebra.FiniteType (𝒜 0) A :=
    Algebra.FiniteType.of_restrictScalars_finiteType F (𝒜 0) A
  have hp : IsProper (Proj.toSpecZero 𝒜) := inferInstance
  have : IsIso (Spec.map (CommRingCat.ofHom (constantsInDegreeZero F))) := inferInstance
  unfold structureMap
  exact IsProper.stableUnderComposition.comp_mem _ _ hp inferInstance

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveLineLaurent
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineCharts

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveLine

open CategoryTheory AlgebraicGeometry HomogeneousLocalization
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable (F : Type u) [CommRing F]

private def inverseCoordinateUnit : (LaurentPolynomial F)ˣ where
  val := LaurentPolynomial.T (-1)
  inv := LaurentPolynomial.T 1
  val_inv := by rw [← LaurentPolynomial.T_add]; norm_num
  inv_val := by rw [← LaurentPolynomial.T_add]; norm_num

private lemma zeroEvaluation_eq :
    (zeroPolynomialMap F).comp (lineEvaluation F false) =
      MvPolynomial.eval₂Hom LaurentPolynomial.C
        (fun j : Bool => if j = false then 1 else LaurentPolynomial.T 1) := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp [zeroPolynomialMap]
  · intro j
    cases j <;> simp [zeroPolynomialMap]

private lemma infinityEvaluation_eq :
    (infinityPolynomialMap F).comp (lineEvaluation F true) =
      MvPolynomial.eval₂Hom LaurentPolynomial.C
        (fun j : Bool => LaurentPolynomial.T (-1) *
          (if j = false then 1 else LaurentPolynomial.T 1)) := by
  apply MvPolynomial.ringHom_ext
  · intro r
    simp only [RingHom.comp_apply, lineEvaluation_C, infinityPolynomialMap_C, MvPolynomial.eval₂Hom_C]
  · intro j
    simp only [RingHom.comp_apply, lineEvaluation_X, MvPolynomial.eval₂Hom_X']
    cases j with
    | false =>
      change infinityPolynomialMap F Polynomial.X = LaurentPolynomial.T (-1) * 1
      rw [infinityPolynomialMap_X, mul_one]
    | true =>
      change infinityPolynomialMap F 1 = LaurentPolynomial.T (-1) * LaurentPolynomial.T 1
      rw [map_one, ← LaurentPolynomial.T_add]
      norm_num

@[reassoc] theorem reciprocalChart_compatibility :
    zeroChartOverlap F ≫ chartMap F false =
      infinityChartOverlap F ≫ chartMap F true := by
  unfold zeroChartOverlap infinityChartOverlap
  rw [chartMap_eq_fromUnitCoordinate, chartMap_eq_fromUnitCoordinate,
    fromUnitCoordinate_natural, fromUnitCoordinate_natural]
  let f := (zeroPolynomialMap F).comp (lineEvaluation F false)
  let g := (infinityPolynomialMap F).comp (lineEvaluation F true)
  have hf : IsUnit (f (MvPolynomial.X false)) := by simp [f, zeroPolynomialMap]
  have hg : IsUnit (g (MvPolynomial.X false)) := by
    simpa [g, infinityPolynomialMap] using LaurentPolynomial.isUnit_T (R := F) (-1)
  have hg' : IsUnit (g (MvPolynomial.X true)) := by simp [g, infinityPolynomialMap]
  have H : ∀ n p, p ∈ PolyGrade F Bool n →
      g p = (inverseCoordinateUnit F : LaurentPolynomial F) ^ n * f p := by
    intro n p hp
    change ((infinityPolynomialMap F).comp (lineEvaluation F true)) p = _
    rw [infinityEvaluation_eq]
    change MvPolynomial.eval₂ _ _ p = _
    rw [homogeneous_eval₂_scale hp]
    congr 1
    exact (RingHom.congr_fun (zeroEvaluation_eq F) p).symm
  exact (fromUnitCoordinate_scale (𝒜 := PolyGrade F Bool) f (by decide)
    (poly_X_mem false) hf g hg (inverseCoordinateUnit F) H).trans
      (fromUnitCoordinate_eq (𝒜 := PolyGrade F Bool) g (by decide) (by decide)
        (poly_X_mem false) (poly_X_mem true) hg hg')

theorem reciprocalChart_isPullback :
    CategoryTheory.IsPullback (infinityChartOverlap F) (zeroChartOverlap F)
      (chartMap F true) (chartMap F false) := by
  apply IsOpenImmersion.isPullback
  · exact reciprocalChart_compatibility F
  · rw [← show (!false) = true from rfl, chartMap_preimage_other,
      zeroChartOverlap_opensRange]

def affineChartCover : (projectiveLine F).OpenCover where
  I₀ := Bool
  X _ := Spec (CommRingCat.of (Polynomial F))
  f := chartMap F
  mem₀ := by
    rw [Scheme.presieve₀_mem_precoverage_iff]
    refine ⟨?_, fun i => inferInstance⟩
    intro x
    have hx : x ∈ (⨆ i : Bool, (chartMap F i).opensRange) := by
      rw [chartMap_cover]
      trivial
    rcases TopologicalSpace.Opens.mem_iSup.mp hx with ⟨i, hi⟩
    exact ⟨i, hi⟩

end PiExponent.ProjectiveLine

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalSectionOrder
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry MvPolynomial
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponentSeshadri.Projective PiExponentSeshadri.LineBundleGluing

namespace PiExponent.ProjectiveLocalCoefficients


variable {R A σ : Type} [CommRing R] [CommRing A]
attribute [local instance] MvPolynomial.gradedAlgebra

def normalizedMap (k : R →+* A) (z : σ → A) (i : σ) (hi : z i = 1) :
    Spec (CommRingCat.of A) ⟶ ProjectiveO1.projectiveSpace R σ :=
  fromUnitCoordinate (eval₂Hom k z) (by decide) (poly_X_mem i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : A)))

theorem chart_inverse_ratio (i j : σ) :
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop
      (ProjectiveO1.chartRatios i j) =
        (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
          (chartCoordinate (R := R) i j) := by
  have h := ProjectiveO1.coordinateOpen_pullback (R := R) i
  have hc := congrArg (fun q => q ≫
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop) h
  simp only [Category.assoc, ← Scheme.Hom.comp_appTop,
    Iso.inv_hom_id, Scheme.Hom.id_appTop, Category.comp_id] at hc
  have hv := ConcreteCategory.congr_hom hc (chartCoordinate (R := R) i j)
  change (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
      (chartCoordinate (R := R) i j) =
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop
      ((ProjectiveO1.coordinateOpen i).topIso.inv
        (Proj.awayToSection (PolyGrade R σ) (X i) (chartCoordinate (R := R) i j))) at hv
  rw [ProjectiveO1.awayToSection_coordinate] at hv
  exact hv.symm

theorem exists_frame_coordinate_coefficients
    (k : R →+* A) (z : σ → A) (i : σ) (hi : z i = 1) :
    ∃ e : (Scheme.Modules.pullback (normalizedMap k z i hi)).obj
        (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ j : σ,
        LocalSectionOrder.localCoefficient (A := A) e
          (pullbackSection (normalizedMap k z i hi) (ProjectiveO1.coordinateSection j)) = z j := by
  let U := ProjectiveO1.coordinateOpen (R := R) i
  let ev := evalAway (𝒜 := PolyGrade R σ) (eval₂Hom k z) (X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : A)))
  let q := Spec.map (CommRingCat.ofHom ev)
  let g := q ≫ (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv
  have hf : normalizedMap k z i hi = g ≫ U.ι := by
    simp only [normalizedMap, fromUnitCoordinate, Proj.awayι, g, q, ev, U, Category.assoc]
  rw [hf]
  obtain ⟨e, he⟩ := PullbackFrameCoefficient.exists_frame_of_factors_through_open U g
    (openFrame ProjectiveO1.coordinateCocycle i U le_rfl)
  refine ⟨e, fun j => ?_⟩
  have hcoef : coefficient (openFrame ProjectiveO1.coordinateCocycle i U le_rfl)
      (restrictSection U.ι (ProjectiveO1.coordinateSection j)) =
        ProjectiveO1.chartRatios i j := by
    exact ProjectiveO1.coordinateSection_coefficient_eq i j U le_rfl
  have hj := he (ProjectiveO1.coordinateSection j)
  rw [hcoef] at hj
  change coefficient e (pullbackSection (g ≫ U.ι) (ProjectiveO1.coordinateSection j)) =
    q.appTop ((Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).inv.appTop
      (ProjectiveO1.chartRatios i j)) at hj
  rw [chart_inverse_ratio] at hj
  unfold LocalSectionOrder.localCoefficient
  erw [hj]
  change (q.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom)
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
      (chartCoordinate (R := R) i j)) = z j
  rw [Scheme.ΓSpecIso_naturality]
  change ev ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).hom
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv
      (chartCoordinate (R := R) i j))) = z j
  rw [Iso.inv_hom_id_apply]
  exact evalAway_coordinate i k z hi j

end PiExponent.ProjectiveLocalCoefficients

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher

namespace OAI

namespace PiExponent.ProjectiveMonomialFinite
noncomputable section
attribute [local instance] Classical.propDecidable
open scoped BigOperators
open ProjectiveMonomialCech ProjectiveMonomialCechHigher

variable {ι K : Type*} [Fintype ι]

def AllNegative {d : ℤ} (a : Monomial ι d) : Prop := ∀ i, a.val i < 0

theorem allNegative_coordinate_bounds {d : ℤ} {a : Monomial ι d}
    (ha : AllNegative a) (i : ι) : d ≤ a.val i ∧ a.val i ≤ 0 := by
  classical
  refine ⟨?_, le_of_lt (ha i)⟩
  calc
    d = ∑ j, a.val j := a.property.symm
    _ ≤ a.val i := by
      simpa using Finset.sum_le_sum_of_subset_of_nonpos
        (f := a.val) (show ({i} : Finset ι) ⊆ Finset.univ by simp)
        (fun j _ _ => le_of_lt (ha j))

instance allNegative_finite (d : ℤ) : Finite {a : Monomial ι d // AllNegative a} := by
  let f : {a : Monomial ι d // AllNegative a} → (ι → Set.Icc d 0) :=
    fun a i => ⟨a.val.val i, allNegative_coordinate_bounds a.property i⟩
  exact Finite.of_injective f (by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    funext i
    exact congrArg Subtype.val (congrFun h i))

instance allNonnegative_finite (d : ℤ) :
    Finite {a : Monomial ι d // ∀ i, 0 ≤ a.val i} := by
  classical
  have hb (a : Monomial ι d) (ha : ∀ i, 0 ≤ a.val i) (i : ι) :
      a.val i ∈ Set.Icc 0 d := by
    refine ⟨ha i, ?_⟩
    calc
      a.val i ≤ ∑ j, a.val j := Finset.single_le_sum (fun j _ => ha j) (by simp)
      _ = d := a.property
  let f : {a : Monomial ι d // ∀ i, 0 ≤ a.val i} → (ι → Set.Icc 0 d) :=
    fun a i => ⟨a.val.val i, hb a.val a.property i⟩
  exact Finite.of_injective f (by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    funext i
    exact congrArg Subtype.val (congrFun h i))

instance monomial_subsingleton [Subsingleton ι] (d : ℤ) : Subsingleton (Monomial ι d) := by
  classical
  constructor
  intro a b
  apply Subtype.ext
  funext i
  have hi : (Finset.univ : Finset ι) = {i} := by
    ext j
    simp [Subsingleton.elim j i]
  have ha : a.val i = d := by simpa only [hi, Finset.sum_singleton] using a.property
  have hb : b.val i = d := by simpa only [hi, Finset.sum_singleton] using b.property
  exact ha.trans hb.symm

variable [AddCommGroup K]

def filterCochain {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) : Cochain ι (Laurent ι K d) q := by
  classical
  exact fun t => (c t).filter p

@[simp] theorem filterCochain_apply {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) (t : Fin (q + 1) → ι)
    (a : Monomial ι d) : filterCochain p c t a = if p a then c t a else 0 := by
  classical
  rfl

theorem filterCochain_regular {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) (hc : Regular c) :
    Regular (filterCochain p c) := by
  classical
  intro t a ha i hi
  have hn : c t a ≠ 0 := by
    intro hz
    simp [filterCochain_apply, hz] at ha
  exact hc t a hn i hi

theorem differential_filterCochain {d : ℤ} {q : ℕ}
    (p : Monomial ι d → Prop) (c : Cochain ι (Laurent ι K d) q) :
    differential (filterCochain p c) = filterCochain p (differential c) := by
  classical
  funext t
  ext a
  simp only [differential_apply, filterCochain_apply]
  by_cases h : p a
  · simp only [h, ite_true]
  · simp [differential, h]

theorem filterCochain_closed {d : ℤ} {q : ℕ} (p : Monomial ι d → Prop)
    (c : Cochain ι (Laurent ι K d) q) (hc : differential c = 0) :
    differential (filterCochain p c) = 0 := by
  rw [differential_filterCochain, hc]
  funext t
  ext a
  simp

theorem exact_of_obstruction_zero {d : ℤ} {q : ℕ}
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hclosed : differential c = 0)
    (hzero : ∀ t a, AllNegative a → c t a = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q, Regular b ∧ differential b = c := by
  classical
  cases isEmpty_or_nonempty ι with
  | inl h =>
      refine ⟨fun t => isEmptyElim (t 0), ?_, ?_⟩
      · intro t
        exact isEmptyElim (t 0)
      · funext t
        exact isEmptyElim (t 0)
  | inr h =>
      let pivot : Monomial ι d → ι := fun a =>
        if ha : ∃ i, 0 ≤ a.val i then Classical.choose ha else Classical.choice h
      have hpivot (a : Monomial ι d) (ha : ¬ AllNegative a) : 0 ≤ a.val (pivot a) := by
        have hex : ∃ i, 0 ≤ a.val i := by
          simpa only [AllNegative, not_forall, not_lt] using ha
        simp only [pivot, dite_eq_left hex]
        exact Classical.choose_spec hex
      refine ⟨contraction pivot c, ?_, ?_⟩
      · intro t a ha k hk
        have hn : ¬ AllNegative a := by
          intro hb
          exact ha (hzero (Fin.cons (pivot a) t) a hb)
        obtain ⟨j, hj⟩ := hc (Fin.cons (pivot a) t) a ha k hk
        cases j using Fin.cases with
        | zero =>
            simp only [Fin.cons_zero] at hj
            rw [← hj] at hk
            exact False.elim ((not_lt_of_ge (hpivot a hn)) hk)
        | succ j => exact ⟨j, by simpa only [Fin.cons_succ] using hj⟩
      · have hid := contraction_identity pivot c
        rw [hclosed] at hid
        have hz : contraction pivot (0 : Cochain ι (Laurent ι K d) (q + 2)) = 0 := by
          funext t
          ext a
          rfl
        simpa only [hz, zero_add] using hid

theorem cocycle_eq_boundary_add_negative {d : ℤ} {q : ℕ}
    (c : Cochain ι (Laurent ι K d) (q + 1)) (hc : Regular c)
    (hclosed : differential c = 0) :
    ∃ b : Cochain ι (Laurent ι K d) q,
      Regular b ∧ c = differential b + filterCochain AllNegative c := by
  classical
  let good := filterCochain (fun a => ¬ AllNegative a) c
  have hgood : Regular good := filterCochain_regular _ c hc
  have hgoodclosed : differential good = 0 := filterCochain_closed _ c hclosed
  obtain ⟨b, hb, hdb⟩ := exact_of_obstruction_zero good hgood hgoodclosed (by
    intro t a ha
    simp [good, ha])
  refine ⟨b, hb, ?_⟩
  rw [hdb]
  funext t
  ext a
  simp only [Pi.add_apply, Finsupp.add_apply, good, filterCochain_apply]
  by_cases ha : AllNegative a <;> simp [ha]

end
end PiExponent.ProjectiveMonomialFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveFramedCech
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeFrames
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeTransitions

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.ProjectiveMonomialCech
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (n : ℕ) (N : X.Modules) (E : moduleTensor X (modulePow X M n) N ≅ O X)

lemma negativeCoordinateOverlap_restrict (i j : σ)
    (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (z : freeOpen X.ringCatSheaf (coordinateFiniteOpen M s i a) ⟶ N) :
    coordinateFramedOverlap M s k hc f hf N (fun i => negativeCoordinateFrame n E (s i))
      (-(n : ℤ)) j b (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
    coordinateFramedOverlap M s k hc f hf N (fun i => negativeCoordinateFrame n E (s i))
      (-(n : ℤ)) i a z := by
  let ci := framedHomCoefficientsEquiv (coordinateFiniteOpen M s i a) N
    (restrictOpenFrame inf_le_left (negativeCoordinateFrame n E (s i))) z
  let ri := coordinateFiniteRingEquiv M s k hc f hf i a
  let rj := coordinateFiniteRingEquiv M s k hc f hf j b
  let u := coordinateRatioOn (s i) (s j) (h.trans inf_le_left)
  have ht : coordinateFiniteTransition M s k hc f hf i j a b h (ri ci) =
      rj (X.presheaf.map (homOfLE h).op ci) := by
    simp only [coordinateFiniteTransition, RingHom.comp_apply,
      RingEquiv.toRingHom_eq_coe, RingHom.coe_coe, ri, RingEquiv.symm_apply_apply, rj]
  dsimp only [coordinateFramedOverlap, framedLaurentOverlap, framedHomRingEquiv]
  dsimp only [AddMonoidHom.comp_apply, AddEquiv.coe_toAddMonoidHom,
    AddEquiv.trans_apply, RingEquiv.coe_toAddEquiv]
  change overlapLaurent j (-(n : ℤ)) b
    (rj (framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) N
      (restrictOpenFrame inf_le_left (negativeCoordinateFrame n E (s j)))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z))) =
    overlapLaurent i (-(n : ℤ)) a (ri ci)
  have hcoef : framedHomCoefficientsEquiv (coordinateFiniteOpen M s j b) N
      (restrictOpenFrame inf_le_left (negativeCoordinateFrame n E (s j)))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ z) =
      u ^ n * X.presheaf.map (homOfLE h).op ci :=
    negativeCoordinateFrame_hom_change_restrict n E (s i) (s j)
      (U := coordinateFiniteOpen M s i a) (W := coordinateFiniteOpen M s j b)
      inf_le_left inf_le_left h z
  rw [hcoef, map_mul, map_pow]
  change overlapLaurent j (-(n : ℤ)) b
    ((rj u) ^ n * rj (X.presheaf.map (homOfLE h).op ci)) = _
  rw [← ht]
  exact coordinateNegativeLaurent_change M s k hc f hf n i j a b h (ri ci)

def negativeCoordinateLaurentPresentation :
    PiExponent.ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => SectionOpens.isoOpen (s i)) N (-(n : ℤ)) :=
  coordinateFramedLaurentPresentation M s k hc f hf N
    (fun i => negativeCoordinateFrame n E (s i)) (-(n : ℤ))
    (negativeCoordinateOverlap_restrict M s k hc f hf n N E)

def coordinateInversePowerLaurentPresentation :
    PiExponent.ProjectiveTwistCech.LaurentCechPresentation (K := K)
      (fun i => SectionOpens.isoOpen (s i))
      (((coordinateLineBundle M s hc).pow n).inverse.sheaf) (-(n : ℤ)) :=
  negativeCoordinateLaurentPresentation M s k hc f hf n _
    (lineTensorInverseIso ((coordinateLineBundle M s hc).pow n))

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InverseFrameRestriction
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateRatios

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.InverseFrames
variable {X : Scheme} {M N : X.Modules}

def negativeCoordinateFrame (n : ℕ)
    (E : moduleTensor X (modulePow X M n) N ≅ O X) (si : O X ⟶ M) :
    N.restrict (SectionOpens.isoOpen si).ι ≅ O (SectionOpens.isoOpen si).toScheme :=
  inverseOpenFrame E _ (coordinatePowerFrame si n)

lemma negativeCoordinateFrame_frameChange (n : ℕ)
    (E : moduleTensor X (modulePow X M n) N ≅ O X) (si sj : O X ⟶ M)
    {W : X.Opens} (hi : W ≤ SectionOpens.isoOpen si) (hj : W ≤ SectionOpens.isoOpen sj) :
    W.topIso.hom
      (frameChange (restrictOpenFrame hi (negativeCoordinateFrame n E si))
        (restrictOpenFrame hj (negativeCoordinateFrame n E sj)) : Γ(W.toScheme,⊤)) =
      coordinateRatioOn si sj hi ^ n := by
  have h := (congrArg₂
    (fun e f : N.restrict W.ι ≅ O W.toScheme => frameChange e f)
    (inverseOpenFrame_restrict E hi (coordinatePowerFrame si n))
    (inverseOpenFrame_restrict E hj (coordinatePowerFrame sj n))).trans
      (inverseOpenFrame_frameChange E W _ _)
  have hv := congrArg
    (fun z : Γ(W.toScheme,⊤)ˣ => W.topIso.hom (z : Γ(W.toScheme,⊤))) h
  refine hv.trans ?_
  erw [coordinatePowerFrame_frameChange, map_pow, topIso_hom_restrict]
  rfl

lemma negativeCoordinateFrame_hom_change_restrict (n : ℕ)
    (E : moduleTensor X (modulePow X M n) N ≅ O X) (si sj : O X ⟶ M)
    {U W : X.Opens} (hi : U ≤ SectionOpens.isoOpen si)
    (hj : W ≤ SectionOpens.isoOpen sj) (h : W ≤ U)
    (b : freeOpen X.ringCatSheaf U ⟶ N) :
    framedHomCoefficientsEquiv W N (restrictOpenFrame hj (negativeCoordinateFrame n E sj))
      (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      coordinateRatioOn si sj (h.trans hi) ^ n * X.presheaf.map (homOfLE h).op
        (framedHomCoefficientsEquiv U N (restrictOpenFrame hi (negativeCoordinateFrame n E si)) b) := by
  erw [framedHomCoefficientsEquiv_change W N
    (restrictOpenFrame (h.trans hi) (negativeCoordinateFrame n E si)),
    negativeCoordinateFrame_frameChange]
  congr 1
  have hr := framedHomCoefficientsEquiv_restrict N h
    (restrictOpenFrame hi (negativeCoordinateFrame n E si)) b
  rw [restrictOpenFrame_trans] at hr
  exact hr

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateScalars
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveNegativeCoordinates

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque
open PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] coordinateFramedTuple negativeCoordinateFrame
private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)
variable (n : ℕ) (N : X.Modules) (E : moduleTensor X (modulePow X M n) N ≅ O X)
local instance instModuleCarrierObjOppositeOpensCarrierCarrierCommRingCatPresheafOpOpensTopHomSheafOfModulesRingCatSheafFreeOpen_1
    (U : X.Opens) (P : X.Modules) :
    Module Γ(X,⊤) (schemeFreeOpen X U ⟶ P) := sheafHomModule X _ P

lemma negativeCoordinateLaurentPresentation_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶ N) :
    (negativeCoordinateLaurentPresentation M s k hc f hf n N E).coefficient q t ((k c) • b) =
      c • (negativeCoordinateLaurentPresentation M s k hc f hf n N E).coefficient q t b :=
  coordinateFramedTuple_smul M s k hc f hf N (fun i => negativeCoordinateFrame n E (s i))
    (-(n : ℤ)) q t c b

lemma coordinateInversePowerLaurentPresentation_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶
        ((coordinateLineBundle M s hc).pow n).inverse.sheaf) :
    (coordinateInversePowerLaurentPresentation M s k hc f hf n).coefficient q t ((k c) • b) =
      c • (coordinateInversePowerLaurentPresentation M s k hc f hf n).coefficient q t b :=
  negativeCoordinateLaurentPresentation_smul M s k hc f hf n _
    (lineTensorInverseIso ((coordinateLineBundle M s hc).pow n)) q t c b

lemma coordinateLaurentCechPresentation_smul (q : ℕ) (t : Fin (q + 1) → σ)
    (c : K) (b : schemeFreeOpen X
      (PiExponent.GeometrySupport.CechHigher.intersection (fun i => SectionOpens.isoOpen (s i)) t) ⟶
        modulePow X M n) :
    (coordinateLaurentCechPresentation M s k hc f hf n).coefficient q t ((k c) • b) =
      c • (coordinateLaurentCechPresentation M s k hc f hf n).coefficient q t b := by
  have h :
      coordinateFramedTuple M s k hc f hf (modulePow X M n)
        (fun i => coordinatePowerFrame (s i) n) n q t ((k c) • b) =
      c • coordinateFramedTuple M s k hc f hf (modulePow X M n)
        (fun i => coordinatePowerFrame (s i) n) n q t b := by
    simpa only using! coordinateFramedTuple_smul M s k hc f hf (modulePow X M n)
      (fun i => coordinatePowerFrame (s i) n) n q t c b
  erw [coordinateFramedTuple, coordinateFramedOverlap] at h
  simpa only [coordinateLaurentCechPresentation,
    PiExponent.GeometrySupport.ProjectiveTupleCharts.coordinateTupleCoefficient,
    coordinatePowerOverlap] using! h

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateTransitions

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveLaurentTransitions
attribute [local instance] MvPolynomial.gradedAlgebra
variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆i,SectionOpens.isoOpen (s i))=⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc=f.hom)

lemma coordinateFiniteRingEquiv_cross_ratio_full (i j : σ)
    (b : Finset (ChartVariables j))
    (hi : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s i)) (l : σ) :
    overlapToFull j b (coordinateFiniteRingEquiv M s k hc f hf j b
      (coordinateRatioOn (s i) (s l) hi)) =
      AddMonoidAlgebra.single (standardExponent l 1 - standardExponent i 1) 1 := by
  let r := coordinateFiniteRingEquiv M s k hc f hf j b
  let hj : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s j) := inf_le_left
  have hinv : r (coordinateRatioOn (s j) (s i) hj) *
      r (coordinateRatioOn (s i) (s j) hi) = 1 := by
    rw [← map_mul, coordinateRatioOn_reciprocal, map_one]
  calc
    _ = overlapToFull j b
        (r (coordinateRatioOn (s j) (s l) hj) * r (coordinateRatioOn (s i) (s j) hi)) := by
      rw [coordinateRatioOn_change (s j) (s i) (s l) hj hi, map_mul, mul_comm]
    _ = _ := overlapToFull_ratio i j l b _ _ _
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b l)
      (coordinateFiniteRingEquiv_ratio_full M s k hc f hf j b i) hinv

lemma coordinateNegativeFrameFactor_full (n : ℕ) (i j : σ)
    (b : Finset (ChartVariables j))
    (hi : coordinateFiniteOpen M s j b ≤ SectionOpens.isoOpen (s i)) :
    overlapToFull j b
      ((coordinateFiniteRingEquiv M s k hc f hf j b
        (coordinateRatioOn (s i) (s j) hi)) ^ n) =
      AddMonoidAlgebra.single
        (standardExponent i (-(n : ℤ)) - standardExponent j (-(n : ℤ))) 1 := by
  classical
  rw [map_pow, coordinateFiniteRingEquiv_cross_ratio_full,
    AddMonoidAlgebra.single_pow, one_pow]
  congr 1
  funext a
  simp only [Pi.smul_apply, Pi.sub_apply, standardExponent]
  split_ifs <;> simp

lemma coordinateNegativeLaurent_change (n : ℕ) (i j : σ)
    (a : Finset (ChartVariables i)) (b : Finset (ChartVariables j))
    (h : coordinateFiniteOpen M s j b ≤ coordinateFiniteOpen M s i a)
    (z : Localization.Away (chartProduct (R := K) i a)) :
    overlapLaurent j (-(n : ℤ)) b
      ((coordinateFiniteRingEquiv M s k hc f hf j b
        (coordinateRatioOn (s i) (s j) (h.trans inf_le_left))) ^ n *
        coordinateFiniteTransition M s k hc f hf i j a b h z) =
      overlapLaurent i (-(n : ℤ)) a z :=
  overlapLaurent_change_pivot i j (-(n : ℤ)) a b
    (coordinateFiniteTransition M s k hc f hf i j a b h)
    (coordinateFiniteTransition_full M s k hc f hf i j a b h) _
    (coordinateNegativeFrameFactor_full M s k hc f hf n i j b (h.trans inf_le_left)) z

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PolynomialProjectiveStructure
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateValues
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRatioCocycle

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open HomogeneousLocalization PiExponentSeshadri.Projective

variable {R σ : Type} [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

def scalars : R →+* Γ(projectiveSpace R σ, ⊤) :=
  ((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫
    (polynomialProjectiveProjection R σ).appTop).hom

theorem away_projection (i : σ) :
    Proj.awayι (PolyGrade R σ) (X i) (poly_X_mem i) (by decide) ≫
      polynomialProjectiveProjection R σ =
        Spec.map (CommRingCat.ofHom (chartConstants (R := R) i)) := by
  rw [polynomialProjectiveProjection, Proj.awayι_toSpecZero_assoc, ← Spec.map_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro r
  rfl

theorem coordinateOpen_projection (i : σ) :
    (coordinateOpen (R := R) i).ι ≫ polynomialProjectiveProjection R σ =
      (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom ≫
        Spec.map (CommRingCat.ofHom (chartConstants (R := R) i)) := by
  have h := congrArg (fun f =>
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom ≫ f)
    (away_projection (R := R) i)
  simpa only [Proj.awayι, Category.assoc, Iso.hom_inv_id_assoc] using h

theorem awayToSection_coordinate (i j : σ) :
    Proj.awayToSection (PolyGrade R σ) (X i) (chartCoordinate (R := R) i j) =
      coordinateRatio i j (coordinateOpen i) le_rfl := by
  apply Subtype.ext
  funext x
  apply HomogeneousLocalization.val_injective
  change (HomogeneousLocalization.mapId (PolyGrade R σ) _
    (chartCoordinate (R := R) i j)).val = _
  simp only [chartCoordinate, HomogeneousLocalization.mapId, HomogeneousLocalization.map,
    HomogeneousLocalization.Away.mk, pow_one]
  rfl

theorem scalarPullback_factorization {A : Type} [CommRing A]
    {X Y : Scheme} (π : X ⟶ Spec (CommRingCat.of R)) (ι : Y ⟶ X)
    (g : Y ⟶ Spec (CommRingCat.of A)) (f : R →+* A)
    (h : ι ≫ π = g ≫ Spec.map (CommRingCat.ofHom f)) :
    ι.appTop.hom.comp (((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ π.appTop).hom) =
      (((Scheme.ΓSpecIso (CommRingCat.of A)).inv ≫ g.appTop).hom).comp f := by
  have hh := congrArg (fun t : Y ⟶ Spec (CommRingCat.of R) =>
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ t.appTop) h
  simp only [Scheme.Hom.comp_appTop, ← Scheme.ΓSpecIso_inv_naturality_assoc] at hh
  exact congrArg CommRingCat.Hom.hom hh

theorem coordinateOpen_pullback (i : σ) :
    (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := R) i))).inv ≫
      (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom.appTop =
    Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (coordinateOpen (R := R) i).topIso.inv := by
  rw [Proj.basicOpenIsoSpec_hom]
  dsimp only [Scheme.Hom.appTop]
  rw [Proj.basicOpenToSpec_app_top, Iso.inv_hom_id_assoc]

theorem coordinateOpen_scalars (i : σ) :
    (coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)) =
      ((Proj.awayToSection (PolyGrade R σ) (X i) ≫
        (coordinateOpen (R := R) i).topIso.inv).hom).comp (chartConstants i) := by
  have h := scalarPullback_factorization (polynomialProjectiveProjection R σ)
    (coordinateOpen (R := R) i).ι
    (Proj.basicOpenIsoSpec (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)).hom
    (chartConstants i) (coordinateOpen_projection i)
  rw [coordinateOpen_pullback] at h
  exact h

def chartRatios (i : σ) (j : σ) : Γ((coordinateOpen (R := R) i).toScheme, ⊤) :=
  (coordinateOpen (R := R) i).topIso.inv (coordinateRatio i j (coordinateOpen i) le_rfl)

@[simp] theorem chartRatios_self (i : σ) : chartRatios (R := R) i i = 1 := by
  simp [chartRatios, coordinateRatio_self]

theorem evalAway_chartRatios (i : σ) :
    evalAway (eval₂Hom
      ((coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (chartRatios i)) (X i)
      (by simpa only [eval₂Hom_X', chartRatios_self] using
        (isUnit_one : IsUnit (1 : Γ((coordinateOpen (R := R) i).toScheme, ⊤)))) =
    (Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (coordinateOpen (R := R) i).topIso.inv).hom := by
  let k := (coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ))
  let F := evalAway (𝒜 := PolyGrade R σ) (eval₂Hom k (chartRatios i)) (X i)
    (by simpa only [eval₂Hom_X', chartRatios_self] using
      (isUnit_one : IsUnit (1 : Γ((coordinateOpen (R := R) i).toScheme, ⊤))))
  let Q := (Proj.awayToSection (PolyGrade R σ) (X i) ≫
    (coordinateOpen (R := R) i).topIso.inv).hom
  change F = Q
  have hh : F.comp (polyToChart i) = Q.comp (polyToChart i) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_C]
      rw [show F (chartConstants i r) = k r from
        evalAway_constants i k (chartRatios i) (chartRatios_self i) r]
      exact RingHom.congr_fun (coordinateOpen_scalars (R := R) i) r
    · intro j
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_X']
      rw [show F (chartCoordinate i j.val) = chartRatios i j.val from
        evalAway_coordinate i k (chartRatios i) (chartRatios_self i) j.val]
      exact congrArg (coordinateOpen (R := R) i).topIso.inv
        (awayToSection_coordinate i j.val).symm
  apply RingHom.ext
  intro a
  have ha := RingHom.congr_fun hh (chartToPoly i a)
  simpa only [RingHom.comp_apply,
    show polyToChart i (chartToPoly i a) = a from
      RingHom.congr_fun (polyToChart_comp_chartToPoly i) a] using ha

theorem coordinatesMap_chartRatios (i : σ) :
    coordinatesMap (coordinateOpen (R := R) i).toScheme
      ((coordinateOpen (R := R) i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (chartRatios i) i (chartRatios_self i) = (coordinateOpen (R := R) i).ι := by
  unfold coordinatesMap fromUnitCoordinate
  rw [evalAway_chartRatios]
  change (coordinateOpen (R := R) i).toScheme.toSpecΓ ≫
    Spec.map (Proj.awayToSection (PolyGrade R σ) (X i) ≫
      (coordinateOpen (R := R) i).topIso.inv) ≫ _ = _
  simp only [Spec.map_comp, ← Category.assoc]
  change Proj.basicOpenToSpec (PolyGrade R σ) (X i) ≫ _ = _
  rw [← Proj.basicOpenIsoSpec_hom (PolyGrade R σ) (X i) (poly_X_mem i) (by decide)]
  simp only [Proj.awayι, Iso.hom_inv_id_assoc]

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Morphism

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing

attribute [local irreducible] lineBundle coordinateSection scalars sectionsMorphism

variable {R σ : Type} [CommRing R]

theorem coordinateSection_isoOpen (i : σ) :
    PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) i) = coordinateOpen i := by
  exact identityCoordinateOpen (lineBundle (R := R) (σ := σ)).sheaf
    (scalars (R := R) (σ := σ)) (coordinateSection (R := R) (σ := σ))
    (coordinateSection_cover (R := R) (σ := σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) i

theorem coordinateSection_isAffineOpen (i : σ) :
    IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) i)) := by
  rw [coordinateSection_isoOpen]
  exact standardChart_isAffineOpen i

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFramedAtlas
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveO1
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing
variable {R σ : Type} [CommRing R]

theorem coordinateSection_localMap (i : σ) :
    coordinatesMap (coordinateOpen (R := R) i).toScheme
      ((coordinateOpen i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (fun j => coefficient (openFrame (coordinateCocycle (R := R) (σ := σ)) i (coordinateOpen i) le_rfl)
        (restrictSection (coordinateOpen i).ι (coordinateSection (R := R) j))) i
      (coordinateSection_normalized i (coordinateOpen i) le_rfl) = (coordinateOpen i).ι := by
  have htuple : (fun j => coefficient
      (openFrame (coordinateCocycle (R := R) (σ := σ)) i (coordinateOpen (R := R) i) le_rfl)
      (restrictSection (coordinateOpen i).ι (coordinateSection (R := R) j))) = chartRatios (R := R) i := by
    funext j
    exact coordinateSection_coefficient_eq i j (coordinateOpen i) le_rfl
  exact (coordinatesMap_congr _ htuple i _ (chartRatios_self i)).trans
    (coordinatesMap_chartRatios (R := R) i)

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1LocalIdentity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing

variable {R σ : Type} [CommRing R]

def coordinateOpenFrame (i : σ) :
    (lineBundle (R := R) (σ := σ)).sheaf.restrict (coordinateOpen i).ι ≅
      O (coordinateOpen (R := R) i).toScheme :=
  openFrame (coordinateCocycle (R := R) (σ := σ)) i (coordinateOpen i) le_rfl

lemma coordinateOpenFrame_normalized (i : σ) :
    coefficient (coordinateOpenFrame (R := R) i)
      (restrictSection (coordinateOpen i).ι (coordinateSection i)) = 1 :=
  coordinateSection_normalized i (coordinateOpen i) le_rfl

lemma coordinateOpenFrame_localMap (i : σ) :
    coordinatesMap (coordinateOpen (R := R) i).toScheme
      ((coordinateOpen i).ι.appTop.hom.comp (scalars (R := R) (σ := σ)))
      (fun j => coefficient (coordinateOpenFrame i)
        (restrictSection (coordinateOpen i).ι (coordinateSection j))) i
      (coordinateOpenFrame_normalized i) = (coordinateOpen i).ι :=
  coordinateSection_localMap i

attribute [local irreducible] coordinateSection lineBundle coordinateCocycle scalars coordinateOpenFrame
  sectionsMorphism CoordinateAtlas.morphism atlasOfFramedSections

theorem coordinate_sectionsMorphism_identity :
    sectionsMorphism (M := (lineBundle (R := R) (σ := σ)).sheaf)
      (scalars (R := R) (σ := σ)) (coordinateSection (R := R) (σ := σ))
      (coordinateSection_cover (R := R) (σ := σ)) = 𝟙 (projectiveSpace R σ) := by
  apply ((projectiveSpace R σ).openCoverOfIsOpenCover
    (coordinateOpen (R := R)) standardChart_cover).hom_ext
  intro i
  change (coordinateOpen (R := R) i).ι ≫ sectionsMorphism _ _ _ =
    (coordinateOpen i).ι ≫ 𝟙 _
  rw [Category.comp_id]
  have hι : IsOpenImmersion (coordinateOpen (R := R) i).ι :=
    IsOpenImmersion.ofRestrict (projectiveSpace R σ) (coordinateOpen (R := R) i).isOpenEmbedding
  exact (@sectionsMorphism_frame R σ _ (projectiveSpace R σ)
    (coordinateOpen (R := R) i).toScheme (lineBundle (R := R) (σ := σ)).sheaf
    (scalars (R := R) (σ := σ)) (coordinateSection (R := R) (σ := σ))
    (coordinateSection_cover (R := R) (σ := σ)) (coordinateOpen i).ι hι
    (coordinateOpenFrame i) i (coordinateOpenFrame_normalized i)).trans
      (coordinateOpenFrame_localMap i)

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluingSections
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRatioCocycle

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.LineBundleGluing PiExponentSeshadri.Frames

variable {R σ : Type} [CommRing R]

def coordinateCoefficients (k : σ) (V : (projectiveSpace R σ).Opens) :
    sections (coordinateCocycle (R := R) (σ := σ)) V :=
  ⟨fun p => coordinateRatio p.1 k p.2.val p.2.property.2,
   ⟨fun i _ _ _ hi h => coordinateRatio_restrict i k h hi,
    fun i j W _ hi hj => (coordinateRatio_mul i j k W hi hj).symm⟩⟩

def coordinateSection (k : σ) :
    O (projectiveSpace R σ) ⟶ (lineBundle (R := R) (σ := σ)).sheaf :=
  globalSection coordinateCocycle (coordinateCoefficients k ⊤)

theorem coordinateSection_coefficient (i k : σ) (W : (projectiveSpace R σ).Opens)
    (hW : W ≤ coordinateOpen i) :
    W.topIso.hom (coefficient (openFrame coordinateCocycle i W hW)
      (restrictSection W.ι (coordinateSection k))) = coordinateRatio i k W hW := by
  exact globalSection_coefficient coordinateCocycle (coordinateCoefficients k ⊤) i W hW

theorem coordinateSection_coefficient_eq (i k : σ) (W : (projectiveSpace R σ).Opens)
    (hW : W ≤ coordinateOpen i) :
    coefficient (openFrame coordinateCocycle i W hW)
      (restrictSection W.ι (coordinateSection k)) =
        W.topIso.inv (coordinateRatio i k W hW) := by
  apply (ConcreteCategory.bijective_of_isIso W.topIso.hom).1
  rw [coordinateSection_coefficient]
  exact (Iso.inv_hom_id_apply W.topIso (coordinateRatio i k W hW)).symm

theorem coordinateSection_normalized (i : σ) (W : (projectiveSpace R σ).Opens)
    (hW : W ≤ coordinateOpen i) :
    coefficient (openFrame coordinateCocycle i W hW)
      (restrictSection W.ι (coordinateSection i)) = 1 := by
  apply (ConcreteCategory.bijective_of_isIso W.topIso.hom).1
  rw [coordinateSection_coefficient, coordinateRatio_self, map_one]

theorem coordinateOpen_le_isoOpen (i : σ) :
    coordinateOpen (R := R) i ≤ PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection i) := by
  intro x hx
  have h := preimage_isoOpen (coordinateSection (R := R) i) (coordinateOpen i).ι
    (openFrame coordinateCocycle i (coordinateOpen i) le_rfl)
  have hn := coordinateSection_normalized (R := R) i (coordinateOpen i) le_rfl
  have hbasic := congrArg (coordinateOpen (R := R) i).toScheme.basicOpen hn
  have hone := h.trans (hbasic.trans (Scheme.basicOpen_one _))
  have hp : (⟨x,hx⟩ : (coordinateOpen (R := R) i).toScheme) ∈
      (coordinateOpen i).ι ⁻¹ᵁ PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection i) := by
    rw [hone]
    trivial
  exact hp

theorem coordinateSection_cover :
    (⨆ i : σ, PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) i)) = ⊤ := by
  apply top_unique
  rw [← show (⨆ i : σ, coordinateOpen (R := R) i) = ⊤ from
    PiExponentSeshadri.Projective.standardChart_cover]
  exact iSup_mono coordinateOpen_le_isoOpen

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveLineProper
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap

namespace OAI

namespace PiExponent.ProjectivePencilScalars
noncomputable section
open AlgebraicGeometry CategoryTheory

theorem projection_eq_structureMap (F : Type) [CommRing F] :
    polynomialProjectiveProjection F Bool = ProjectiveLine.structureMap F := by
  have hc : (polynomialGradeZeroEquiv F Bool).toRingHom =
      ProjectiveLine.constantsInDegreeZero F := by
    ext r
    rfl
  rw [polynomialProjectiveProjection, ProjectiveLine.structureMap, hc]

theorem scalars_comp_eq_structureScalars {F : Type} [CommRing F] {Y : Scheme.{0}}
    (f : Y ⟶ ProjectiveLine.projectiveLine F) :
    f.appTop.hom.comp (ProjectiveO1.scalars (R := F) (σ := Bool)) =
      (f ≫ ProjectiveLine.structureMap F).appTop.hom.comp
        (Scheme.ΓSpecIso (CommRingCat.of F)).inv.hom := by
  rw [ProjectiveO1.scalars, Scheme.Hom.comp_appTop, ← projection_eq_structureMap F]
  rfl

theorem scalars_comp_eq_baseScalars {Y : Scheme.{0}}
    (f : Y ⟶ ProjectiveLine.projectiveLine ℂ) :
    f.appTop.hom.comp (ProjectiveO1.scalars (R := ℂ) (σ := Bool)) =
      PiExponentSeshadri.Geometry.baseScalars (f ≫ ProjectiveLine.structureMap ℂ) :=
  scalars_comp_eq_structureScalars f

end
end PiExponent.ProjectivePencilScalars

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X Y : Scheme.{0}}

def pullbackRestrictFactorNatIso (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι) :
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor V.ι ≅
      Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback g :=
  Functor.isoWhiskerLeft (Scheme.Modules.pullback f)
    (Scheme.Modules.restrictFunctorIsoPullback V.ι) ≪≫
  Scheme.Modules.pullbackComp V.ι f ≪≫
  Scheme.Modules.pullbackCongr h ≪≫
  (Scheme.Modules.pullbackComp g U.ι).symm ≪≫
  Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback U.ι).symm
    (Scheme.Modules.pullback g)

theorem exists_restricted_pullback_frame_all_of_factor
    (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ∃ eF : ((Scheme.Modules.pullback f).obj M).restrict V.ι ≅ O V.toScheme,
      ∀ s : O X ⟶ M,
      coefficient eF (restrictSection V.ι (pullbackSection f s)) =
        g.appTop (coefficient e (restrictSection U.ι s)) := by
  let F : X.Modules ⥤ V.toScheme.Modules :=
    Scheme.Modules.pullback f ⋙ Scheme.Modules.restrictFunctor V.ι
  let G : X.Modules ⥤ V.toScheme.Modules :=
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback g
  let uF : F.obj (O X) ≅ O V.toScheme :=
    (Scheme.Modules.restrictFunctor V.ι).mapIso (pullbackUnitIso f) ≪≫
      Scheme.Modules.restrictUnitIso V.ι
  let uG : G.obj (O X) ≅ O V.toScheme :=
    (Scheme.Modules.pullback g).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
      pullbackUnitIso g
  obtain ⟨eF, he⟩ := PiExponent.PullbackFrameCoefficient.exists_frame_natIso_all
    F G (pullbackRestrictFactorNatIso f U V g h) uF uG (pullbackFrame g e)
  refine ⟨eF, fun s => ?_⟩
  have hs : coefficient eF (restrictSection V.ι (pullbackSection f s)) =
      coefficient (pullbackFrame g e) (pullbackSection g (restrictSection U.ι s)) := by
    let P : X.Modules ⥤ Y.Modules := Scheme.Modules.pullback f
    let R : Y.Modules ⥤ V.toScheme.Modules :=
      Scheme.Modules.restrictFunctor V.ι
    let S : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let Q : U.toScheme.Modules ⥤ V.toScheme.Modules :=
      Scheme.Modules.pullback g
    let p : P.obj (O X) ≅ O Y := pullbackUnitIso f
    let r : R.obj (O Y) ≅ O V.toScheme :=
      Scheme.Modules.restrictUnitIso V.ι
    let a : S.obj (O X) ≅ O U.toScheme := Scheme.Modules.restrictUnitIso U.ι
    let q : Q.obj (O U.toScheme) ≅ O V.toScheme := pullbackUnitIso g
    have hl : restrictSection V.ι (pullbackSection f s) = uF.inv ≫ F.map s := by
      change r.inv ≫ R.map (p.inv ≫ P.map s) = (r.inv ≫ R.map p.inv) ≫ R.map (P.map s)
      exact (congrArg (fun k => r.inv ≫ k) (R.map_comp p.inv (P.map s))).trans
        (Category.assoc r.inv (R.map p.inv) (R.map (P.map s))).symm
    have hr : pullbackSection g (restrictSection U.ι s) = uG.inv ≫ G.map s := by
      change q.inv ≫ Q.map (a.inv ≫ S.map s) = (q.inv ≫ Q.map a.inv) ≫ Q.map (S.map s)
      exact (congrArg (fun k => q.inv ≫ k) (Q.map_comp a.inv (S.map s))).trans
        (Category.assoc q.inv (Q.map a.inv) (Q.map (S.map s))).symm
    exact (congrArg (coefficient eF) hl).trans
      ((he s).trans (congrArg (coefficient (pullbackFrame g e)) hr).symm)
  rw [hs, coefficient_pullback]

theorem exists_restricted_pullback_frame_all (f : Y ⟶ X) (U : X.Opens)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ∃ eF : ((Scheme.Modules.pullback f).obj M).restrict (f ⁻¹ᵁ U).ι ≅
        O (f ⁻¹ᵁ U).toScheme,
      ∀ s : O X ⟶ M,
      coefficient eF (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) =
        (f ∣_ U).appTop (coefficient e (restrictSection U.ι s)) :=
  exists_restricted_pullback_frame_all_of_factor f U (f ⁻¹ᵁ U) (f ∣_ U)
    (morphismRestrict_ι f U).symm e

def restrictedPullbackFrame (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ((Scheme.Modules.pullback f).obj M).restrict V.ι ≅ O V.toScheme :=
  (exists_restricted_pullback_frame_all_of_factor f U V g h e).choose

lemma restrictedPullbackFrame_coefficient (f : Y ⟶ X) (U : X.Opens) (V : Y.Opens)
    (g : V.toScheme ⟶ U.toScheme) (h : V.ι ≫ f = g ≫ U.ι)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) (s : O X ⟶ M) :
    coefficient (restrictedPullbackFrame f U V g h e)
      (restrictSection V.ι (pullbackSection f s)) =
      g.appTop (coefficient e (restrictSection U.ι s)) :=
  (exists_restricted_pullback_frame_all_of_factor f U V g h e).choose_spec s

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleGluing
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponent.ProjectiveO1

open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open HomogeneousLocalization PiExponentSeshadri.Projective
open PiExponentSeshadri.LineBundleGluing

variable {R σ : Type} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

abbrev projectiveSpace (R σ : Type) [CommRing R] := Proj (PolyGrade R σ)
abbrev coordinateOpen (i : σ) : (projectiveSpace R σ).Opens :=
  Proj.basicOpen (PolyGrade R σ) (X i)

def coordinateRatio (i j : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) : Γ(projectiveSpace R σ, W) :=
  ⟨fun x => HomogeneousLocalization.mk
    ⟨1, ⟨X j, poly_X_mem j⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩,
   fun x => ⟨W, x.2, 𝟙 _, 1, ⟨X j, poly_X_mem j⟩, ⟨X i, poly_X_mem i⟩,
     (fun y => hi y.2), (fun _ => rfl)⟩⟩

theorem coordinateRatio_restrict (i j : σ) {V W : (projectiveSpace R σ).Opens}
    (h : V ≤ W) (hi : W ≤ coordinateOpen i) :
    (projectiveSpace R σ).presheaf.map (homOfLE h).op (coordinateRatio i j W hi) =
      coordinateRatio i j V (h.trans hi) := by
  apply Subtype.ext
  funext x
  rfl

theorem coordinateRatio_self (i : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) : coordinateRatio i i W hi = 1 := by
  apply Subtype.ext
  funext x
  let : x.1.asHomogeneousIdeal.toIdeal.IsPrime := x.1.isPrime
  apply HomogeneousLocalization.val_injective
  change (HomogeneousLocalization.mk ⟨1, ⟨X i, poly_X_mem i⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩).val = (1 : HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal).val
  rw [HomogeneousLocalization.val_mk, HomogeneousLocalization.val_one]
  exact Localization.mk_self (⟨X i, hi x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl)

theorem coordinateRatio_mul (i j k : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) (hj : W ≤ coordinateOpen j) :
    coordinateRatio i j W hi * coordinateRatio j k W hj = coordinateRatio i k W hi := by
  apply Subtype.ext
  funext x
  let : x.1.asHomogeneousIdeal.toIdeal.IsPrime := x.1.isPrime
  apply HomogeneousLocalization.val_injective
  change ((HomogeneousLocalization.mk ⟨1, ⟨X j, poly_X_mem j⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩ :
      HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal) *
    (HomogeneousLocalization.mk ⟨1, ⟨X k, poly_X_mem k⟩, ⟨X j, poly_X_mem j⟩, hj x.2⟩ :
      HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal)).val =
    (HomogeneousLocalization.mk ⟨1, ⟨X k, poly_X_mem k⟩, ⟨X i, poly_X_mem i⟩, hi x.2⟩ :
      HomogeneousLocalization.AtPrime (PolyGrade R σ) x.1.asHomogeneousIdeal.toIdeal).val
  rw [HomogeneousLocalization.val_mul, HomogeneousLocalization.val_mk, HomogeneousLocalization.val_mk, HomogeneousLocalization.val_mk]
  change Localization.mk (X j) (⟨X i, hi x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl) *
    Localization.mk (X k) (⟨X j, hj x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl) =
    Localization.mk (X k) (⟨X i, hi x.2⟩ : x.1.asHomogeneousIdeal.toIdeal.primeCompl)
  rw [Localization.mk_mul, Localization.mk_eq_mk_iff, Localization.r_iff_exists]
  refine ⟨1, ?_⟩
  simp only [OneMemClass.coe_one, one_mul, Submonoid.coe_mul]
  ring

def ratioUnit (i j : σ) (W : (projectiveSpace R σ).Opens)
    (hi : W ≤ coordinateOpen i) (hj : W ≤ coordinateOpen j) : Γ(projectiveSpace R σ, W)ˣ where
  val := coordinateRatio i j W hi
  inv := coordinateRatio j i W hj
  val_inv := (coordinateRatio_mul i j i W hi hj).trans (coordinateRatio_self i W hi)
  inv_val := (coordinateRatio_mul j i j W hj hi).trans (coordinateRatio_self j W hj)

def coordinateCocycle : Cocycle (coordinateOpen (R := R) (σ := σ)) where
  transition := ratioUnit
  restriction := fun i j {_ _} h hi _ => coordinateRatio_restrict i j h hi
  identity i W hi := Units.ext (coordinateRatio_self i W hi)
  cocycle i j k W hi hj _ := Units.ext (coordinateRatio_mul i j k W hi hj)

def lineBundle : PiExponentSeshadri.Geometry.LineBundle (projectiveSpace R σ) :=
  PiExponentSeshadri.LineBundleGluing.lineBundle coordinateCocycle
    (by rw [show (⨆ i : σ, coordinateOpen (R := R) i) = ⊤ from standardChart_cover])

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveChartSections
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

namespace PiExponentSeshadri.ProjectiveChartSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology
open PiExponentSeshadri.FlasqueCohomology FreeOpenUnit Frames


variable {X : Scheme} (U : X.Opens) (M : X.Modules)

theorem freeOpenEquiv_freeTop_comp (b : structureSheaf X ⟶ M) :
    freeOpenEquiv X.ringCatSheaf M ⊤ ((freeTopIso X.ringCatSheaf).hom ≫ b) =
      globalHomEquiv X.ringCatSheaf M b := by
  erw [freeOpenEquiv_comp]
  change b.val.app (op ⊤)
    (freeOpenEquiv X.ringCatSheaf (SheafOfModules.unit X.ringCatSheaf) ⊤
      ((freeOpenEquiv X.ringCatSheaf (SheafOfModules.unit X.ringCatSheaf) ⊤).symm
        (globalHomEquiv X.ringCatSheaf (SheafOfModules.unit X.ringCatSheaf) (𝟙 _)))) = _
  rw [Equiv.apply_symm_apply]
  rfl

theorem framedHomCoefficientsEquiv_globalSection
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme) (b : structureSheaf X ⟶ M) :
    framedHomCoefficientsEquiv U M e
      (freeOpenMap X.ringCatSheaf (homOfLE (show U ≤ ⊤ from le_top)) ≫
        (freeTopIso X.ringCatSheaf).hom ≫ b) =
      U.topIso.hom (coefficient e (restrictSection U.ι b)) := by
  change U.topIso.hom (e.hom.app ⊤ ((restrictionSectionsIso U M).inv
    (freeOpenEquiv X.ringCatSheaf M U
      (freeOpenMap X.ringCatSheaf (homOfLE (show U ≤ ⊤ from le_top)) ≫
        (freeTopIso X.ringCatSheaf).hom ≫ b)))) = _
  erw [freeOpenEquiv_naturality X.ringCatSheaf M
    (homOfLE (show U ≤ ⊤ from le_top)) ((freeTopIso X.ringCatSheaf).hom ≫ b),
    freeOpenEquiv_freeTop_comp]
  apply congrArg U.topIso.hom
  change e.hom.app ⊤
      (M.presheaf.map (eqToHom U.ι_image_top).op
        (M.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (b.app ⊤ (1 : Γ(X, ⊤))))) =
    e.hom.app ⊤ (b.app (U.ι ''ᵁ ⊤) ((U.ι.appIso ⊤).inv (1 : Γ(U.toScheme, ⊤))))
  apply congrArg (e.hom.app ⊤)
  rw [show (U.ι.appIso ⊤).inv (1 : Γ(U.toScheme, ⊤)) =
    (1 : Γ(X, U.ι ''ᵁ ⊤)) from map_one _]
  change (M.presheaf.map _ ≫ M.presheaf.map _) (b.app ⊤ (1 : Γ(X, ⊤))) = _
  rw [← Functor.map_comp]
  rw [show (homOfLE (show U ≤ ⊤ from le_top)).op ≫ (eqToHom U.ι_image_top).op =
    (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op from Subsingleton.elim _ _]
  have hb := CategoryTheory.congr_fun (b.mapPresheaf.naturality
    (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op) (1 : Γ(X, ⊤))
  change b.app (U.ι ''ᵁ ⊤)
      (X.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op 1) =
    M.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op (b.app ⊤ (1 : Γ(X, ⊤))) at hb
  simpa only [map_one] using hb.symm

end
end PiExponentSeshadri.ProjectiveChartSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent
import OAI.NumberTheory.PiExponent.Approximation.SerreSectionLifting
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveGlobalPolynomials
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceSerre
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponent.ProjectiveSectionExtension
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
open GeometrySupport

variable {X Y : Scheme.{0}}

def quotientPowerRestriction (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ)
    (s : GlobalSections Y (modulePow Y L.sheaf n)) :
    GlobalSections Y ((moduleTwistFunctor L n).obj
      ((Scheme.Modules.pushforward f).obj (structureSheaf X))) :=
  s ≫ (moduleTwistUnitIso L n).inv ≫
    (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)

lemma idealModule_isFinitePresentation [IsLocallyNoetherian Y]
    (f : X ⟶ Y) [IsClosedImmersion f] :
    (PiExponentSeshadri.IdealModule.idealModule f).IsFinitePresentation := by
  let : (PiExponentSeshadri.IdealModule.unit X).IsFinitePresentation :=
    LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (PiExponentSeshadri.IdealModule.unit Y).IsFinitePresentation :=
    LineBundleCoherent.structureSheaf_isFinitePresentation
  let : ((Scheme.Modules.pushforward f).obj
      (PiExponentSeshadri.IdealModule.unit X)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward f).obj
        (PiExponentSeshadri.IdealModule.unit X))).choose.isQuasicoherent
  exact FiniteGlobalPresentation.kernel_isFinitePresentation
    (PiExponentSeshadri.IdealModule.structureMap f)

theorem quotientPowerRestriction_surjective_of_h1_zero
    (L : LineBundle Y) (f : X ⟶ Y) [IsClosedImmersion f] (n : ℕ)
    (hzero : ∀ x : cohomology
      ((moduleTwistFunctor L n).obj (PiExponentSeshadri.IdealModule.idealModule f)) 1, x = 0) :
    Function.Surjective (quotientPowerRestriction L f n) := by
  let S := ShortComplex.mk (PiExponentSeshadri.IdealModule.inclusion f)
    (PiExponentSeshadri.IdealModule.structureMap f) (kernel.condition _)
  have hS : S.ShortExact := PiExponentSeshadri.IdealModule.closedSequence_exact f
  have hsurj := SerreSectionLifting.globalSections_surjective_of_h1_zero
    (S.map (moduleTwistFunctor L n)) (moduleTwistFunctor_shortExact L n S hS) hzero
  intro s
  obtain ⟨t, ht⟩ := hsurj s
  refine ⟨t ≫ (moduleTwistUnitIso L n).hom, ?_⟩
  change t ≫ (moduleTwistFunctor L n).map
    (PiExponentSeshadri.IdealModule.structureMap f) = s at ht
  change (t ≫ (moduleTwistUnitIso L n).hom) ≫ (moduleTwistUnitIso L n).inv ≫ _ = s
  erw [Category.assoc, Iso.hom_inv_id_assoc]
  exact ht

theorem eventual_projective_quotientPowerRestriction_surjective
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (quotientPowerRestriction (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n) := by
  let := idealModule_isFinitePresentation f
  obtain ⟨N, hN⟩ := ProjectiveO1.serre_vanishing R σ
    (PiExponentSeshadri.IdealModule.idealModule f)
  exact ⟨N, fun n hn => quotientPowerRestriction_surjective_of_h1_zero
    (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n (hN n hn 1 (by decide))⟩

end
end PiExponent.ProjectiveSectionExtension

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedRestrictionTensor
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionExtension

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveSectionExtension
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open PiExponent.GeometrySupport
variable {X Y : Scheme.{0}}

def globalPushEquiv (f : X ⟶ Y) (M : X.Modules) :
    GlobalSections X M ≃ GlobalSections Y ((Scheme.Modules.pushforward f).obj M) :=
  Equiv.ofBijective (fun s => PiExponentSeshadri.IdealModule.structureMap f ≫
    (Scheme.Modules.pushforward f).map s)
    (ClosedImmersionSerreTransfer.globalHom_push_bijective f M)

def quotientPowerIso (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ) :
    (moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj (structureSheaf X)) ≅
      (Scheme.Modules.pushforward f).obj (modulePow X (L.pullback f).sheaf n) :=
  (ProjectionFormula.twistIso f (structureSheaf X) L n).symm ≪≫
    (Scheme.Modules.pushforward f).mapIso (moduleTwistUnitIso (L.pullback f) n)

def quotientSectionsEquiv (L : LineBundle Y) (f : X ⟶ Y) (n : ℕ) :
    GlobalSections Y ((moduleTwistFunctor L n).obj
      ((Scheme.Modules.pushforward f).obj (structureSheaf X))) ≃
    GlobalSections X (modulePow X (L.pullback f).sheaf n) :=
  (Iso.homCongr (Iso.refl (structureSheaf Y)) (quotientPowerIso L f n)).trans
    (globalPushEquiv f _).symm

theorem quotientSectionsEquiv_restriction (L : LineBundle Y) (f : X ⟶ Y)
    (n : ℕ) (s : GlobalSections Y (modulePow Y L.sheaf n)) :
    quotientSectionsEquiv L f n (quotientPowerRestriction L f n s) =
      pullbackPowerSection L f n s := by
  apply (globalPushEquiv f _).injective
  change globalPushEquiv f _ ((globalPushEquiv f _).symm
    (quotientPowerRestriction L f n s ≫ (quotientPowerIso L f n).hom)) = _
  rw [Equiv.apply_symm_apply]
  change (s ≫ (moduleTwistUnitIso L n).inv ≫
    (moduleTwistFunctor L n).map (PiExponentSeshadri.IdealModule.structureMap f)) ≫
      (ProjectionFormula.twistIso f (structureSheaf X) L n).inv ≫
        (Scheme.Modules.pushforward f).map (moduleTwistUnitIso (L.pullback f) n).hom = _
  change _ = PiExponentSeshadri.IdealModule.structureMap f ≫
    (Scheme.Modules.pushforward f).map (pullbackPowerSection L f n s)
  erw [Category.assoc, Category.assoc]
  simpa only [PiExponentSeshadri.Frames.O, structureSheaf,
    PiExponentSeshadri.IdealModule.unit] using! ClosedRestrictionTensor.section_restriction_eq f L n s

theorem eventual_projective_pullbackPowerSection_surjective
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n → Function.Surjective
      (pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n) := by
  obtain ⟨N, hN⟩ := eventual_projective_quotientPowerRestriction_surjective f
  refine ⟨N, fun n hn t => ?_⟩
  obtain ⟨s, hs⟩ := hN n hn ((quotientSectionsEquiv _ f n).symm t)
  refine ⟨s, ?_⟩
  rw [← quotientSectionsEquiv_restriction, hs, Equiv.apply_symm_apply]

theorem eventual_projective_homogeneous_extension
    {R σ : Type} [CommRing R] [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (f : X ⟶ ProjectiveO1.projectiveSpace R σ) [IsClosedImmersion f] :
    ∃ N, ∀ n, N ≤ n →
      ∀ t : GlobalSections X (modulePow X
        ((ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback f).sheaf n),
      ∃ s : GlobalSections (ProjectiveO1.projectiveSpace R σ)
          (modulePow _ (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf n),
        ∃ p : MvPolynomial.homogeneousSubmodule σ R n,
          pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ)) f n s = t ∧
          ∀ i, PiExponentSeshadri.Projective.dehomogenize i p.val =
            ProjectiveO1.globalSectionChartPolynomial n i s := by
  obtain ⟨N, hN⟩ := eventual_projective_pullbackPowerSection_surjective f
  refine ⟨N, fun n hn t => ?_⟩
  obtain ⟨s, hs⟩ := hN n hn t
  obtain ⟨p, hp, _⟩ := ProjectiveO1.globalSection_homogeneous_polynomial n s
  exact ⟨s, p, hs, hp⟩

end PiExponent.ProjectiveSectionExtension
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFramedSections

namespace OAI

noncomputable section

universe u

namespace PiExponentSeshadri.Projective

section
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type u} [CommRing K]

lemma reindex_polynomial_irrelevant_le :
    (HomogeneousIdeal.irrelevant (homogeneousSubmodule σ K)).toIdeal ≤
      Ideal.span (Set.range (MvPolynomial.X (R := K) : σ → MvPolynomial σ K)) := by
  rw [HomogeneousIdeal.toIdeal_irrelevant_le]
  intro n hn p hp
  change p ∈ idealOfVars σ K
  rw [← pow_one (idealOfVars σ K), mem_pow_idealOfVars_iff]
  intro d hd
  change 1 ≤ d.sum fun _ v => v
  rw [Finsupp.sum, ← hp.degree_eq_sum_deg_support hd]
  exact hn

def reindexCoordinateCover : (Proj (homogeneousSubmodule σ K)).AffineOpenCover :=
  Proj.affineOpenCoverOfIrrelevantLESpan _ (X (R := K))
    (m := fun _ => 1) (fun i => isHomogeneous_X K i) (fun _ => by decide)
    reindex_polynomial_irrelevant_le

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open scoped AlgebraicGeometry
open PiExponentSeshadri.Frames MvPolynomial
variable {K σ : Type u} [CommRing K] {X : Scheme.{u}}
attribute [local instance] MvPolynomial.gradedAlgebra

theorem sectionsMorphism_isClosedImmersion {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hcover : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (haff : ∀ i, IsAffine (SectionOpens.isoOpen (s i)).toScheme)
    (hgen : ∀ i, Function.Surjective
      (eval₂Hom (((SectionOpens.isoOpen (s i)).ι.appTop.hom).comp k)
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j))))) :
    IsClosedImmersion (sectionsMorphism k s hcover) := by
  let V := reindexCoordinateCover (K := K) (σ := σ)
  apply IsZariskiLocalAtTarget.of_openCover (P := @IsClosedImmersion) V.openCover
  intro i
  change σ at i
  let U := SectionOpens.isoOpen (s i)
  let : IsAffine U.toScheme := haff i
  let k' := U.ι.appTop.hom.comp k
  let a : σ → Γ(U.toScheme, ⊤) := fun j => coefficient (sectionFrame (s i)) (restrictSection U.ι (s j))
  have hi : a i = 1 := sectionFrame_normalized (s i)
  let g : U.toScheme ⟶ Spec (CommRingCat.of
      (HomogeneousLocalization.Away (homogeneousSubmodule σ K) (MvPolynomial.X i))) :=
    U.toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k' a) (MvPolynomial.X i)
      (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(U.toScheme, ⊤))))))
  have hg : IsClosedImmersion g := normalized_coordinates_closed k' a i hi (hgen i)
  have hV : IsOpenImmersion (V.f i) := by
    exact inferInstanceAs (IsOpenImmersion
      (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)))
  have H : IsPullback g U.ι (V.f i) (sectionsMorphism k s hcover) := by
    apply @IsOpenImmersion.isPullback _ _ _ _ g U.ι (V.f i)
      (sectionsMorphism k s hcover) (inferInstanceAs (IsOpenImmersion U.ι)) hV
    · exact (sectionsMorphism_local k s hcover i).trans (Category.assoc _ _ _).symm
    · change _ ⁻¹ᵁ (Proj.awayι (homogeneousSubmodule σ K) (MvPolynomial.X i) _ _).opensRange = _
      erw [Proj.opensRange_awayι, sectionsMorphism_preimage, Scheme.Opens.opensRange_ι]
  change IsClosedImmersion (pullback.snd (sectionsMorphism k s hcover) (V.f i))
  have hcomp : IsClosedImmersion (H.flip.isoPullback.inv ≫ g) :=
    @IsClosedImmersion.comp _ _ _ _ _
      (inferInstanceAs (IsClosedImmersion H.flip.isoPullback.inv)) hg
  exact H.flip.isoPullback_inv_snd ▸ hcomp

end

section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace MvPolynomial
open HomogeneousLocalization PiExponentSeshadri.Frames
open scoped AlgebraicGeometry
variable {K R σ : Type u} [CommRing K] [CommRing R]
attribute [local instance] MvPolynomial.gradedAlgebra

lemma normalized_eval₂_of_evalAway (k : K →+* R) (a : σ → R) (i : σ) (hi : a i = 1)
    (h : Function.Surjective (evalAway (𝒜 := homogeneousSubmodule σ K)
      (eval₂Hom k a) (MvPolynomial.X i)
        (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R))))) :
    Function.Surjective (eval₂Hom k a) := by
  intro r
  obtain ⟨x, hx⟩ := h r
  obtain ⟨n, q, hq, rfl⟩ := Away.mk_surjective (homogeneousSubmodule σ K)
    (isHomogeneous_X K i) x
  refine ⟨q, ?_⟩
  have he := evalAway_mk_clear (eval₂Hom k a) (isHomogeneous_X K i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : R))) n q hq
  simpa only [hx, eval₂Hom_X', hi, one_pow, mul_one] using he.symm

lemma affine_evaluation_surjective {Y : Scheme.{u}} (f : R →+* Γ(Y, ⊤))
    [IsClosedImmersion (Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f))] :
    Function.Surjective f := by
  let g := Y.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hg := (IsClosedImmersion.isAffine_surjective_of_isAffine g).2
  have hEq : (Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop = CommRingCat.ofHom f := by
    simp only [g, Scheme.Hom.comp_appTop, Scheme.toSpecΓ_appTop,
      ← Scheme.ΓSpecIso_inv_naturality_assoc, Iso.inv_hom_id, Category.comp_id]
  have hh := hg.comp (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv).surjective
  change Function.Surjective ((Scheme.ΓSpecIso (CommRingCat.of R)).inv ≫ g.appTop).hom at hh
  simpa only [hEq, CommRingCat.hom_ofHom] using hh

theorem sectionsMorphism_chart_generators {X : Scheme.{u}} {M : X.Modules}
    (k : K →+* Γ(X, ⊤)) (s : σ → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsClosedImmersion (sectionsMorphism k s hs)] (i : σ) :
    IsAffine (SectionOpens.isoOpen (s i)).toScheme ∧ Function.Surjective
      (eval₂Hom ((SectionOpens.isoOpen (s i)).ι.appTop.hom.comp k)
        (fun j => coefficient (sectionFrame (s i))
          (restrictSection (SectionOpens.isoOpen (s i)).ι (s j)))) := by
  let V := reindexCoordinateCover (K := K) (σ := σ)
  let U := SectionOpens.isoOpen (s i)
  let k' := U.ι.appTop.hom.comp k
  let a : σ → Γ(U.toScheme, ⊤) := fun j => coefficient (sectionFrame (s i)) (restrictSection U.ι (s j))
  have hi : a i = 1 := sectionFrame_normalized (s i)
  let f := evalAway (𝒜 := homogeneousSubmodule σ K) (eval₂Hom k' a) (MvPolynomial.X i)
    (by simpa only [eval₂Hom_X', hi] using (isUnit_one : IsUnit (1 : Γ(U.toScheme, ⊤))))
  let g : U.toScheme ⟶ Spec (CommRingCat.of
      (HomogeneousLocalization.Away (homogeneousSubmodule σ K) (MvPolynomial.X i))) :=
    U.toScheme.toSpecΓ ≫ Spec.map (CommRingCat.ofHom f)
  have hV : IsOpenImmersion (V.f i) := by
    exact inferInstanceAs (IsOpenImmersion
      (Proj.awayι (PolyGrade K σ) (MvPolynomial.X i) (poly_X_mem i) (by decide)))
  have H : IsPullback g U.ι (V.f i) (sectionsMorphism k s hs) := by
    apply @IsOpenImmersion.isPullback _ _ _ _ g U.ι (V.f i)
      (sectionsMorphism k s hs) (inferInstanceAs (IsOpenImmersion U.ι)) hV
    · exact (sectionsMorphism_local k s hs i).trans (Category.assoc _ _ _).symm
    · change _ ⁻¹ᵁ (Proj.awayι (homogeneousSubmodule σ K) (MvPolynomial.X i) _ _).opensRange = _
      erw [Proj.opensRange_awayι, sectionsMorphism_preimage, Scheme.Opens.opensRange_ι]
  have hg : IsClosedImmersion g :=
    MorphismProperty.of_isPullback H.flip
      (inferInstanceAs (IsClosedImmersion (sectionsMorphism k s hs)))
  refine ⟨(IsClosedImmersion.isAffine_surjective_of_isAffine g).1, ?_⟩
  exact normalized_eval₂_of_evalAway k' a i hi (@affine_evaluation_surjective _ _ U.toScheme f hg)

end

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open PiExponentSeshadri.Frames
open scoped AlgebraicGeometry
variable {K σ τ : Type u} [CommRing K] {X : Scheme.{u}} {M : X.Modules}
attribute [local instance] MvPolynomial.gradedAlgebra

lemma eval₂_surjective_reindex {R : Type u} [CommRing R] (k : K →+* R)
    (a : σ → R) (e : τ ≃ σ) (h : Function.Surjective (eval₂Hom k a)) :
    Function.Surjective (eval₂Hom k (a ∘ e)) := by
  intro r
  obtain ⟨p, hp⟩ := h r
  refine ⟨rename e.symm p, ?_⟩
  change eval₂ k (a ∘ e) (rename e.symm p) = r
  rw [MvPolynomial.eval₂_rename]
  change eval₂ k a p = r at hp
  simpa only [Function.comp_assoc, Equiv.self_comp_symm, Function.comp_id] using hp

theorem sectionsMorphism_reindex_closed (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    [IsClosedImmersion (sectionsMorphism k s hs)] (e : τ ≃ σ)
    (ht : (⨆ i, SectionOpens.isoOpen (s (e i))) = ⊤) :
    IsClosedImmersion (sectionsMorphism k (s ∘ e) ht) := by
  apply sectionsMorphism_isClosedImmersion
  · intro i
    exact (sectionsMorphism_chart_generators k s hs (e i)).1
  · intro i
    let U := SectionOpens.isoOpen (s (e i))
    let k' : K →+* Γ(U.toScheme, ⊤) := U.ι.appTop.hom.comp k
    let a : σ → Γ(U.toScheme, ⊤) := fun j =>
      coefficient (sectionFrame (s (e i))) (restrictSection U.ι (s j))
    have h : Function.Surjective (eval₂Hom k' a) :=
      (sectionsMorphism_chart_generators k s hs (e i)).2
    change Function.Surjective (eval₂Hom k' (a ∘ e))
    exact eval₂_surjective_reindex k' a e h

end PiExponentSeshadri.Projective

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinates
import OAI.NumberTheory.PiExponent.Geometry.ProjectivePullbackFrames

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry
attribute [local instance] MvPolynomial.gradedAlgebra
variable {K σ : Type} [CommRing K] {X Y : Scheme.{0}}

lemma sectionsMorphism_frame {M : X.Modules} (k : K →+* Γ(X, ⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (φ : Y ⟶ X) [IsOpenImmersion φ] (e : M.restrict φ ≅ O Y)
    (i : σ) (hi : coefficient e (restrictSection φ (s i)) = 1) :
    φ ≫ sectionsMorphism k s hs =
      coordinatesMap Y (φ.appTop.hom.comp k)
        (fun j => coefficient e (restrictSection φ (s j))) i hi := by
  let U := SectionOpens.isoOpen (s i)
  have hp : φ ⁻¹ᵁ U = ⊤ := by
    rw [show U = SectionOpens.isoOpen (s i) from rfl, preimage_isoOpen (s i) φ e, hi]
    exact (isUnit_iff_basicOpen_top _).mp isUnit_one
  have hr : Set.range φ ⊆ Set.range U.ι := by
    rintro _ ⟨y, rfl⟩
    rw [Scheme.Opens.range_ι]
    have h : y ∈ φ ⁻¹ᵁ U := by rw [hp]; trivial
    exact h
  let l := IsOpenImmersion.lift U.ι φ hr
  have hl : l ≫ U.ι = φ := IsOpenImmersion.lift_fac U.ι φ hr
  let : IsOpenImmersion l := IsOpenImmersion.of_comp l U.ι
  obtain ⟨c, hc⟩ := overlap_coefficients φ U.ι (𝟙 Y) l (by simpa using hl.symm)
    e (sectionFrame (s i))
  have hci : (c : Γ(Y, ⊤)) = 1 := by
    have h := hc (s i)
    simpa only [U, sectionFrame_normalized, map_one, hi, Scheme.Hom.id_appTop,
      CommRingCat.id_apply, mul_one] using h.symm
  have hc' (j : σ) : l.appTop (coefficient (sectionFrame (s i))
      (restrictSection U.ι (s j))) = coefficient e (restrictSection φ (s j)) := by
    simpa only [hci, Scheme.Hom.id_appTop, CommRingCat.id_apply, one_mul] using hc (s j)
  conv_lhs => rw [← hl, Category.assoc, sectionsMorphism_local, coordinatesMap_natural]
  congr 1
  · rw [← RingHom.comp_assoc, ← CommRingCat.hom_comp, ← Scheme.Hom.comp_appTop, hl]
  · exact funext hc'

lemma pullback_isoOpen_le {M : X.Modules} (s : O X ⟶ M) (f : Y ⟶ X) :
    f ⁻¹ᵁ SectionOpens.isoOpen s ≤ SectionOpens.isoOpen (pullbackSection f s) := by
  let U := SectionOpens.isoOpen s
  obtain ⟨e,he⟩ := exists_restricted_pullback_frame_all f U (sectionFrame s)
  have hn : coefficient e (restrictSection (f ⁻¹ᵁ U).ι (pullbackSection f s)) = 1 := by
    rw [he,sectionFrame_normalized,map_one]
  have hp : (f ⁻¹ᵁ U).ι ⁻¹ᵁ SectionOpens.isoOpen (pullbackSection f s) = ⊤ := by
    rw [preimage_isoOpen (pullbackSection f s) (f ⁻¹ᵁ U).ι e, hn]
    exact (isUnit_iff_basicOpen_top _).mp isUnit_one
  intro x hx
  have h : (⟨x,hx⟩ : (f ⁻¹ᵁ U).toScheme) ∈
      (f ⁻¹ᵁ U).ι ⁻¹ᵁ SectionOpens.isoOpen (pullbackSection f s) := by rw [hp]; trivial
  exact h

lemma pullback_sections_cover {M : X.Modules} (s : σ → (O X ⟶ M))
    (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤) (f : Y ⟶ X) :
    (⨆ i, SectionOpens.isoOpen (pullbackSection f (s i))) = ⊤ := by
  apply top_le_iff.mp
  rw [← Scheme.Hom.preimage_top f, ← hs, Scheme.Hom.preimage_iSup]
  exact iSup_mono fun i => pullback_isoOpen_le (s i) f

theorem sectionsMorphism_pullback {M : X.Modules} (k : K →+* Γ(X,⊤))
    (s : σ → (O X ⟶ M)) (hs : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
    (f : Y ⟶ X) :
    f ≫ sectionsMorphism k s hs =
      sectionsMorphism (f.appTop.hom.comp k) (fun i => pullbackSection f (s i))
        (pullback_sections_cover s hs f) := by
  let t (i : σ) := pullbackSection f (s i)
  let ht := pullback_sections_cover s hs f
  have hc : (⨆ i, f ⁻¹ᵁ SectionOpens.isoOpen (s i)) = ⊤ := by
    rw [← Scheme.Hom.preimage_iSup,hs,Scheme.Hom.preimage_top]
  apply (Y.openCoverOfIsOpenCover (fun i => f ⁻¹ᵁ SectionOpens.isoOpen (s i)) hc).hom_ext
  intro i
  let U := SectionOpens.isoOpen (s i)
  obtain ⟨e,he⟩ := exists_restricted_pullback_frame_all f U (sectionFrame (s i))
  have hi : coefficient e (restrictSection (f ⁻¹ᵁ U).ι (t i)) = 1 := by
    rw [he,sectionFrame_normalized,map_one]
  change (f ⁻¹ᵁ U).ι ≫ (f ≫ sectionsMorphism k s hs) =
    (f ⁻¹ᵁ U).ι ≫ sectionsMorphism (f.appTop.hom.comp k) t ht
  erw [← Category.assoc, ← morphismRestrict_ι f U, Category.assoc,
    sectionsMorphism_local k s hs i, coordinatesMap_natural,
    sectionsMorphism_frame _ t ht (f ⁻¹ᵁ U).ι e i hi]
  congr 1
  · rw [← RingHom.comp_assoc, ← CommRingCat.hom_comp, ← Scheme.Hom.comp_appTop,
      morphismRestrict_ι f U, Scheme.Hom.comp_appTop]
    rfl
  · exact (funext fun j => he (s j)).symm
end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedImmersionSerreTransfer
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.SerreAssembly

namespace OAI

namespace PiExponent.ClosedImmersionSerreTransfer
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}} (f : X ⟶ Y) [IsClosedImmersion f]
local instance : HasExt.{1} X.Modules := HasExt.standard _
local instance : HasExt.{1} Y.Modules := HasExt.standard _

theorem twist_ext_zero_iff (M : X.Modules) (L : LineBundle Y) (n q : ℕ) :
    (∀ x : Ext.{1} (structureSheaf X)
      ((moduleTwistFunctor (L.pullback f) n).obj M) q, x = 0) ↔
    (∀ x : Ext.{1} (structureSheaf Y)
      ((moduleTwistFunctor L n).obj ((Scheme.Modules.pushforward f).obj M)) q, x = 0) := by
  refine (ext_zero_iff f ((moduleTwistFunctor (L.pullback f) n).obj M) q).trans ?_
  let e := (extFunctorObj (structureSheaf Y) q).mapIso (ProjectionFormula.twistIso f M L n)
  constructor
  · intro h x
    obtain ⟨y, rfl⟩ := (ConcreteCategory.bijective_of_isIso e.hom).surjective x
    exact (congrArg e.hom (h y)).trans e.hom.hom.map_zero
  · intro h x
    apply (ConcreteCategory.bijective_of_isIso e.hom).injective
    exact (h _).trans e.hom.hom.map_zero.symm

theorem eventual_twist_ext_zero_of_ambient [IsLocallyNoetherian Y]
    (L : LineBundle Y)
    (hSerre : ∀ (N : Y.Modules) [N.IsFinitePresentation],
      ∃ N0, ∀ n, N0 ≤ n → ∀ q, 0 < q →
        ∀ x : Ext.{1} (structureSheaf Y) ((moduleTwistFunctor L n).obj N) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N0, ∀ n, N0 ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor (L.pullback f) n).obj M) q, x = 0 := by
  obtain ⟨N0, hN0⟩ := hSerre ((Scheme.Modules.pushforward f).obj M)
  refine ⟨N0, fun n hn q hq => ?_⟩
  exact (twist_ext_zero_iff f M L n q).mpr (hN0 n hn q hq)

theorem eventual_twist_ext_zero_of_ambient_section_cover
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hpow : ∀ n q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf Y) (modulePow Y L.sheaf n) q, x = 0)
    (M : X.Modules) [M.IsFinitePresentation] :
    ∃ N0, ∀ n, N0 ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (structureSheaf X)
        ((moduleTwistFunctor (L.pullback f) n).obj M) q, x = 0 := by
  apply eventual_twist_ext_zero_of_ambient f L _ M
  intro N hN
  exact PiExponent.GeometrySupport.SerreAssembly.eventual_twist_ext_zero_of_section_cover
    L l hl s hcover haffine hpow N

end
end PiExponent.ClosedImmersionSerreTransfer

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1ChartMap

namespace OAI

namespace PiExponent.ProjectiveO1
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry
variable (R σ : Type) [CommRing R]

instance projectiveSpace_noetherian [IsNoetherianRing R] [Finite σ] :
    IsNoetherian (projectiveSpace R σ) := by
  let : IsLocallyNoetherian (projectiveSpace R σ) :=
    LocallyOfFiniteType.isLocallyNoetherian (polynomialProjectiveProjection R σ)
  let : CompactSpace (projectiveSpace R σ) :=
    QuasiCompact.compactSpace_of_compactSpace (polynomialProjectiveProjection R σ)
  exact {}

instance projectiveSpace_separated [Finite σ] : (projectiveSpace R σ).IsSeparated := by
  constructor
  have h : IsSeparated (polynomialProjectiveProjection R σ ≫
      terminal.from (Spec (CommRingCat.of R))) := inferInstance
  simpa only [terminal.comp_from] using h

instance projectiveSpace_diagonal_affine [Finite σ] :
    IsAffineHom (pullback.diagonal (terminal.from (projectiveSpace R σ))) := by
  infer_instance

theorem scalars_eq_baseScalars :
    scalars (R := ℂ) (σ := σ) = baseScalars (polynomialProjectiveProjection ℂ σ) := rfl

end
end PiExponent.ProjectiveO1

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CohomologyFinite
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

namespace PiExponent.ProjectiveSpaceFinite
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open ProjectiveO1 CohomologyFiniteness
attribute [local instance] MvPolynomial.gradedAlgebra
attribute [local irreducible] ProjectiveO1.lineBundle ProjectiveO1.coordinateCocycle
  ProjectiveO1.coordinateSection sectionsMorphism CoordinateAtlas.morphism atlasOfFramedSections
  CohomologyFinite
variable {X : Scheme.{0}}

theorem projectiveSpace_cohomology_finite (r : ℕ)
    (M : (projectiveSpace ℂ (Fin (r+1))).Modules) [M.IsFinitePresentation] (q : ℕ) :
    CohomologyFinite (polynomialProjectiveProjection ℂ (Fin (r+1))) M q := by
  have hid : sectionsMorphism
      (X := projectiveSpace ℂ (Fin (r+1))) (K := ℂ) (σ := Fin (r+1))
      (M := (lineBundle (R := ℂ) (σ := Fin (r+1))).sheaf)
      (baseScalars (polynomialProjectiveProjection ℂ (Fin (r+1))))
      (coordinateSection (R := ℂ) (σ := Fin (r+1))) coordinateSection_cover =
      (Iso.refl (projectiveSpace ℂ (Fin (r+1)))).hom := by
    change sectionsMorphism
      (M := (lineBundle (R := ℂ) (σ := Fin (r+1))).sheaf)
      (baseScalars (polynomialProjectiveProjection ℂ (Fin (r+1))))
      (coordinateSection (R := ℂ) (σ := Fin (r+1)))
      (coordinateSection_cover (R := ℂ) (σ := Fin (r+1))) =
        𝟙 (projectiveSpace ℂ (Fin (r+1)))
    exact coordinate_sectionsMorphism_identity (R := ℂ) (σ := Fin (r+1))
  exact coordinateBundle_finite (X := projectiveSpace ℂ (Fin (r+1)))
    (polynomialProjectiveProjection ℂ (Fin (r+1)))
    (lineBundle (R := ℂ) (σ := Fin (r+1))) (r+1) (Nat.succ_pos r)
    (coordinateSection (R := ℂ) (σ := Fin (r+1)))
    (coordinateSection_cover (R := ℂ) (σ := Fin (r+1)))
    (Iso.refl (projectiveSpace ℂ (Fin (r+1)))) hid M q

theorem projectiveEmbedding_cohomology_finite (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q)
      (baseScalars (i ≫ polynomialProjectiveProjection ℂ (Fin (r+1))))
    FiniteDimensional ℂ (cohomology M q) := by
  exact finiteDimensional (i ≫ polynomialProjectiveProjection ℂ (Fin (r+1))) M q
    (closedPushforward_finite i (polynomialProjectiveProjection ℂ (Fin (r+1))) M q
      (projectiveSpace_cohomology_finite r ((Scheme.Modules.pushforward i).obj M) q))

theorem projectiveOver_cohomology_finite (p : X ⟶ Spec (CommRingCat.of ℂ)) (r : ℕ)
    (i : X ⟶ projectiveSpace ℂ (Fin (r+1))) [IsClosedImmersion i]
    (hi : i ≫ polynomialProjectiveProjection ℂ (Fin (r+1)) = p)
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  subst p
  exact projectiveEmbedding_cohomology_finite r i M q

end
end PiExponent.ProjectiveSpaceFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean <==
import Mathlib.AlgebraicGeometry.Properties
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveDenseChart
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveRatioCocycle

namespace OAI

noncomputable section
namespace PiExponent.ProjectiveO1
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra
variable (R σ : Type) [CommRing R]

instance projectiveSpace_reduced [IsDomain R] : IsReduced (projectiveSpace R σ) := by
  let U : (projectiveSpace R σ).OpenCover :=
    (projectiveSpace R σ).openCoverOfIsOpenCover (coordinateOpen (R := R))
      (by exact standardChart_cover)
  have h (i : σ) : IsReduced (coordinateOpen (R := R) i).toScheme :=
    isReduced_of_isOpenImmersion (projectiveChartIso (R := R) i).hom
  let : ∀ i, IsReduced (U.X i) := h
  exact IsReduced.of_openCover _ U

instance projectiveSpace_irreducible [IsDomain R] [Nonempty σ] :
    IrreducibleSpace (projectiveSpace R σ) := by
  let i : σ := Classical.choice inferInstance
  let p : projectiveSpace R σ := projectiveGenericPoint (PolyGrade R σ)
    (poly_X_mem i) (by decide) (MvPolynomial.X_ne_zero i)
  have hp : closure ({p} : Set (projectiveSpace R σ)) = Set.univ := by
    apply Set.eq_univ_of_forall
    intro x
    exact (ProjectiveSpectrum.le_iff_mem_closure (PolyGrade R σ) p x).mp
      (show (⊥ : HomogeneousIdeal (PolyGrade R σ)) ≤ x.asHomogeneousIdeal from bot_le)
  apply (irreducibleSpace_def _).mpr
  change IsIrreducible (Set.univ : Set (projectiveSpace R σ))
  rw [← hp]
  exact (isIrreducible_singleton (x := p)).closure

instance projectiveSpace_integral [IsDomain R] [Nonempty σ] :
    IsIntegral (projectiveSpace R σ) :=
  isIntegral_of_irreducibleSpace_of_isReduced _

end PiExponent.ProjectiveO1

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSpaceBasics

namespace OAI

namespace PiExponent.ProjectiveO1
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Abelian
open PiExponentSeshadri.Geometry

attribute [local irreducible] lineBundle coordinateSection scalars

private abbrev schemeUnit (X : Scheme.{0}) : X.Modules := SheafOfModules.unit X.ringCatSheaf

attribute [local instance] PiExponentSeshadri.FiniteCoverCohomology.hasExtScheme'

variable (R σ : Type) [CommRing R] [IsNoetherianRing R] [Fintype σ]

theorem standardPower_ext_eq_zero (n q : ℕ) (hq : 0 < q)
    (x : Ext.{1} (C := (projectiveSpace R σ).Modules) (schemeUnit (projectiveSpace R σ))
      (modulePow (projectiveSpace R σ) (lineBundle (R := R) (σ := σ)).sheaf n) q) :
    x = 0 := by
  exact PiExponent.GeometrySupport.ProjectiveCoordinateAcyclicity.coordinatePower_ext_eq_zero
    (X := projectiveSpace R σ) (K := R) (σ := σ)
    (lineBundle (R := R) (σ := σ)).sheaf
    (coordinateSection (R := R) (σ := σ)) (scalars (R := R) (σ := σ))
    (coordinateSection_cover (R := R) (σ := σ)) (Iso.refl (projectiveSpace R σ))
    (coordinate_sectionsMorphism_identity (R := R) (σ := σ)) n q hq x

theorem serre_vanishing [Nonempty σ]
    (M : (projectiveSpace R σ).Modules) [M.IsFinitePresentation] :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q →
      ∀ x : Ext.{1} (C := (projectiveSpace R σ).Modules) (schemeUnit (projectiveSpace R σ))
        ((moduleTwistFunctor (lineBundle (R := R) (σ := σ)) n).obj M) q, x = 0 := by
  let e := Fintype.equivFin σ
  let s : Fin (Fintype.card σ) →
      (structureSheaf (projectiveSpace R σ) ⟶ (lineBundle (R := R) (σ := σ)).sheaf) :=
    fun i => coordinateSection (e.symm i)
  have hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤ := by
    change (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen
      (coordinateSection (R := R) (e.symm i))) = ⊤
    exact (Equiv.iSup_comp
      (g := fun j : σ => PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) j))
      e.symm).trans (coordinateSection_cover (R := R) (σ := σ))
  apply PiExponent.GeometrySupport.SerreAssembly.eventual_twist_ext_zero_of_section_cover
    (lineBundle (R := R) (σ := σ)) (Fintype.card σ) Fintype.card_pos s hcover
    (fun i => coordinateSection_isAffineOpen (e.symm i)) _ M
  intro n q hq x
  exact standardPower_ext_eq_zero R σ n q hq x

end
end PiExponent.ProjectiveO1

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CechHigher
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteSections

namespace OAI

namespace PiExponent.GeometrySupport.ProjectiveTupleCharts

noncomputable section

open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Projective PiExponentSeshadri.Geometry

universe u
variable {σ : Type u} [Fintype σ]

def tupleVariables {q : ℕ} (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    Finset {j : σ // j ≠ t p} := by
  classical
  exact Finset.univ.filter (fun j => j.val ∈ Set.range t)

@[simp] theorem mem_tupleVariables {q : ℕ} (t : Fin (q + 1) → σ)
    (p : Fin (q + 1)) (j : {j : σ // j ≠ t p}) :
    j ∈ tupleVariables t p ↔ j.val ∈ Set.range t := by
  classical
  simp [tupleVariables]

theorem tupleVariables_support {q : ℕ} (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    ({t p} : Set σ) ∪ Subtype.val '' (tupleVariables t p : Set {j : σ // j ≠ t p}) =
      Set.range t := by
  classical
  ext j
  constructor
  · rintro (h | ⟨a, ha, rfl⟩)
    · exact h ▸ Set.mem_range_self p
    · exact (mem_tupleVariables t p a).mp ha
  · intro hj
    by_cases hp : j = t p
    · exact Or.inl hp
    · exact Or.inr ⟨⟨j, hp⟩, (mem_tupleVariables t p _).mpr hj, rfl⟩

theorem tupleVariables_support_subtuple {q r : ℕ} (t : Fin (q + 1) → σ)
    (g : Fin (r + 1) → Fin (q + 1)) (p : Fin (r + 1)) (j : Fin (q + 1)) :
    ({(t ∘ g) p} : Set σ) ∪ Subtype.val ''
        (tupleVariables (t ∘ g) p : Set {k : σ // k ≠ (t ∘ g) p}) ⊆
      ({t j} : Set σ) ∪ Subtype.val ''
        (tupleVariables t j : Set {k : σ // k ≠ t j}) := by
  rw [tupleVariables_support, tupleVariables_support]
  rintro x ⟨i, rfl⟩
  exact Set.mem_range_self (g i)

theorem tupleVariables_inf {α : Type*} [CompleteLattice α]
    (U : σ → α) {q : ℕ} (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    U (t p) ⊓ (tupleVariables t p).inf (fun j => U j.val) = ⨅ i, U (t i) := by
  classical
  apply le_antisymm
  · apply le_iInf
    intro i
    by_cases h : t i = t p
    · rw [h]
      exact inf_le_left
    · exact inf_le_right.trans (Finset.inf_le
        ((mem_tupleVariables t p ⟨t i, h⟩).mpr (Set.mem_range_self i)))
  · apply le_inf (iInf_le _ p)
    apply Finset.le_inf
    intro j hj
    obtain ⟨i, hi⟩ := (mem_tupleVariables t p j).mp hj
    exact hi ▸ iInf_le (fun i => U (t i)) i

theorem coordinateFiniteOpen_tuple {X : Scheme} {σ : Type} [Fintype σ]
    (M : X.Modules) (s : σ → (structureSheaf X ⟶ M)) {q : ℕ}
    (t : Fin (q + 1) → σ) (p : Fin (q + 1)) :
    coordinateFiniteOpen M s (t p) (tupleVariables t p) =
      CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t := by
  change PiExponentSeshadri.SectionOpens.isoOpen (s (t p)) ⊓
    (tupleVariables t p).inf (fun j => PiExponentSeshadri.SectionOpens.isoOpen (s j.val)) = _
  exact tupleVariables_inf (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t p

open PiExponentSeshadri.ModuleFlasque
open PiExponent.ProjectiveMonomialCech
attribute [local instance] MvPolynomial.gradedAlgebra

private abbrev schemeFreeOpen (X : Scheme) (U : X.Opens) : X.Modules :=
  freeOpen X.ringCatSheaf U

def freeOpenHomCongr {X : Scheme} (M : X.Modules) {U V : X.Opens} (h : U = V) :
    (schemeFreeOpen X V ⟶ M) ≃+ (schemeFreeOpen X U ⟶ M) where
  toFun b := freeOpenMap X.ringCatSheaf (eqToHom h) ≫ b
  invFun b := freeOpenMap X.ringCatSheaf (eqToHom h.symm) ≫ b
  left_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  right_inv b := by
    subst h
    simp [freeOpenMap]
    erw [Category.id_comp, Category.id_comp]
  map_add' b c := Preadditive.comp_add (C := X.Modules) _ _ _ _ b c

theorem freeOpenHomCongr_restrict {X : Scheme} (M : X.Modules)
    {U U' V V' : X.Opens} (hU : U' = U) (hV : V' = V) (h : V ≤ U)
    (b : schemeFreeOpen X U ⟶ M) :
    freeOpenHomCongr M hV (freeOpenMap X.ringCatSheaf (homOfLE h) ≫ b) =
      freeOpenMap X.ringCatSheaf (homOfLE (hV.le.trans (h.trans hU.ge))) ≫
        freeOpenHomCongr M hU b := by
  subst hU
  subst hV
  simp [freeOpenHomCongr, freeOpenMap]
  erw [Category.id_comp]

variable {X : Scheme} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (structureSheaf X ⟶ M))
variable (k : K →+* Γ(X,⊤)) (hc : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)

attribute [local irreducible] coordinatePowerOverlap modulePow

include hf in
omit [Fintype σ] in

theorem coordinateOpen_isAffine (i : σ) :
    IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)) := by
  erw [sectionOpen_eq_coordinate_preimage M k s hc f hf i]
  exact (Proj.isAffineOpen_basicOpen (PolyGrade K σ) (MvPolynomial.X i)
    (poly_X_mem i) (by decide)).preimage f.hom

def coordinateTupleCoefficient (n q : ℕ) (t : Fin (q + 1) → σ) :
    (schemeFreeOpen X
      (CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t) ⟶
        modulePow X M n) →+ Laurent σ K n :=
  (coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0)).comp
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)).toAddMonoidHom

theorem coordinateTupleCoefficient_injective (n q : ℕ) (t : Fin (q + 1) → σ) :
    Function.Injective (coordinateTupleCoefficient M s k hc f hf n q t) :=
  (coordinatePowerOverlap_injective M s k hc f hf n (t 0) (tupleVariables t 0)).comp
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)).injective

theorem coordinateTupleCoefficient_regular (n q : ℕ) (t : Fin (q + 1) → σ)
    (b : schemeFreeOpen X
      (CechHigher.intersection (fun i => PiExponentSeshadri.SectionOpens.isoOpen (s i)) t) ⟶
        modulePow X M n) :
    RegularOn (Set.range t) (coordinateTupleCoefficient M s k hc f hf n q t b) := by
  have h := coordinatePowerOverlap_regular M s k hc f hf n (t 0) (tupleVariables t 0)
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0) b)
  unfold coordinateTupleCoefficient
  change RegularOn (Set.range t) ((coordinatePowerOverlap M s k hc f hf n (t 0)
    (tupleVariables t 0)) ((freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)) b))
  simpa only [tupleVariables_support] using h

theorem coordinateTupleCoefficient_surjective_regular (n q : ℕ)
    (t : Fin (q + 1) → σ) (p : Laurent σ K n) (hp : RegularOn (Set.range t) p) :
    ∃ b, coordinateTupleCoefficient M s k hc f hf n q t b = p := by
  obtain ⟨b, hb⟩ := coordinatePowerOverlap_surjective_regular M s k hc f hf n (t 0)
    (tupleVariables t 0) p (by simpa only [tupleVariables_support] using hp)
  refine ⟨(freeOpenHomCongr (modulePow X M n)
    (coordinateFiniteOpen_tuple M s t 0)).symm b, ?_⟩
  change (coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0))
    ((freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0))
      ((freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)).symm b)) = p
  rw [AddEquiv.apply_symm_apply]
  exact hb

end
end PiExponent.GeometrySupport.ProjectiveTupleCharts

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveCoordinateAcyclicity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateFiniteValues
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.Projective
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.Geometry ModuleFlasque ProjectiveChartSections
open PiExponent.GeometrySupport.ProjectiveLaurentVertex
open PiExponent.GeometrySupport.ProjectiveTupleCharts

attribute [local instance] MvPolynomial.gradedAlgebra

variable {X : Scheme.{0}} {K σ : Type} [CommRing K] [Fintype σ]
variable (M : X.Modules) (s : σ → (O X ⟶ M)) (k : K →+* Γ(X,⊤))
variable (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
variable (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)

lemma coordinatePowerOverlap_restrictVertex (n : ℕ) (i : σ)
    (a : Finset (ChartVariables i))
    (b : freeOpen X.ringCatSheaf (SectionOpens.isoOpen (s i)) ⟶ modulePow X M n) :
    coordinatePowerOverlap M s k hc f hf n i a
      (freeOpenMap X.ringCatSheaf (homOfLE (show coordinateFiniteOpen M s i a ≤
        SectionOpens.isoOpen (s i) from inf_le_left)) ≫ b) =
      coordinatePowerVertex M k s hc f hf n i b := by
  change overlapLaurent i (n : ℤ) a
    (coordinateFiniteRingEquiv M s k hc f hf i a
      (framedHomCoefficientsEquiv _ (modulePow X M n)
        (restrictOpenFrame inf_le_left (coordinatePowerFrame (s i) n))
        (freeOpenMap X.ringCatSheaf (homOfLE _) ≫ b))) =
    vertexLaurent i (n : ℤ) (coordinateSectionRingEquiv M k s hc f hf i
      (framedHomCoefficientsEquiv _ (modulePow X M n) (coordinatePowerFrame (s i) n) b))
  erw [framedHomCoefficientsEquiv_restrict]
  erw [coordinateFiniteRingEquiv_restrict_apply M s k hc f hf i a]
  exact overlapLaurent_base i (n : ℤ) a _

lemma coordinateTupleCoefficient_restrictVertex (n q : ℕ) (t : Fin (q+1) → σ)
    (b : freeOpen X.ringCatSheaf (SectionOpens.isoOpen (s (t 0))) ⟶ modulePow X M n) :
    coordinateTupleCoefficient M s k hc f hf n q t
      (freeOpenMap X.ringCatSheaf (homOfLE
        (iInf_le (fun j => SectionOpens.isoOpen (s (t j))) 0)) ≫ b) =
      coordinatePowerVertex M k s hc f hf n (t 0) b := by
  change coordinatePowerOverlap M s k hc f hf n (t 0) (tupleVariables t 0)
    (freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)
      (freeOpenMap X.ringCatSheaf (homOfLE _) ≫ b)) = _
  have h : freeOpenHomCongr (modulePow X M n) (coordinateFiniteOpen_tuple M s t 0)
      (freeOpenMap X.ringCatSheaf (homOfLE
        (iInf_le (fun j => SectionOpens.isoOpen (s (t j))) 0)) ≫ b) =
      freeOpenMap X.ringCatSheaf (homOfLE (show coordinateFiniteOpen M s (t 0)
        (tupleVariables t 0) ≤ SectionOpens.isoOpen (s (t 0)) from inf_le_left)) ≫ b := by
    change freeOpenMap X.ringCatSheaf _ ≫ (freeOpenMap X.ringCatSheaf _ ≫ b) = _
    simp only [freeOpenMap]
    erw [← Functor.map_comp_assoc, ← Functor.map_comp, ← Functor.map_comp]
    rfl
  rw [h]
  exact coordinatePowerOverlap_restrictVertex M s k hc f hf n (t 0) (tupleVariables t 0) b

end
end PiExponentSeshadri.Projective

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertDifferenceDegree
import OAI.NumberTheory.PiExponent.Polynomials.ColonHilbertPolynomial

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem prime_quotient_right_regular (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (f : MvPolynomial σ k) (hfP : f ∉ P) :
    IsRightRegular (Ideal.Quotient.mk P f) := by
  have hf0 : Ideal.Quotient.mk P f ≠ 0 := by
    intro hz
    exact hfP (Ideal.Quotient.eq_zero_iff_mem.mp hz)
  intro x y hxy
  exact mul_right_cancel₀ hf0 hxy

theorem regular_hypersurface_polynomial_eventually
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f))
    (p : Polynomial ℚ) (N : ℕ)
    (hP : ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ)) :
    ∀ n : ℕ, N+d < n →
      (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) =
        (p-shiftHilbertPolynomial p d).eval (n : ℚ) := by
  intro n hn
  have hdn : d ≤ n := by omega
  have hnP : N < n := by omega
  have hnshift : N < n-d := by omega
  have h := regular_hilbert_step I hI f hf hreg (n-d)
  rw [Nat.sub_add_cancel hdn] at h
  have hc : (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) +
      (Module.finrank k (quotientSection I (n-d)) : ℚ) =
      (Module.finrank k (quotientSection I n) : ℚ) := by
    exact_mod_cast h
  rw [hP n hnP, hP (n-d) hnshift] at hc
  rw [Polynomial.eval_sub, shiftHilbertPolynomial_eval p d n hdn]
  exact eq_sub_of_add_eq hc

theorem prime_hypersurface_actual_hilbert_degree
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hfP : f ∉ P) (hd : 0 < d)
    (p : Polynomial ℚ) (N s : ℕ)
    (hp : ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection P n) : ℚ) = p.eval (n : ℚ))
    (hdegree : p.natDegree = s+1) :
    ∃ q : Polynomial ℚ,
      (∃ M : ℕ, ∀ n : ℕ, M < n →
        (Module.finrank k (quotientSection (Ideal.span {f} ⊔ P) n) : ℚ) = q.eval (n : ℚ)) ∧
      q.natDegree = s ∧
      q.leadingCoeff * (q.natDegree.factorial : ℚ) =
        (d : ℚ) * (p.leadingCoeff * (p.natDegree.factorial : ℚ)) := by
  have hdq : (d : ℚ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hd
  refine ⟨p-Polynomial.taylor (-(d : ℚ)) p, ⟨N+d, ?_⟩,
    (PiExponentJets.W27.backward_difference_degree_and_leading p s hdegree (d : ℚ) hdq).1,
    PiExponentJets.W27.backward_difference_multiplicity p s hdegree (d : ℚ) hdq⟩
  intro n hn
  rw [PiExponentJets.W27.backward_difference_eq_comp]
  exact regular_hypersurface_polynomial_eventually P hP f hf
    (prime_quotient_right_regular P f hfP) p N hp n hn

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentMultiplicity
import OAI.NumberTheory.PiExponent.Geometry.CurveComponentStalks

namespace OAI

namespace PiExponent.CurveCycle
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Topology

theorem reducedComponentι_range (X : Scheme.{0}) (C : irreducibleComponents X) :
    Set.range (reducedComponentι X C) = C.val := by
  let Z : Closeds X := ⟨C.val, isClosed_of_mem_irreducibleComponents C.val C.property⟩
  let I : X.IdealSheafData := Scheme.IdealSheafData.vanishingIdeal Z
  exact I.range_subschemeι.trans (Scheme.IdealSheafData.coe_support_vanishingIdeal Z)

theorem reducedComponentι_mem (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) : reducedComponentι X C z ∈ C.val := by
  rw [← reducedComponentι_range]
  exact ⟨z,rfl⟩

theorem reducedComponentι_genericPoint (X : Scheme.{0}) (C : irreducibleComponents X) :
    reducedComponentι X C (genericPoint (reducedComponent X C)) =
      (genericPoints.ofComponent C).val := by
  have hgen : IsGenericPoint
      (reducedComponentι X C (genericPoint (reducedComponent X C))) C.val := by
    change closure {_} = C.val
    rw [← Set.image_singleton, (reducedComponentι X C).isClosedEmbedding.closure_image_eq,
      genericPoint_closure, Set.image_univ, reducedComponentι_range]
  exact hgen.eq (genericPoints.isGenericPoint_ofComponent C)

theorem fromSpecStalk_bot_eq_genericPoint (Y : Scheme.{0}) [IsIntegral Y] (z : Y) :
    Y.fromSpecStalk z (⟨⊥,inferInstance⟩ : Spec (Y.presheaf.stalk z)) = genericPoint Y := by
  have hbot : (⊥ : Ideal (Y.presheaf.stalk z)) ∈ minimalPrimes (Y.presheaf.stalk z) := by
    rw [IsDomain.minimalPrimes_eq_singleton_bot]
    exact Set.mem_singleton _
  have hgen := (generic_embedding_iff (Y.fromSpecStalk z).isEmbedding
    (fromSpecStalk_generizing Y z) (⟨⊥,inferInstance⟩ : Spec (Y.presheaf.stalk z))).mp
      (minimalPrimesGenericEquiv (Y.presheaf.stalk z) ⟨⊥,hbot⟩).property
  rwa [genericPoints_eq_singleton, Set.mem_singleton_iff] at hgen

def reducedComponentStalkPrime (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) : minimalPrimes (X.presheaf.stalk (reducedComponentι X C z)) :=
  (stalkMinimalPrimesEquivComponentsThrough X (reducedComponentι X C z)).symm
    ⟨C,reducedComponentι_mem X C z⟩

theorem reducedComponentι_stalkMap_ker (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) :
    RingHom.ker ((reducedComponentι X C).stalkMap z).hom =
      (reducedComponentStalkPrime X C z).val := by
  let i := reducedComponentι X C
  let q : Spec (X.presheaf.stalk (i z)) :=
    ⟨RingHom.ker (i.stalkMap z).hom, RingHom.ker_isPrime _⟩
  let P := reducedComponentStalkPrime X C z
  have hq : X.fromSpecStalk (i z) q = (genericPoints.ofComponent C).val := by
    have hnat := congrArg (fun f : Spec ((reducedComponent X C).presheaf.stalk z) ⟶ X =>
      f (⟨⊥,inferInstance⟩ : Spec ((reducedComponent X C).presheaf.stalk z)))
      (Scheme.SpecMap_stalkMap_fromSpecStalk (f := i) (x := z))
    change X.fromSpecStalk (i z) q =
      i ((reducedComponent X C).fromSpecStalk z (⟨⊥,inferInstance⟩ :
        Spec ((reducedComponent X C).presheaf.stalk z))) at hnat
    rw [hnat, fromSpecStalk_bot_eq_genericPoint]
    exact reducedComponentι_genericPoint X C
  have hP : X.fromSpecStalk (i z) (⟨P.val,P.property.1.1⟩ : Spec (X.presheaf.stalk (i z))) =
      (genericPoints.ofComponent C).val := by
    simpa only [P,i,reducedComponentStalkPrime,Equiv.apply_symm_apply] using
      stalkMinimalPrimesEquivComponentsThrough_point X (i z) P
  exact congrArg PrimeSpectrum.asIdeal
    ((X.fromSpecStalk (i z)).isEmbedding.injective (hq.trans hP.symm))

def reducedComponentStalkQuotientEquiv (X : Scheme.{0}) (C : irreducibleComponents X)
    (z : reducedComponent X C) :
    (X.presheaf.stalk (reducedComponentι X C z)) ⧸
      (reducedComponentStalkPrime X C z).val ≃+*
        (reducedComponent X C).presheaf.stalk z :=
  (Ideal.quotEquivOfEq (reducedComponentι_stalkMap_ker X C z).symm).trans
    (((reducedComponentι X C).stalkMap z).hom.quotientKerEquivOfSurjective
      ((reducedComponentι X C).stalkMap_surjective z))

@[simp]
theorem reducedComponentStalkQuotientEquiv_mk (X : Scheme.{0})
    (C : irreducibleComponents X) (z : reducedComponent X C)
    (a : X.presheaf.stalk (reducedComponentι X C z)) :
    reducedComponentStalkQuotientEquiv X C z
      (Ideal.Quotient.mk (reducedComponentStalkPrime X C z).val a) =
        (reducedComponentι X C).stalkMap z a := by
  simp only [reducedComponentStalkQuotientEquiv, RingEquiv.trans_apply,
    Ideal.quotEquivOfEq_mk, RingHom.quotientKerEquivOfSurjective_apply_mk]

theorem reducedComponentι_stalkMap_ne_zero (X : Scheme.{0})
    (C : irreducibleComponents X) (z : reducedComponent X C)
    (a : X.presheaf.stalk (reducedComponentι X C z)) (ha : a ∈ nonZeroDivisors _) :
    (reducedComponentι X C).stalkMap z a ≠ 0 := by
  intro h
  have hmem : a ∈ (reducedComponentStalkPrime X C z).val := by
    rw [← reducedComponentι_stalkMap_ker]
    exact h
  exact notMem_nonZeroDivisors_of_mem_mem_minimalPrimes
    hmem (reducedComponentStalkPrime X C z).property ha

end
end PiExponent.CurveCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean <==
import OAI.NumberTheory.PiExponent.Approximation.NumericalMarginRestriction
import OAI.NumberTheory.PiExponent.Cohomology.CartierEulerDifference
import OAI.NumberTheory.PiExponent.Geometry.CartierPowerFrames
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionZeroIdeal PiExponent.CartierPowerFrames
variable {X : Scheme.{0}}

theorem sectionZero_dimension_succ_le [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    [Nonempty (zeroIdeal L s).subscheme] :
    topologicalKrullDim (zeroIdeal L s).subscheme + 1 ≤ topologicalKrullDim X :=
  proper_closed_subscheme_dimension_succ_le (zeroIdeal L s).subschemeι
    (zeroIdeal_not_surjective L s hs)

theorem cartierPower_zeroIdeal_frames (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (n : ℕ) : ∀ x : X, ∃ U : X.affineOpens, x ∈ U.1 ∧
      ∃ e : (L.pow n).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
      ∃ e' : (L.pow (n+1)).sheaf.restrict U.1.ι ≅ O U.1.toScheme,
        (zeroIdeal L s).ideal U = Ideal.span {U.1.topIso.hom
          (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map
            (cartierPowerMultiply L s n) ≫ e'.hom))} := by
  intro x
  obtain ⟨V,hxV,⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨U,hU,hxU,hUV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let e := restrictOpenFrame hUV eV
  refine ⟨⟨U,hU⟩,hxU,modulePowFrame U e n,modulePowFrame U e (n+1),?_⟩
  exact (zeroIdeal_on_frame L s ⟨U, hU⟩ e).trans
    (cartierPowerMultiply_ideal L s n ⟨U, hU⟩ e).symm

theorem cartierPower_restriction_shortExact [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    ∃ hz : cartierPowerMultiply L s n ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1)) = 0,
      (ShortComplex.mk (cartierPowerMultiply L s n)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1))) hz).ShortExact := by
  exact @PiExponentSeshadri.CartierSequence.exact X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono L s hs n)
    (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n)

def cartierPowerQuotientIso [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n : ℕ) :
    cartierPowerQuotient L s n ≅
      (Scheme.Modules.pushforward (zeroIdeal L s).subschemeι).obj
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  let h := cartierPower_restriction_shortExact p L s hs n
  let hz := h.choose
  have hS := h.choose_spec
  letI := hS.epi_g
  exact (colimit.isColimit _).coconePointUniqueUpToIso hS.exact.gIsCokernel

theorem cartierPower_euler_difference [IsIntegral X]
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (n d : ℕ)
    (hfiniteM : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf q))
    (hfiniteN : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow (n+1)).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow (n+1)).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q))
    (hzeroM : ∀ z : cohomology (L.pow n).sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) d, z = 0) :
    eulerCharacteristic p d (L.pow (n+1)).sheaf - eulerCharacteristic p d (L.pow n).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  exact @cartier_euler_difference X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono L s hs n) (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n) d hfiniteM hfiniteN
    hfiniteRestricted hzeroM hzeroRestricted

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean <==
import OAI.NumberTheory.PiExponent.Geometry.SectionCartierPower

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
open PiExponent.SectionZeroIdeal
variable {X : Scheme.{0}}

private lemma mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (f : A ⟶ D) [Mono f] : Mono (e.inv ≫ f) := inferInstance

theorem cartierPowerMultiply_mono_of_mono (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    Mono (cartierPowerMultiply L s n) := by
  have hm : Mono (moduleTensorMap s (𝟙 (modulePow X L.sheaf n))) :=
    moduleTensorMap_mono s (L.pow n)
  exact @mono_iso_inv_comp X.Modules _ _ _ _
    (moduleTensorUnit (modulePow X L.sheaf n)) _ hm

theorem regular_cartierPower_restriction_shortExact
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    ∃ hz : cartierPowerMultiply L s n ≫
        PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1)) = 0,
      (ShortComplex.mk (cartierPowerMultiply L s n)
        (PiExponentSeshadri.LineClosedUnit.map (zeroIdeal L s).subschemeι (L.pow (n+1))) hz).ShortExact := by
  exact @PiExponentSeshadri.CartierSequence.exact X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono_of_mono L s n)
    (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n)

def regular_cartierPowerQuotientIso
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n : ℕ) :
    cartierPowerQuotient L s n ≅
      (Scheme.Modules.pushforward (zeroIdeal L s).subschemeι).obj
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  let h := regular_cartierPower_restriction_shortExact p L s n
  let hz := h.choose
  have hS := h.choose_spec
  letI := hS.epi_g
  exact (colimit.isColimit _).coconePointUniqueUpToIso hS.exact.gIsCokernel

theorem regular_cartierPower_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (L : LineBundle X)
    (s : GlobalSections X L.sheaf) [Mono s] (n d : ℕ)
    (hfiniteM : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow n).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).sheaf q))
    (hfiniteN : ∀ q ≤ d, letI := Module.compHom (cohomology (L.pow (n+1)).sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow (n+1)).sheaf q))
    (hfiniteRestricted : ∀ q ≤ d,
      letI := Module.compHom
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q)
        (baseScalars ((zeroIdeal L s).subschemeι ≫ p))
      FiniteDimensional ℂ
        (cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) q))
    (hzeroM : ∀ z : cohomology (L.pow n).sheaf (d+1), z = 0)
    (hzeroRestricted : ∀ z :
      cohomology ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) d, z = 0) :
    eulerCharacteristic p d (L.pow (n+1)).sheaf - eulerCharacteristic p d (L.pow n).sheaf =
      eulerCharacteristic ((zeroIdeal L s).subschemeι ≫ p) (d-1)
        ((Scheme.Modules.pullback (zeroIdeal L s).subschemeι).obj (L.pow (n+1)).sheaf) := by
  exact @cartier_euler_difference X p (L.pow n) (L.pow (n+1))
    (cartierPowerMultiply L s n) (cartierPowerMultiply_mono_of_mono L s n) (zeroIdeal L s) (cartierPower_zeroIdeal_frames L s n) d hfiniteM hfiniteN
    hfiniteRestricted hzeroM hzeroRestricted

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveSectionDegree

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveSectionDegree

namespace PiExponent.SectionOrderDivisor


variable {X : Scheme.{0}} [IsIntegral X]

abbrev CurvePoint (X : Scheme.{0}) [IsIntegral X] := {x : X // x ≠ genericPoint X}

omit [IsIntegral X] in
theorem mem_zero_support_iff_not_isUnit (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (x : X) : x ∈ (SectionZeroIdeal.zeroIdeal L s).support ↔ ¬ IsUnit (coefficientGermAt L s x) := by
  let F := affineFrameAt L x
  rw [Scheme.IdealSheafData.mem_support_iff_of_mem (U := F.openSet) F.mem,
    SectionZeroIdeal.zeroIdeal_on_frame L s F.openSet F.frame,
    X.zeroLocus_span, X.zeroLocus_singleton]
  apply not_congr
  exact X.toRingedSpace.mem_basicOpen _ x F.mem

def orderAt (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (x : CurvePoint X) : ℕ :=
  letI := hDVR x.1 x.2
  (IsDiscreteValuationRing.addVal (X.presheaf.stalk x.1) (coefficientGermAt L s x.1)).toNat

theorem orderAt_eq_zero_of_not_mem
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (x : CurvePoint X)
    (hx : x.1 ∉ (SectionZeroIdeal.zeroIdeal L s).support) : orderAt hDVR L s x = 0 := by
  let := hDVR x.1 x.2
  have hu : IsUnit (coefficientGermAt L s x.1) :=
    not_not.mp ((mem_zero_support_iff_not_isUnit L s x.1).not.mp hx)
  unfold orderAt
  rw [IsDiscreteValuationRing.addVal_eq_zero_iff.mpr hu]
  rfl

def zeroPointEmbedding (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    (SectionZeroIdeal.zeroIdeal L s).subscheme ↪ CurvePoint X where
  toFun y := ⟨(SectionZeroIdeal.zeroIdeal L s).subschemeι y, zeroPoint_ne_generic L s hs y⟩
  inj' _y _z h := (SectionZeroIdeal.zeroIdeal L s).subschemeι.isEmbedding.injective
    (congrArg (fun q : CurvePoint X => (q : X)) h)

theorem orderAt_finite_support
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    (Function.support (orderAt hDVR L s)).Finite := by
  let : Finite (SectionZeroIdeal.zeroIdeal L s).subscheme :=
    finite_subscheme_of_curve p hd _ (SectionZeroIdeal.zeroIdeal_ne_bot L s hs)
  apply (Set.finite_range (zeroPointEmbedding L s hs)).subset
  intro x hx
  have hmem : x.1 ∈ (SectionZeroIdeal.zeroIdeal L s).support := by
    by_contra hn
    exact hx (orderAt_eq_zero_of_not_mem hDVR L s x hn)
  change x.1 ∈ ((SectionZeroIdeal.zeroIdeal L s).support : Set X) at hmem
  rw [← (SectionZeroIdeal.zeroIdeal L s).range_subschemeι] at hmem
  obtain ⟨y, hy⟩ := hmem
  exact ⟨y, Subtype.ext hy⟩

def divisor
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) : CurvePoint X →₀ ℕ :=
  Finsupp.ofSupportFinite (orderAt hDVR L s) (orderAt_finite_support p hd hDVR L s hs)

@[simp] theorem divisor_apply
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0) (x : CurvePoint X) :
    divisor p hd hDVR L s hs x = orderAt hDVR L s x := rfl

theorem divisor_degree_eq_euler_difference
    (p : X ⟶ Spec (CommRingCat.of ℂ)) [IsProper p] (hd : topologicalKrullDim X ≤ 1)
    (hDVR : ∀ x : X, x ≠ genericPoint X → IsDiscreteValuationRing (X.presheaf.stalk x))
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (hfiniteO : ∀ n ≤ 1, letI := Module.compHom (cohomology (structureSheaf X) n) (baseScalars p)
      FiniteDimensional ℂ (cohomology (structureSheaf X) n))
    (hfiniteL : ∀ n ≤ 1, letI := Module.compHom (cohomology L.sheaf n) (baseScalars p)
      FiniteDimensional ℂ (cohomology L.sheaf n))
    [Subsingleton (cohomology (structureSheaf X) 2)] :
    (divisor p hd hDVR L s hs).sum (fun _ n => (n : ℤ)) =
      eulerCharacteristic p 1 L.sheaf - eulerCharacteristic p 1 (structureSheaf X) := by
  classical
  let I := SectionZeroIdeal.zeroIdeal L s
  let : Finite I.subscheme := finite_subscheme_of_curve p hd I
    (SectionZeroIdeal.zeroIdeal_ne_bot L s hs)
  let : Fintype I.subscheme := Fintype.ofFinite _
  let D := divisor p hd hDVR L s hs
  let T := Finset.univ.map (zeroPointEmbedding L s hs)
  have hDT : D.support ⊆ T := by
    intro x hx
    have hn : orderAt hDVR L s x ≠ 0 := by simpa [D] using Finsupp.mem_support_iff.mp hx
    have hm : x.1 ∈ I.support := by
      by_contra hh
      exact hn (orderAt_eq_zero_of_not_mem hDVR L s x hh)
    change x.1 ∈ (I.support : Set X) at hm
    rw [← I.range_subschemeι] at hm
    obtain ⟨y, hy⟩ := hm
    exact Finset.mem_map.mpr ⟨y, Finset.mem_univ y, Subtype.ext hy⟩
  rw [euler_difference_eq_sum_zero_orders p hd L s hs hDVR hfiniteO hfiniteL]
  change D.sum (fun _ n => (n : ℤ)) = _
  rw [D.sum_of_support_subset hDT (fun _ n => (n : ℤ)) (by simp)]
  rw [Finset.sum_map]
  apply Finset.sum_congr rfl
  intro y _
  rfl

end PiExponent.SectionOrderDivisor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionZeroIdeal

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.SectionZeroStalk


theorem stalkMap_ker_eq_map_affine_ker
    {X Y : Scheme} (f : Y ⟶ X) [IsClosedImmersion f]
    (U : X.Opens) (hU : IsAffineOpen U) (y : Y) (hy : f y ∈ U) :
    RingHom.ker (f.stalkMap y).hom =
      (RingHom.ker (f.app U).hom).map (X.presheaf.germ U (f y) hy).hom := by
  let V := f ⁻¹ᵁ U
  have hV : IsAffineOpen V := hU.preimage f
  let q := hU.primeIdealOf ⟨f y, hy⟩
  let p := hV.primeIdealOf ⟨y, hy⟩
  let φ := (f.app U).hom
  let := X.presheaf.algebra_section_stalk ⟨f y, hy⟩
  let := Y.presheaf.algebra_section_stalk (⟨y, hy⟩ : V)
  let := hU.isLocalization_stalk ⟨f y, hy⟩
  let := hV.isLocalization_stalk ⟨y, hy⟩
  have hqp : p.asIdeal.comap φ = q.asIdeal := by
    have h := IsAffineOpen.comap_primeIdealOf_appLE U hU V hV le_rfl hy (f := f)
    simpa only [V, Scheme.Hom.appLE_eq_app, PrimeSpectrum.comap_asIdeal, φ, p, q] using congrArg PrimeSpectrum.asIdeal h
  have hmon : q.asIdeal.primeCompl.map φ = p.asIdeal.primeCompl := by
    simpa only [hqp] using p.asIdeal.map_primeCompl_comap_of_surjective φ (f.app_surjective U hU)
  have hf : (f.stalkMap y).hom =
      (IsLocalization.map (Y.presheaf.stalk y) φ
        (hmon.symm ▸ q.asIdeal.primeCompl.le_comap_map) : X.presheaf.stalk (f y) →+* Y.presheaf.stalk y) := by
    apply IsLocalization.ringHom_ext q.asIdeal.primeCompl
    ext a
    rw [RingHom.comp_apply, RingHom.comp_apply, IsLocalization.map_eq]
    exact Scheme.Hom.germ_stalkMap_apply f U y hy a
  rw [hf, IsLocalization.ker_map (Y.presheaf.stalk y) φ hmon]
  rfl

variable {X : Scheme.{0}}

theorem zero_stalk_kernel (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    RingHom.ker ((SectionZeroIdeal.zeroIdeal L s).subschemeι.stalkMap y).hom =
      Ideal.span {(X.presheaf.germ U.1 _ hy)
        (U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)))} := by
  rw [stalkMap_ker_eq_map_affine_ker _ U.1 U.2 y hy,
    (SectionZeroIdeal.zeroIdeal L s).ker_subschemeι_app U,
    SectionZeroIdeal.zeroIdeal_on_frame L s U e,
    Ideal.map_span, Set.image_singleton]

def sectionGerm (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (x : X) (hx : x ∈ U.1) : X.presheaf.stalk x :=
  (X.presheaf.germ U.1 x hx) (U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)))

def zeroStalkQuotientEquiv (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1) :
    (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y) ⧸
      Ideal.span {sectionGerm L s U e _ hy}) ≃+*
      (SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y :=
  (Ideal.quotEquivOfEq (zero_stalk_kernel L s U e y hy).symm).trans
    (RingHom.quotientKerEquivOfSurjective
      ((SectionZeroIdeal.zeroIdeal L s).subschemeι.stalkMap_surjective y))

theorem intrinsic_length_eq_of_ringEquiv {A B : Type*} [CommRing A] [CommRing B]
    (e : A ≃+* B) : Module.length A A = Module.length B B := by
  apply WithBot.coe_injective
  rw [Module.coe_length, Module.coe_length]
  exact Order.krullDim_eq_of_orderIso e.idealComapOrderIso.symm

theorem sectionGerm_ne_zero [IsIntegral X]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (x : X) (hx : x ∈ U.1) : sectionGerm L s U e x hx ≠ 0 := by
  let : Nonempty U.1.toScheme := ⟨⟨x,hx⟩⟩
  intro h
  have hg : U.1.topIso.hom (coefficient e (restrictSection U.1.ι s)) = 0 :=
    (map_eq_zero_iff _ (germ_injective_of_isIntegral X x hx)).mp h
  have hc : coefficient e (restrictSection U.1.ι s) = 0 :=
    (map_eq_zero_iff _ (ConcreteCategory.bijective_of_isIso U.1.topIso.hom).injective).mp hg
  apply hs
  apply L.restricted_coefficient_injective U.1.ι e
  exact hc.trans ((congrArg (coefficient e)
    (restrictSection_zero (M := L.sheaf) U.1.ι)).trans (coefficient_zero e)).symm

theorem zero_stalk_length_eq_order [IsIntegral X]
    (L : LineBundle X) (s : GlobalSections X L.sheaf) (hs : s ≠ 0)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (y : (SectionZeroIdeal.zeroIdeal L s).subscheme)
    (hy : (SectionZeroIdeal.zeroIdeal L s).subschemeι y ∈ U.1)
    [IsDiscreteValuationRing (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))] :
    Module.length ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y)
      ((SectionZeroIdeal.zeroIdeal L s).subscheme.presheaf.stalk y) =
      IsDiscreteValuationRing.addVal
        (X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y))
        (sectionGerm L s U e _ hy) := by
  let A := X.presheaf.stalk ((SectionZeroIdeal.zeroIdeal L s).subschemeι y)
  let c : A := sectionGerm L s U e _ hy
  have hlen := intrinsic_length_eq_of_ringEquiv (zeroStalkQuotientEquiv L s U e y hy)
  have hsc : Module.length A (A ⧸ Ideal.span {c}) =
      Module.length (A ⧸ Ideal.span {c}) (A ⧸ Ideal.span {c}) :=
    Module.length_eq_of_surjective (M := A ⧸ Ideal.span {c}) Ideal.Quotient.mk_surjective
  exact hlen.symm.trans (hsc.symm.trans
    (CurveLocalOrder.length_quotient_span_eq_addVal (sectionGerm_ne_zero L s hs U e _ hy)))

end PiExponent.SectionZeroStalk

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing

namespace OAI

namespace PiExponent.SheafSectionGluing
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open PiExponent.GlobalSectionClearing
universe u
variable {X : Scheme.{u}} {P Q : X.Modules}

def mapSection (f : P ⟶ Q) (U : X.Opens) :
    OpenSections P U →ₗ[Γ(X,⊤)] OpenSections Q U where
  toFun := f.app U
  map_add' := map_add _
  map_smul' r x := by
    exact f.app_smul (r := restrictScalar X U r) (x := x)

lemma mapSection_naturality (f : P ⟶ Q) {U V : X.Opens} (h : U ≤ V)
    (x : OpenSections P V) :
    mapSection f U (openRestriction P h x) = openRestriction Q h (mapSection f V x) :=
  CategoryTheory.congr_fun (f.mapPresheaf.naturality (homOfLE h).op) x

@[simp] lemma mapSection_comp {R : X.Modules} (f : P ⟶ Q) (g : Q ⟶ R)
    (U : X.Opens) (x : OpenSections P U) :
    mapSection (f ≫ g) U x = mapSection g U (mapSection f U x) := rfl

lemma mapSection_congr (f : P ⟶ Q) {U V : X.Opens} (h : U = V)
    (x : OpenSections P U) :
    openSectionsCongr Q h (mapSection f U x) = mapSection f V (openSectionsCongr P h x) := by
  subst V
  rfl

theorem glue_after_map (f : P ⟶ Q) {ι : Type*} (U : ι → X.Opens)
    (hcover : (⨆ i, U i) = ⊤) (y : ∀ i, OpenSections P (U i))
    (hy : ∀ i j,
      mapSection f (U i ⊓ U j) (openRestriction P inf_le_left (y i)) =
        mapSection f (U i ⊓ U j) (openRestriction P inf_le_right (y j))) :
    ∃ z : OpenSections Q ⊤,
      ∀ i, openRestriction Q (show U i ≤ ⊤ from le_top) z = mapSection f (U i) (y i) := by
  have h := TopCat.Sheaf.existsUnique_gluing' ⟨_, Q.isSheaf⟩ U ⊤
    (fun i => homOfLE (show U i ≤ ⊤ from le_top)) (by rw [hcover])
    (fun i => mapSection f (U i) (y i)) ?_
  · obtain ⟨z, hz, _⟩ := h
    exact ⟨z, hz⟩
  · intro i j
    change openRestriction Q (show U i ⊓ U j ≤ U i from inf_le_left) (mapSection f (U i) (y i)) =
      openRestriction Q (show U i ⊓ U j ≤ U j from inf_le_right) (mapSection f (U j) (y j))
    rw [← mapSection_naturality, ← mapSection_naturality]
    exact hy i j

theorem restriction_of_glued_map (f : P ⟶ Q) {ι : Type*} (U : ι → X.Opens)
    (hcover : (⨆ i, U i) = ⊤) (D : X.Opens) (x : OpenSections P D)
    (y : ∀ i, OpenSections P (U i))
    (hy : ∀ i, openRestriction P (show U i ⊓ D ≤ U i from inf_le_left) (y i) =
      openRestriction P inf_le_right x)
    (z : OpenSections Q ⊤)
    (hz : ∀ i, openRestriction Q (show U i ≤ ⊤ from le_top) z = mapSection f (U i) (y i)) :
    openRestriction Q (show D ≤ ⊤ from le_top) z = mapSection f D x := by
  apply TopCat.Sheaf.eq_of_locally_eq' ⟨_, Q.isSheaf⟩ (fun i => U i ⊓ D) D
    (fun i => homOfLE inf_le_right) (by rw [← iSup_inf_eq, hcover, top_inf_eq])
  intro i
  change openRestriction Q inf_le_right (openRestriction Q (show D ≤ ⊤ from le_top) z) =
    openRestriction Q inf_le_right (mapSection f D x)
  rw [openRestriction_comp_apply,
    ← openRestriction_comp_apply Q (show U i ⊓ D ≤ U i from inf_le_left) le_top z,
    hz i, ← mapSection_naturality, hy i, mapSection_naturality]

theorem overlap_difference_zero {ι : Type*} (U : ι → X.Opens) (D : X.Opens)
    (x : OpenSections P D) (y : ∀ i, OpenSections P (U i))
    (hy : ∀ i, openRestriction P (show U i ⊓ D ≤ U i from inf_le_left) (y i) =
      openRestriction P inf_le_right x) (i j : ι) :
    openRestriction P (show (U i ⊓ U j) ⊓ D ≤ U i ⊓ U j from inf_le_left)
      (openRestriction P inf_le_left (y i) - openRestriction P inf_le_right (y j)) = 0 := by
  rw [map_sub, openRestriction_comp_apply, openRestriction_comp_apply]
  have hi := congrArg (openRestriction P
    (show (U i ⊓ U j) ⊓ D ≤ U i ⊓ D from inf_le_inf inf_le_left le_rfl)) (hy i)
  have hj := congrArg (openRestriction P
    (show (U i ⊓ U j) ⊓ D ≤ U j ⊓ D from inf_le_inf inf_le_right le_rfl)) (hy j)
  simp only [openRestriction_comp_apply] at hi hj
  rw [hi, hj, sub_self]

end
end PiExponent.SheafSectionGluing

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TensorPure

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory
variable {X : Scheme}

theorem sheafification_unit_isIso (M : X.Modules) :
    IsIso ((PiExponentSeshadri.TensorPure.adj X).unit.app M.val) := by
  exact (PiExponentSeshadri.TensorPure.adj X).isIso_unit_app_of_iso (Iso.refl M.val)

theorem sheafification_unit_isIso_of_iso (P : PresheafOfModules X.ringCatSheaf.obj)
    (M : X.Modules) (e : P ≅ M.val) :
    IsIso ((PiExponentSeshadri.TensorPure.adj X).unit.app P) :=
  (PiExponentSeshadri.TensorPure.adj X).isIso_unit_app_of_iso e

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean <==
import Mathlib.Topology.Sheaves.Flasque
import Mathlib.AlgebraicGeometry.Modules.Sheaf
import Mathlib.Topology.Sheaves.Stalks
import Mathlib.Tactic

namespace OAI


namespace PiExponentSeshadri.FiniteSupport
noncomputable section
open CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite AlgebraicGeometry
variable {X : TopCat.{0}}

lemma sections_subsingleton_of_stalks (F : X.Sheaf AddCommGrpCat.{0})
    (U : Opens X) (h : ∀ x ∈ U, Subsingleton (F.presheaf.stalk x)) :
    Subsingleton (F.obj.obj (op U)) := by
  constructor
  intro s t
  apply TopCat.Presheaf.section_ext F U s t
  intro x hx
  let := h x hx
  exact Subsingleton.elim _ _

lemma finite_closed_support_restriction_surjective
    (F : X.Sheaf AddCommGrpCat.{0}) (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (F.presheaf.stalk x))
    {U V : Opens X} (i : V ⟶ U) : Function.Surjective (F.obj.map i.op) := by
  classical
  intro s
  have hcS : IsClosed (S ∩ V) := by
    rw [← Set.biUnion_of_singleton (S ∩ (V : Set X))]
    exact (hfin.subset Set.inter_subset_left).isClosed_biUnion
      (fun x hx => hclosed x hx.1)
  let W : Opens X := U ⊓ ⟨(S ∩ V)ᶜ,hcS.isOpen_compl⟩
  let D : Bool → Opens X := fun b => if b then V else W
  let e : ∀ b, D b ⟶ U := fun b => homOfLE (by
    cases b
    · exact inf_le_left
    · exact i.le)
  have hcover : U ≤ ⨆ b, D b := by
    intro x hx
    by_cases hv : x ∈ V
    · exact Opens.mem_iSup.mpr ⟨true,hv⟩
    · exact Opens.mem_iSup.mpr ⟨false,hx,fun h => hv h.2⟩
  let t : ∀ b, F.obj.obj (op (D b)) := fun b => match b with
    | true => s
    | false => 0
  have hz : ∀ b c, b ≠ c → Subsingleton (F.obj.obj (op (D b ⊓ D c))) := by
    intro b c hbc
    apply sections_subsingleton_of_stalks
    intro x hx
    apply hsupp
    intro hs
    cases b <;> cases c
    · exact hbc rfl
    · exact hx.1.2 ⟨hs,hx.2⟩
    · exact hx.2.2 ⟨hs,hx.1⟩
    · exact hbc rfl
  have hcomp : TopCat.Presheaf.IsCompatible F.obj D t := by
    intro b c
    by_cases he : b = c
    · subst c; rfl
    · let := hz b c he
      exact Subsingleton.elim _ _
  obtain ⟨a,ha,_⟩ := F.existsUnique_gluing' D U e hcover t hcomp
  exact ⟨a,ha true⟩

lemma finite_closed_support_flasque (F : X.Sheaf AddCommGrpCat.{0})
    (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (F.presheaf.stalk x)) : F.IsFlasque where
  epi i := (AddCommGrpCat.epi_iff_surjective _).mpr
    (finite_closed_support_restriction_surjective F S hfin hclosed hsupp i.unop)

lemma finite_closed_support_global_germ_surjective
    (F : X.Sheaf AddCommGrpCat.{0}) (S : Set X) (hfin : S.Finite)
    (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hsupp : ∀ x ∉ S, Subsingleton (F.presheaf.stalk x)) (x : X) :
    Function.Surjective (F.presheaf.germ ⊤ x trivial) := by
  intro z
  obtain ⟨U,hx,s,hs⟩ := F.presheaf.exists_germ_eq z
  obtain ⟨t,ht⟩ := finite_closed_support_restriction_surjective F S hfin hclosed hsupp
    (homOfLE (le_top : U ≤ ⊤)) s
  refine ⟨t,?_⟩
  rw [← hs, ← ht, TopCat.Presheaf.germ_res_apply]

end
end PiExponentSeshadri.FiniteSupport

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean <==
import Mathlib.RingTheory.Valuation.Basic
import Mathlib.Data.Finsupp.Order
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent.WeightedCurveDegree

noncomputable def integerOrder {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) : ℤ :=
  (v (x : K)).untop ((AddValuation.top_iff v).not.mpr x.ne_zero)

@[simp] theorem coe_integerOrder {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) :
    (integerOrder v x : WithTop ℤ) = v (x : K) := WithTop.coe_untop _ _

@[simp] theorem integerOrder_one {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) : integerOrder v 1 = 0 := by
  apply WithTop.coe_injective
  simp

@[simp] theorem integerOrder_mul {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x y : Kˣ) :
    integerOrder v (x * y) = integerOrder v x + integerOrder v y := by
  apply WithTop.coe_injective
  simp

@[simp] theorem integerOrder_pow {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) (n : ℕ) :
    integerOrder v (x ^ n) = n * integerOrder v x := by
  induction n with
  | zero => simp
  | succ n ih => rw [pow_succ, integerOrder_mul, ih]; push_cast; ring

@[simp] theorem integerOrder_prod {K ι : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (s : Finset ι) (x : ι → Kˣ) :
    integerOrder v (∏ i ∈ s, x i) = ∑ i ∈ s, integerOrder v (x i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert i s hi ih => simp [hi, ih]

theorem integerOrder_monomial {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ) (a : ι → ℕ) :
    integerOrder v (∏ i, x i ^ a i) = ∑ i, (a i : ℤ) * integerOrder v (x i) := by
  simp

noncomputable def weightedPole {ι : Type*} [Fintype ι]
    (w z : ι → ℚ) : ℚ :=
  (Finset.univ : Finset (Option ι)).sup' Finset.univ_nonempty
    (fun i => i.elim 0 (fun j => -z j / w j))

theorem weightedPole_nonneg {ι : Type*} [Fintype ι] (w z : ι → ℚ) :
    0 ≤ weightedPole w z := by
  exact Finset.le_sup' (fun i : Option ι => i.elim 0 (fun j => -z j / w j))
    (Finset.mem_univ (none : Option ι))

theorem div_le_weightedPole {ι : Type*} [Fintype ι] (w z : ι → ℚ) (i : ι) :
    -z i / w i ≤ weightedPole w z := by
  exact Finset.le_sup' (fun o : Option ι => o.elim 0 (fun j => -z j / w j))
    (Finset.mem_univ (some i))

theorem monomial_pole_le {ι : Type*} [Fintype ι]
    (w z : ι → ℚ) (hw : ∀ i, 0 < w i) (a : ι → ℕ) {R : ℚ}
    (ha : (∑ i, w i * (a i : ℚ)) ≤ R) :
    -(∑ i, (a i : ℚ) * z i) ≤ R * weightedPole w z := by
  have hcoord (i : ι) : -z i ≤ w i * weightedPole w z := by
    have h := (div_le_iff₀ (hw i)).mp (div_le_weightedPole w z i)
    simpa [mul_comm] using h
  calc
    _ = ∑ i, (a i : ℚ) * (-z i) := by simp [Finset.sum_neg_distrib]
    _ ≤ ∑ i, (a i : ℚ) * (w i * weightedPole w z) := by
      apply Finset.sum_le_sum
      intro i _
      exact mul_le_mul_of_nonneg_left (hcoord i) (Nat.cast_nonneg _)
    _ = (∑ i, w i * (a i : ℚ)) * weightedPole w z := by
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i _
      ring
    _ ≤ R * weightedPole w z :=
      mul_le_mul_of_nonneg_right ha (weightedPole_nonneg w z)

theorem monomial_max_pole_eq {ι : Type*} [Fintype ι] [DecidableEq ι]
    (w z : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (_hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R) :
    monomials.sup' ⟨0, hzero⟩ (fun a => -(∑ i, (a i : ℚ) * z i)) =
      R * weightedPole w z := by
  apply le_antisymm
  · apply Finset.sup'_le
    intro a ha
    exact monomial_pole_le w z hw a (hbudget a ha)
  · obtain ⟨o, _, ho⟩ := Finset.exists_mem_eq_sup'
      (s := (Finset.univ : Finset (Option ι))) Finset.univ_nonempty
      (fun i => i.elim 0 (fun j => -z j / w j))
    change weightedPole w z = _ at ho
    rw [ho]
    cases o with
    | none =>
      simpa using Finset.le_sup' (fun a => -(∑ i, (a i : ℚ) * z i)) hzero
    | some i =>
      have hp := Finset.le_sup' (fun a => -(∑ j, (a j : ℚ) * z j)) (hpure i)
      have hs : (∑ j, (((Pi.single i (powers i) : ι → ℕ) j) : ℚ) * z j) = (powers i : ℚ) * z i := by
        simp [Pi.single_apply]
      rw [hs] at hp
      change R * (-z i / w i) ≤ _
      have he : R * (-z i / w i) = -(powers i : ℚ) * z i := by
        rw [← hpowers i]
        field_simp [ne_of_gt (hw i)]
      rw [he]
      simpa using hp

theorem valuation_monomial_max_pole_eq
    {K ι : Type*} [Field K] [Fintype ι] [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R) :
    monomials.sup' ⟨0, hzero⟩
        (fun a => -(integerOrder v (∏ i, x i ^ a i) : ℚ)) =
      R * weightedPole w (fun i => (integerOrder v (x i) : ℚ)) := by
  simpa only [integerOrder_monomial, Int.cast_sum, Int.cast_mul, Int.cast_natCast] using
    monomial_max_pole_eq w (fun i => (integerOrder v (x i) : ℚ)) hw hR
      powers hpowers monomials hzero hpure hbudget

noncomputable def monomialPoleCoefficient
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) : ℤ :=
  monomials.sup' ⟨0, hzero⟩ (fun a => -integerOrder v (∏ i, x i ^ a i))

theorem monomialPoleCoefficient_nonneg
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    0 ≤ monomialPoleCoefficient v x monomials hzero := by
  have h := Finset.le_sup' (fun a => -integerOrder v (∏ i, x i ^ a i)) hzero
  simpa [monomialPoleCoefficient] using h

theorem monomialPoleCoefficient_eq
    {K ι : Type*} [Field K] [Fintype ι] [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R) :
    (monomialPoleCoefficient v x monomials hzero : ℚ) =
      R * weightedPole w (fun i => (integerOrder v (x i) : ℚ)) := by
  unfold monomialPoleCoefficient
  rw [Finset.apply_sup'_eq_sup'_comp ⟨0, hzero⟩ (fun n : ℤ => (n : ℚ))
    (by intro a b; exact_mod_cast (show max a b = max a b from rfl))]
  simpa only [Function.comp_def, Int.cast_neg] using
    valuation_monomial_max_pole_eq v x w hw hR powers hpowers monomials hzero hpure hbudget

theorem monomialPoleCoefficient_eq_zero
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hx : ∀ i, integerOrder v (x i) = 0) :
    monomialPoleCoefficient v x monomials hzero = 0 := by
  unfold monomialPoleCoefficient
  simp only [integerOrder_prod, integerOrder_pow, hx, mul_zero, Finset.sum_const_zero, neg_zero]
  exact Finset.sup'_const _ _

noncomputable def monomialPoleDivisor
    {K ι P : Type*} [Field K] [Fintype ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) : P →₀ ℤ :=
  Finsupp.onFinset support (fun p => monomialPoleCoefficient (v p) x monomials hzero)
    (by
      intro p hp
      by_contra hnot
      exact hp (monomialPoleCoefficient_eq_zero (v p) x monomials hzero (hsupport p hnot)))

@[simp] theorem monomialPoleDivisor_apply
    {K ι P : Type*} [Field K] [Fintype ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) (p : P) :
    monomialPoleDivisor v x monomials hzero support hsupport p =
      monomialPoleCoefficient (v p) x monomials hzero := by
  unfold monomialPoleDivisor
  exact Finsupp.onFinset_apply

theorem monomialPoleDivisor_effective
    {K ι P : Type*} [Field K] [Fintype ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) :
    0 ≤ monomialPoleDivisor v x monomials hzero support hsupport := by
  intro p
  exact monomialPoleCoefficient_nonneg (v p) x monomials hzero

theorem monomialPoleDivisor_degree_eq
    {K ι P : Type*} [Field K] [Fintype ι] [DecidableEq ι]
    (v : P → AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials)
    (hpure : ∀ i, Pi.single i (powers i) ∈ monomials)
    (hbudget : ∀ a ∈ monomials, (∑ i, w i * (a i : ℚ)) ≤ R)
    (support : Finset P)
    (hsupport : ∀ p ∉ support, ∀ i, integerOrder (v p) (x i) = 0) :
    ((monomialPoleDivisor v x monomials hzero support hsupport).sum (fun _ n => n) : ℚ) =
      R * ∑ p ∈ support, weightedPole w (fun i => (integerOrder (v p) (x i) : ℚ)) := by
  unfold monomialPoleDivisor
  rw [Finsupp.sum_onFinset _ _ _ _ (by intro p _; rfl)]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro p _
  exact monomialPoleCoefficient_eq (v p) x w hw hR powers hpowers monomials hzero hpure hbudget

@[simp] theorem integerOrder_inv {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) :
    integerOrder v x⁻¹ = -integerOrder v x := by
  apply WithTop.coe_injective
  simp

@[simp] theorem integerOrder_div {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x y : Kˣ) :
    integerOrder v (x / y) = integerOrder v x - integerOrder v y := by
  simp [div_eq_mul_inv, sub_eq_add_neg]

theorem mem_valuationSubring_iff_order_nonneg {K : Type*} [Field K]
    (v : AddValuation K (WithTop ℤ)) (x : Kˣ) :
    (x : K) ∈ v.toValuation.valuationSubring ↔ 0 ≤ integerOrder v x := by
  change (0 : WithTop ℤ) ≤ v (x : K) ↔ 0 ≤ integerOrder v x
  rw [← coe_integerOrder]
  exact WithTop.coe_le_coe

theorem exists_regular_monomial_chart
    {K ι : Type*} [Field K] [Fintype ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → Kˣ)
    (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    ∃ a ∈ monomials,
      integerOrder v (∏ i, x i ^ a i) = -monomialPoleCoefficient v x monomials hzero ∧
      (∀ b ∈ monomials,
        (((∏ i, x i ^ b i) / (∏ i, x i ^ a i) : Kˣ) : K) ∈
          v.toValuation.valuationSubring) ∧
      (((∏ i, x i ^ a i) / (∏ i, x i ^ a i) : Kˣ) : K) = 1 := by
  obtain ⟨a, ha, hmax⟩ := Finset.exists_mem_eq_sup' ⟨0, hzero⟩
    (fun a => -integerOrder v (∏ i, x i ^ a i))
  change monomialPoleCoefficient v x monomials hzero = _ at hmax
  refine ⟨a, ha, by linarith, ?_, ?_⟩
  · intro b hb
    apply (mem_valuationSubring_iff_order_nonneg v _).mpr
    rw [integerOrder_div]
    have h := Finset.le_sup' (fun a => -integerOrder v (∏ i, x i ^ a i)) hb
    change -integerOrder v (∏ i, x i ^ b i) ≤ monomialPoleCoefficient v x monomials hzero at h
    linarith
  · simp

end PiExponent.WeightedCurveDegree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PersistentWeightComparison

namespace OAI

noncomputable section
namespace PiExponent.WeightedCurveRigidity

open scoped BigOperators
open PiExponentApprox PersistentWeightComparison

theorem logarithmic_coordinate_eq_one {m : ℕ}
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles (m + 1) cost (sigma / ((m : ℝ) + 2)) N)
    (F : FramePolynomial m) (hF0 : F ≠ 0)
    (hF : HasWeightedDegreeLE (fun i => (rho i : ℝ)) N F)
    (P : Ideal (FramePolynomial m)) (hP : P.IsPrime) (hheight : P.height ≤ m)
    (hY : MvPolynomial.X (0 : Fin (m + 1)) ∉ P)
    (hvanish : ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ sigma * N → polynomialFrameWord m word F ∈ P)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ))
    (a : Fin (m + 1) → ℂ) (ha : a 0 = 1)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval a p = 0) :
    MvPolynomial.X (0 : Fin (m + 1)) - 1 ∈ P := by
  apply CurveComponentRigidity.coordinate_eq_one_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ) + 2)) * N) (fun i => (hcost i).le) (by positivity)
    F hF0 P hP hheight hY _
    (logarithmic_persistent_comparison rho hrho cost hcost sigma N hsigma hN hrect F hF P hY)
    hseparated a ha hcenter
  intro word hword
  apply hvanish word
  have hm : (m : ℝ) + 2 ≠ 0 := by positivity
  have heq : ((m : ℝ) + 2) * ((sigma / ((m : ℝ) + 2)) * N) = sigma * N := by
    field_simp
  simpa only [heq] using hword

theorem ordinary_coordinate_constant {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n) (hF0 : F ≠ 0)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (d : ℕ) (hd : d ≤ m)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ word : List (Fin n), DerivativeIdeals.wordCost cost word ≤ sigma * N →
      OrdinaryDerivatives.word n word F ∈ P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ)) :
    ∃ i : Fin n, ∃ c : ℂ, MvPolynomial.X i - MvPolynomial.C c ∈ P := by
  apply OrdinaryComponentRigidity.coordinate_constant_of_persistent_comparison
    (fun i => (rho i : ℝ)) cost (comparisonConstant m sigma)
    ((sigma / ((m : ℝ) + 2)) * N) (fun i => (hcost i).le) (by positivity)
    F hF0 d P hP hheight _
    (ordinary_persistent_comparison hn rho hrho cost hcost sigma N hsigma hN hrect F hF d P)
    hseparated
  intro word hword
  apply hvanish word
  have hdR : (d : ℝ) ≤ m := by exact_mod_cast hd
  have hm : (m : ℝ) + 2 ≠ 0 := by positivity
  have heq : ((m : ℝ) + 2) * ((sigma / ((m : ℝ) + 2)) * N) = sigma * N := by
    field_simp
  apply hword.trans
  rw [← heq]
  exact mul_le_mul_of_nonneg_right (by linarith) (by positivity)

theorem ordinary_at_most_one_center {m n : ℕ} (hn : n ≤ m + 2)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (sigma N : ℝ) (hsigma : 0 < sigma) (hN : 0 < N)
    (hrect : UniformRectangles n cost (sigma / ((m : ℝ) + 2)) N)
    (F : OrdinaryDerivatives.Polynomial n) (hF0 : F ≠ 0)
    (hF : WeightedSliceDegree.SupportBound (fun i => (rho i : ℝ)) N F)
    (d : ℕ) (hd : d ≤ m)
    (P : Ideal (OrdinaryDerivatives.Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ word : List (Fin n), DerivativeIdeals.wordCost cost word ≤ sigma * N →
      OrdinaryDerivatives.word n word F ∈ P)
    (hseparated : ∀ A B : Finset (Fin n), A.card = B.card →
      ∀ i, i ∈ A → i ∉ B → (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      comparisonConstant m sigma * (∏ j ∈ B, cost j) < ∏ j ∈ A, (rho j : ℝ))
    {J : Type*} (a : J → Fin n → ℂ) (ha : ∀ i, Function.Injective (fun j => a j i))
    (j l : J) (hj : ∀ p ∈ P, MvPolynomial.eval (a j) p = 0)
    (hl : ∀ p ∈ P, MvPolynomial.eval (a l) p = 0) : j = l := by
  obtain ⟨i, c, hc⟩ := ordinary_coordinate_constant hn rho hrho cost hcost sigma N hsigma
    hN hrect F hF0 hF d hd P hP hheight hvanish hseparated
  have hjc := hj _ hc
  have hlc := hl _ hc
  simp only [map_sub, MvPolynomial.eval_X, MvPolynomial.eval_C, sub_eq_zero] at hjc hlc
  exact ha i (hjc.trans hlc.symm)

end PiExponent.WeightedCurveRigidity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean <==
import Mathlib.AlgebraicGeometry.Modules.Tilde
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedLocalLattice

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
open PiExponent.WeightedLocalLattice
open scoped BigOperators
universe u

namespace PiExponent.WeightedLocalSheaf

def monomialSheaf
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) :
    (Spec (CommRingCat.of A)).Modules :=
  tilde (ModuleCat.of A (monomialLattice A x monomials))

def monomialFrame
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    monomialSheaf (A := A) x monomials ≅ structureSheaf (Spec (CommRingCat.of A)) :=
  (tilde.functor (CommRingCat.of A)).mapIso
    (monomialLattice_rank_one (A := A) x monomials hzero).some.symm.toModuleIso ≪≫
      tildeSelf

def monomialLineBundle
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    LineBundle (Spec (CommRingCat.of A)) where
  sheaf := monomialSheaf x monomials
  locallyRankOne _ := ⟨⊤, trivial, ⟨
    (Scheme.Modules.restrictFunctor (⊤ : (Spec (CommRingCat.of A)).Opens).ι).mapIso
      (monomialFrame x monomials hzero) ≪≫
        Scheme.Modules.restrictUnitIso (⊤ : (Spec (CommRingCat.of A)).Opens).ι⟩⟩

def monomialSectionMap
    {A K : Type*} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ))
    (a : ι → ℕ) (ha : a ∈ monomials) : A →ₗ[A] monomialLattice A x monomials where
  toFun c := ⟨c • ((∏ i, x i ^ a i : Kˣ) : K),
    Submodule.smul_mem _ c (Submodule.subset_span ⟨a, ha, rfl⟩)⟩
  map_add' c d := by ext; simp [add_smul]
  map_smul' c d := by ext; simp [mul_smul]

def monomialSection
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ))
    (a : ι → ℕ) (ha : a ∈ monomials) :
    structureSheaf (Spec (CommRingCat.of A)) ⟶ monomialSheaf (A := A) x monomials :=
  tildeSelf.inv ≫ (tilde.functor (CommRingCat.of A)).map
    (ModuleCat.ofHom (monomialSectionMap x monomials a ha))

def generatedSheaf
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) : (Spec (CommRingCat.of A)).Modules :=
  tilde (ModuleCat.of A (generatedLattice A y s))

def generatedSectionMap
    {A K : Type*} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) :
    A →ₗ[A] generatedLattice A y s where
  toFun c := ⟨c • y a, Submodule.smul_mem _ c (Submodule.subset_span ⟨a, ha, rfl⟩)⟩
  map_add' c d := by ext; simp [add_smul]
  map_smul' c d := by ext; simp [mul_smul]

theorem generatedSectionMap_bijective_of_span
    {A K : Type*} {ι : Type*} [CommRing A] [IsDomain A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hspan : generatedLattice A y s = Submodule.span A {y a}) :
    Function.Bijective (generatedSectionMap (A := A) y s a ha) := by
  constructor
  · intro c d h
    have h' := congrArg (fun z : generatedLattice A y s => (z : K)) h
    change c • y a = d • y a at h'
    simp only [Algebra.smul_def] at h'
    exact IsFractionRing.injective A K (mul_right_cancel₀ hya h')
  · intro z
    have hz := hspan.le z.2
    obtain ⟨c, hc⟩ := Submodule.mem_span_singleton.mp hz
    exact ⟨c, Subtype.ext hc⟩

def generatedSection
    {A K : Type u} {ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) :
    structureSheaf (Spec (CommRingCat.of A)) ⟶ generatedSheaf (A := A) y s :=
  tildeSelf.inv ≫ (tilde.functor (CommRingCat.of A)).map
    (ModuleCat.ofHom (generatedSectionMap y s a ha))

theorem generatedSection_isIso_of_minimum
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, CurveLocalOrder.fractionAddValuation A K (y a) ≤
      CurveLocalOrder.fractionAddValuation A K (y b)) :
    IsIso (generatedSection (A := A) y s a ha) := by
  let e : A ≃ₗ[A] generatedLattice A y s := LinearEquiv.ofBijective
    (generatedSectionMap (A := A) y s a ha)
    (generatedSectionMap_bijective_of_span y s a ha hya
      (generatedLattice_eq_span_of_minimum y s a ha hya hmin))
  exact (tildeSelf.symm ≪≫ (tilde.functor (CommRingCat.of A)).mapIso e.toModuleIso).isIso_hom

def generatedLineBundle
    {A K : Type u} {ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, CurveLocalOrder.fractionAddValuation A K (y a) ≤
      CurveLocalOrder.fractionAddValuation A K (y b)) :
    LineBundle (Spec (CommRingCat.of A)) := by
  letI := generatedSection_isIso_of_minimum y s a ha hya hmin
  refine ⟨generatedSheaf y s, fun p => ⟨⊤, trivial, ⟨?_⟩⟩⟩
  exact (Scheme.Modules.restrictFunctor (⊤ : (Spec (CommRingCat.of A)).Opens).ι).mapIso
    (asIso (generatedSection (A := A) y s a ha)).symm ≪≫
      Scheme.Modules.restrictUnitIso (⊤ : (Spec (CommRingCat.of A)).Opens).ι

end PiExponent.WeightedLocalSheaf

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalCoordinateOrder
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveLineBundle
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialFamilyLattice

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.CurveNormalizationModel PiExponent.CurveValuationCenter
open PiExponent.CurveGlobalMonomialLocal PiExponent.WeightedPolynomialPole
open PiExponent.CurveGlobalCoordinateOrder

namespace PiExponent.WeightedProjectiveCurveDegree


variable {E ι σ : Type} [Field E] [Algebra ℂ E] [Fintype ι] [Fintype σ]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

theorem ambient_pullback_degree
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0)
    (g : parameterCurve f hf ⟶ ProjectiveO1.projectiveSpace ℂ σ)
    (hg : parameterCurveGenericPoint f hf ≫ g =
      ProjectiveLocalCoefficients.normalizedMap (algebraMap ℂ E)
        (monomialCoordinates (F := ℂ) a x) z (monomialCoordinates_zero a x z hz))
    (w : ι → ℚ) (hw : ∀ j, 0 < w j) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1
        ((ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) =
      (R : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  classical
  let y := monomialCoordinates (F := ℂ) a x
  have hyz : y z = 1 := monomialCoordinates_zero a x z hz
  have hyzn : y z ≠ 0 := hyz ▸ one_ne_zero
  let L := (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).pullback g
  let s := pullbackSection g (ProjectiveO1.coordinateSection z)
  have hs : s ≠ 0 := coordinateSection_ne_zero f hf g y z hyz hg z hyzn
  let D := CurvePlaceSectionDivisor.divisor f hf L s hs
  let P := CurveContactSum.weightedPoleDivisor hfinite x w
  have hcoeff : ∀ p, (D p : ℝ) = (R : ℝ) * (P p : ℝ) := by
    intro p
    obtain ⟨i, hi, horder, hspan⟩ := WeightedMonomialFamilyLattice.exists_generator
      p a x z hz w hw hR powers hpowers pure hpure hbudget
    have hd := coordinate_divisor_order f hf g y z hyz hg p i hi hspan z hyzn
    have hzero : coordinateOrder p.valuation (y z) = 0 := by
      rw [hyz]
      simp [coordinateOrder]
    rw [hzero, zero_sub] at hd
    have hq : (D p : ℚ) = R * coordinatePole p.valuation x w := by
      have hdq : (D p : ℚ) = -(coordinateOrder p.valuation (y i) : ℚ) := by
        exact_mod_cast hd
      rw [hdq, horder]
      ring
    exact_mod_cast hq
  let T := D.support ∪ P.support
  have hDT : D.support ⊆ T := Finset.subset_union_left
  have hPT : P.support ⊆ T := Finset.subset_union_right
  have hdeg := CurvePlaceSectionDivisor.degree_eq_euler_difference_full f hf L s hs
  change ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 L.sheaf -
    eulerCharacteristic (parameterCurveStructureMap f hf) 1
      (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) = _
  rw [← hdeg]
  change ((D.sum (fun _ n => (n : ℤ)) : ℤ) : ℝ) = (R : ℝ) * P.sum (fun _ n => (n : ℝ))
  rw [D.sum_of_support_subset hDT (fun _ n => (n : ℤ)) (by simp),
    P.sum_of_support_subset hPT (fun _ n => (n : ℝ)) (by simp)]
  push_cast
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl (fun p _ => hcoeff p)

theorem weighted_pullback_degree
    (a : σ → ι →₀ ℕ) (x : ι → E) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ j, a (coordinate j) = Finsupp.single j 1)
    (g : parameterCurve f hf ⟶ Proj (WeightedCompactification.imageGrade (R := ℂ) a))
    (hg : parameterCurveGenericPoint f hf ≫ g =
      CurveMonomialMap.genericMonomialMap a z hz coordinate hcoordinate x)
    (w : ι → ℚ) (hw : ∀ j, 0 < w j) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1
        ((WeightedCompactification.lineBundle (R := ℂ) a).pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) =
      (R : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    ((Scheme.Modules.pullbackComp g (WeightedCompactification.projectiveMonomialMap a)).app
      (ProjectiveO1.lineBundle (R := ℂ) (σ := σ)).sheaf) 1
  change eulerCharacteristic (parameterCurveStructureMap f hf) 1
      ((WeightedCompactification.lineBundle (R := ℂ) a).pullback g).sheaf = _ at he
  rw [he]
  apply ambient_pullback_degree f hf a x z hz _ _ w hw hR powers hpowers pure hpure hbudget hfinite
  rw [← Category.assoc, hg]
  exact genericMonomialMap_comp_projectiveMonomialMap a z hz coordinate hcoordinate x

end PiExponent.WeightedProjectiveCurveDegree

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ClosedAmpleRestriction
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionsPullback
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveLineBundle

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective PiExponentSeshadri.Frames

variable {R ι σ : Type} [CommRing R]

def scalars (a : σ → ι →₀ ℕ) : R →+* Γ(Proj (imageGrade (R := R) a), ⊤) :=
  (projectiveMonomialMap a).appTop.hom.comp (ProjectiveO1.scalars (R := R) (σ := σ))

theorem coordinateSection_cover (a : σ → ι →₀ ℕ) :
    (⨆ i : σ, PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a i)) = ⊤ :=
  pullback_sections_cover (ProjectiveO1.coordinateSection (R := R))
    ProjectiveO1.coordinateSection_cover (projectiveMonomialMap a)

theorem coordinateSection_isoOpen (a : σ → ι →₀ ℕ) (i : σ) :
    PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a i) =
      Proj.basicOpen (imageGrade a) (imageCoordinate a i) := by
  have h := pullback_isoOpen_eq (ProjectiveO1.lineBundle (R := R) (σ := σ))
    (ProjectiveO1.coordinateSection i) (projectiveMonomialMap a)
  rw [ProjectiveO1.coordinateSection_isoOpen] at h
  exact h

theorem coordinateSection_isAffineOpen (a : σ → ι →₀ ℕ) (i : σ) :
    IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection (R := R) a i)) := by
  rw [coordinateSection_isoOpen]
  exact Proj.isAffineOpen_basicOpen _ _ (imageCoordinate_mem a i) (by decide)

theorem coordinate_sectionsMorphism_embedding (a : σ → ι →₀ ℕ) :
    sectionsMorphism (scalars (R := R) a) (coordinateSection a) (coordinateSection_cover a) =
      projectiveMonomialMap a := by
  exact (sectionsMorphism_pullback (ProjectiveO1.scalars (R := R) (σ := σ))
    ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (projectiveMonomialMap a)).symm.trans
      ((congrArg (fun g => projectiveMonomialMap (R := R) a ≫ g)
        ProjectiveO1.coordinate_sectionsMorphism_identity).trans (Category.comp_id _))

instance coordinate_sectionsMorphism_isClosedImmersion (a : σ → ι →₀ ℕ) :
    IsClosedImmersion
      (sectionsMorphism (scalars (R := R) a) (coordinateSection a) (coordinateSection_cover a)) := by
  rw [coordinate_sectionsMorphism_embedding]
  infer_instance

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Sections
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveStructure

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.LineBundleGluing

variable {R ι σ : Type} [CommRing R]

def lineBundle (a : σ → ι →₀ ℕ) : LineBundle (Proj (imageGrade (R := R) a)) :=
  (ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback (projectiveMonomialMap a)

def coordinateSection (a : σ → ι →₀ ℕ) (s : σ) :
    O (Proj (imageGrade (R := R) a)) ⟶ (lineBundle a).sheaf :=
  pullbackSection (projectiveMonomialMap a) (ProjectiveO1.coordinateSection s)

theorem lineBundle_closedImmersion_witness (a : σ → ι →₀ ℕ) :
    ∃ f : Proj (imageGrade (R := R) a) ⟶ ProjectiveO1.projectiveSpace R σ,
      IsClosedImmersion f ∧
      Nonempty ((lineBundle a).sheaf ≅
        (Scheme.Modules.pullback f).obj (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf) := by
  exact ⟨projectiveMonomialMap a, inferInstance, ⟨Iso.refl _⟩⟩


theorem coordinateSection_frame (a : σ → ι →₀ ℕ) (i s : σ) :
    ∃ e : (lineBundle (R := R) a).sheaf.restrict
        (projectiveMonomialMap a ⁻¹ᵁ ProjectiveO1.coordinateOpen i).ι ≅
          O (projectiveMonomialMap a ⁻¹ᵁ ProjectiveO1.coordinateOpen i).toScheme,
      coefficient e
        (restrictSection (projectiveMonomialMap a ⁻¹ᵁ ProjectiveO1.coordinateOpen i).ι
          (coordinateSection a s)) =
        (projectiveMonomialMap a ∣_ ProjectiveO1.coordinateOpen i).appTop
          ((ProjectiveO1.coordinateOpen i).topIso.inv
            (ProjectiveO1.coordinateRatio i s (ProjectiveO1.coordinateOpen i) le_rfl)) := by
  obtain ⟨e, he⟩ := exists_restricted_pullback_frame (projectiveMonomialMap (R := R) a)
    (ProjectiveO1.coordinateOpen i)
    (openFrame ProjectiveO1.coordinateCocycle i (ProjectiveO1.coordinateOpen i) le_rfl)
    (ProjectiveO1.coordinateSection s)
  exact ⟨e, he.trans (congrArg
    (fun c => (projectiveMonomialMap (R := R) a ∣_ ProjectiveO1.coordinateOpen i).appTop c)
    (ProjectiveO1.coordinateSection_coefficient_eq i s (ProjectiveO1.coordinateOpen i) le_rfl))⟩

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedCompactificationImmersion
import OAI.NumberTheory.PiExponent.Geometry.PolynomialProjectiveStructure

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial AlgebraicGeometry CategoryTheory

universe u
variable {R ι σ : Type u} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

def projection (a : σ → ι →₀ ℕ) :
    Proj (imageGrade (R := R) a) ⟶ Spec (CommRingCat.of R) :=
  projectiveMonomialMap a ≫ polynomialProjectiveProjection R σ

instance projection_proper [Finite σ] (a : σ → ι →₀ ℕ) :
    IsProper (projection (R := R) a) := by
  have : IsProper (projectiveMonomialMap (R := R) a) := inferInstance
  exact MorphismProperty.comp_mem (@IsProper) _ _ inferInstance inferInstance

theorem projection_closed_projective_factorization [Finite σ] (a : σ → ι →₀ ℕ) :
    ∃ e : Proj (imageGrade (R := R) a) ⟶ Proj (homogeneousSubmodule σ R),
      IsClosedImmersion e ∧ e ≫ polynomialProjectiveProjection R σ = projection a :=
  ⟨projectiveMonomialMap a, inferInstance, rfl⟩

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean <==
import OAI.NumberTheory.PiExponent.Jets.AffineJetPolynomial

namespace OAI

noncomputable section
namespace PiExponent.AffineJetCoefficientFrame
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.AffineJetSupport PiExponent.AffineJetQuotient
variable {X : Scheme}

def untwistPowerFrame (A : LineBundle X) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ) :
    (modulePow X A.sheaf n).restrict U.ι ≅ structureSheaf U.toScheme :=
  (Scheme.Modules.restrictFunctor U.ι).mapIso (moduleTwistUnitIso A n).symm ≪≫
    (moduleTwistRestrictFrame A U e n).app (structureSheaf X) ≪≫
    Scheme.Modules.restrictUnitIso U.ι

lemma restrictionSectionsIso_restrict_value {M : X.Modules}
    (s : O X ⟶ M) (U : X.Opens) :
    (restrictionSectionsIso M U).inv (s.app U (1 : Γ(X,U))) =
      (restrictSection U.ι s).app ⊤ (1 : Γ(U.toScheme,⊤)) := by
  have h : (restrictionSectionsIso M U).hom
      ((restrictSection U.ι s).app ⊤ (1 : Γ(U.toScheme,⊤))) =
      s.app U (1 : Γ(X,U)) := openSectionEquiv_restrict s U
  rw [← h]
  exact (restrictionSectionsIso M U).hom_inv_id_apply _

lemma restrictionSectionsIso_unit (U : X.Opens)
    (t : Γ((structureSheaf X).restrict U.ι,⊤)) :
    (restrictionSectionsIso (structureSheaf X) U).hom t =
      U.topIso.hom ((Scheme.Modules.restrictUnitIso U.ι).hom.app ⊤ t) := by
  change U.topIso.hom t = U.topIso.hom ((U.ι.appIso ⊤).hom t)
  rw [U.ι_appIso]
  rfl

theorem globalSectionCoefficient_eq (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    globalSectionCoefficient A n U e s =
      U.1.topIso.hom (coefficient (untwistPowerFrame A U.1 e n)
        (restrictSection U.1.ι s)) := by
  change (restrictionSectionsIso (structureSheaf X) U.1).hom
      (((moduleTwistRestrictFrame A U.1 e n).app (structureSheaf X)).hom.app ⊤
        ((restrictionSectionsIso ((moduleTwistFunctor A n).obj (structureSheaf X)) U.1).inv
          ((s ≫ (moduleTwistUnitIso A n).inv).app U.1 (1 : Γ(X,U.1))))) =
    U.1.topIso.hom ((Scheme.Modules.restrictUnitIso U.1.ι).hom.app ⊤
      (((moduleTwistRestrictFrame A U.1 e n).app (structureSheaf X)).hom.app ⊤
        ((restrictSection U.1.ι (s ≫ (moduleTwistUnitIso A n).inv)).app ⊤
          (1 : Γ(U.1.toScheme,⊤)))))
  exact (congrArg (fun t => (restrictionSectionsIso (structureSheaf X) U.1).hom
      (((moduleTwistRestrictFrame A U.1 e n).app (structureSheaf X)).hom.app ⊤ t))
    (restrictionSectionsIso_restrict_value (s ≫ (moduleTwistUnitIso A n).inv) U.1)).trans
      (restrictionSectionsIso_unit U.1 _)

open PiExponent.ExceptionalAffineChart PiExponent.AffineJetPolynomial
variable {R : Type} [CommRing R]

def polynomialPowerFrame (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (A : LineBundle X) (n : ℕ)
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme) :
    (modulePow X A.sheaf n).restrict j ≅ O (Spec (CommRingCat.of R)) :=
  (Scheme.Modules.restrictFunctorCongr j.isoOpensRange_hom_ι.symm).app _ ≪≫
    (Scheme.Modules.restrictFunctorComp j.isoOpensRange.hom j.opensRange.ι).app _ ≪≫
    restrictFrame j.isoOpensRange.hom (untwistPowerFrame A (chartOpen j).1 e n)

theorem polynomialCoefficient_eq (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (A : LineBundle X) (n : ℕ)
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    polynomialCoefficient j A n e s =
      (Scheme.ΓSpecIso (CommRingCat.of R)).hom
        (coefficient (polynomialPowerFrame j A n e) (restrictSection j s)) := by
  have hframe : coefficient (polynomialPowerFrame j A n e) (restrictSection j s) =
      j.isoOpensRange.hom.appTop (coefficient (untwistPowerFrame A (chartOpen j).1 e n)
        (restrictSection (chartOpen j).1.ι s)) := by
    rw [polynomialPowerFrame, coefficient_transport]
    exact (congrArg (coefficient
      ((Scheme.Modules.restrictFunctorComp j.isoOpensRange.hom j.opensRange.ι).app
        (modulePow X A.sheaf n) ≪≫
          restrictFrame j.isoOpensRange.hom (untwistPowerFrame A (chartOpen j).1 e n)))
      (restrictSection_congr j.isoOpensRange_hom_ι.symm s)).trans
        (coefficient_restrict_comp j.isoOpensRange.hom j.opensRange.ι _ s)
  unfold polynomialCoefficient
  rw [globalSectionCoefficient_eq]
  change (Scheme.ΓSpecIso (CommRingCat.of R)).hom
      (j.isoOpensRange.hom.appTop ((chartOpen j).1.topIso.inv
        ((chartOpen j).1.topIso.hom _))) = _
  rw [(chartOpen j).1.topIso.hom_inv_id_apply]
  exact congrArg (Scheme.ΓSpecIso (CommRingCat.of R)).hom hframe.symm

end PiExponent.AffineJetCoefficientFrame
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalAffineChartRestriction
import OAI.NumberTheory.PiExponent.Jets.AffineJetQuotient

namespace OAI

noncomputable section
namespace PiExponent.AffineJetPolynomial
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.BlowupJetSurjectivity PiExponent.AffineJetSupport PiExponent.AffineJetQuotient
open PiExponent.ExceptionalAffineChart
open PiExponentSeshadri.IdealPullback
variable {X : Scheme} {R : Type} [CommRing R]

theorem map_ideal_functionsOnOpenEquiv (I : X.IdealSheafData)
    (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (J : Ideal R) (hJ : I.comap j = specIdeal J) :
    (I.ideal (chartOpen j)).map (functionsOnOpenEquiv j).toRingHom = J := by
  let : IsAffine j.opensRange.toScheme := isAffineOpen_opensRange j
  change (I.ideal (chartOpen j)).map
    ((Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.comp
      (j.isoOpensRange.hom.appTop.hom.comp (chartOpen j).1.topIso.inv.hom)) = J
  dsimp +instances only [chartOpen]
  rw [← Ideal.map_map, ← Ideal.map_map]
  erw [← comap_ι_top I (chartOpen j)]
  erw [← comap_top (I.comap j.opensRange.ι) j.isoOpensRange.hom]
  rw [← Scheme.IdealSheafData.comap_comp]
  change ((I.comap (j.isoOpensRange.hom ≫ j.opensRange.ι)).ideal
    ⟨⊤, isAffineOpen_top _⟩).map (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom = J
  rw [j.isoOpensRange_hom_ι, hJ, specIdeal_top, Ideal.map_map]
  have he : (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.comp
      (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom = RingHom.id _ := by
    apply RingHom.ext
    intro r
    exact (Scheme.ΓSpecIso (CommRingCat.of R)).inv_hom_id_apply r
  rw [he, Ideal.map_id]

def polynomialCoefficient (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (A : LineBundle X) (n : ℕ)
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) : R :=
  functionsOnOpenEquiv j (globalSectionCoefficient A n (chartOpen j) e s)

theorem polynomialQuotient_surjective_of_jetRestriction
    (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (j : Spec (CommRingCat.of R) ⟶ X) [IsOpenImmersion j]
    (e : A.sheaf.restrict (chartOpen j).1.ι ≅ structureSheaf (chartOpen j).1.toScheme)
    (J : Ideal R) (hJ : I.comap j = specIdeal J)
    (hs : ((I^n).support : Set X) ⊆ j.opensRange)
    (hjet : Function.Surjective (jetRestriction I A n)) :
    Function.Surjective (fun s : GlobalSections X (modulePow X A.sheaf n) =>
      Ideal.Quotient.mk (J^n) (polynomialCoefficient j A n e s)) := by
  have hpow : (I^n).comap j = specIdeal (J^n) := by
    rw [comap_pow, hJ, specIdeal_pow]
  have hmap := map_ideal_functionsOnOpenEquiv (I^n) j (J^n) hpow
  have hsource := coefficient_quotient_surjective_of_jetRestriction I A n (chartOpen j) e hs hjet
  intro q
  obtain ⟨P, rfl⟩ := Ideal.Quotient.mk_surjective q
  obtain ⟨s, hs⟩ := hsource (Ideal.Quotient.mk ((I^n).ideal (chartOpen j))
    ((functionsOnOpenEquiv j).symm P))
  refine ⟨s, Ideal.Quotient.eq.mpr ?_⟩
  have hs' := (Ideal.Quotient.eq (R := Γ(X,(chartOpen j).1))
    (I := (I^n).ideal (chartOpen j))).mp hs
  have hm := Ideal.mem_map_of_mem (functionsOnOpenEquiv j).toRingHom hs'
  erw [hmap] at hm
  let c : Γ(X,j.opensRange) := globalSectionCoefficient A n (chartOpen j) e s
  change (functionsOnOpenEquiv j) (c - (functionsOnOpenEquiv j).symm P) ∈ J^n at hm
  rw [(functionsOnOpenEquiv j).map_sub] at hm
  simpa only [RingEquiv.apply_symm_apply, polynomialCoefficient, c] using hm

end PiExponent.AffineJetPolynomial
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean <==
import OAI.NumberTheory.PiExponent.Jets.AffineJetSupport

namespace OAI

noncomputable section
namespace PiExponent.AffineJetQuotient
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.BlowupJetSurjectivity PiExponent.AffineJetSupport
variable {X : Scheme}

@[reassoc] theorem restrictionSectionsIso_natural {M N : X.Modules}
    (f : M ⟶ N) (U : X.Opens) :
    ((Scheme.Modules.restrictFunctor U.ι).map f).app ⊤ ≫
        (restrictionSectionsIso N U).hom =
      (restrictionSectionsIso M U).hom ≫ f.app U := by
  change f.app (U.ι ''ᵁ ⊤) ≫ N.presheaf.map (eqToHom U.ι_image_top.symm).op =
    M.presheaf.map (eqToHom U.ι_image_top.symm).op ≫ f.app U
  exact (f.mapPresheaf.naturality (eqToHom U.ι_image_top.symm).op).symm

def untwistSectionsIso (A : LineBundle X) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ) (M : X.Modules) :
    Γ((moduleTwistFunctor A n).obj M,U) ≅ Γ(M,U) :=
  (restrictionSectionsIso ((moduleTwistFunctor A n).obj M) U).symm ≪≫
    sectionsIso ((moduleTwistRestrictFrame A U e n).app M) ⊤ ≪≫
    restrictionSectionsIso M U

@[reassoc] theorem untwistSectionsIso_natural (A : LineBundle X) (U : X.Opens)
    (e : A.sheaf.restrict U.ι ≅ structureSheaf U.toScheme) (n : ℕ)
    {M N : X.Modules} (f : M ⟶ N) :
    ((moduleTwistFunctor A n).map f).app U ≫ (untwistSectionsIso A U e n N).hom =
      (untwistSectionsIso A U e n M).hom ≫ f.app U := by
  have hn := congrArg (fun g => g.app ⊤)
    ((moduleTwistRestrictFrame A U e n).hom.naturality f)
  simp only [Scheme.Modules.Hom.comp_app] at hn
  change ((Scheme.Modules.restrictFunctor U.ι).map ((moduleTwistFunctor A n).map f)).app ⊤ ≫
      ((moduleTwistRestrictFrame A U e n).app N).hom.app ⊤ =
    ((moduleTwistRestrictFrame A U e n).app M).hom.app ⊤ ≫
      ((Scheme.Modules.restrictFunctor U.ι).map f).app ⊤ at hn
  apply (cancel_epi (restrictionSectionsIso ((moduleTwistFunctor A n).obj M) U).hom).mp
  simp only [untwistSectionsIso, Iso.trans_hom, Iso.symm_hom, Category.assoc]
  rw [← restrictionSectionsIso_natural_assoc]
  simp only [Iso.hom_inv_id_assoc]
  change _ ≫ ((moduleTwistRestrictFrame A U e n).app N).hom.app ⊤ ≫ _ = _
  rw [← Category.assoc, hn, Category.assoc, restrictionSectionsIso_natural]
  rfl

theorem localQuotientEquiv_apply (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : Γ((moduleTwistFunctor A n).obj (jetQuotient I),U.1)) :
    localQuotientEquiv I A n U e s =
      (I.subschemeObjIso U).hom ((untwistSectionsIso A U.1 e n (jetQuotient I)).hom s) := rfl

def globalSectionCoefficient (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) : Γ(X,U.1) :=
  (untwistSectionsIso A U.1 e n (structureSheaf X)).hom
    ((s ≫ (moduleTwistUnitIso A n).inv).app U.1 (1 : Γ(X,U.1)))

theorem globalQuotientValue_jetRestriction (I : X.IdealSheafData)
    (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X (modulePow X A.sheaf n)) :
    globalQuotientValue (I^n) A n U e (jetRestriction I A n s) =
      Ideal.Quotient.mk ((I^n).ideal U) (globalSectionCoefficient A n U e s) := by
  unfold globalQuotientValue
  erw [moduleSectionEquiv_apply, section_value_natural, localQuotientEquiv_apply]
  let q := PiExponentSeshadri.IdealModule.structureMap (I^n).subschemeι
  let t := s ≫ (moduleTwistUnitIso A n).inv
  change ((I^n).subschemeObjIso U).hom
    ((untwistSectionsIso A U.1 e n (jetQuotient (I^n))).hom
      (((moduleTwistFunctor A n).map q).app U.1 (t.app U.1 (1 : Γ(X,U.1))))) = _
  have hn := CategoryTheory.congr_fun (untwistSectionsIso_natural A U.1 e n q)
    (t.app U.1 (1 : Γ(X,U.1)))
  change (untwistSectionsIso A U.1 e n (jetQuotient (I^n))).hom
      (((moduleTwistFunctor A n).map q).app U.1 (t.app U.1 (1 : Γ(X,U.1)))) =
    q.app U.1 ((untwistSectionsIso A U.1 e n (structureSheaf X)).hom (t.app U.1 (1 : Γ(X,U.1)))) at hn
  rw [hn]
  change ((I^n).subschemeObjIso U).hom
    ((I^n).subschemeι.app U.1 (globalSectionCoefficient A n U e s)) = _
  rw [Scheme.IdealSheafData.subschemeι_app]
  exact ((I^n).subschemeObjIso U).inv_hom_id_apply _

theorem coefficient_quotient_surjective_of_jetRestriction
    (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ) (U : X.affineOpens)
    (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (hs : ((I^n).support : Set X) ⊆ U.1)
    (hjet : Function.Surjective (jetRestriction I A n)) :
    Function.Surjective (fun s : GlobalSections X (modulePow X A.sheaf n) =>
      Ideal.Quotient.mk ((I^n).ideal U) (globalSectionCoefficient A n U e s)) := by
  intro q
  obtain ⟨t, ht⟩ := globalQuotientValue_surjective (I^n) A n U e hs q
  obtain ⟨s, rfl⟩ := hjet t
  exact ⟨s, (globalQuotientValue_jetRestriction I A n U e s).symm.trans ht⟩

end PiExponent.AffineJetQuotient
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivity
import OAI.NumberTheory.PiExponent.Approximation.ProjectionFormula
import OAI.NumberTheory.PiExponent.Approximation.TwistSections

namespace OAI

noncomputable section
namespace PiExponent.AffineJetSupport
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.BlowupJetSurjectivity
variable {X Y : Scheme}

private theorem map_bijective_of_eq {T : Type*} [Category T] [Quiver.IsThin T]
    (F : Tᵒᵖ ⥤ AddCommGrpCat) {U V : T}
    (h : U = V) (i : U ⟶ V) : Function.Bijective (F.map i.op) := by
  subst V
  have hi : i = 𝟙 U := Subsingleton.elim _ _
  subst i
  rw [op_id]
  erw [F.map_id]
  exact Function.bijective_id

theorem restriction_surjective_of_iso {M N : X.Modules} (e : M ≅ N) (U : X.Opens)
    (h : Function.Surjective (N.presheaf.map (homOfLE (le_top : U ≤ ⊤)).op)) :
    Function.Surjective (M.presheaf.map (homOfLE (le_top : U ≤ ⊤)).op) := by
  intro s
  obtain ⟨t, ht⟩ := h (e.hom.app U s)
  obtain ⟨r, hr⟩ := (ConcreteCategory.bijective_of_isIso (e.hom.app ⊤)).surjective t
  refine ⟨r, (ConcreteCategory.bijective_of_isIso (e.hom.app U)).injective ?_⟩
  have hn := CategoryTheory.congr_fun
    (e.hom.mapPresheaf.naturality (homOfLE (le_top : U ≤ ⊤)).op) r
  change e.hom.app U (M.presheaf.map _ r) = N.presheaf.map _ (e.hom.app ⊤ r) at hn
  rw [hn, hr, ht]

theorem pushforward_restriction_bijective (f : Y ⟶ X) (M : Y.Modules) (U : X.Opens)
    (hU : f ⁻¹ᵁ U = ⊤) :
    Function.Bijective (((Scheme.Modules.pushforward f).obj M).presheaf.map
      (homOfLE (le_top : U ≤ ⊤)).op) := by
  rw [Scheme.Modules.pushforward_obj_presheaf_map]
  have he : f ⁻¹ᵁ U = f ⁻¹ᵁ (⊤ : X.Opens) := by simp [hU]
  exact map_bijective_of_eq M.presheaf he _

theorem subscheme_preimage_eq_top (I : X.IdealSheafData) (U : X.Opens)
    (hs : (I.support : Set X) ⊆ U) : I.subschemeι ⁻¹ᵁ U = ⊤ := by
  apply top_unique
  intro x hx
  apply hs
  rw [← I.range_subschemeι]
  exact ⟨x, rfl⟩

theorem twistedQuotient_restriction_surjective (I : X.IdealSheafData)
    (A : LineBundle X) (n : ℕ) (U : X.Opens)
    (hs : (I.support : Set X) ⊆ U) :
    Function.Surjective (((moduleTwistFunctor A n).obj (jetQuotient I)).presheaf.map
      (homOfLE (le_top : U ≤ ⊤)).op) := by
  apply restriction_surjective_of_iso
    (ProjectionFormula.twistIso I.subschemeι (PiExponentSeshadri.IdealModule.unit I.subscheme) A n).symm U
  exact (pushforward_restriction_bijective I.subschemeι _ U
    (subscheme_preimage_eq_top I U hs)).surjective

def restrictionSectionsIso (M : X.Modules) (U : X.Opens) :
    Γ(M.restrict U.ι, ⊤) ≅ Γ(M,U) :=
  M.restrictAppIso U.ι ⊤ ≪≫ M.presheaf.mapIso (eqToIso U.ι_image_top.symm).op

def sectionsIso {M N : X.Modules} (e : M ≅ N) (U : X.Opens) : Γ(M,U) ≅ Γ(N,U) :=
  ((Scheme.Modules.toPresheaf X).mapIso e).app (op U)

def localQuotientEquiv (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    Γ((moduleTwistFunctor A n).obj (jetQuotient I), U.1) ≃
      (Γ(X,U.1) ⧸ I.ideal U) :=
  (restrictionSectionsIso ((moduleTwistFunctor A n).obj (jetQuotient I)) U.1).symm.addCommGroupIsoToAddEquiv.toEquiv |>.trans
    ((sectionsIso ((moduleTwistRestrictFrame A U.1 e n).app (jetQuotient I)) ⊤).addCommGroupIsoToAddEquiv.toEquiv.trans
      ((restrictionSectionsIso (jetQuotient I) U.1).addCommGroupIsoToAddEquiv.toEquiv.trans
        (I.subschemeObjIso U).commRingCatIsoToRingEquiv.toEquiv))

def globalQuotientValue (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (s : GlobalSections X ((moduleTwistFunctor A n).obj (jetQuotient I))) :
    Γ(X,U.1) ⧸ I.ideal U :=
  localQuotientEquiv I A n U e
    (((moduleTwistFunctor A n).obj (jetQuotient I)).presheaf.map
      (homOfLE (le_top : U.1 ≤ ⊤)).op
      (moduleSectionEquiv ((moduleTwistFunctor A n).obj (jetQuotient I)) s))

theorem globalQuotientValue_surjective (I : X.IdealSheafData) (A : LineBundle X) (n : ℕ)
    (U : X.affineOpens) (e : A.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme)
    (hs : (I.support : Set X) ⊆ U.1) :
    Function.Surjective (globalQuotientValue I A n U e) :=
  (localQuotientEquiv I A n U e).surjective.comp
    ((twistedQuotient_restriction_surjective I A n U.1 hs).comp
      (moduleSectionEquiv ((moduleTwistFunctor A n).obj (jetQuotient I))).surjective)

end PiExponent.AffineJetSupport
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.PolynomialJetPackets

namespace OAI

noncomputable section
namespace PiExponent.AlgebraicJetPackets

open MvPolynomial
variable {R : Type*} [CommRing R] {m : ℕ}

def triangularMap (c : Fin m → R) (G : Fin m → Polynomial R) :
    MvPolynomial (Fin (m+1)) R →ₐ[R] MvPolynomial (Fin (m+1)) R :=
  MvPolynomial.aeval (Fin.cases (1 + X 0)
    (fun i => C (c i) + X i.succ + Polynomial.aeval (X 0) (G i)))

def inverseTriangularMap (c : Fin m → R) (G : Fin m → Polynomial R) :
    MvPolynomial (Fin (m+1)) R →ₐ[R] MvPolynomial (Fin (m+1)) R :=
  MvPolynomial.aeval (Fin.cases (X 0 - 1)
    (fun i => X i.succ - C (c i) - Polynomial.aeval (X 0 - 1) (G i)))

@[simp] theorem triangularMap_X_zero (c : Fin m → R) (G : Fin m → Polynomial R) :
    triangularMap c G (X 0) = 1 + X 0 := by simp [triangularMap]

@[simp] theorem triangularMap_X_succ (c : Fin m → R) (G : Fin m → Polynomial R)
    (i : Fin m) :
    triangularMap c G (X i.succ) = C (c i) + X i.succ + Polynomial.aeval (X 0) (G i) := by
  simp [triangularMap]

@[simp] theorem inverseTriangularMap_X_zero (c : Fin m → R) (G : Fin m → Polynomial R) :
    inverseTriangularMap c G (X 0) = X 0 - 1 := by simp [inverseTriangularMap]

@[simp] theorem inverseTriangularMap_X_succ (c : Fin m → R) (G : Fin m → Polynomial R)
    (i : Fin m) :
    inverseTriangularMap c G (X i.succ) =
      X i.succ - C (c i) - Polynomial.aeval (X 0 - 1) (G i) := by
  simp [inverseTriangularMap]

theorem triangularMap_comp_inverse (c : Fin m → R) (G : Fin m → Polynomial R) :
    (triangularMap c G).comp (inverseTriangularMap c G) = AlgHom.id R _ := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp
  | succ i =>
    simp only [AlgHom.comp_apply, inverseTriangularMap_X_succ, map_sub,
      triangularMap_X_succ, MvPolynomial.algHom_C, MvPolynomial.algebraMap_eq,
      ← Polynomial.aeval_algHom_apply, triangularMap_X_zero, map_one, AlgHom.id_apply]
    rw [show (1 + X (0 : Fin (m+1)) - 1 : MvPolynomial (Fin (m+1)) R) = X 0 by ring]
    ring

theorem inverseTriangularMap_comp (c : Fin m → R) (G : Fin m → Polynomial R) :
    (inverseTriangularMap c G).comp (triangularMap c G) = AlgHom.id R _ := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp
  | succ i =>
    simp only [AlgHom.comp_apply, triangularMap_X_succ, map_add,
      inverseTriangularMap_X_succ, MvPolynomial.algHom_C, MvPolynomial.algebraMap_eq,
      ← Polynomial.aeval_algHom_apply, inverseTriangularMap_X_zero, AlgHom.id_apply]
    ring

def triangularEquiv (c : Fin m → R) (G : Fin m → Polynomial R) :
    MvPolynomial (Fin (m+1)) R ≃ₐ[R] MvPolynomial (Fin (m+1)) R :=
  AlgEquiv.ofAlgHom (triangularMap c G) (inverseTriangularMap c G)
    (triangularMap_comp_inverse c G) (inverseTriangularMap_comp c G)

theorem liftSeries_polynomial (p : Polynomial R) :
    FormalLogJet.liftSeries m (p : PowerSeries R) =
      Polynomial.aeval (MvPowerSeries.X (0 : Fin (m+1))) p := by
  have h : (FormalLogJet.liftSeries (R := R) m).comp Polynomial.coeToPowerSeries.ringHom =
      (Polynomial.aeval (MvPowerSeries.X (0 : Fin (m+1)))).toRingHom := by
    apply Polynomial.ringHom_ext
    · intro r
      simp [MvPowerSeries.algebraMap_apply]
    · simp
  exact RingHom.congr_fun h p

theorem truncatedFormalJet_eq_polynomial (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : PiExponentApprox.FramePolynomial m) :
    FormalLogTruncation.truncatedFormalJet c T P =
      ((triangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)) P) :
        MvPowerSeries (Fin (m+1)) ℂ) := by
  have h : FormalLogTruncation.truncatedFormalJet c T =
      (MvPolynomial.coeToMvPowerSeries.algHom ℂ).comp
        (triangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ))) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp [FormalLogTruncation.truncatedFormalJet]
    | succ i =>
      simp only [FormalLogTruncation.truncatedFormalJet, MvPolynomial.aeval_X,
        Fin.cases_succ, AlgHom.comp_apply, triangularMap_X_succ, map_add]
      rw [liftSeries_polynomial, ← Polynomial.aeval_algHom_apply]
      simp [MvPowerSeries.algebraMap_apply]
  simpa using AlgHom.congr_fun h P

theorem truncatedFormalJet_inverse (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) :
    FormalLogTruncation.truncatedFormalJet c T
      (inverseTriangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)) P) =
      (P : MvPowerSeries (Fin (m+1)) ℂ) := by
  rw [truncatedFormalJet_eq_polynomial]
  have h := AlgHom.congr_fun
    (triangularMap_comp_inverse c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ))) P
  simpa using congrArg (fun Q : MvPolynomial (Fin (m+1)) ℂ =>
    (Q : MvPowerSeries (Fin (m+1)) ℂ)) h

theorem quotient_surjective_of_packet {A : Type*} [CommRing A] [Algebra R A]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (f : A →ₐ[R] MvPowerSeries (Fin (m+1)) R)
    (hf : Function.Surjective (fun p => JetGeometry.rationalCoefficientPacket v H (f p))) :
    Function.Surjective ((Ideal.Quotient.mkₐ R (JetGeometry.rationalWeightedIdeal v hv H)).comp f) := by
  intro q
  obtain ⟨F, rfl⟩ := Ideal.Quotient.mk_surjective q
  obtain ⟨p, hp⟩ := hf (JetGeometry.rationalCoefficientPacket v H F)
  refine ⟨p, ?_⟩
  change Ideal.Quotient.mk _ (f p) = Ideal.Quotient.mk _ F
  apply Ideal.Quotient.eq.mpr
  exact (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv H _ _).mp hp

def algebraicJetMap (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ]
      MvPowerSeries (Fin (m+1)) ℂ ⧸ JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H :=
  (Ideal.Quotient.mkₐ ℂ (JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H)).comp
    (FormalLogTruncation.truncatedFormalJet c T)

def algebraicJetIdeal (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) :
    Ideal (PiExponentApprox.FramePolynomial m) :=
  RingHom.ker (algebraicJetMap c T v hv H)

@[simp] theorem mem_algebraicJetIdeal (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (P : PiExponentApprox.FramePolynomial m) :
    P ∈ algebraicJetIdeal c T v hv H ↔
      FormalLogTruncation.truncatedFormalJet c T P ∈ JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H := by
  change Ideal.Quotient.mk _ _ = 0 ↔ _
  exact Ideal.Quotient.eq_zero_iff_mem

theorem truncatedFormalJet_packet_surjective (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      JetGeometry.rationalCoefficientPacket v H (FormalLogTruncation.truncatedFormalJet c T P)) := by
  intro packet
  obtain ⟨P, hP⟩ := PolynomialJetPackets.polynomial_packet_surjective v hv H packet
  refine ⟨inverseTriangularMap c (fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)) P, ?_⟩
  simpa only [truncatedFormalJet_inverse] using hP

theorem algebraicJetMap_surjective (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (algebraicJetMap c T v (fun i => (hv i).le) H) :=
  quotient_surjective_of_packet v (fun i => (hv i).le) H _
    (truncatedFormalJet_packet_surjective c T v hv H)

def algebraicJetQuotientEquiv (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    (PiExponentApprox.FramePolynomial m ⧸ algebraicJetIdeal c T v (fun i => (hv i).le) H) ≃ₐ[ℂ]
      (MvPowerSeries (Fin (m+1)) ℂ ⧸ JetGeometry.rationalWeightedIdeal (R := ℂ) v (fun i => (hv i).le) H) :=
  Ideal.quotientKerAlgEquivOfSurjective (algebraicJetMap_surjective c T v hv H)

@[simp] theorem algebraicJetQuotientEquiv_mk (c : Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (P : PiExponentApprox.FramePolynomial m) :
    algebraicJetQuotientEquiv c T v hv H (Ideal.Quotient.mk _ P) =
      Ideal.Quotient.mk _ (FormalLogTruncation.truncatedFormalJet c T P) :=
  Ideal.quotientKerAlgEquivOfSurjective_mk _ P

theorem independent_truncatedFormalJet_packets_surjective {J : Type*}
    (c : J → Fin m → ℂ) (T : Fin m → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : J → PiExponentApprox.FramePolynomial m => fun j =>
      JetGeometry.rationalCoefficientPacket v H (FormalLogTruncation.truncatedFormalJet (c j) T (P j))) := by
  intro packets
  choose P hP using fun j => truncatedFormalJet_packet_surjective (c j) T v hv H (packets j)
  exact ⟨P, funext hP⟩

theorem formalJet_packet_surjective (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      JetGeometry.rationalCoefficientPacket v H (FormalLogJet.formalJet c P)) := by
  let T : Fin m → ℕ := fun i => Nat.ceil (v i.succ / v 0)
  have hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0 := by
    intro i
    exact (div_le_iff₀ (hv 0)).mp (Nat.le_ceil _)
  have ht : Function.Surjective (fun P : PiExponentApprox.FramePolynomial m =>
      fun _ : Unit => JetGeometry.rationalCoefficientPacket v H
        (FormalLogTruncation.truncatedFormalJet c T P)) := by
    intro packets
    obtain ⟨P, hP⟩ := truncatedFormalJet_packet_surjective c T v hv H (packets ())
    refine ⟨P, ?_⟩
    funext j
    cases j
    exact hP
  have hs := (FormalLogTruncation.formalLog_packets_surjective_iff_truncated
    v (fun i => (hv i).le) H T hT (fun _ : Unit => c) (fun P => P)).mpr ht
  intro packet
  obtain ⟨P, hP⟩ := hs (fun _ => packet)
  exact ⟨P, congrFun hP ()⟩

end PiExponent.AlgebraicJetPackets

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent

noncomputable def literalJetSubstitution {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j : ℕ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.aeval (Fin.cases (MvPolynomial.C (1 + Polynomial.X))
    (fun i => MvPolynomial.C (Polynomial.C ((j : ℂ) * r i) + G i) + MvPolynomial.X i))

noncomputable def literalJetEvaluation {m : ℕ} (K : ℕ)
    (V : Fin (m + 1) → ℝ) (H : ℝ) (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) :
    PiExponentApprox.FramePolynomial m →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun ρ => (Polynomial.lcoeff ℂ (ρ.2.val 0)).comp
    (((MvPolynomial.lcoeff (Polynomial ℂ)
      (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ))).restrictScalars ℂ).comp
        (literalJetSubstitution r G ρ.1.val).toLinearMap))

@[simp] theorem literalJetEvaluation_apply {m : ℕ} (K : ℕ)
    (V : Fin (m + 1) → ℝ) (H : ℝ) (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (p : PiExponentApprox.FramePolynomial m)
    (ρ : Fin K × ↥(strictWeightedSimplex V H)) :
    literalJetEvaluation K V H r G p ρ =
      ((literalJetSubstitution r G ρ.1.val p).coeff
        (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ))).coeff (ρ.2.val 0) := rfl

theorem literalJetSubstitution_monomial {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j : ℕ) (e : Fin (m + 1) → ℕ) (z : ℂ) :
    literalJetSubstitution r G j
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) z) =
      MvPolynomial.C (Polynomial.C z) *
        InterpolationMatrix.monomialImage r G j (e 0) (fun i => e i.succ) := by
  classical
  rw [literalJetSubstitution, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    InterpolationMatrix.monomialImage, ← map_pow]
  rfl

theorem literalJetSubstitution_polynomialOfCoefficients {m : ℕ}
    (S : Finset (Fin (m + 1) → ℕ)) (x : S → ℂ)
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) (j : ℕ) :
    literalJetSubstitution r G j (polynomialOfCoefficients S x) =
      InterpolationMatrix.sectionImage r G (fun c : S => c.val 0)
        (fun c i => c.val i.succ) x j := by
  classical
  change literalJetSubstitution r G j
    (∑ exponent : S, MvPolynomial.monomial
      (InterpolationMatrix.exponentVector exponent.val) (x exponent)) = _
  simp only [map_sum, literalJetSubstitution_monomial, InterpolationMatrix.sectionImage]

theorem eventually_exists_literalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m + 1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a ^ (m + 1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧
      ∀ ρ : Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)),
        ((literalJetSubstitution r G ρ.1.val p).coeff
          (InterpolationMatrix.exponentVector (fun i => ρ.2.val i.succ))).coeff (ρ.2.val 0) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K ha hvol] with N hN
  obtain ⟨p, hp, hw, he⟩ := hN (literalJetEvaluation K (fun i => (V i : ℝ)) (a * N) r G)
  refine ⟨p, hp, hw, ?_⟩
  intro ρ
  have h := congrFun he ρ
  simpa only [literalJetEvaluation_apply, Pi.zero_apply] using h

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/BranchContact.lean <==
import Mathlib.Basic.Complex.Basic
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational

namespace OAI

noncomputable section
namespace PiExponent.BranchContact

variable {ι : Type*} [Fintype ι]

def active (a : ι → PowerSeries ℂ) : Finset ι := by
  classical
  exact Finset.univ.filter (fun i => a i ≠ 0)

@[simp] theorem mem_active (a : ι → PowerSeries ℂ) (i : ι) :
    i ∈ active a ↔ a i ≠ 0 := by
  classical
  simp [active]

theorem active_nonempty (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) :
    (active a).Nonempty := by
  obtain ⟨i,hi⟩ := hne
  exact ⟨i,(mem_active a i).mpr hi⟩

def contact (v : ι → ℚ) (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) : ℚ :=
  (active a).inf' (active_nonempty a hne) (fun i => ((a i).order.toNat : ℚ) / v i)

theorem contact_le (v : ι → ℚ) (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (i : ι) (hi : a i ≠ 0) :
    contact v a hne ≤ ((a i).order.toNat : ℚ) / v i :=
  Finset.inf'_le _ ((mem_active a i).mpr hi)

theorem exists_attains (v : ι → ℚ) (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) :
    ∃ i, a i ≠ 0 ∧ contact v a hne = ((a i).order.toNat : ℚ) / v i := by
  obtain ⟨i,hi,he⟩ := Finset.exists_mem_eq_inf' (active_nonempty a hne)
    (fun i => ((a i).order.toNat : ℚ) / v i)
  exact ⟨i,(mem_active a i).mp hi,he⟩

theorem contact_pos (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (hc : ∀ i, PowerSeries.constantCoeff (a i) = 0) : 0 < contact v a hne := by
  obtain ⟨i,hi,he⟩ := exists_attains v a hne
  rw [he]
  apply div_pos _ (hv i)
  have horder := PowerSeries.one_le_order_iff_constCoeff_eq_zero.mpr (hc i)
  rw [← PowerSeries.coe_toNat_order hi] at horder
  have hnat : 1 ≤ (a i).order.toNat := by exact_mod_cast horder
  exact_mod_cast (show 0 < (a i).order.toNat by omega)

theorem contact_bound (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) (i : ι) (k : ℕ)
    (hk : (a i).order = (k : ℕ∞)) : contact v a hne * v i ≤ (k : ℚ) := by
  have hi : a i ≠ 0 := by
    intro hz
    simp [hz] at hk
  have hnat : (a i).order.toNat = k := by simpa using congrArg ENat.toNat hk
  exact hnat ▸ (le_div_iff₀ (hv i)).mp (contact_le v a hne i hi)

theorem le_contact (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0) (μ : ℚ)
    (hμ : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    μ ≤ contact v a hne := by
  apply Finset.le_inf'
  intro i hi
  apply (le_div_iff₀ (hv i)).mpr
  exact hμ i _ (PowerSeries.coe_toNat_order ((mem_active a i).mp hi)).symm

theorem order_add_lower (B : ℚ) (f g : PowerSeries ℂ)
    (hf : ∀ k : ℕ, f.order = (k : ℕ∞) → B ≤ (k : ℚ))
    (hg : ∀ k : ℕ, g.order = (k : ℕ∞) → B ≤ (k : ℚ))
    (k : ℕ) (hk : (f + g).order = (k : ℕ∞)) : B ≤ (k : ℚ) := by
  have hmin : min f.order g.order ≤ (k : ℕ∞) :=
    (PowerSeries.min_order_le_order_add f g).trans hk.le
  rcases min_le_iff.mp hmin with h | h
  · have hn : f.order ≠ ⊤ := ne_top_of_le_ne_top (by simp) h
    have he := ENat.natCast_toNat hn
    have hb := hf f.order.toNat he.symm
    have hnat : f.order.toNat ≤ k := by
      exact_mod_cast he.symm ▸ h
    exact hb.trans (by exact_mod_cast hnat)
  · have hn : g.order ≠ ⊤ := ne_top_of_le_ne_top (by simp) h
    have he := ENat.natCast_toNat hn
    have hb := hg g.order.toNat he.symm
    have hnat : g.order.toNat ≤ k := by
      exact_mod_cast he.symm ▸ h
    exact hb.trans (by exact_mod_cast hnat)

theorem exists_attaining_add (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a t : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ht : ∀ i (k : ℕ), (t i).order = (k : ℕ∞) → contact v a hne * v i < (k : ℚ)) :
    ∃ i, a i + t i ≠ 0 ∧ (a i + t i).order = (a i).order ∧
      contact v a hne = ((a i + t i).order.toNat : ℚ) / v i := by
  obtain ⟨i,hi,he⟩ := exists_attains v a hne
  have heq : contact v a hne * v i = ((a i).order.toNat : ℚ) :=
    (eq_div_iff (ne_of_gt (hv i))).mp he
  have hord : (a i).order < (t i).order := by
    by_cases hzero : t i = 0
    · simpa [hzero] using PowerSeries.order_finite_iff_ne_zero.mpr hi
    · have ht' := ht i (t i).order.toNat (PowerSeries.coe_toNat_order hzero).symm
      rw [heq] at ht'
      have hnat : (a i).order.toNat < (t i).order.toNat := by exact_mod_cast ht'
      rw [← PowerSeries.coe_toNat_order hi, ← PowerSeries.coe_toNat_order hzero]
      exact_mod_cast hnat
  have hsum : (a i + t i).order = (a i).order := by
    rw [PowerSeries.order_add_of_order_ne _ _ hord.ne, inf_eq_left.mpr hord.le]
  have hne' : a i + t i ≠ 0 := by
    intro hz
    have hh := PowerSeries.order_eq_top.mpr hz
    rw [hsum] at hh
    exact hi (PowerSeries.order_eq_top.mp hh)
  exact ⟨i,hne',hsum,hsum ▸ he⟩

theorem add_not_all_zero (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a t : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ht : ∀ i (k : ℕ), (t i).order = (k : ℕ∞) → contact v a hne * v i < (k : ℚ)) :
    ∃ i, a i + t i ≠ 0 := by
  obtain ⟨i,hi,_⟩ := exists_attaining_add v hv a t hne ht
  exact ⟨i,hi⟩

theorem contact_add_high_tail (v : ι → ℚ) (hv : ∀ i, 0 < v i)
    (a t : ι → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ht : ∀ i (k : ℕ), (t i).order = (k : ℕ∞) → contact v a hne * v i < (k : ℚ)) :
    contact v (fun i => a i + t i) (add_not_all_zero v hv a t hne ht) = contact v a hne := by
  apply le_antisymm
  · obtain ⟨i,hi,horder,he⟩ := exists_attaining_add v hv a t hne ht
    exact (contact_le v _ _ i hi).trans_eq he.symm
  · apply le_contact v hv _ _
    intro i k hk
    exact order_add_lower _ (a i) (t i) (contact_bound v hv a hne i)
      (fun n hn => (ht i n hn).le) k hk

end PiExponent.BranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch

namespace OAI

noncomputable section
namespace PiExponent.BranchContactIdeal
open IsDiscreteValuationRing

variable {A ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]

def powerIdeal (z : ι → A) (e : ι → ℕ) : Ideal A :=
  Ideal.span (Set.range (fun i => z i ^ e i))

theorem powerIdeal_eq_singleton (z : ι → A) (e : ι → ℕ) (i : ι)
    (hmin : ∀ j, addVal A (z i ^ e i) ≤ addVal A (z j ^ e j)) :
    powerIdeal z e = Ideal.span {z i ^ e i} := by
  apply le_antisymm
  · apply Ideal.span_le.mpr
    rintro a ⟨j,rfl⟩
    exact Ideal.mem_span_singleton.mpr (addVal_le_iff_dvd.mp (hmin j))
  · rw [Ideal.span_le]
    intro b hb
    obtain rfl := Set.mem_singleton_iff.mp hb
    exact Ideal.subset_span (Set.mem_range_self i)

theorem addVal_pow_toNat {a : A} (ha : a ≠ 0) (n : ℕ) :
    (addVal A (a ^ n)).toNat = n * (addVal A a).toNat := by
  have ht : addVal A a ≠ ⊤ := addVal_eq_top_iff.not.mpr ha
  rw [(addVal A).map_pow, ← ENat.natCast_toNat ht]
  simp [nsmul_eq_mul]

variable [Fintype ι] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def contact (v : ι → ℚ) (z : ι → A) (hne : ∃ i, z i ≠ 0) : ℚ :=
  BranchContact.contact v (fun i => DVRBranch.expansion ℂ A (z i)) (by
    obtain ⟨i,hi⟩ := hne
    exact ⟨i,(map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hi⟩)

theorem exists_generator_colength_eq_contact
    (v : ι → ℚ) (hv : ∀ i, 0 < v i) (z : ι → A) (hne : ∃ i, z i ≠ 0)
    (R : ℚ) (e : ι → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ∃ i, z i ≠ 0 ∧ powerIdeal z e = Ideal.span {z i ^ e i} ∧
      ((Module.length A (A ⧸ powerIdeal z e)).toNat : ℚ) = R * contact v z hne := by
  classical
  let a : ι → PowerSeries ℂ := fun i => DVRBranch.expansion ℂ A (z i)
  have han : ∃ i, a i ≠ 0 := by
    obtain ⟨i,hi⟩ := hne
    exact ⟨i,(map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hi⟩
  obtain ⟨i,hi,hatt⟩ := BranchContact.exists_attains v a han
  have hzi : z i ≠ 0 := fun hz => hi (by simp [a,hz])
  have hival : (contact v z hne) * v i = ((addVal A (z i)).toNat : ℚ) := by
    have h := (eq_div_iff (ne_of_gt (hv i))).mp hatt
    simpa only [contact, a, DVRBranch.expansion_order] using h
  have hiR : ((addVal A (z i ^ e i)).toNat : ℚ) = R * contact v z hne := by
    rw [addVal_pow_toNat hzi, Nat.cast_mul, ← hival, ← he i]
    ring
  have hmin : ∀ j, addVal A (z i ^ e i) ≤ addVal A (z j ^ e j) := by
    intro j
    by_cases hzj : z j = 0
    · by_cases hej : e j = 0
      · have hR : R = 0 := by simpa [hej] using (he j).symm
        have hi0 : e i = 0 := by
          have hh := he i
          rw [hR, mul_eq_zero] at hh
          exact_mod_cast hh.resolve_left (ne_of_gt (hv i))
        simp [hej,hi0]
      · simp [hzj,zero_pow hej]
    · have haj : a j ≠ 0 := (map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hzj
      have hb := BranchContact.contact_bound v hv a han j (a j).order.toNat
        (PowerSeries.coe_toNat_order haj).symm
      have hb' : contact v z hne * v j ≤ ((addVal A (z j)).toNat : ℚ) := by
        simpa only [contact, a, DVRBranch.expansion_order] using hb
      have hrat : ((addVal A (z i ^ e i)).toNat : ℚ) ≤
          ((addVal A (z j ^ e j)).toNat : ℚ) := by
        rw [hiR, addVal_pow_toNat hzj, Nat.cast_mul, ← he j]
        nlinarith [mul_le_mul_of_nonneg_left hb' (Nat.cast_nonneg (e j) : (0:ℚ) ≤ e j)]
      have hnat : (addVal A (z i ^ e i)).toNat ≤ (addVal A (z j ^ e j)).toNat := by
        exact_mod_cast hrat
      rw [← ENat.natCast_toNat (addVal_eq_top_iff.not.mpr (pow_ne_zero _ hzi)),
        ← ENat.natCast_toNat (addVal_eq_top_iff.not.mpr (pow_ne_zero _ hzj))]
      exact_mod_cast hnat
  have heq := powerIdeal_eq_singleton z e i hmin
  refine ⟨i,hzi,heq,?_⟩
  rw [heq, CurveLocalOrder.length_quotient_span_eq_addVal (pow_ne_zero _ hzi)]
  exact hiR

theorem colength_eq_contact
    (v : ι → ℚ) (hv : ∀ i, 0 < v i) (z : ι → A) (hne : ∃ i, z i ≠ 0)
    (R : ℚ) (e : ι → ℕ) (he : ∀ i, v i * (e i : ℚ) = R) :
    ((Module.length A (A ⧸ powerIdeal z e)).toNat : ℚ) = R * contact v z hne := by
  obtain ⟨_,_,_,h⟩ := exists_generator_colength_eq_contact v hv z hne R e he
  exact h

end PiExponent.BranchContactIdeal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean <==
import Mathlib.RingTheory.Derivation.Basic
import Mathlib.RingTheory.MvPowerSeries.Equiv
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.Data.Nat.Choose.Sum
import Mathlib.Algebra.BigOperators.Fin
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Choose

namespace OAI

noncomputable section
namespace PiExponent.CommutingTaylor

open Finset Nat
variable {R : Type*} [CommRing R] [Algebra ℚ R]

def iter (D : Derivation ℚ R R) (n : ℕ) : R →ₗ[ℚ] R := D.toLinearMap ^ n

@[simp] theorem iter_zero (D : Derivation ℚ R R) (a : R) : iter D 0 a = a := rfl
@[simp] theorem iter_succ (D : Derivation ℚ R R) (n : ℕ) (a : R) :
    iter D (n+1) a = D (iter D n a) := by
  change (D.toLinearMap ^ (n + 1)) a = D ((D.toLinearMap ^ n) a)
  calc
    (D.toLinearMap ^ (n + 1)) a = (D.toLinearMap * D.toLinearMap ^ n) a :=
      congrArg (fun f : Module.End ℚ R => f a) (_root_.pow_succ' D.toLinearMap n)
    _ = D.toLinearMap ((D.toLinearMap ^ n) a) :=
      Module.End.mul_apply D.toLinearMap (D.toLinearMap ^ n) a
    _ = D ((D.toLinearMap ^ n) a) :=
      congrFun (Derivation.coeFn_coe D) ((D.toLinearMap ^ n) a)

theorem iter_mul (D : Derivation ℚ R R) (n : ℕ) (a b : R) :
    iter D n (a*b) = ∑ ij ∈ antidiagonal n,
      n.choose ij.1 • (iter D ij.1 a * iter D ij.2 b) := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [sum_antidiagonal_choose_succ_nsmul
      (fun i j => iter D i a * iter D j b) n]
    simp only [iter_succ, ih, map_sum, map_nsmul, Derivation.leibniz,
      smul_eq_mul, nsmul_add, Finset.sum_add_distrib]
    congr 1
    apply Finset.sum_congr rfl
    intro ij hij
    rw [n.choose_symm_of_eq_add (mem_antidiagonal.mp hij).symm]
    rw [mul_comm]

private theorem factorial_normalize (i j : ℕ) :
    (1 / ((i+j).factorial : ℚ)) * ((i+j).choose i : ℚ) =
      (1 / (i.factorial : ℚ)) * (1 / (j.factorial : ℚ)) := by
  have h : (((i+j).choose i : ℚ) * (i.factorial : ℚ) * (j.factorial : ℚ)) =
      ((i+j).factorial : ℚ) := by
    exact_mod_cast (by
      simpa using Nat.choose_mul_factorial_mul_factorial (Nat.le_add_right i j) :
        (i+j).choose i * i.factorial * j.factorial = (i+j).factorial)
  have hi : (i.factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero i
  have hj : (j.factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero j
  have hn : ((i+j).factorial : ℚ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero (i+j)
  field_simp
  nlinarith [h]

def taylorSeries (D : Derivation ℚ R R) (a : R) : PowerSeries R :=
  PowerSeries.mk fun n => (1 / (n.factorial : ℚ)) • iter D n a

@[simp] theorem coeff_taylorSeries (D : Derivation ℚ R R) (a : R) (n : ℕ) :
    PowerSeries.coeff n (taylorSeries D a) = (1 / (n.factorial : ℚ)) • iter D n a := by
  exact PowerSeries.coeff_mk n _

theorem taylorSeries_mul (D : Derivation ℚ R R) (a b : R) :
    taylorSeries D (a*b) = taylorSeries D a * taylorSeries D b := by
  ext n
  rw [PowerSeries.coeff_mul, coeff_taylorSeries, iter_mul, Finset.smul_sum]
  apply Finset.sum_congr rfl
  intro ij hij
  have hn : ij.1 + ij.2 = n := mem_antidiagonal.mp hij
  rw [coeff_taylorSeries, coeff_taylorSeries]
  rw [← Nat.cast_smul_eq_nsmul ℚ, smul_smul, smul_mul_smul_comm]
  rw [← hn, factorial_normalize]

def taylorHom (D : Derivation ℚ R R) : R →+* PowerSeries R where
  toFun := taylorSeries D
  map_zero' := by ext n; simp [taylorSeries]
  map_one' := by
    ext n
    cases n with
    | zero => simp [taylorSeries]
    | succ n =>
      have h : iter D (n+1) (1:R) = 0 := by
        induction n with
        | zero => simp
        | succ n ih => simp [ih]
      simp [taylorSeries, h]
  map_add' a b := by ext n; simp [taylorSeries, smul_add]
  map_mul' := taylorSeries_mul D

@[simp] theorem coeff_taylorHom (D : Derivation ℚ R R) (a : R) (n : ℕ) :
    PowerSeries.coeff n (taylorHom D a) = (1 / (n.factorial : ℚ)) • iter D n a := by
  exact coeff_taylorSeries D a n

@[simp] theorem constantCoeff_taylorHom (D : Derivation ℚ R R) (a : R) :
    PowerSeries.constantCoeff (taylorHom D a) = a := by
  rw [← PowerSeries.coeff_zero_eq_constantCoeff_apply, coeff_taylorHom]
  simp

def mixedIter : (m : ℕ) → (Fin m → Derivation ℚ R R) → (Fin m →₀ ℕ) → R →ₗ[ℚ] R
  | 0, _, _ => LinearMap.id
  | m+1, D, α => (mixedIter m (fun i => D i.succ) α.tail).comp (iter (D 0) (α 0))

def taylorHomFin : (m : ℕ) → (Fin m → Derivation ℚ R R) → R →+* MvPowerSeries (Fin m) R
  | 0, _ => MvPowerSeries.C
  | m+1, D => (MvPowerSeries.finSuccEquiv R m).symm.toRingHom.comp
      ((PowerSeries.map (taylorHomFin m (fun i => D i.succ))).comp (taylorHom (D 0)))

theorem coeff_taylorHomFin (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (α : Fin m →₀ ℕ) (a : R) :
    MvPowerSeries.coeff α (taylorHomFin m D a) =
      (∏ i, (1 / ((α i).factorial : ℚ))) • mixedIter m D α a := by
  induction m generalizing a with
  | zero =>
    have hα : α = 0 := Subsingleton.elim _ _
    simp [taylorHomFin, mixedIter, hα]
  | succ m ih =>
    have hcoeff := MvPowerSeries.coeff_coeff_finSuccEquiv
      ((MvPowerSeries.finSuccEquiv R m).symm
        (PowerSeries.map (taylorHomFin m (fun i => D i.succ)) (taylorHom (D 0) a)))
      (k := α 0) (x := α.tail)
    simp only [AlgEquiv.apply_symm_apply] at hcoeff
    rw [show α.tail.cons (α 0) = α by ext i; refine Fin.cases ?_ (fun j => ?_) i <;> simp] at hcoeff
    rw [taylorHomFin, RingHom.comp_apply, RingHom.comp_apply]
    change MvPowerSeries.coeff α ((MvPowerSeries.finSuccEquiv R m).symm
      (PowerSeries.map (taylorHomFin m (fun i => D i.succ)) (taylorHom (D 0) a))) = _
    rw [← hcoeff, PowerSeries.coeff_map, coeff_taylorHom, ih]
    simp only [map_smul, mixedIter, LinearMap.comp_apply, Fin.prod_univ_succ,
      Finsupp.tail_apply, smul_smul]
    rw [mul_comm]

@[simp] theorem mixedIter_zero (m : ℕ) (D : Fin m → Derivation ℚ R R) (a : R) :
    mixedIter m D 0 a = a := by
  induction m generalizing a with
  | zero => rfl
  | succ m ih =>
    have ht : (0 : Fin (m+1) →₀ ℕ).tail = 0 := by ext i; rfl
    simp [mixedIter, ht, ih]

@[simp] theorem mixedIter_single (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (i : Fin m) (a : R) : mixedIter m D (Finsupp.single i 1) a = D i a := by
  induction m generalizing a with
  | zero => exact Fin.elim0 i
  | succ m ih =>
    refine Fin.cases ?_ (fun j => ?_) i
    · rw [← Finsupp.cons_zero_eq_single_zero]
      simp [mixedIter, iter]
    · rw [← Finsupp.cons_zero_single_eq_single_succ]
      simp [mixedIter, ih]

@[simp] theorem coeff_zero_taylorHomFin (m : ℕ) (D : Fin m → Derivation ℚ R R) (a : R) :
    MvPowerSeries.coeff 0 (taylorHomFin m D a) = a := by
  simp [coeff_taylorHomFin]

@[simp] theorem coeff_single_taylorHomFin (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (i : Fin m) (a : R) :
    MvPowerSeries.coeff (Finsupp.single i 1) (taylorHomFin m D a) = D i a := by
  rw [coeff_taylorHomFin, mixedIter_single]
  have h : (∏ j : Fin m, (1 / ((Finsupp.single i 1 j).factorial : ℚ))) = 1 := by
    apply Finset.prod_eq_one
    intro j hj
    by_cases he : i = j <;> simp [he]
  rw [h, one_smul]

def residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) :
    R →+* MvPowerSeries (Fin m) K :=
  (MvPowerSeries.map ρ).comp (taylorHomFin m D)

theorem coeff_residueTaylorFin {K : Type*} [CommRing K] [Algebra ℚ K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K)
    (α : Fin m →₀ ℕ) (a : R) :
    MvPowerSeries.coeff α (residueTaylorFin m D ρ a) =
      (∏ i, (1 / ((α i).factorial : ℚ))) • ρ (mixedIter m D α a) := by
  simp [residueTaylorFin, coeff_taylorHomFin, map_rat_smul]

@[simp] theorem coeff_zero_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) (a : R) :
    MvPowerSeries.coeff 0 (residueTaylorFin m D ρ a) = ρ a := by
  simp [residueTaylorFin]

@[simp] theorem coeff_single_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) (i : Fin m) (a : R) :
    MvPowerSeries.coeff (Finsupp.single i 1) (residueTaylorFin m D ρ a) = ρ (D i a) := by
  simp [residueTaylorFin]

@[simp] theorem constantCoeff_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) (a : R) :
    MvPowerSeries.constantCoeff (residueTaylorFin m D ρ a) = ρ a := by
  rw [← MvPowerSeries.coeff_zero_eq_constantCoeff_apply]
  exact coeff_zero_residueTaylorFin m D ρ a

theorem constantCoeff_comp_residueTaylorFin {K : Type*} [CommRing K]
    (m : ℕ) (D : Fin m → Derivation ℚ R R) (ρ : R →+* K) :
    MvPowerSeries.constantCoeff.comp (residueTaylorFin m D ρ) = ρ := by
  ext a
  exact constantCoeff_residueTaylorFin m D ρ a

theorem iter_commute (D E : Derivation ℚ R R)
    (h : Commute D.toLinearMap E.toLinearMap) (i j : ℕ) (a : R) :
    iter D i (iter E j a) = iter E j (iter D i a) := by
  exact LinearMap.congr_fun ((h.pow_left i).pow_right j).eq a

theorem mixedIter_commute (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (E : Derivation ℚ R R) (α : Fin m →₀ ℕ)
    (h : ∀ i, Commute (D i).toLinearMap E.toLinearMap) (a : R) :
    mixedIter m D α (E a) = E (mixedIter m D α a) := by
  induction m generalizing a with
  | zero => rfl
  | succ m ih =>
    simp only [mixedIter, LinearMap.comp_apply]
    rw [show iter (D 0) (α 0) (E a) = E (iter (D 0) (α 0) a) from
      iter_commute (D 0) E (h 0) (α 0) 1 a]
    exact ih (fun i => D i.succ) α.tail (fun i => h i.succ) _

end PiExponent.CommutingTaylor

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import Mathlib.AlgebraicGeometry.Morphisms.Separated
import OAI.NumberTheory.PiExponent.Ampleness.ReesPushdown

namespace OAI

noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry TopologicalSpace
namespace PiExponent.CompactJetIdeal

universe u
variable {U X S : Scheme.{u}}

def extend (I : U.IdealSheafData) (j : U ⟶ X) : X.IdealSheafData := I.map j

theorem restrict_extend (I : U.IdealSheafData) (j : U ⟶ X)
    [IsOpenImmersion j] [QuasiCompact j] : (extend I j).comap j = I := by
  apply Scheme.IdealSheafData.ext
  funext W
  rw [Scheme.IdealSheafData.ideal_comap_of_isOpenImmersion]
  have hsq : IsPullback I.subschemeι (𝟙 I.subscheme) j (I.subschemeι ≫ j) :=
    IsPullback.of_vert_isIso_mono ⟨by simp⟩
  have h := Scheme.ker_ideal_of_isPullback_of_isOpenImmersion
    (I.subschemeι ≫ j) I.subschemeι (𝟙 I.subscheme) j hsq W
  simpa only [Scheme.IdealSheafData.ker_subschemeι, extend, Scheme.IdealSheafData.map] using h.symm

theorem section_isClosedImmersion (π : X ⟶ S) [IsSeparated π]
    (p : S ⟶ X) (hp : p ≫ π = 𝟙 S) : IsClosedImmersion p := by
  have : IsClosedImmersion (p ≫ π) := by rw [hp]; infer_instance
  exact IsClosedImmersion.of_comp p π

theorem image_support_isClosed {J : Type*} [Finite J]
    (I : U.IdealSheafData) (j : U ⟶ X)
    (π : X ⟶ S) [IsSeparated π]
    (p : J → (S ⟶ U)) (hp : ∀ a, (p a ≫ j) ≫ π = 𝟙 S)
    (hsupport : (I.support : Set U) = ⋃ a, Set.range (p a)) :
    IsClosed (j '' (I.support : Set U)) := by
  have heq : j '' (I.support : Set U) = ⋃ a, Set.range (p a ≫ j) := by
    rw [hsupport, Set.image_iUnion]
    congr 1
    funext a
    rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]
  rw [heq]
  apply isClosed_iUnion_of_finite
  intro a
  have := section_isClosedImmersion π (p a ≫ j) (hp a)
  exact (p a ≫ j).isClosedEmbedding.isClosed_range

theorem support_extend {J : Type*} [Finite J]
    (I : U.IdealSheafData) (j : U ⟶ X) [QuasiCompact j]
    (π : X ⟶ S) [IsSeparated π]
    (p : J → (S ⟶ U)) (hp : ∀ a, (p a ≫ j) ≫ π = 𝟙 S)
    (hsupport : (I.support : Set U) = ⋃ a, Set.range (p a)) :
    ((extend I j).support : Set X) = j '' (I.support : Set U) := by
  change ((I.map j).support : Set X) = _
  rw [Scheme.IdealSheafData.support_map]
  exact (image_support_isClosed I j π p hp hsupport).closure_eq

theorem restrict_eq_top_of_disjoint (I : X.IdealSheafData)
    {V : Scheme.{u}} (f : V ⟶ X)
    (havoid : ∀ v, f v ∉ I.support) : I.comap f = ⊤ := by
  apply (Scheme.IdealSheafData.support_eq_bot_iff (I.comap f)).mp
  rw [Scheme.IdealSheafData.support_comap]
  ext v
  exact ⟨fun h => (havoid v h).elim, False.elim⟩

abbrev affineBlowup {R : Type u} [CommRing R] (I : Ideal R) : Scheme.{u} :=
  PiExponentSeshadri.ReesGrading.affineBlowup I

end PiExponent.CompactJetIdeal
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
namespace PiExponent.CompactJetIdeal


theorem closedModule_isFinitePresentation {X : Scheme} [IsLocallyNoetherian X]
    (I : X.IdealSheafData) :
    (PiExponentSeshadri.IdealModule.closedModule I).IsFinitePresentation := by
  let : (PiExponentSeshadri.IdealModule.unit X).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : (PiExponentSeshadri.IdealModule.unit I.subscheme).IsFinitePresentation :=
    GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : ((Scheme.Modules.pushforward I.subschemeι).obj
      (PiExponentSeshadri.IdealModule.unit I.subscheme)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward I.subschemeι).obj
        (PiExponentSeshadri.IdealModule.unit I.subscheme))).choose.isQuasicoherent
  exact FiniteGlobalPresentation.kernel_isFinitePresentation
    (PiExponentSeshadri.IdealModule.structureMap I.subschemeι)

theorem extend_isFinitePresentation {U X : Scheme} [IsLocallyNoetherian X]
    (I : U.IdealSheafData) (j : U ⟶ X) :
    (PiExponentSeshadri.IdealModule.closedModule (extend I j)).IsFinitePresentation :=
  closedModule_isFinitePresentation (extend I j)

end PiExponent.CompactJetIdeal
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicContactIdeal
import OAI.NumberTheory.PiExponent.Jets.AlgebraicJetPackets
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

noncomputable section

namespace PiExponent.CompactJetPolynomial

open MvPolynomial AlgebraicJetPackets
open scoped BigOperators

variable {k : Type*} [Field k] {m : ℕ}

def center (c : Fin m → k) : Fin (m+1) → k := Fin.cases 1 c

def coordinates (c : Fin m → k) (G : Fin m → Polynomial k) (i : Fin (m+1)) :
    MvPolynomial (Fin (m+1)) k := inverseTriangularMap c G (X i)

def powerIdeal (c : Fin m → k) (G : Fin m → Polynomial k) (e : Fin (m+1) → ℕ) :
    Ideal (MvPolynomial (Fin (m+1)) k) :=
  Ideal.span (Set.range (fun i => coordinates c G i ^ e i))

theorem eval_center_inverse (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) :
    (MvPolynomial.aeval (center c)).comp (inverseTriangularMap c G) =
      MvPolynomial.aeval (0 : Fin (m+1) → k) := by
  apply MvPolynomial.algHom_ext
  intro i
  cases i using Fin.cases with
  | zero => simp [center]
  | succ i =>
    simp only [AlgHom.comp_apply, inverseTriangularMap_X_succ, map_sub,
      MvPolynomial.aeval_X, MvPolynomial.aeval_C, ← Polynomial.aeval_algHom_apply]
    simp [center, Polynomial.coe_aeval_eq_eval, hG i]

theorem span_coordinates (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) :
    Ideal.span (Set.range (coordinates c G)) = WeightedBezout.pointIdeal (center c) := by
  let φ := (inverseTriangularMap c G).toRingHom
  have hs : Function.Surjective φ := (triangularEquiv c G).symm.surjective
  have hc : (WeightedBezout.pointIdeal (center c)).comap φ =
      WeightedBezout.pointIdeal (0 : Fin (m+1) → k) := by
    ext P
    change MvPolynomial.aeval (center c) (inverseTriangularMap c G P) = 0 ↔
      MvPolynomial.aeval (0 : Fin (m+1) → k) P = 0
    rw [← AlgHom.comp_apply, eval_center_inverse c G hG]
  calc
    Ideal.span (Set.range (coordinates c G)) =
        (Ideal.span (Set.range (X (R := k) : Fin (m+1) → _))).map φ := by
      rw [Ideal.map_span, ← Set.range_comp]
      rfl
    _ = (WeightedBezout.pointIdeal (0 : Fin (m+1) → k)).map φ := by
      congr 1
      rw [WeightedBezout.pointIdeal_eq_span]
      simp
    _ = WeightedBezout.pointIdeal (center c) := by
      rw [← hc, Ideal.map_comap_of_surjective φ hs]

theorem radical_powerIdeal (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    (powerIdeal c G e).radical = WeightedBezout.pointIdeal (center c) := by
  apply le_antisymm
  · apply (Ideal.IsPrime.radical_le_iff
      (inferInstance : (WeightedBezout.pointIdeal (center c)).IsPrime)).mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i,rfl⟩
    have hz : coordinates c G i ∈ WeightedBezout.pointIdeal (center c) := by
      rw [← span_coordinates c G hG]
      exact Ideal.subset_span ⟨i,rfl⟩
    change MvPolynomial.aeval (center c) (coordinates c G i ^ e i) = 0
    rw [map_pow, (WeightedBezout.mem_pointIdeal _ _).mp hz, zero_pow (he i).ne']
  · rw [← span_coordinates c G hG]
    apply Ideal.span_le.mpr
    rintro _ ⟨i,rfl⟩
    exact ⟨e i, Ideal.subset_span ⟨i,rfl⟩⟩

def centerPoint (c : Fin m → k) : PrimeSpectrum (MvPolynomial (Fin (m+1)) k) :=
  ⟨WeightedBezout.pointIdeal (center c), inferInstance⟩

theorem zeroLocus_powerIdeal (c : Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (powerIdeal c G e : Set _) = {centerPoint c} := by
  rw [← PrimeSpectrum.zeroLocus_radical, radical_powerIdeal c G hG e he]
  exact PrimeSpectrum.zeroLocus_eq_singleton _

theorem zeroLocus_finset_prod_powerIdeal {J : Type*} (s : Finset J)
    (c : J → Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (((∏ j ∈ s, powerIdeal (c j) G e) : Ideal (MvPolynomial (Fin (m+1)) k)) : Set _) =
      (fun j => centerPoint (c j)) '' (s : Set J) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert j s hj ih =>
    rw [Finset.prod_insert hj, PrimeSpectrum.zeroLocus_mul,
      zeroLocus_powerIdeal (c j) G hG e he, ih]
    simp

theorem zeroLocus_prod_powerIdeal {J : Type*} [Fintype J]
    (c : J → Fin m → k) (G : Fin m → Polynomial k)
    (hG : ∀ i, (G i).eval 0 = 0) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    PrimeSpectrum.zeroLocus (((∏ j, powerIdeal (c j) G e) : Ideal (MvPolynomial (Fin (m+1)) k)) : Set _) =
      Set.range (fun j => centerPoint (c j)) := by
  simpa using zeroLocus_finset_prod_powerIdeal Finset.univ c G hG e he

def logPolynomials (T : Fin m → ℕ) : Fin m → Polynomial ℂ :=
  fun i => PowerSeries.trunc (T i) (PowerSeries.log ℂ)

@[simp] theorem logPolynomials_eval_zero (T : Fin m → ℕ) (i : Fin m) :
    (logPolynomials T i).eval 0 = 0 := by
  rw [← Polynomial.coeff_zero_eq_eval_zero]
  simp [logPolynomials, PowerSeries.coeff_trunc, PowerSeries.coeff_log]

theorem truncatedFormalJet_coordinates (c : Fin m → ℂ) (T : Fin m → ℕ)
    (i : Fin (m+1)) :
    FormalLogTruncation.truncatedFormalJet c T (coordinates c (logPolynomials T) i) =
      MvPowerSeries.X i := by
  change FormalLogTruncation.truncatedFormalJet c T
    (inverseTriangularMap c (fun j => PowerSeries.trunc (T j) (PowerSeries.log ℂ)) (X i)) = _
  rw [truncatedFormalJet_inverse]
  simp

theorem map_powerIdeal_truncatedFormalJet (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) :
    (powerIdeal c (logPolynomials T) e).map
      (FormalLogTruncation.truncatedFormalJet c T).toRingHom =
        JetGeometry.coordinatePowerIdeal (R := ℂ) e := by
  rw [powerIdeal, Ideal.map_span, ← Set.range_comp]
  apply congrArg Ideal.span
  apply congrArg Set.range
  funext i
  change FormalLogTruncation.truncatedFormalJet c T
    (coordinates c (logPolynomials T) i ^ e i) = MvPowerSeries.X i ^ e i
  rw [map_pow, truncatedFormalJet_coordinates]

theorem map_powerIdeal_pow_truncatedFormalJet (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (n : ℕ) :
    (powerIdeal c (logPolynomials T) e ^ n).map
      (FormalLogTruncation.truncatedFormalJet c T).toRingHom =
        JetGeometry.coordinatePowerIdeal (R := ℂ) e ^ n := by
  rw [Ideal.map_pow, map_powerIdeal_truncatedFormalJet]

theorem truncatedFormalJet_mem_weighted_of_mem_pow (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) (hP : P ∈ powerIdeal c (logPolynomials T) e ^ n) :
    FormalLogTruncation.truncatedFormalJet c T P ∈
      JetGeometry.rationalWeightedIdeal v hv (n * R) := by
  apply JetGeometry.coordinatePowerIdeal_pow_le_rational v hv e R he n
  rw [← map_powerIdeal_pow_truncatedFormalJet c T e n]
  exact Ideal.mem_map_of_mem _ hP

theorem formalJet_mem_weighted_of_mem_pow (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) (hP : P ∈ powerIdeal c (logPolynomials T) e ^ n) :
    FormalLogJet.formalJet c P ∈ JetGeometry.rationalWeightedIdeal v hv (n * R) := by
  rw [← FormalLogTruncation.shiftMap_truncatedFormalJet c T P]
  exact FormalLogTruncation.shiftMap_mem_rationalWeightedIdeal
    (fun i => FormalLogTruncation.logTail (T i))
    (fun i => FormalLogTruncation.logTail_constantCoeff (T i)) v hv
    (fun i => FormalLogTruncation.logTail_mem_rationalWeightedIdeal v hv (T i) (v i.succ) (hT i))
    (n * R) _ (truncatedFormalJet_mem_weighted_of_mem_pow c T e v hv R he n P hP)

theorem formalJet_packet_zero_of_mem_pow (c : Fin m → ℂ) (T : Fin m → ℕ)
    (e : Fin (m+1) → ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : MvPolynomial (Fin (m+1)) ℂ) (hP : P ∈ powerIdeal c (logPolynomials T) e ^ n) :
    JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet c P) = (fun _ => (0 : ℂ)) := by
  funext d
  exact formalJet_mem_weighted_of_mem_pow c T e v hv hT R he n P hP d.val d.property

theorem aeval_coordinates {A : Type*} [CommRing A] [Algebra ℂ A]
    (c : Fin m → ℂ) (T : Fin m → ℕ) (y : A) (x : Fin m → A) (i : Fin (m+1)) :
    MvPolynomial.aeval (Fin.cases y x) (coordinates c (logPolynomials T) i) =
      LogarithmicContactIdeal.truncatedCoordinates c y x T i := by
  cases i using Fin.cases with
  | zero => simp [coordinates, LogarithmicContactIdeal.truncatedCoordinates]
  | succ i =>
    simp only [coordinates, inverseTriangularMap_X_succ, map_sub,
      MvPolynomial.aeval_X, MvPolynomial.aeval_C, Fin.cases_succ,
      ← Polynomial.aeval_algHom_apply, Fin.cases_zero, map_one,
      LogarithmicContactIdeal.truncatedCoordinates]
    rfl

theorem map_powerIdeal_aeval {A : Type*} [CommRing A] [Algebra ℂ A]
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) :
    (powerIdeal c (logPolynomials T) e).map (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
      LogarithmicContactIdeal.logarithmicIdeal c y x T e := by
  rw [powerIdeal, Ideal.map_span, ← Set.range_comp]
  apply congrArg Ideal.span
  apply congrArg Set.range
  funext i
  change MvPolynomial.aeval (Fin.cases y x) (coordinates c (logPolynomials T) i ^ e i) =
    LogarithmicContactIdeal.truncatedCoordinates c y x T i ^ e i
  rw [map_pow, aeval_coordinates]

end PiExponent.CompactJetPolynomial

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.ReesExceptional
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdealCoherent
import OAI.NumberTheory.PiExponent.Jets.CompactJetPolynomial

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open scoped BigOperators
namespace PiExponent.CompactLogJetIdeal
open CompactJetPolynomial

variable {m : ℕ}

abbrev coordinateRing (m : ℕ) := MvPolynomial (Fin (m+1)) ℂ
abbrev affineSpace (m : ℕ) : Scheme := Spec (CommRingCat.of (coordinateRing m))
abbrev base : Scheme := Spec (CommRingCat.of ℂ)

def structureMap (m : ℕ) : affineSpace m ⟶ base :=
  Spec.map (CommRingCat.ofHom (algebraMap ℂ (coordinateRing m)))

def point (c : Fin m → ℂ) : base ⟶ affineSpace m :=
  Spec.map (CommRingCat.ofHom (MvPolynomial.aeval (center c)).toRingHom)

theorem point_section (c : Fin m → ℂ) : point c ≫ structureMap m = 𝟙 base := by
  change Spec.map _ ≫ Spec.map _ = _
  rw [← Spec.map_comp]
  have h : CommRingCat.ofHom (algebraMap ℂ (coordinateRing m)) ≫
      CommRingCat.ofHom (MvPolynomial.aeval (center c)).toRingHom =
      𝟙 (CommRingCat.of ℂ) := by
    ext a
    simp
  rw [h, Spec.map_id]

theorem range_point (c : Fin m → ℂ) : Set.range (point c) = {centerPoint c} := by
  change Set.range (PrimeSpectrum.comap (MvPolynomial.aeval (center c)).toRingHom) = _
  rw [range_comap_of_surjective _ _ (by
    intro a
    exact ⟨MvPolynomial.C a, by simp⟩)]
  exact PrimeSpectrum.zeroLocus_eq_singleton (WeightedBezout.pointIdeal (center c))

theorem support_specIdeal {R : Type} [CommRing R] (I : Ideal R) :
    ((PiExponentSeshadri.IdealPullback.specIdeal I).support : Set (Spec (CommRingCat.of R))) =
      PrimeSpectrum.zeroLocus (I : Set R) := by
  rw [PiExponentSeshadri.IdealPullback.specIdeal,
    Scheme.IdealSheafData.coe_support_ofIdealTop, Spec_zeroLocus, ← Ideal.coe_comap]
  rw [Ideal.comap_map_of_bijective _
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv)]

def polynomialIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : Ideal (coordinateRing m) :=
  ∏ a, powerIdeal (c a) (logPolynomials T) e

def affineIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) : (affineSpace m).IdealSheafData :=
  PiExponentSeshadri.IdealPullback.specIdeal (polynomialIdeal c T e)

theorem support_affineIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i) :
    ((affineIdeal c T e).support : Set (affineSpace m)) =
      ⋃ a, Set.range (point (c a)) := by
  rw [affineIdeal, support_specIdeal]
  unfold polynomialIdeal
  rw [zeroLocus_prod_powerIdeal c (logPolynomials T) (logPolynomials_eval_zero T) e he]
  simp only [range_point]
  ext p
  constructor
  · rintro ⟨a, rfl⟩
    exact Set.mem_iUnion.mpr ⟨a, Set.mem_singleton _⟩
  · intro hp
    obtain ⟨a, ha⟩ := Set.mem_iUnion.mp hp
    exact ⟨a, (Set.mem_singleton_iff.mp ha).symm⟩

def compactIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} (j : affineSpace m ⟶ X) : X.IdealSheafData :=
  CompactJetIdeal.extend (affineIdeal c T e) j

theorem restrict_compactIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} (j : affineSpace m ⟶ X) [IsOpenImmersion j] [QuasiCompact j] :
    (compactIdeal c T e j).comap j = affineIdeal c T e :=
  CompactJetIdeal.restrict_extend _ j

theorem support_compactIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (he : ∀ i, 0 < e i)
    {X : Scheme} (j : affineSpace m ⟶ X) [QuasiCompact j]
    (π : X ⟶ base) [IsSeparated π] (hπ : j ≫ π = structureMap m) :
    ((compactIdeal c T e j).support : Set X) =
      ⋃ a, Set.range (point (c a) ≫ j) := by
  rw [compactIdeal, CompactJetIdeal.support_extend (affineIdeal c T e) j π
    (fun a => point (c a)) (fun a => by
      rw [Category.assoc, hπ, point_section]) (support_affineIdeal c T e he),
    support_affineIdeal c T e he, Set.image_iUnion]
  congr 1
  funext a
  rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]

theorem compactIdeal_isFinitePresentation {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    {X : Scheme} [IsLocallyNoetherian X] (j : affineSpace m ⟶ X) :
    (PiExponentSeshadri.IdealModule.closedModule (compactIdeal c T e j)).IsFinitePresentation :=
  CompactJetIdeal.extend_isFinitePresentation _ j

theorem polynomialIdeal_pow_le {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (n : ℕ) (a : J) :
    polynomialIdeal c T e ^ n ≤ powerIdeal (c a) (logPolynomials T) e ^ n := by
  classical
  apply pow_le_pow_left'
  exact Ideal.prod_le_inf.trans (Finset.inf_le (Finset.mem_univ a))

theorem formalJet_packet_zero_of_mem_polynomialIdeal_pow {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (R : ℚ) (he : ∀ i, R ≤ (e i : ℚ) * v i) (n : ℕ)
    (P : coordinateRing m) (hP : P ∈ polynomialIdeal c T e ^ n) (a : J) :
    JetGeometry.rationalCoefficientPacket v (n * R) (FormalLogJet.formalJet (c a) P) =
      (fun _ => (0 : ℂ)) :=
  formalJet_packet_zero_of_mem_pow (c a) T e v hv hT R he n P
    (polynomialIdeal_pow_le c T e n a hP)

end PiExponent.CompactLogJetIdeal
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean <==
import Mathlib.RingTheory.Derivation.Basic
import Mathlib.RingTheory.Ideal.Cotangent

namespace OAI

noncomputable section
namespace PiExponentSiegel.W58

variable {K R : Type*} [CommRing K] [CommRing R] [Algebra K R]
variable (I : Ideal R) (D : Derivation K R (R ⧸ I))

theorem ideal_smul_quotient_zero (x : I) (z : R ⧸ I) : (x : R) • z = 0 := by
  rw [Algebra.smul_def]
  change Ideal.Quotient.mk I (x : R) * z = 0
  rw [Ideal.Quotient.eq_zero_iff_mem.mpr x.property, zero_mul]

def normalRestriction : I →ₗ[R] R ⧸ I where
  toFun x := D x
  map_add' x y := D.map_add x y
  map_smul' r x := by
    change D (r * (x : R)) = r • D (x : R)
    rw [D.leibniz, ideal_smul_quotient_zero I x, add_zero]

theorem normalRestriction_product_zero (x y : I) : normalRestriction I D (x * y) = 0 := by
  change D ((x : R) * (y : R)) = 0
  rw [D.leibniz, ideal_smul_quotient_zero I x, ideal_smul_quotient_zero I y, add_zero]

def conormalPairing : I.Cotangent →ₗ[R] R ⧸ I :=
  Ideal.Cotangent.lift (normalRestriction I D) (normalRestriction_product_zero I D)

@[simp] theorem conormalPairing_toCotangent (x : I) :
    conormalPairing I D (I.toCotangent x) = D x := rfl

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean <==
import Mathlib.RingTheory.Ideal.Cotangent
import Mathlib.RingTheory.Length
import OAI.NumberTheory.PiExponent.Jets.GradedGeneration

namespace OAI

namespace PiExponentJets.W24

variable {R A B : Type*} [CommRing R] [CommRing A] [CommRing B]
  [Algebra R A] [Algebra R B]

theorem corrections_of_mapCotangent_surjective (I : Ideal A) (J : Ideal B)
    (f : A →ₐ[R] B) (hf : I ≤ J.comap f)
    (hs : Function.Surjective (Ideal.mapCotangent I J f hf)) :
    ∀ y ∈ J, ∃ x ∈ I, y - f x ∈ J ^ 2 := by
  intro y hy
  obtain ⟨z, hz⟩ := hs (J.toCotangent ⟨y, hy⟩)
  obtain ⟨x, rfl⟩ := I.toCotangent_surjective z
  rw [Ideal.mapCotangent_toCotangent] at hz
  have he : f x - y ∈ J ^ 2 := J.toCotangent_eq.mp hz
  exact ⟨x, x.property, by simpa only [neg_sub] using (J ^ 2).neg_mem he⟩

theorem algHom_surjective_of_residue_cotangent
    {K : Type*} [CommRing K] (I : Ideal A) (J : Ideal B)
    (f : A →ₐ[R] B) (hf : I ≤ J.comap f)
    (ρ : A →+* K) (π : B →+* K) (hρ : Function.Surjective ρ)
    (hcomm : π.comp f.toRingHom = ρ) (hJ : J = RingHom.ker π)
    (hs : Function.Surjective (Ideal.mapCotangent I J f hf))
    (d : ℕ) (hd : J ^ d = ⊥) : Function.Surjective f := by
  have hres : ∀ y : B, ∃ x : A, y - f x ∈ J := by
    rw [hJ]
    exact residue_corrections_of_surjective f.toRingHom ρ π hρ hcomm
  have hcor := ideal_power_corrections f.toRingHom I J hf hres
    (corrections_of_mapCotangent_surjective I J f hf hs)
  let : Algebra A B := f.toRingHom.toAlgebra
  apply surjective_of_finite_corrections (Algebra.linearMap A B)
    (fun n => (J ^ n).restrictScalars A) d
  · simp
  · simp [hd]
  · intro n _ y hy
    obtain ⟨x, _, hx⟩ := hcor n y hy
    exact ⟨x, hx⟩

theorem length_le_of_residue_cotangent_map
    {K : Type*} [CommRing K] (I : Ideal A) (J : Ideal B)
    (f : A →ₐ[R] B) (hf : I ≤ J.comap f)
    (ρ : A →+* K) (π : B →+* K) (hρ : Function.Surjective ρ)
    (hcomm : π.comp f.toRingHom = ρ) (hJ : J = RingHom.ker π)
    (hs : Function.Surjective (Ideal.mapCotangent I J f hf))
    (d : ℕ) (hd : J ^ d = ⊥) : Module.length B B ≤ Module.length A A := by
  have hsurj := algHom_surjective_of_residue_cotangent I J f hf ρ π hρ hcomm hJ hs d hd
  let : Algebra A B := f.toRingHom.toAlgebra
  have hsurj' : Function.Surjective (algebraMap A B) := hsurj
  rw [← Module.length_eq_of_surjective (M := B) hsurj']
  exact Module.length_le_of_surjective (Algebra.linearMap A B) hsurj'

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean <==
import OAI.NumberTheory.PiExponent.Jets.DVRBranchExpansion
import OAI.NumberTheory.PiExponent.Jets.DVRBranchOrder

namespace OAI

noncomputable section
namespace PiExponent.DVRBranch
open CurveLocalOrder

variable (C A : Type*) [Field C] [IsAlgClosed C] [CommRing A] [IsDomain A]
    [IsDiscreteValuationRing A] [Algebra C A]
    [Algebra.IsIntegral C (IsLocalRing.ResidueField A)]

def residueCoefficientMap : A →ₐ[C] C where
  toRingHom := residueAugmentation C A
  commutes' := residueAugmentation_algebraMap C A

@[simp] theorem residueCoefficientMap_ker :
    RingHom.ker (residueCoefficientMap C A).toRingHom = IsLocalRing.maximalIdeal A := by
  ext a
  change (residueCoefficientEquiv C A).symm (IsLocalRing.residue A a) = 0 ↔
    a ∈ IsLocalRing.maximalIdeal A
  rw [map_eq_zero_iff _ (AlgEquiv.injective _)]
  exact IsLocalRing.residue_eq_zero_iff a

def uniformizer : A := Classical.choose (IsDiscreteValuationRing.exists_irreducible A)

theorem uniformizer_irreducible : Irreducible (uniformizer A) :=
  Classical.choose_spec (IsDiscreteValuationRing.exists_irreducible A)

theorem residueCoefficientMap_ker_span :
    RingHom.ker (residueCoefficientMap C A).toRingHom = Ideal.span {uniformizer A} := by
  rw [residueCoefficientMap_ker, (uniformizer_irreducible A).maximalIdeal_eq]

def expansion : A →ₐ[C] PowerSeries C :=
  DVRBranchExpansion.expansionHom (residueCoefficientMap C A) (uniformizer A)
    (uniformizer_irreducible A).ne_zero (residueCoefficientMap_ker_span C A)

@[simp] theorem expansion_uniformizer : expansion C A (uniformizer A) = PowerSeries.X :=
  DVRBranchExpansion.expansionHom_uniformizer _ _ _ _

theorem expansion_order (a : A) :
    PowerSeries.order (expansion C A a) = IsDiscreteValuationRing.addVal A a :=
  DVRBranchOrder.algHom_order_eq_addVal (expansion C A) (uniformizer A)
    (uniformizer_irreducible A) (expansion_uniformizer C A) a

theorem expansion_injective : Function.Injective (expansion C A) :=
  DVRBranchOrder.algHom_injective (expansion C A) (uniformizer A)
    (uniformizer_irreducible A) (expansion_uniformizer C A)

@[simp] theorem expansion_constantCoeff (a : A) :
    PowerSeries.constantCoeff (expansion C A a) = residueAugmentation C A a :=
  DVRBranchExpansion.constantCoeff_expansionHom _ _ _ _ a

theorem expansion_order_eq_length {a : A} (ha : a ≠ 0) :
    PowerSeries.order (expansion C A a) = Module.length A (A ⧸ Ideal.span {a}) :=
  DVRBranchOrder.order_eq_principal_colength (expansion C A).toRingHom (uniformizer A)
    (uniformizer_irreducible A) (expansion_uniformizer C A) ha

end PiExponent.DVRBranch

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean <==
import Mathlib.RingTheory.Ideal.Maps
import Mathlib.RingTheory.PowerSeries.Basic
import Mathlib.RingTheory.Ideal.Span
import Mathlib.Tactic.Ring
import Mathlib.Tactic.Choose

namespace OAI

noncomputable section
namespace PiExponent.DVRBranchExpansion
open PowerSeries

variable {C A : Type*} [Field C] [CommRing A] [Algebra C A]
variable (ρ : A →ₐ[C] C) (π : A) (hπ : π ≠ 0)
variable (hker : RingHom.ker ρ.toRingHom = Ideal.span {π})

include hker in

theorem residue_sub_dvd (a : A) : π ∣ a - algebraMap C A (ρ a) := by
  apply Ideal.mem_span_singleton.mp
  rw [← hker]
  change ρ (a - algebraMap C A (ρ a)) = 0
  simp

def remainder (a : A) : A := Classical.choose (residue_sub_dvd ρ π hker a)

theorem mul_remainder (a : A) : π * remainder ρ π hker a = a - algebraMap C A (ρ a) :=
  (Classical.choose_spec (residue_sub_dvd ρ π hker a)).symm

variable [IsDomain A]

include hπ in
@[simp] theorem remainder_add (a b : A) :
    remainder ρ π hker (a+b) = remainder ρ π hker a + remainder ρ π hker b := by
  apply mul_left_cancel₀ hπ
  rw [mul_add, mul_remainder, mul_remainder, mul_remainder, map_add, map_add]
  ring

include hπ in
@[simp] theorem remainder_smul (c : C) (a : A) :
    remainder ρ π hker (c • a) = c • remainder ρ π hker a := by
  apply mul_left_cancel₀ hπ
  rw [Algebra.smul_def, mul_remainder, map_mul, AlgHom.commutes, map_mul]
  rw [Algebra.smul_def, mul_left_comm, mul_remainder]
  simp only [Algebra.algebraMap_self, RingHom.id_apply]
  ring

include hπ in
@[simp] theorem remainder_algebraMap (c : C) :
    remainder ρ π hker (algebraMap C A c) = 0 := by
  apply mul_left_cancel₀ hπ
  rw [mul_zero, mul_remainder, AlgHom.commutes]
  simp

include hker in
omit [IsDomain A] in
theorem residue_uniformizer : ρ π = 0 := by
  change π ∈ RingHom.ker ρ.toRingHom
  rw [hker]
  exact Ideal.subset_span (by simp)

include hπ in
@[simp] theorem remainder_uniformizer_mul (a : A) :
    remainder ρ π hker (π*a) = a := by
  apply mul_left_cancel₀ hπ
  rw [mul_remainder, map_mul, residue_uniformizer ρ π hker, zero_mul, map_zero, sub_zero]

def remainderLinear : A →ₗ[C] A where
  toFun := remainder ρ π hker
  map_add' := remainder_add ρ π hπ hker
  map_smul' := remainder_smul ρ π hπ hker

def expansionCoeff (n : ℕ) (a : A) : C := ρ ((remainderLinear ρ π hπ hker ^ n) a)

@[simp] theorem expansionCoeff_zero (a : A) : expansionCoeff ρ π hπ hker 0 a = ρ a := rfl

@[simp] theorem expansionCoeff_succ (n : ℕ) (a : A) :
    expansionCoeff ρ π hπ hker (n+1) a =
      expansionCoeff ρ π hπ hker n (remainder ρ π hker a) := by
  simp only [expansionCoeff, pow_succ, Module.End.mul_apply]
  rfl

@[simp] theorem expansionCoeff_add (n : ℕ) (a b : A) :
    expansionCoeff ρ π hπ hker n (a+b) =
      expansionCoeff ρ π hπ hker n a + expansionCoeff ρ π hπ hker n b := by
  simp [expansionCoeff]

@[simp] theorem expansionCoeff_smul (n : ℕ) (c : C) (a : A) :
    expansionCoeff ρ π hπ hker n (c • a) = c * expansionCoeff ρ π hπ hker n a := by
  simp [expansionCoeff]

def expansion (a : A) : PowerSeries C := PowerSeries.mk (fun n => expansionCoeff ρ π hπ hker n a)

@[simp] theorem coeff_expansion (a : A) (n : ℕ) :
    PowerSeries.coeff n (expansion ρ π hπ hker a) = expansionCoeff ρ π hπ hker n a :=
  PowerSeries.coeff_mk _ _

@[simp] theorem expansion_add (a b : A) :
    expansion ρ π hπ hker (a+b) = expansion ρ π hπ hker a + expansion ρ π hπ hker b := by
  ext n
  simp only [map_add, coeff_expansion, expansionCoeff_add]

@[simp] theorem expansion_smul (c : C) (a : A) :
    expansion ρ π hπ hker (c • a) = c • expansion ρ π hπ hker a := by
  ext n
  simp only [map_smul, coeff_expansion, expansionCoeff_smul, smul_eq_mul]

@[simp] theorem expansion_algebraMap (c : C) :
    expansion ρ π hπ hker (algebraMap C A c) = PowerSeries.C c := by
  ext n
  cases n with
  | zero => simp
  | succ n =>
    rw [coeff_expansion, expansionCoeff_succ, remainder_algebraMap ρ π hπ hker]
    simp [expansionCoeff]

theorem expansion_rec (a : A) :
    expansion ρ π hπ hker a = PowerSeries.C (ρ a) +
      expansion ρ π hπ hker (remainder ρ π hker a) * PowerSeries.X := by
  ext n
  cases n with
  | zero => simp
  | succ n => simp only [map_add, coeff_expansion, PowerSeries.coeff_succ_C,
      PowerSeries.coeff_succ_mul_X, expansionCoeff_succ, zero_add]

include hπ in

theorem remainder_mul (a b : A) :
    remainder ρ π hker (a*b) = remainder ρ π hker a * b +
      algebraMap C A (ρ a) * remainder ρ π hker b := by
  apply mul_left_cancel₀ hπ
  rw [mul_add, ← mul_assoc, mul_remainder, mul_left_comm π,
    mul_remainder, mul_remainder, map_mul, map_mul]
  ring

theorem expansion_mul (a b : A) :
    expansion ρ π hπ hker (a*b) = expansion ρ π hπ hker a * expansion ρ π hπ hker b := by
  apply PowerSeries.ext
  intro n
  induction n generalizing a b with
  | zero =>
    simp only [coeff_expansion, expansionCoeff_zero, map_mul,
      PowerSeries.coeff_zero_eq_constantCoeff_apply]
    simp [← PowerSeries.coeff_zero_eq_constantCoeff_apply, coeff_expansion]
  | succ n ih =>
    calc
      PowerSeries.coeff (n+1) (expansion ρ π hπ hker (a*b)) =
          expansionCoeff ρ π hπ hker n (remainder ρ π hker (a*b)) := by
        rw [coeff_expansion, expansionCoeff_succ]
      _ = expansionCoeff ρ π hπ hker n (remainder ρ π hker a * b) +
          ρ a * expansionCoeff ρ π hπ hker n (remainder ρ π hker b) := by
        rw [remainder_mul ρ π hπ hker, ← Algebra.smul_def, expansionCoeff_add,
          expansionCoeff_smul]
      _ = PowerSeries.coeff n (expansion ρ π hπ hker (remainder ρ π hker a) *
          expansion ρ π hπ hker b) +
          ρ a * PowerSeries.coeff (n+1) (expansion ρ π hπ hker b) := by
        rw [← coeff_expansion, ih]
        rw [coeff_expansion, expansionCoeff_succ]
      _ = PowerSeries.coeff (n+1)
          ((expansion ρ π hπ hker (remainder ρ π hker a) * expansion ρ π hπ hker b) *
            PowerSeries.X + PowerSeries.C (ρ a) * expansion ρ π hπ hker b) := by
        simp only [map_add, PowerSeries.coeff_succ_mul_X, PowerSeries.coeff_C_mul]
      _ = PowerSeries.coeff (n+1) (expansion ρ π hπ hker a * expansion ρ π hπ hker b) := by
        conv_rhs => rw [expansion_rec ρ π hπ hker a]
        congr 1
        ring

def expansionHom : A →ₐ[C] PowerSeries C where
  toFun := expansion ρ π hπ hker
  map_zero' := by ext n; simp [expansionCoeff]
  map_one' := by simpa using expansion_algebraMap ρ π hπ hker (1 : C)
  map_add' := expansion_add ρ π hπ hker
  map_mul' := expansion_mul ρ π hπ hker
  commutes' := expansion_algebraMap ρ π hπ hker

@[simp] theorem constantCoeff_expansionHom (a : A) :
    PowerSeries.constantCoeff (expansionHom ρ π hπ hker a) = ρ a := by
  change PowerSeries.constantCoeff (expansion ρ π hπ hker a) = ρ a
  rw [← PowerSeries.coeff_zero_eq_constantCoeff_apply, coeff_expansion, expansionCoeff_zero]

theorem expansionHom_uniformizer : expansionHom ρ π hπ hker π = PowerSeries.X := by
  change expansion ρ π hπ hker π = PowerSeries.X
  rw [expansion_rec, residue_uniformizer ρ π hker, map_zero, zero_add]
  have hr : remainder ρ π hker π = 1 := by
    simpa using remainder_uniformizer_mul ρ π hπ hker (1 : A)
  rw [hr]
  have he : expansion ρ π hπ hker (1 : A) = 1 := by
    simpa using expansion_algebraMap ρ π hπ hker (1 : C)
  rw [he, one_mul]

end PiExponent.DVRBranchExpansion

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch
import OAI.NumberTheory.PiExponent.Jets.FormalBranchEvaluation

namespace OAI

noncomputable section
namespace PiExponent.DVRBranchJet
open PiExponentApprox FormalBranchEvaluation

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_aeval {n : ℕ} (x : Fin n → A) (p : MvPolynomial (Fin n) ℂ) :
    DVRBranch.expansion ℂ A (MvPolynomial.aeval x p) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) p := by
  have h : (DVRBranch.expansion ℂ A).comp (MvPolynomial.aeval x) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) := by
    apply MvPolynomial.algHom_ext
    intro i
    simp
  exact AlgHom.congr_fun h p

def coordinates {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A) :
    Fin (m+1) → PowerSeries ℂ :=
  branchCoordinates c (DVRBranch.expansion ℂ A y)
    (fun i => DVRBranch.expansion ℂ A (x i))

theorem coordinates_centered {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i) :
    ∀ i, PowerSeries.constantCoeff (coordinates c y x i) = 0 := by
  intro i
  have ht : MvPowerSeries.constantCoeff (DVRBranch.expansion ℂ A y - 1) = 0 := by
    change PowerSeries.constantCoeff (DVRBranch.expansion ℂ A y - 1) = 0
    simp [hy]
  cases i using Fin.cases with
  | zero => exact ht
  | succ i =>
    change PowerSeries.constantCoeff
      (DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i) -
        PowerSeries.subst (DVRBranch.expansion ℂ A y - 1) (PowerSeries.log ℂ)) = 0
    change MvPowerSeries.constantCoeff
      (DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i) -
        PowerSeries.subst (DVRBranch.expansion ℂ A y - 1) (PowerSeries.log ℂ)) = 0
    rw [map_sub, PowerSeries.constantCoeff_subst_eq_zero ht _ PowerSeries.constantCoeff_log,
      sub_zero, map_sub]
    change PowerSeries.constantCoeff (DVRBranch.expansion ℂ A (x i)) -
      PowerSeries.constantCoeff (PowerSeries.C (c i)) = 0
    rw [DVRBranch.expansion_constantCoeff, hx i, PowerSeries.constantCoeff_C, sub_self]

theorem coordinates_nonzero {m : ℕ} (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    ∃ i, coordinates c y x i ≠ 0 := by
  classical
  by_contra hn
  push Not at hn
  have hy : y = 1 := by
    apply DVRBranch.expansion_injective ℂ A
    have h0 := hn 0
    change DVRBranch.expansion ℂ A y - 1 = 0 at h0
    simpa only [map_one] using sub_eq_zero.mp h0
  rcases hnc with hnc | ⟨i, hi⟩
  · exact hnc hy
  · apply hi
    apply DVRBranch.expansion_injective ℂ A
    have hs := hn i.succ
    change DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i) -
      PowerSeries.subst (DVRBranch.expansion ℂ A y - 1) (PowerSeries.log ℂ) = 0 at hs
    rw [hy, map_one, sub_self,
      PowerSeries.subst_zero_of_constantCoeff_zero PowerSeries.constantCoeff_log, sub_zero] at hs
    rw [AlgHom.commutes]
    change DVRBranch.expansion ℂ A (x i) = PowerSeries.C (c i)
    exact sub_eq_zero.mp hs

def contact {m : ℕ} (v : Fin (m+1) → ℚ) (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i)) : ℚ :=
  BranchContact.contact v (coordinates c y x) (coordinates_nonzero c y x hnc)

theorem contact_pos {m : ℕ} (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    0 < contact v c y x hnc :=
  BranchContact.contact_pos v hv _ _ (coordinates_centered c y x hy hx)

theorem frameWord_addVal_lower {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : FramePolynomial m)
    (hp : FormalLogJet.formalJet c p ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p) ≠ 0) :
    contact v c y x hnc * (H - (word.map v).sum) ≤
      ((IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p))).toNat : ℚ) := by
  have heval (q : FramePolynomial m) :
      DVRBranch.expansion ℂ A (MvPolynomial.aeval (Fin.cases y x) q) =
      MvPolynomial.aeval (Fin.cases (DVRBranch.expansion ℂ A y)
        (fun i => DVRBranch.expansion ℂ A (x i))) q := by
    rw [expansion_aeval]
    apply congrArg (fun z => MvPolynomial.aeval z q)
    funext i
    cases i using Fin.cases <;> rfl
  have hne' : MvPolynomial.aeval (Fin.cases (DVRBranch.expansion ℂ A y)
      (fun i => DVRBranch.expansion ℂ A (x i))) (polynomialFrameWord m word p) ≠ 0 := by
    rw [← heval]
    exact (map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hne
  have hb := polynomialFrameWord_branch_order_toNat c (DVRBranch.expansion ℂ A y)
    (fun i => DVRBranch.expansion ℂ A (x i))
    (by simpa using hy) (fun i => by simpa using hx i)
    v (fun i => (hv i).le) (contact v c y x hnc) H
    (contact_pos v hv c y x hy hx hnc).le p hp
    (BranchContact.contact_bound v hv _ _) word hne'
  rw [← heval, DVRBranch.expansion_order] at hb
  exact hb

theorem frameWord_colength_lower {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : y ≠ 1 ∨ ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : FramePolynomial m)
    (hp : FormalLogJet.formalJet c p ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p) ≠ 0) :
    contact v c y x hnc * (H - (word.map v).sum) ≤
      ((Module.length A (A ⧸ Ideal.span {
        MvPolynomial.aeval (Fin.cases y x) (polynomialFrameWord m word p)})).toNat : ℚ) := by
  rw [CurveLocalOrder.length_quotient_span_eq_addVal hne]
  exact frameWord_addVal_lower v hv H c y x hy hx hnc p hp word hne

end PiExponent.DVRBranchJet

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean <==
import Mathlib.RingTheory.PowerSeries.Order
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
namespace PiExponent.DVRBranchOrder

variable {A C : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A] [Field C]

theorem order_eq_addVal (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = IsDiscreteValuationRing.addVal A a := by
  by_cases ha : a = 0
  · subst a
    rw [map_zero, PowerSeries.order_zero, IsDiscreteValuationRing.addVal_zero]
  · obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hπ
    rw [map_mul, map_pow, hφπ, PowerSeries.order_mul, PowerSeries.order_X_pow,
      PowerSeries.order_zero_of_isUnit (u.isUnit.map φ), zero_add,
      IsDiscreteValuationRing.addVal_def' u hπ]

theorem injective (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) : Function.Injective φ := by
  intro a b hab
  have hz : φ (a - b) = 0 := by rw [map_sub, hab, sub_self]
  have ho := order_eq_addVal φ π hπ hφπ (a - b)
  rw [hz, PowerSeries.order_zero] at ho
  exact sub_eq_zero.mp (IsDiscreteValuationRing.addVal_eq_top_iff.mp ho.symm)

theorem order_eq_top_iff (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = ⊤ ↔ a = 0 := by
  rw [order_eq_addVal φ π hπ hφπ, IsDiscreteValuationRing.addVal_eq_top_iff]

theorem order_eq_zero_iff_isUnit (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = 0 ↔ IsUnit a := by
  rw [order_eq_addVal φ π hπ hφπ, IsDiscreteValuationRing.addVal_eq_zero_iff]

theorem order_le_iff_dvd (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a b : A) :
    PowerSeries.order (φ a) ≤ PowerSeries.order (φ b) ↔ a ∣ b := by
  rw [order_eq_addVal φ π hπ hφπ, order_eq_addVal φ π hπ hφπ,
    IsDiscreteValuationRing.addVal_le_iff_dvd]

theorem order_eq_principal_colength (φ : A →+* PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) {a : A} (ha : a ≠ 0) :
    PowerSeries.order (φ a) = Module.length A (A ⧸ Ideal.span {a}) := by
  rw [order_eq_addVal φ π hπ hφπ, CurveLocalOrder.length_quotient_span_eq_addVal ha]

theorem fraction_order_eq_branch_order {E : Type*} [Field E] [Algebra A E] [IsFractionRing A E]
    (φ : A →+* PowerSeries C) (π : A) (hπ : Irreducible π)
    (hφπ : φ π = PowerSeries.X) (a : A) :
    CurveLocalOrder.fractionAddValuation A E (algebraMap A E a) =
      CurveLocalOrder.enatToIntegerOrder (PowerSeries.order (φ a)) := by
  rw [CurveLocalOrder.fractionAddValuation_algebraMap, CurveLocalOrder.localAddValuation_apply,
    order_eq_addVal φ π hπ hφπ]

theorem integerOrder_eq_branch_order {E : Type*} [Field E] [Algebra A E] [IsFractionRing A E]
    (φ : A →+* PowerSeries C) (π : A) (hπ : Irreducible π)
    (hφπ : φ π = PowerSeries.X) {a : A} (ha : a ≠ 0) :
    WeightedCurveDegree.integerOrder (CurveLocalOrder.fractionAddValuation A E)
      (Units.mk0 (algebraMap A E a) ((map_ne_zero_iff _ (IsFractionRing.injective A E)).mpr ha)) =
        ((PowerSeries.order (φ a)).toNat : ℤ) := by
  rw [CurveLocalOrder.integerOrder_field_image_eq_length ha,
    ← order_eq_principal_colength φ π hπ hφπ ha]

variable [Algebra C A]

theorem algHom_order_eq_addVal (φ : A →ₐ[C] PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) (a : A) :
    PowerSeries.order (φ a) = IsDiscreteValuationRing.addVal A a :=
  order_eq_addVal φ.toRingHom π hπ hφπ a

theorem algHom_injective (φ : A →ₐ[C] PowerSeries C) (π : A)
    (hπ : Irreducible π) (hφπ : φ π = PowerSeries.X) : Function.Injective φ :=
  injective φ.toRingHom π hπ hφπ

end PiExponent.DVRBranchOrder
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean <==
import Mathlib.RingTheory.Derivation.Basic
import Mathlib.RingTheory.Ideal.Span
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.PersistentComponents

namespace OAI

noncomputable section
namespace PiExponent.DerivativeIdeals

variable {C R ι : Type*} [CommRing C] [CommRing R] [Algebra C R]

def wordDerivative (D : ι → Derivation C R R) (word : List ι) (f : R) : R :=
  word.foldr (fun i g => D i g) f

@[simp] theorem wordDerivative_nil (D : ι → Derivation C R R) (f : R) :
    wordDerivative D [] f = f := rfl

@[simp] theorem wordDerivative_cons (D : ι → Derivation C R R) (i : ι)
    (word : List ι) (f : R) : wordDerivative D (i :: word) f = D i (wordDerivative D word f) := rfl

def wordCost (cost : ι → ℝ) (word : List ι) : ℝ := (word.map cost).sum

@[simp] theorem wordCost_nil (cost : ι → ℝ) : wordCost cost [] = 0 := rfl
@[simp] theorem wordCost_cons (cost : ι → ℝ) (i : ι) (word : List ι) :
    wordCost cost (i :: word) = cost i + wordCost cost word := rfl

theorem wordCost_nonneg (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i) (word : List ι) :
    0 ≤ wordCost cost word := by
  induction word with
  | nil => exact le_refl 0
  | cons i word ih => exact add_nonneg (hcost i) ih

def derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ) (bound : ℝ) (f : R) :
    Ideal R := Ideal.span {g | ∃ word, wordCost cost word ≤ bound ∧ wordDerivative D word f = g}

theorem word_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (bound : ℝ) (f : R) (word : List ι) (hw : wordCost cost word ≤ bound) :
    wordDerivative D word f ∈ derivativeIdeal D cost bound f :=
  Ideal.subset_span ⟨word, hw, rfl⟩

theorem derivativeIdeal_mono (D : ι → Derivation C R R) (cost : ι → ℝ)
    (f : R) {a b : ℝ} (hab : a ≤ b) :
    derivativeIdeal D cost a f ≤ derivativeIdeal D cost b f := by
  apply Ideal.span_mono
  rintro g ⟨word, hw, rfl⟩
  exact ⟨word, hw.trans hab, rfl⟩

theorem self_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (bound : ℝ) (f : R) (hb : 0 ≤ bound) : f ∈ derivativeIdeal D cost bound f :=
  word_mem_derivativeIdeal D cost bound f [] hb

def derivativeCore (D : Derivation C R R) (I : Ideal R) : Ideal R where
  carrier := {f | f ∈ I ∧ D f ∈ I}
  zero_mem' := by simp only [Set.mem_ofPred_eq, map_zero]; exact ⟨I.zero_mem, I.zero_mem⟩
  add_mem' := by
    intro f g hf hg
    refine ⟨I.add_mem hf.1 hg.1, ?_⟩
    rw [map_add]
    exact I.add_mem hf.2 hg.2
  smul_mem' := by
    intro r f hf
    change r * f ∈ I ∧ D (r * f) ∈ I
    refine ⟨I.mul_mem_left r hf.1, ?_⟩
    rw [Derivation.leibniz]
    exact I.add_mem (I.mul_mem_left r hf.2) (by
      simpa only [smul_eq_mul, mul_comm] using I.mul_mem_left (D r) hf.1)

theorem derivation_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (bound : ℝ) (f g : R) (i : ι)
    (hg : g ∈ derivativeIdeal D cost bound f) :
    D i g ∈ derivativeIdeal D cost (bound + cost i) f := by
  let I := derivativeIdeal D cost (bound + cost i) f
  have hle : derivativeIdeal D cost bound f ≤ derivativeCore (D i) I := by
    apply Ideal.span_le.mpr
    rintro g ⟨word, hw, rfl⟩
    refine ⟨?_, ?_⟩
    · exact word_mem_derivativeIdeal D cost (bound + cost i) f word
        (hw.trans (le_add_of_nonneg_right (hcost i)))
    · exact word_mem_derivativeIdeal D cost (bound + cost i) f (i :: word)
        (by simpa only [wordCost_cons, add_comm] using add_le_add_left hw (cost i))
  exact (hle hg).2

theorem wordDerivative_mem_derivativeIdeal (D : ι → Derivation C R R) (cost : ι → ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (bound : ℝ) (f g : R) (word : List ι)
    (hg : g ∈ derivativeIdeal D cost bound f) :
    wordDerivative D word g ∈ derivativeIdeal D cost (bound + wordCost cost word) f := by
  induction word with
  | nil => simpa only [wordDerivative_nil, wordCost_nil, add_zero] using hg
  | cons i word ih =>
    have h := derivation_mem_derivativeIdeal D cost hcost
      (bound + wordCost cost word) f (wordDerivative D word g) i ih
    simpa only [wordDerivative_cons, wordCost_cons, add_assoc,
      add_comm (wordCost cost word) (cost i)] using h

theorem derivative_vanishes_on_persistent_ideal (D : ι → Derivation C R R)
    (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i) (bound delta : ℝ) (f g : R)
    (Q : Ideal R) (hg : g ∈ derivativeIdeal D cost bound f)
    (hpersist : derivativeIdeal D cost (bound + delta) f ≤ Q)
    (word : List ι) (hw : wordCost cost word ≤ delta) :
    wordDerivative D word g ∈ Q := by
  apply hpersist
  have hb : bound + wordCost cost word ≤ bound + delta := by linarith
  exact derivativeIdeal_mono D cost f hb
    (wordDerivative_mem_derivativeIdeal D cost hcost bound f g word hg)

theorem derivativeIdeal_levels_monotone (D : ι → Derivation C R R) (cost : ι → ℝ)
    (delta : ℝ) (hdelta : 0 ≤ delta) (f : R) :
    Monotone (fun r : ℕ => derivativeIdeal D cost ((r : ℝ) * delta) f) := by
  intro a b hab
  exact derivativeIdeal_mono D cost f
    (mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hab) hdelta)

theorem exists_persistent_derivative_component [IsDomain R]
    (D : ι → Derivation C R R) (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (f : R) (hf : f ≠ 0)
    (d : ℕ) (P : Ideal R) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ word : List ι, wordCost cost word ≤ ((d : ℝ) + 2) * delta →
      wordDerivative D word f ∈ P) :
    ∃ r < d + 2, ∃ Q : Ideal R,
      Q ∈ (derivativeIdeal D cost ((r : ℝ) * delta) f).minimalPrimes ∧
      Q ∈ (derivativeIdeal D cost (((r : ℝ) + 1) * delta) f).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ d ∧
      ∀ g ∈ derivativeIdeal D cost ((r : ℝ) * delta) f,
        ∀ word : List ι, wordCost cost word ≤ delta → wordDerivative D word g ∈ Q := by
  let I : ℕ → Ideal R := fun r => derivativeIdeal D cost ((r : ℝ) * delta) f
  have hI : Monotone I := derivativeIdeal_levels_monotone D cost delta hdelta f
  have htop : I (d + 2) ≤ P := by
    apply Ideal.span_le.mpr
    rintro g ⟨word, hw, rfl⟩
    apply hvanish word
    simpa only [Nat.cast_add, Nat.cast_ofNat] using hw
  have hinitial : f ∈ I 0 := by
    simpa only [I, Nat.cast_zero, zero_mul] using self_mem_derivativeIdeal D cost 0 f (le_refl 0)
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hQlo, hQhi⟩ :=
    PiExponent.PersistentComponents.exists_persistent_component_positive_height
      I hI d P hP htop hheight hf hinitial
  refine ⟨r, hr, Q, hQr, ?_, hQP, hQlo, hQhi, ?_⟩
  · simpa only [I, Nat.cast_add, Nat.cast_one] using hQnext
  · intro g hg word hw
    apply derivative_vanishes_on_persistent_ideal D cost hcost
      ((r : ℝ) * delta) delta f g Q hg
    · have hb : (r : ℝ) * delta + delta = ((r + 1 : ℕ) : ℝ) * delta := by
        push_cast
        ring
      rw [hb]
      exact hQnext.le
    · exact hw

end PiExponent.DerivativeIdeals
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean <==
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction

namespace OAI

namespace PiExponent

open KaehlerDifferential

theorem isAlgebraic_of_differential_eq_zero
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x : E) (hx : D C E x = 0) : IsAlgebraic C x :=
  isAlgebraic_of_logarithmic_differential (0 : E) x (by simp [hx])

theorem constant_of_differential_eq_zero
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] (x : E) (hx : D C E x = 0) :
    ∃ c : C, algebraMap C E c = x :=
  constant_of_logarithmic_differential (0 : E) x (by simp [hx])

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean <==
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.Ideal.Operations

namespace OAI

namespace PiExponentJets.W24

section Modules

variable {R M P : Type*} [Ring R] [AddCommGroup M] [AddCommGroup P]
  [Module R M] [Module R P]

def filtrationRestriction (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ) : F n →ₗ[R] G n :=
  (f.domRestrict (F n)).codRestrict (G n) (fun x => hf n x x.property)

def filtrationLayerMap (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ) :
    (F n ⧸ (F (n + 1)).comap (F n).subtype) →ₗ[R]
      (G n ⧸ (G (n + 1)).comap (G n).subtype) :=
  Submodule.mapQ _ _ (filtrationRestriction f F G hf n) (by
    intro x hx
    exact hf (n + 1) x hx)

theorem correction_of_layer_surjective (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ)
    (hs : Function.Surjective (filtrationLayerMap f F G hf n))
    (y : P) (hy : y ∈ G n) :
    ∃ x ∈ F n, y - f x ∈ G (n + 1) := by
  obtain ⟨z, hz⟩ := hs (Submodule.Quotient.mk (⟨y, hy⟩ : G n))
  obtain ⟨x, rfl⟩ := Submodule.mkQ_surjective _ z
  have hdiffLayer : filtrationRestriction f F G hf n x - (⟨y, hy⟩ : G n) ∈
      (G (n + 1)).comap (G n).subtype :=
    (Submodule.Quotient.eq ((G (n + 1)).comap (G n).subtype)).mp hz
  have hdiff : f x - y ∈ G (n + 1) := hdiffLayer
  exact ⟨x, x.property, by simpa only [neg_sub] using (G (n + 1)).neg_mem hdiff⟩

theorem surjective_of_finite_corrections (f : M →ₗ[R] P)
    (G : ℕ → Submodule R P) (d : ℕ) (hzero : G 0 = ⊤) (hend : G d = ⊥)
    (hstep : ∀ n < d, ∀ y ∈ G n, ∃ x : M, y - f x ∈ G (n + 1)) :
    Function.Surjective f := by
  intro y
  have hlift : ∀ n, n ≤ d → ∃ x : M, y - f x ∈ G n := by
    intro n
    induction n with
    | zero =>
      intro _
      exact ⟨0, by simp [hzero]⟩
    | succ n ih =>
      intro hn
      obtain ⟨x, hx⟩ := ih (Nat.le_trans (Nat.le_succ n) hn)
      obtain ⟨z, hz⟩ := hstep n (Nat.lt_of_succ_le hn) (y - f x) hx
      exact ⟨x + z, by simpa only [map_add, sub_add_eq_sub_sub] using hz⟩
  obtain ⟨x, hx⟩ := hlift d le_rfl
  rw [hend, Submodule.mem_bot] at hx
  exact ⟨x, (sub_eq_zero.mp hx).symm⟩

theorem surjective_of_finite_layers (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n)
    (d : ℕ) (hzero : G 0 = ⊤) (hend : G d = ⊥)
    (hs : ∀ n < d, Function.Surjective (filtrationLayerMap f F G hf n)) :
    Function.Surjective f := by
  apply surjective_of_finite_corrections f G d hzero hend
  intro n hn y hy
  obtain ⟨x, _, hx⟩ := correction_of_layer_surjective f F G hf n (hs n hn) y hy
  exact ⟨x, hx⟩

theorem length_le_of_finite_layers (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n)
    (d : ℕ) (hzero : G 0 = ⊤) (hend : G d = ⊥)
    (hs : ∀ n < d, Function.Surjective (filtrationLayerMap f F G hf n)) :
    Module.length R P ≤ Module.length R M :=
  Module.length_le_of_surjective f
    (surjective_of_finite_layers f F G hf d hzero hend hs)

end Modules

variable {A : Type*} [CommRing A]

theorem scalar_lift_difference (I : Ideal A) (n : ℕ) {a b x : A}
    (hab : a - b ∈ I) (hx : x ∈ I ^ n) :
    a * x - b * x ∈ I ^ (n + 1) := by
  rw [← sub_mul, pow_succ']
  exact Ideal.mul_mem_mul hab hx

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

noncomputable section
open scoped BigOperators
open Filter Topology
namespace PiExponent

def formalJetEvaluation {m : ℕ} (K : ℕ)
    (V : Fin (m+1) → ℝ) (H : ℝ) (c : Fin K → Fin m → ℂ) :
    PiExponentApprox.FramePolynomial m →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun ρ =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector ρ.2.val)).comp
      (FormalLogJet.formalJet (c ρ.1)).toLinearMap)

theorem eventually_exists_formalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (FormalLogJet.formalJet (c j) p) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K ha hvol] with N hN
  obtain ⟨p, hp, hw, he⟩ := hN (formalJetEvaluation K (fun i => (V i : ℝ)) (a*N) c)
  refine ⟨p, hp, hw, ?_⟩
  intro j d hd
  have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i : ℝ)) (a*N) := by
    apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
    simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
  have hh := congrFun he (j, ⟨(fun i => d i), hmem⟩)
  have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
  simpa [formalJetEvaluation, hd'] using hh

theorem eventually_exists_formalJet_auxiliaryPolynomial_nat {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℚ} (ha : 0 < a)
    (hvol : (K : ℝ) * (a : ℝ)^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
      PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧
      ∀ j, FormalLogJet.formalJet (c j) p ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_formalJet_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast ha) hvol c)
  filter_upwards [h] with N hN
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨p, hp, hw, ?_⟩
  intro j d hd
  apply hv j d
  have hcast : ((Finsupp.weight V d : ℚ) : ℝ) < (a : ℝ)*(N : ℝ) := by exact_mod_cast hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTailOrder
import OAI.NumberTheory.PiExponent.Jets.FormalBranchCoordinates

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchContact

open FormalBranchEvaluation

theorem composedLogTails_strict_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (a : Fin (m+1) → PowerSeries ℂ) (hne : ∃ i, a i ≠ 0)
    (ha : ∀ i, PowerSeries.constantCoeff (a i) = 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    ∀ i (k : ℕ), (composedLogTails a T i).order = (k : ℕ∞) →
      BranchContact.contact v a hne * v i < (k : ℚ) := by
  intro i k hk
  cases i using Fin.cases with
  | zero => simp [composedLogTails] at hk
  | succ i => exact composed_logTail_strict_contact v hv a hne ha T hT i k hk

theorem truncatedBranchCoordinates_not_all_zero {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (hne : ∃ i, branchCoordinates c y x i ≠ 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    ∃ i, truncatedBranchCoordinates c y x T i ≠ 0 := by
  rw [truncatedBranchCoordinates_eq_add_tail c y x T hy]
  exact BranchContact.add_not_all_zero v hv _ _ hne
    (composedLogTails_strict_contact v hv _ hne
      (branchCoordinates_constantCoeff c y x hy hx) T hT)

theorem contact_truncatedBranchCoordinates_eq {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (hne : ∃ i, branchCoordinates c y x i ≠ 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ < (T i : ℚ) * v 0) :
    BranchContact.contact v (truncatedBranchCoordinates c y x T)
      (truncatedBranchCoordinates_not_all_zero v hv c y x hy hx hne T hT) =
        BranchContact.contact v (branchCoordinates c y x) hne := by
  have hh := BranchContact.contact_add_high_tail v hv
    (branchCoordinates c y x) (composedLogTails (branchCoordinates c y x) T) hne
    (composedLogTails_strict_contact v hv _ hne
      (branchCoordinates_constantCoeff c y x hy hx) T hT)
  simpa only [← truncatedBranchCoordinates_eq_add_tail c y x T hy] using hh

end PiExponent.FormalBranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalBranchEvaluation

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchContact

open FormalBranchEvaluation FormalLogTruncation

def composedLogTails {m : ℕ} (a : Fin (m+1) → PowerSeries ℂ) (T : Fin m → ℕ) :
    Fin (m+1) → PowerSeries ℂ :=
  Fin.cases 0 (fun i => PowerSeries.subst (a 0) (logTail (T i)))

def truncatedBranchCoordinates {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (T : Fin m → ℕ) : Fin (m+1) → PowerSeries ℂ :=
  Fin.cases (y-1) (fun i => x i - PowerSeries.C (c i) -
    PowerSeries.subst (y-1)
      (PowerSeries.trunc (T i) (PowerSeries.log ℂ) : PowerSeries ℂ))

theorem branchCoordinates_constantCoeff {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i) :
    ∀ i, PowerSeries.constantCoeff (branchCoordinates c y x i) = 0 := by
  intro i
  have hh := (branchCoordinates_hasSubst c y x hy hx).const_coeff i
  have hz := isNilpotent_iff_eq_zero.mp hh
  simpa only [PowerSeries.constantCoeff_eq] using hz

theorem truncatedBranchCoordinates_eq_add_tail {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (T : Fin m → ℕ) (hy : PowerSeries.constantCoeff y = 1) :
    truncatedBranchCoordinates c y x T =
      fun i => branchCoordinates c y x i + composedLogTails (branchCoordinates c y x) T i := by
  have ht : PowerSeries.constantCoeff (y-1) = 0 := by simp [hy]
  have hs := PowerSeries.HasSubst.of_constantCoeff_zero' ht
  funext i
  cases i using Fin.cases with
  | zero => simp [truncatedBranchCoordinates, branchCoordinates, composedLogTails]
  | succ i =>
    simp only [truncatedBranchCoordinates, branchCoordinates, composedLogTails,
      Fin.cases_succ, Fin.cases_zero, logTail, PowerSeries.subst_sub hs]
    ring

theorem branchCoordinates_not_all_zero {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hne : y ≠ 1 ∨ ∃ i, x i ≠ PowerSeries.C (c i)) :
    ∃ i, branchCoordinates c y x i ≠ 0 := by
  by_cases hy : y = 1
  · obtain ⟨i, hi⟩ := hne.resolve_left (not_not.mpr hy)
    refine ⟨i.succ, ?_⟩
    simpa [branchCoordinates, hy, PowerSeries.subst_zero_of_constantCoeff_zero
      PowerSeries.constantCoeff_log, sub_eq_zero] using hi
  · exact ⟨0, by simpa [branchCoordinates, sub_eq_zero] using hy⟩

end PiExponent.FormalBranchContact

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational

namespace OAI

noncomputable section
namespace PiExponent.FormalBranchEvaluation
open MvPowerSeries
open FormalLogJet FormalLogTruncation

def branchCoordinates {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) : Fin (m+1) → PowerSeries ℂ :=
  Fin.cases (y-1) (fun i => x i - PowerSeries.C (c i) -
    PowerSeries.subst (y-1) (PowerSeries.log ℂ))

theorem branchCoordinates_hasSubst {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i) :
    HasSubst (branchCoordinates c y x) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  have ht : MvPowerSeries.constantCoeff (y-1) = 0 := by
    simpa only [map_sub, map_one, PowerSeries.constantCoeff_eq, sub_eq_zero] using hy
  cases i using Fin.cases with
  | zero => exact ht
  | succ i =>
    change MvPowerSeries.constantCoeff
      (x i - PowerSeries.C (c i) - PowerSeries.subst (y-1) (PowerSeries.log ℂ)) = 0
    rw [map_sub, PowerSeries.constantCoeff_subst_eq_zero ht _ (PowerSeries.constantCoeff_log),
      sub_zero, map_sub]
    change PowerSeries.constantCoeff (x i) - PowerSeries.constantCoeff (PowerSeries.C (c i)) = 0
    rw [hx i, PowerSeries.constantCoeff_C, sub_self]

theorem subst_liftSeries {m : ℕ} (a : Fin (m+1) → PowerSeries ℂ) (ha : HasSubst a)
    (f : PowerSeries ℂ) :
    subst a (liftSeries m f) = PowerSeries.subst (a 0) f := by
  rw [liftSeries_eq_toMvPowerSeries, PowerSeries.subst_toMvPowerSeries ha]

theorem formalJet_subst_branch {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (x : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (p : PiExponentApprox.FramePolynomial m) :
    subst (branchCoordinates c y x) (formalJet c p) =
      MvPolynomial.aeval (Fin.cases y x) p := by
  let ha := branchCoordinates_hasSubst c y x hy hx
  have heq : (substAlgHom ha).comp (formalJet c) = MvPolynomial.aeval (Fin.cases y x) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, formalJet_Y, map_add, map_one, substAlgHom_X,
        MvPolynomial.aeval_X, Fin.cases_zero]
      change 1 + (y-1) = y
      ring
    | succ i =>
      simp only [AlgHom.comp_apply, formalJet_X, map_add,
        MvPolynomial.aeval_X, Fin.cases_succ]
      rw [substAlgHom_X]
      have hl : substAlgHom ha (formalLog m) = PowerSeries.subst (y-1) (PowerSeries.log ℂ) := by
        rw [substAlgHom_apply, formalLog, subst_liftSeries _ ha]
        rfl
      rw [hl, substAlgHom_apply, subst_C]
      change PowerSeries.C (c i) +
        (x i - PowerSeries.C (c i) - PowerSeries.subst (y-1) (PowerSeries.log ℂ)) +
        PowerSeries.subst (y-1) (PowerSeries.log ℂ) = x i
      ring
  simpa only [AlgHom.comp_apply, substAlgHom_apply] using AlgHom.congr_fun heq p

theorem polynomialFrameWord_branch_order {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c y x i).order = (k : ℕ∞) →
      μ * v i ≤ (k : ℚ)) (word : List (Fin (m+1))) :
    (⌈μ * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      PowerSeries.order (MvPolynomial.aeval (Fin.cases y x)
        (PiExponentApprox.polynomialFrameWord m word p)) := by
  have h := FormalBranchOrder.rational_powerSeries_order_subst_of_mem_weightedIdeal
    v hv μ (H - (word.map v).sum) hμ
    (formalJet c (PiExponentApprox.polynomialFrameWord m word p)) (branchCoordinates c y x)
    (branchCoordinates_hasSubst c y x hy hx)
    (formalJet_polynomialFrameWord_vanishing c v hv H p hp word) hcontact
  rwa [formalJet_subst_branch c y x hy hx] at h

theorem polynomialFrameWord_branch_order_toNat {m : ℕ}
    (c : Fin m → ℂ) (y : PowerSeries ℂ) (x : Fin m → PowerSeries ℂ)
    (hy : PowerSeries.constantCoeff y = 1)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c y x i).order = (k : ℕ∞) →
      μ * v i ≤ (k : ℚ)) (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases y x)
      (PiExponentApprox.polynomialFrameWord m word p) ≠ 0) :
    μ * (H - (word.map v).sum) ≤
      ((PowerSeries.order (MvPolynomial.aeval (Fin.cases y x)
        (PiExponentApprox.polynomialFrameWord m word p))).toNat : ℚ) := by
  have h := polynomialFrameWord_branch_order c y x hy hx v hv μ H hμ p hp hcontact word
  have hn := PowerSeries.order_eq_top.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

end PiExponent.FormalBranchEvaluation

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean <==
import Mathlib.RingTheory.MvPowerSeries.Substitution
import Mathlib.RingTheory.PowerSeries.Order

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchOrder

open MvPowerSeries

variable {σ τ R S : Type*} [CommRing R] [CommRing S] [Algebra R S]

theorem scaled_weightedOrder_subst
    (w : σ → ℕ) (v : τ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (N : ℕ∞) (hf : N ≤ f.weightedOrder w)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).weightedOrder v) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst a).weightedOrder v := by
  have hB0 : (B : ℕ∞) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hB)
  apply le_trans _ (mul_le_mul_right (le_weightedOrder_subst v ha f) (B : ℕ∞))
  rw [ENat.mul_iInf_of_ne hB0]
  apply le_iInf
  intro d
  rw [ENat.mul_iInf_of_ne hB0]
  apply le_iInf
  intro hd
  calc
    (A : ℕ∞) * N ≤ (A : ℕ∞) * (d.weight w : ℕ∞) :=
      mul_le_mul_right (hf.trans (weightedOrder_le w hd)) _
    _ ≤ (B : ℕ∞) * d.weight (weightedOrder v ∘ a) := by
      simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul,
        Nat.cast_sum, Nat.cast_mul, Nat.cast_id, Finset.mul_sum, Function.comp_apply]
      apply Finset.sum_le_sum
      intro i hi
      simpa only [mul_assoc, mul_left_comm] using
        mul_le_mul_right (hcontact i) (d i : ℕ∞)

theorem scaled_order_subst
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (N : ℕ∞) (hf : N ≤ f.weightedOrder w)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst a).order :=
  scaled_weightedOrder_subst w (fun _ => 1) A B hB f a ha N hf hcontact

theorem scaled_order_subst_of_jet_vanishing
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (N : ℕ∞)
    (hjet : ∀ d : σ →₀ ℕ, (d.weight w : ℕ∞) < N → coeff d f = 0)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst a).order :=
  scaled_order_subst w A B hB f a ha N (le_weightedOrder w hjet) hcontact

theorem order_add_high_tail (f t : MvPowerSeries τ S) (ht : f.order < t.order) :
    (f + t).order = f.order := by
  rw [order_add_of_order_ne ht.ne, inf_eq_left.mpr ht.le]

theorem scaled_order_add_lower_bound (A B : ℕ) (n : ℕ)
    (f t : MvPowerSeries τ S)
    (hf : (A : ℕ∞) * n ≤ (B : ℕ∞) * f.order)
    (ht : (A : ℕ∞) * n ≤ (B : ℕ∞) * t.order) :
    (A : ℕ∞) * n ≤ (B : ℕ∞) * (f + t).order := by
  calc
    (A : ℕ∞) * n ≤ min ((B : ℕ∞) * f.order) ((B : ℕ∞) * t.order) :=
      le_min hf ht
    _ = (B : ℕ∞) * min f.order t.order := (mul_min _ _ _).symm
    _ ≤ (B : ℕ∞) * (f + t).order := mul_le_mul_right min_order_le_add _

theorem scaled_powerSeries_order_subst
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a : σ → PowerSeries S)
    (ha : HasSubst a) (N : ℕ∞) (hf : N ≤ f.weightedOrder w)
    (hcontact : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * PowerSeries.order (f.subst a) := by
  simp only [PowerSeries.order_eq_order] at hcontact ⊢
  exact scaled_order_subst w A B hB f a ha N hf hcontact

theorem scaled_order_subst_add_tail
    (w : σ → ℕ) (A B : ℕ) (hB : 0 < B)
    (f : MvPowerSeries σ R) (a t : σ → MvPowerSeries τ S)
    (hat : HasSubst (fun i => a i + t i)) (N : ℕ∞)
    (hf : N ≤ f.weightedOrder w)
    (ha : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (a i).order)
    (ht : ∀ i, (A : ℕ∞) * w i ≤ (B : ℕ∞) * (t i).order) :
    (A : ℕ∞) * N ≤ (B : ℕ∞) * (f.subst (fun i => a i + t i)).order := by
  apply scaled_order_subst w A B hB f _ hat N hf
  intro i
  exact scaled_order_add_lower_bound A B (w i) (a i) (t i) (ha i) (ht i)

theorem minimum_order_add_high_tail [Nonempty σ]
    (a t : σ → MvPowerSeries τ S)
    (ht : ∀ i, (⨅ j, (a j).order) < (t i).order) :
    (⨅ i, (a i + t i).order) = ⨅ i, (a i).order := by
  obtain ⟨i, hi⟩ := ENat.exists_eq_iInf (fun i => (a i).order)
  apply le_antisymm
  · calc
      (⨅ j, (a j + t j).order) ≤ (a i + t i).order := iInf_le _ i
      _ = (a i).order := order_add_high_tail _ _ (hi ▸ ht i)
      _ = ⨅ j, (a j).order := hi
  · apply le_iInf
    intro j
    exact (le_min (iInf_le _ j) (ht j).le).trans min_order_le_add

theorem minimum_scaled_order_add_high_tail [Nonempty σ]
    (c : σ → ℕ) (hc : ∀ i, 0 < c i) (a t : σ → MvPowerSeries τ S)
    (ht : ∀ i, (⨅ j, (c j : ℕ∞) * (a j).order) < (c i : ℕ∞) * (t i).order) :
    (⨅ i, (c i : ℕ∞) * (a i + t i).order) =
      ⨅ i, (c i : ℕ∞) * (a i).order := by
  obtain ⟨i, hi⟩ := ENat.exists_eq_iInf (fun i => (c i : ℕ∞) * (a i).order)
  apply le_antisymm
  · have hc0 : (c i : ℕ∞) ≠ 0 := by exact_mod_cast (hc i).ne'
    have hlt : (c i : ℕ∞) * (a i).order < (c i : ℕ∞) * (t i).order := by
      rw [hi]
      exact ht i
    have hord : (a i).order < (t i).order :=
      (ENat.mul_right_strictMono hc0 (by simp)).lt_iff_lt.mp hlt
    calc
      (⨅ j, (c j : ℕ∞) * (a j + t j).order) ≤
          (c i : ℕ∞) * (a i + t i).order := iInf_le _ i
      _ = (c i : ℕ∞) * (a i).order := by rw [order_add_high_tail _ _ hord]
      _ = ⨅ j, (c j : ℕ∞) * (a j).order := hi
  · apply le_iInf
    intro j
    calc
      (⨅ i, (c i : ℕ∞) * (a i).order) ≤
          min ((c j : ℕ∞) * (a j).order) ((c j : ℕ∞) * (t j).order) :=
        le_min (iInf_le _ j) (ht j).le
      _ = (c j : ℕ∞) * min (a j).order (t j).order := (mul_min _ _ _).symm
      _ ≤ (c j : ℕ∞) * (a j + t j).order := mul_le_mul_right min_order_le_add _

end PiExponent.FormalBranchOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean <==
import Mathlib.Data.Rat.Floor
import Mathlib.Algebra.Order.Floor.Semiring
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrder
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

noncomputable section

namespace PiExponent.FormalBranchOrder

open MvPowerSeries

variable {σ τ R S : Type*} [CommRing R] [CommRing S] [Algebra R S]

theorem rational_weight_le_of_contact
    (v : σ → ℚ) (μ : ℚ) (a : σ → MvPowerSeries τ S)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ))
    (d : σ →₀ ℕ) (n : ℕ)
    (hbound : d.weight (order ∘ a) ≤ (n : ℕ∞)) :
    μ * d.weight v ≤ (n : ℚ) := by
  classical
  have hfinite : ∀ i ∈ d.support, (a i).order ≠ ⊤ := by
    intro i hi
    apply ne_top_of_le_ne_top (by simp : (n : ℕ∞) ≠ ⊤)
    exact (Finsupp.le_weight_of_ne_zero' (order ∘ a)
      (Finsupp.mem_support_iff.mp hi)).trans hbound
  have hsum :
      ((∑ i ∈ d.support, d i * (a i).order.toNat : ℕ) : ℕ∞) =
        d.weight (order ∘ a) := by
    simp only [Nat.cast_sum, Nat.cast_mul, Finsupp.weight_apply,
      Finsupp.sum, Function.comp_apply, nsmul_eq_mul]
    apply Finset.sum_congr rfl
    intro i hi
    rw [ENat.natCast_toNat (hfinite i hi)]
  have hnat : (∑ i ∈ d.support, d i * (a i).order.toNat : ℕ) ≤ n := by
    exact_mod_cast hsum.symm ▸ hbound
  calc
    μ * d.weight v = ∑ i ∈ d.support, (d i : ℚ) * (μ * v i) := by
      simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ ≤ ∑ i ∈ d.support, (d i : ℚ) * ((a i).order.toNat : ℚ) := by
      apply Finset.sum_le_sum
      intro i hi
      exact mul_le_mul_of_nonneg_left
        (hcontact i _ (ENat.natCast_toNat (hfinite i hi)).symm) (by positivity)
    _ ≤ (n : ℚ) := by exact_mod_cast hnat

theorem rational_order_subst_of_jet_vanishing
    (v : σ → ℚ) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a)
    (hjet : ∀ d : σ →₀ ℕ, d.weight v < H → coeff d f = 0)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    (⌈μ * H⌉₊ : ℕ∞) ≤ (f.subst a).order := by
  classical
  by_cases htop : (f.subst a).order = ⊤
  · rw [htop]
    exact le_top
  obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp htop
  rw [← hn, ENat.natCast_le_natCast, Nat.ceil_le]
  obtain ⟨d, hd⟩ := ENat.exists_eq_iInf
    (fun d : σ →₀ ℕ => ⨅ _ : coeff d f ≠ 0, d.weight (order ∘ a))
  have hbound : (⨅ _ : coeff d f ≠ 0, d.weight (order ∘ a)) ≤ (n : ℕ∞) :=
    hd.le.trans ((le_weightedOrder_subst (fun _ : τ => 1) ha f).trans hn.ge)
  have hdne : coeff d f ≠ 0 := by
    intro he
    simp [he] at hbound
  have hbound' : d.weight (order ∘ a) ≤ (n : ℕ∞) := by
    simpa [hdne] using hbound
  have hH : H ≤ d.weight v := by
    by_contra! h
    exact hdne (hjet d h)
  exact (mul_le_mul_of_nonneg_left hH hμ).trans
    (rational_weight_le_of_contact v μ a hcontact d n hbound')

theorem rational_order_subst_of_mem_weightedIdeal
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    (⌈μ * H⌉₊ : ℕ∞) ≤ (f.subst a).order :=
  rational_order_subst_of_jet_vanishing v μ H hμ f a ha hf hcontact

theorem hasSubst_of_positive_rational_contact [Finite σ]
    (v : σ → ℚ) (hv : ∀ i, 0 < v i) (μ : ℚ) (hμ : 0 < μ)
    (a : σ → MvPowerSeries τ S)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    HasSubst a := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  apply order_ne_zero_iff_constCoeff_eq_zero.mp
  intro hz
  have h := hcontact i 0 hz
  have hp := mul_pos hμ (hv i)
  norm_num at h
  exact (not_le_of_gt hp) h

theorem rational_powerSeries_order_subst_of_mem_weightedIdeal
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → PowerSeries S)
    (ha : HasSubst a) (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ)) :
    (⌈μ * H⌉₊ : ℕ∞) ≤ PowerSeries.order (f.subst a) := by
  simp only [PowerSeries.order_eq_order] at hcontact ⊢
  exact rational_order_subst_of_mem_weightedIdeal v hv μ H hμ f a ha hf hcontact

theorem rational_mul_cutoff_le_order_toNat
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (μ H : ℚ) (hμ : 0 ≤ μ)
    (f : MvPowerSeries σ R) (a : σ → MvPowerSeries τ S)
    (ha : HasSubst a) (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (a i).order = (k : ℕ∞) → μ * v i ≤ (k : ℚ))
    (hne : f.subst a ≠ 0) :
    μ * H ≤ ((f.subst a).order.toNat : ℚ) := by
  have h := rational_order_subst_of_mem_weightedIdeal v hv μ H hμ f a ha hf hcontact
  have hn : (f.subst a).order ≠ ⊤ := order_eq_top_iff.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  have hh' : ⌈μ * H⌉₊ ≤ (f.subst a).order.toNat := by simpa using hh
  exact Nat.ceil_le.mp hh'

end PiExponent.FormalBranchOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean <==
import Mathlib.RingTheory.MvPowerSeries.Derivative
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

noncomputable section
namespace PiExponent.FormalJetDerivatives
open MvPowerSeries
open PiExponent.JetGeometry

variable {σ R : Type*} [CommRing R]

theorem pderiv_mem_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries σ R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (i : σ) :
    pderiv i f ∈ rationalWeightedIdeal v hv (H - v i) := by
  intro d hd
  rw [coeff_pderiv, hf, zero_mul]
  rw [map_add, Finsupp.weight_single, one_nsmul]
  linarith

theorem mul_pderiv_mem_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f g : MvPowerSeries σ R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (i : σ) :
    g * pderiv i f ∈ rationalWeightedIdeal v hv (H - v i) :=
  (rationalWeightedIdeal v hv (H - v i)).mul_mem_left g
    (pderiv_mem_rationalWeightedIdeal v hv H f hf i)

def jetFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation R (MvPowerSeries (Fin (m + 1)) R) (MvPowerSeries (Fin (m + 1)) R) :=
  if i = 0 then (1 + X (0 : Fin (m + 1)) : MvPowerSeries (Fin (m+1)) R) • pderiv 0 else pderiv i

@[simp] theorem jetFrame_zero (m : ℕ) (f : MvPowerSeries (Fin (m + 1)) R) :
    jetFrame m 0 f = (1 + X 0) * pderiv 0 f := by
  simp [jetFrame, Derivation.smul_apply, smul_eq_mul]

@[simp] theorem jetFrame_pos (m : ℕ) (i : Fin (m + 1)) (hi : i ≠ 0)
    (f : MvPowerSeries (Fin (m + 1)) R) : jetFrame m i f = pderiv i f := by
  simp [jetFrame, hi]

theorem jetFrame_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries (Fin (m + 1)) R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (i : Fin (m + 1)) :
    jetFrame m i f ∈ rationalWeightedIdeal v hv (H - v i) := by
  by_cases hi : i = 0
  · subst i
    rw [jetFrame_zero]
    exact mul_pderiv_mem_rationalWeightedIdeal v hv H f (1 + X 0) hf 0
  · rw [jetFrame_pos m i hi]
    exact pderiv_mem_rationalWeightedIdeal v hv H f hf i

def jetFrameWord (m : ℕ) (word : List (Fin (m + 1)))
    (f : MvPowerSeries (Fin (m + 1)) R) : MvPowerSeries (Fin (m + 1)) R :=
  word.foldr (fun i g => jetFrame m i g) f

theorem jetFrameWord_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries (Fin (m + 1)) R)
    (hf : f ∈ rationalWeightedIdeal v hv H) (word : List (Fin (m + 1))) :
    jetFrameWord m word f ∈ rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  induction word with
  | nil => simpa [jetFrameWord] using hf
  | cons i word ih =>
    have hh := jetFrame_mem_rationalWeightedIdeal v hv
      (H - (word.map v).sum) (jetFrameWord m word f) ih i
    simpa only [jetFrameWord, List.foldr_cons, List.map_cons, List.sum_cons,
      sub_sub, add_comm] using hh

end PiExponent.FormalJetDerivatives

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

@[simp] theorem exponentVector_coe {n : ℕ} (d : Fin n →₀ ℕ) :
    InterpolationMatrix.exponentVector (fun i => d i) = d := by
  ext i
  simp

theorem cast_finsupp_weight {n : ℕ} (V : Fin n → ℚ) (d : Fin n →₀ ℕ) :
    (Finsupp.weight V d : ℝ) = ∑ i, (V i : ℝ) * (d i : ℝ) := by
  simp only [Finsupp.weight_eq_sum, nsmul_eq_mul, Rat.cast_sum,
    Rat.cast_mul, Rat.cast_natCast, mul_comm]

def rationalJetIndexEquiv {n : ℕ} (V : Fin n → ℚ) (hV : ∀ i, 0 < V i) (H : ℚ) :
    {d : Fin n →₀ ℕ // Finsupp.weight V d < H} ≃
      ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ)) where
  toFun d := ⟨fun i => d.val i, by
    apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
    rw [← cast_finsupp_weight]
    exact_mod_cast d.property⟩
  invFun a := ⟨InterpolationMatrix.exponentVector a.val, by
    have ha := (mem_strictWeightedSimplex
      (fun i => by exact_mod_cast hV i)).mp a.property
    have hcast : (Finsupp.weight V (InterpolationMatrix.exponentVector a.val) : ℝ) <
        (H : ℝ) := by
      simpa only [cast_finsupp_weight, InterpolationMatrix.exponentVector_apply] using ha
    exact_mod_cast hcast⟩
  left_inv d := by apply Subtype.ext; exact exponentVector_coe d.val
  right_inv a := by apply Subtype.ext; funext i; simp

@[simp] theorem rationalJetIndexEquiv_apply_val {n : ℕ}
    (V : Fin n → ℚ) (hV : ∀ i, 0 < V i) (H : ℚ)
    (d : {d : Fin n →₀ ℕ // Finsupp.weight V d < H}) :
    (rationalJetIndexEquiv V hV H d).val = fun i => d.val i := rfl

@[simp] theorem rationalJetIndexEquiv_symm_val {n : ℕ}
    (V : Fin n → ℚ) (hV : ∀ i, 0 < V i) (H : ℚ)
    (a : ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (H : ℝ))) :
    ((rationalJetIndexEquiv V hV H).symm a).val =
      InterpolationMatrix.exponentVector a.val := rfl

theorem polynomialOfCoefficients_of_weighted {m : ℕ}
    (W : Fin (m + 1) → ℝ) (hW : ∀ i, 0 < W i) (H : ℝ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : PiExponentApprox.HasWeightedDegreeLE W H p) :
    polynomialOfCoefficients (realWeightedSimplex W H)
      (fun a => p.coeff (InterpolationMatrix.exponentVector a.val)) = p := by
  classical
  ext d
  by_cases hd : (fun i => d i) ∈ realWeightedSimplex W H
  · have he := polynomialOfCoefficients_coeff (realWeightedSimplex W H)
      (fun a => p.coeff (InterpolationMatrix.exponentVector a.val))
      ⟨fun i => d i, hd⟩
    simpa only [exponentVector_coe] using he
  · have hpzero : p.coeff d = 0 := by
      by_contra hne
      apply hd
      apply (mem_realWeightedSimplex hW).mpr
      simpa only [PiExponentApprox.monomialWeight, mul_comm] using
        hp d (MvPolynomial.mem_support_iff.mpr hne)
    rw [hpzero]
    by_contra hne
    have hmem := MvPolynomial.mem_support_iff.mpr hne
    obtain ⟨a, ha, he⟩ := Finset.mem_image.mp
      (polynomialOfCoefficients_support _ _ hmem)
    apply hd
    have hea : a = fun i => d i := by
      funext i
      simpa only [InterpolationMatrix.exponentVector_apply] using
        congrArg (fun e : Fin (m + 1) →₀ ℕ => e i) he
    simpa only [← hea] using ha

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean <==
import Mathlib.RingTheory.MvPowerSeries.Equiv
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.RingTheory.MvPowerSeries.Derivative
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Jets.FormalJetDerivatives
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame

namespace OAI

noncomputable section
namespace PiExponent.FormalLogJet
open MvPowerSeries
open PiExponent.FormalJetDerivatives

variable {R : Type*} [CommRing R]

def liftSeries (m : ℕ) : PowerSeries R →+* MvPowerSeries (Fin (m + 1)) R :=
  (finSuccEquiv R m).symm.toRingHom.comp (PowerSeries.map MvPowerSeries.C)

@[simp] theorem coeff_liftSeries (m : ℕ) (f : PowerSeries R)
    (d : Fin (m + 1) →₀ ℕ) :
    coeff d (liftSeries m f) = if d.tail = 0 then PowerSeries.coeff (d 0) f else 0 := by
  have h := coeff_coeff_finSuccEquiv (liftSeries m f) (k := d 0) (x := d.tail)
  rw [Finsupp.cons_tail] at h
  rw [← h]
  simp [liftSeries, PowerSeries.coeff_map, coeff_C]

@[simp] theorem liftSeries_X (m : ℕ) : liftSeries (R := R) m PowerSeries.X = X 0 := by
  apply (finSuccEquiv R m).injective
  simp [liftSeries]

@[simp] theorem liftSeries_C (m : ℕ) (r : R) :
    liftSeries m (PowerSeries.C r) = C r := by
  apply (finSuccEquiv R m).injective
  simp [liftSeries]

theorem pderiv_zero_liftSeries (m : ℕ) (f : PowerSeries R) :
    pderiv 0 (liftSeries m f) = liftSeries m (PowerSeries.derivative f) := by
  ext d
  rw [coeff_pderiv, coeff_liftSeries, coeff_liftSeries, PowerSeries.coeff_derivative]
  have ht : (d + Finsupp.single (0 : Fin (m+1)) 1).tail = d.tail := by
    ext i
    simp [Finsupp.tail_apply]
  simp only [ht, Finsupp.add_apply, Finsupp.single_eq_same]
  split_ifs <;> simp_all

theorem pderiv_succ_liftSeries (m : ℕ) (i : Fin m) (f : PowerSeries R) :
    pderiv i.succ (liftSeries m f) = 0 := by
  ext d
  rw [coeff_pderiv, coeff_liftSeries, coeff_zero]
  have ht : (d + Finsupp.single i.succ 1).tail ≠ 0 := by
    intro h
    have hi := DFunLike.congr_fun h i
    simp [Finsupp.tail_apply] at hi
  simp [ht]

def formalLog (m : ℕ) : MvPowerSeries (Fin (m+1)) ℂ :=
  liftSeries m (PowerSeries.log ℂ)

@[simp] theorem pderiv_succ_formalLog (m : ℕ) (i : Fin m) :
    pderiv i.succ (formalLog m) = 0 := pderiv_succ_liftSeries m i _

theorem one_add_X_mul_pderiv_formalLog (m : ℕ) :
    (1 + X 0) * pderiv 0 (formalLog m) = 1 := by
  have h := congrArg (liftSeries m) (PowerSeries.derivative_log_mul_one_add_X (A := ℂ))
  rw [map_mul, map_add, map_one, liftSeries_X] at h
  rw [formalLog, pderiv_zero_liftSeries, mul_comm]
  exact h

def formalJet {m : ℕ} (c : Fin m → ℂ) :
    PiExponentApprox.FramePolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (1 + X 0)
    (fun i => C (c i) + X i.succ + formalLog m))

@[simp] theorem formalJet_Y {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (0 : Fin (m+1))) = 1 + X 0 := by
  simp [formalJet]

@[simp] theorem formalJet_X {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    formalJet c (MvPolynomial.X i.succ) = C (c i) + X i.succ + formalLog m := by
  simp [formalJet]

theorem derivation_map_of_X {σ S : Type*} [CommRing S] [Algebra R S]
    (φ : MvPolynomial σ R →ₐ[R] S)
    (D : Derivation R (MvPolynomial σ R) (MvPolynomial σ R))
    (δ : Derivation R S S)
    (hX : ∀ i, φ (D (MvPolynomial.X i)) = δ (φ (MvPolynomial.X i)))
    (p : MvPolynomial σ R) : φ (D p) = δ (φ p) := by
  induction p using MvPolynomial.induction_on with
  | C a => simp
  | add p q hp hq => simp only [map_add, hp, hq]
  | mul_X p i hp =>
    simp only [Derivation.leibniz, smul_eq_mul, map_add, map_mul, hp, hX]

theorem formalJet_frame_X {m : ℕ} (c : Fin m → ℂ) (i j : Fin (m+1)) :
    formalJet c (PiExponentApprox.polynomialFrame m i (MvPolynomial.X j)) =
      jetFrame m i (formalJet c (MvPolynomial.X j)) := by
  classical
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X]
    | succ j =>
      simp [PiExponentApprox.polynomialFrame_zero,
        PiExponentApprox.logarithmicDerivation_apply, MvPolynomial.pderiv_X,
        Pi.single_apply, MvPowerSeries.pderiv_X_of_ne,
        one_add_X_mul_pderiv_formalLog]
  | succ i =>
    rw [PiExponentApprox.polynomialFrame_pos m i.succ (Fin.succ_ne_zero i),
      jetFrame_pos m i.succ (Fin.succ_ne_zero i)]
    cases j using Fin.cases with
    | zero => simp [MvPowerSeries.pderiv_X_of_ne (Ne.symm (Fin.succ_ne_zero i))]
    | succ j =>
      by_cases hij : i = j
      · subst j; simp
      · simp [MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

theorem formalJet_polynomialFrame {m : ℕ} (c : Fin m → ℂ)
    (i : Fin (m+1)) (p : PiExponentApprox.FramePolynomial m) :
    formalJet c (PiExponentApprox.polynomialFrame m i p) =
      jetFrame m i (formalJet c p) :=
  derivation_map_of_X (formalJet c) (PiExponentApprox.polynomialFrame m i)
    (jetFrame m i) (formalJet_frame_X c i) p

theorem formalJet_polynomialFrameWord {m : ℕ} (c : Fin m → ℂ)
    (word : List (Fin (m+1))) (p : PiExponentApprox.FramePolynomial m) :
    formalJet c (PiExponentApprox.polynomialFrameWord m word p) =
      jetFrameWord m word (formalJet c p) := by
  induction word with
  | nil => rfl
  | cons i word ih =>
    rw [PiExponentApprox.polynomialFrameWord_cons, formalJet_polynomialFrame, ih]
    rfl

theorem formalJet_polynomialFrameWord_vanishing {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (p : PiExponentApprox.FramePolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin (m+1))) :
    formalJet c (PiExponentApprox.polynomialFrameWord m word p) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  rw [formalJet_polynomialFrameWord]
  exact jetFrameWord_mem_rationalWeightedIdeal v hv H (formalJet c p) hp word

end PiExponent.FormalLogJet

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Jets.TaylorRectangular

namespace OAI

noncomputable section
namespace PiExponent.FrameTransverseMultiplicity

open scoped BigOperators
open PiExponentApprox
open CommutingTaylor TaylorRectangular
open TransverseMultiplicity

variable {L K : Type*} [CommRing L] [Field K]

def frameTaylor (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (rho : L →+* K) :
    FramePolynomial m →+* MvPowerSeries (Fin k) K :=
  residueTaylorFin k (fun i => rationalFrame m (B i))
    (rho.comp (algebraMap (FramePolynomial m) L))

@[simp] theorem frameTaylor_constant (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (rho : L →+* K) (a : FramePolynomial m) :
    MvPowerSeries.constantCoeff (frameTaylor m k B rho a) =
      rho (algebraMap (FramePolynomial m) L a) := by
  exact constantCoeff_residueTaylorFin _ _ _ _

def localizedFrameTaylor (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) : L →+* MvPowerSeries (Fin k) K :=
  localizedTaylorMap M (frameTaylor m k B rho) rho (frameTaylor_constant m k B rho)

@[simp] theorem localizedFrameTaylor_algebraMap (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (a : FramePolynomial m) :
    localizedFrameTaylor m k B M rho (algebraMap (FramePolynomial m) L a) =
      frameTaylor m k B rho a := by
  exact localizedTaylorMap_algebraMap M _ rho _ a

@[simp] theorem localizedFrameTaylor_constant (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (a : L) :
    MvPowerSeries.constantCoeff (localizedFrameTaylor m k B M rho a) = rho a := by
  exact RingHom.congr_fun (localizedTaylorMap_constant M (frameTaylor m k B rho) rho
    (frameTaylor_constant m k B rho)) a

@[simp] theorem frameTaylor_firstCoefficient (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (rho : L →+* K) (i : Fin k) (a : FramePolynomial m) :
    MvPowerSeries.coeff (Finsupp.single i 1) (frameTaylor m k B rho a) =
      rho (algebraMap (FramePolynomial m) L (polynomialFrame m (B i) a)) := by
  exact coeff_single_residueTaylorFin _ _ _ i a

variable [Algebra ℚ K]

theorem localizedFrameTaylor_ideal_le (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra (FramePolynomial m) L] (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (I : Ideal (FramePolynomial m))
    (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      rho (algebraMap (FramePolynomial m) L (polynomialFrameWord m word a)) = 0) :
    I.map (algebraMap (FramePolynomial m) L) ≤
      (rectangularIdeal (K := K) n).comap (localizedFrameTaylor m k B M rho) := by
  apply localizedTaylorMap_ideal_le M (frameTaylor m k B rho) rho (frameTaylor_constant m k B rho)
  exact frame_residueTaylor_ideal_le m k B (rho.comp (algebraMap (FramePolynomial m) L))
    I cost n δ hcost hn hvanish

def frameRectangularHom (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra ℚ L] [Algebra (FramePolynomial m) L]
    (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (n : Fin k → ℕ) :
    L →ₐ[ℚ] (MvPowerSeries (Fin k) K ⧸ rectangularIdeal (K := K) n) :=
  rectangularTaylorAlgHom n (localizedFrameTaylor m k B M rho)

theorem frameRectangularHom_maps_residueIdeal (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra ℚ L] [Algebra (FramePolynomial m) L]
    (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (n : Fin k → ℕ) (hn : ∀ i, 0 < n i)
    (P : Ideal L) (hP : P ≤ RingHom.ker rho) :
    P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap
      (frameRectangularHom m k B M rho n) :=
  rectangularTaylorAlgHom_maps_residueIdeal n hn _ rho
    (localizedFrameTaylor_constant m k B M rho) P hP

theorem frame_rectangular_length_lower (m k : ℕ) (B : Fin k → Fin (m + 1))
    [Algebra ℚ L] [Algebra (FramePolynomial m) L]
    (M : Submonoid (FramePolynomial m)) [IsLocalization M L]
    (rho : L →+* K) (hrho : Function.Surjective rho)
    (P : Ideal L) (hP : P ≤ RingHom.ker rho) (I : Ideal (FramePolynomial m))
    (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hn : ∀ i, 0 < n i) (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn))
        (frameRectangularHom m k B M rho n)
        (frameRectangularHom_maps_residueIdeal m k B M rho n hn P hP)))
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      rho (algebraMap (FramePolynomial m) L (polynomialFrameWord m word a)) = 0) :
    (∏ i, n i : ℕ) ≤
      Module.length L (L ⧸ I.map (algebraMap (FramePolynomial m) L)) := by
  apply rectangularTaylor_length_lower n hn (localizedFrameTaylor m k B M rho) rho hrho
    (localizedFrameTaylor_constant m k B M rho) P _ hP hCot
  exact localizedFrameTaylor_ideal_le m k B M rho I cost n δ hcost hbudget hvanish

end PiExponent.FrameTransverseMultiplicity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean <==
import Mathlib.RingTheory.Ideal.Operations
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Jets.FilteredLength

namespace OAI

namespace PiExponentJets.W24

section RingHom

variable {A B : Type*} [CommRing A] [CommRing B]

theorem residue_corrections_of_surjective {K : Type*} [CommRing K]
    (f : A →+* B) (ρ : A →+* K) (π : B →+* K)
    (hρ : Function.Surjective ρ) (hcomm : π.comp f = ρ) :
    ∀ y : B, ∃ x : A, y - f x ∈ RingHom.ker π := by
  intro y
  obtain ⟨x, hx⟩ := hρ (π y)
  have hc : π (f x) = ρ x := congrArg (fun g : A →+* K => g x) hcomm
  refine ⟨x, ?_⟩
  rw [RingHom.mem_ker, map_sub, hc, hx, sub_self]

theorem ideal_power_corrections (f : A →+* B) (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap f)
    (hres : ∀ y : B, ∃ x : A, y - f x ∈ J)
    (hone : ∀ y ∈ J, ∃ x ∈ I, y - f x ∈ J ^ 2) :
    ∀ n : ℕ, ∀ y ∈ J ^ n, ∃ x ∈ I ^ n, y - f x ∈ J ^ (n + 1) := by
  intro n
  induction n with
  | zero =>
    intro y _
    obtain ⟨x, hx⟩ := hres y
    exact ⟨x, by simp, by simpa using hx⟩
  | succ n ih =>
    intro y hy
    rw [pow_succ'] at hy
    refine Submodule.mul_induction_on hy ?_ ?_
    · intro a ha b hb
      obtain ⟨x, hx, hex⟩ := hone a ha
      obtain ⟨z, hz, hez⟩ := ih b hb
      refine ⟨x * z, ?_, ?_⟩
      · rw [pow_succ']
        exact Ideal.mul_mem_mul hx hz
      · have hleft : (a - f x) * b ∈ J ^ (n + 1 + 1) := by
          simpa only [← pow_add, Nat.add_comm 2 n, Nat.add_assoc] using
            (Ideal.mul_mem_mul hex hb)
        have hright : f x * (b - f z) ∈ J ^ (n + 1 + 1) := by
          rw [pow_succ']
          exact Ideal.mul_mem_mul (hf hx) hez
        have heq : a * b - f (x * z) = (a - f x) * b + f x * (b - f z) := by
          rw [map_mul]
          ring
        rw [heq]
        exact (J ^ (n + 1 + 1)).add_mem hleft hright
    · intro a b ha hb
      obtain ⟨x, hx, hex⟩ := ha
      obtain ⟨z, hz, hez⟩ := hb
      refine ⟨x + z, (I ^ (n + 1)).add_mem hx hz, ?_⟩
      have heq : a + b - f (x + z) = (a - f x) + (b - f z) := by
        rw [map_add]
        ring
      rw [heq]
      exact (J ^ (n + 1 + 1)).add_mem hex hez

end RingHom

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]

theorem ideal_power_preservation (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B)) :
    ∀ n, ∀ x ∈ (I ^ n : Ideal A), algebraMap A B x ∈ J ^ n := by
  intro n x hx
  exact Ideal.le_comap_pow (algebraMap A B) n (Ideal.pow_right_mono hf n hx)

def idealPowerLayerMap (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B)) (n : ℕ) :=
  filtrationLayerMap (Algebra.linearMap A B) (fun n => (I ^ n : Ideal A))
    (fun n => (J ^ n).restrictScalars A) (ideal_power_preservation I J hf) n

theorem layer_surjective_of_corrections
    {R M P : Type*} [Ring R] [AddCommGroup M] [AddCommGroup P]
    [Module R M] [Module R P] (f : M →ₗ[R] P)
    (F : ℕ → Submodule R M) (G : ℕ → Submodule R P)
    (hf : ∀ n, ∀ x ∈ F n, f x ∈ G n) (n : ℕ)
    (hc : ∀ y ∈ G n, ∃ x ∈ F n, y - f x ∈ G (n + 1)) :
    Function.Surjective (filtrationLayerMap f F G hf n) := by
  intro z
  obtain ⟨y, rfl⟩ := Submodule.mkQ_surjective _ z
  obtain ⟨x, hx, he⟩ := hc y y.property
  refine ⟨Submodule.Quotient.mk (⟨x, hx⟩ : F n), ?_⟩
  apply (Submodule.Quotient.eq ((G (n + 1)).comap (G n).subtype)).mpr
  change f x - (y : P) ∈ G (n + 1)
  simpa only [neg_sub] using (G (n + 1)).neg_mem he

theorem idealPowerLayerMap_surjective (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B))
    (hzero : Function.Surjective (idealPowerLayerMap I J hf 0))
    (hone : Function.Surjective (idealPowerLayerMap I J hf 1)) (n : ℕ) :
    Function.Surjective (idealPowerLayerMap I J hf n) := by
  have hres : ∀ y : B, ∃ x : A, y - algebraMap A B x ∈ J := by
    intro y
    obtain ⟨x, _, hx⟩ := correction_of_layer_surjective (Algebra.linearMap A B)
      (fun n => (I ^ n : Ideal A)) (fun n => (J ^ n).restrictScalars A)
      (ideal_power_preservation I J hf) 0 hzero y (by simp)
    exact ⟨x, by simpa using hx⟩
  have hfirst : ∀ y ∈ J, ∃ x ∈ I, y - algebraMap A B x ∈ J ^ 2 := by
    intro y hy
    obtain ⟨x, hx, he⟩ := correction_of_layer_surjective (Algebra.linearMap A B)
      (fun n => (I ^ n : Ideal A)) (fun n => (J ^ n).restrictScalars A)
      (ideal_power_preservation I J hf) 1 hone y (by simpa using hy)
    exact ⟨x, by simpa using hx, by simpa using he⟩
  apply layer_surjective_of_corrections
  exact ideal_power_corrections (algebraMap A B) I J hf hres hfirst n

theorem algebraMap_surjective_of_nilpotent_ideal_layers (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B))
    (hzero : Function.Surjective (idealPowerLayerMap I J hf 0))
    (hone : Function.Surjective (idealPowerLayerMap I J hf 1))
    (d : ℕ) (hd : J ^ d = ⊥) : Function.Surjective (algebraMap A B) := by
  apply surjective_of_finite_layers (Algebra.linearMap A B)
    (fun n => (I ^ n : Ideal A)) (fun n => (J ^ n).restrictScalars A)
    (ideal_power_preservation I J hf) d
  · simp
  · simp [hd]
  · intro n _
    exact idealPowerLayerMap_surjective I J hf hzero hone n

theorem ring_length_le_of_residue_and_cotangent (I : Ideal A) (J : Ideal B)
    (hf : I ≤ J.comap (algebraMap A B))
    (hzero : Function.Surjective (idealPowerLayerMap I J hf 0))
    (hone : Function.Surjective (idealPowerLayerMap I J hf 1))
    (d : ℕ) (hd : J ^ d = ⊥) : Module.length B B ≤ Module.length A A := by
  have hsurj := algebraMap_surjective_of_nilpotent_ideal_layers I J hf hzero hone d hd
  rw [← Module.length_eq_of_surjective (M := B) hsurj]
  exact Module.length_le_of_surjective (Algebra.linearMap A B) hsurj

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean <==
import Mathlib.RingTheory.LocalRing.Length
import Mathlib.Tactic.Ring

namespace OAI

namespace PiExponentJets.W24

variable {K A : Type*} [Field K] [CommRing A] [Algebra K A]

theorem augmentation_surjective (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k) : Function.Surjective ε :=
  fun k => ⟨algebraMap K A k, hε k⟩

variable [IsLocalRing A]

theorem simple_annihilator_eq_augmentation_kernel (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [IsSimpleModule A M] :
    Module.annihilator A M = RingHom.ker ε := by
  have hker : (RingHom.ker ε).IsMaximal :=
    RingHom.ker_isMaximal_of_surjective ε (augmentation_surjective ε hε)
  exact (IsLocalRing.eq_maximalIdeal (IsSimpleModule.annihilator_isMaximal (R := A)
    (M := M))).trans (IsLocalRing.eq_maximalIdeal hker).symm

theorem simple_smul_eq_augmentation_smul (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [Module K M]
    [IsScalarTower K A M] [IsSimpleModule A M] (a : A) (x : M) :
    a • x = ε a • x := by
  have ha : a - algebraMap K A (ε a) ∈ Module.annihilator A M := by
    rw [simple_annihilator_eq_augmentation_kernel ε hε]
    rw [RingHom.mem_ker, map_sub, hε, sub_self]
  have hx := Module.mem_annihilator.mp ha x
  exact sub_eq_zero.mp (by simpa only [sub_smul, algebraMap_smul] using hx)

theorem simple_over_coefficient_field (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [Module K M]
    [IsScalarTower K A M] [IsSimpleModule A M] : IsSimpleModule K M := by
  apply isSimpleModule_iff_toSpanSingleton_surjective.mpr
  refine ⟨IsSimpleModule.nontrivial A M, ?_⟩
  intro x hx y
  obtain ⟨a, ha⟩ := IsSimpleModule.toSpanSingleton_surjective A hx y
  refine ⟨ε a, ?_⟩
  change ε a • x = y
  rw [← simple_smul_eq_augmentation_smul ε hε a x]
  exact ha

theorem length_eq_coefficient_length (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] (hM : IsFiniteLength A M) :
    ∀ [Module K M] [IsScalarTower K A M], Module.length A M = Module.length K M := by
  induction hM with
  | of_subsingleton =>
    intro _ _
    simp only [Module.length_eq_zero]
  | @of_simple_quotient M _ _ N hsimple hN ih =>
    intro _ _
    have : IsSimpleModule K (M ⧸ N) := simple_over_coefficient_field ε hε
    have hexact : Function.Exact N.subtype N.mkQ := by
      rw [LinearMap.exact_iff, Submodule.range_subtype, Submodule.ker_mkQ]
    have hA := Module.length_eq_add_of_exact N.subtype N.mkQ
      (Submodule.subtype_injective N) (Submodule.mkQ_surjective N) hexact
    have hK := Module.length_eq_add_of_exact (N.subtype.restrictScalars K)
      (N.mkQ.restrictScalars K) (Submodule.subtype_injective N)
      (Submodule.mkQ_surjective N) hexact
    calc
      Module.length A M = Module.length A N + Module.length A (M ⧸ N) := hA
      _ = Module.length K N + Module.length K (M ⧸ N) := by
        rw [ih, Module.length_eq_one A (M ⧸ N), Module.length_eq_one K (M ⧸ N)]
      _ = Module.length K M := hK.symm

theorem module_length_eq_finrank_of_augmentation (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k)
    {M : Type*} [AddCommGroup M] [Module A M] [Module K M]
    [IsScalarTower K A M] [Module.Finite K M] :
    Module.length A M = Module.finrank K M := by
  have : IsNoetherian A M := isNoetherian_of_tower K inferInstance
  have : IsArtinian A M := isArtinian_of_tower K inferInstance
  have hM : IsFiniteLength A M := isFiniteLength_iff_isNoetherian_isArtinian.mpr
    ⟨inferInstance, inferInstance⟩
  rw [length_eq_coefficient_length ε hε hM, Module.length_eq_finrank]

theorem ring_length_eq_finrank_of_augmentation [Module.Finite K A] (ε : A →+* K)
    (hε : ∀ k : K, ε (algebraMap K A k) = k) :
    Module.length A A = Module.finrank K A :=
  module_length_eq_finrank_of_augmentation ε hε

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
namespace PiExponent.JetCenterIdentification
open CurveValuationCenter PlaceValuationRing CompactLogJetIdeal CompactJetPolynomial

variable {E : Type} [Field E] [Algebra ℂ E]

theorem centered_of_closedPoint_eq {m : ℕ} (p : NormalizedPlace ℂ E)
    (z : Fin (m+1) → E) (c : Fin m → ℂ)
    {X : Scheme} (j : affineSpace m ⟶ X) [IsOpenImmersion j]
    (q : Spec (CommRingCat.of (ring p)) ⟶ X)
    (hgeneric : Spec.map (CommRingCat.ofHom (algebraMap (ring p) E)) ≫ q =
      Spec.map (CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom) ≫ j)
    (hclosed : q (IsLocalRing.closedPoint (ring p)) = j (centerPoint c)) :
    CurveCenters.Centered z (Fin.cases 1 c) p := by
  have hr : Set.range q ⊆ Set.range j := by
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map q.continuous).mem_open
      j.isOpenEmbedding.isOpen_range (hclosed ▸ Set.mem_range_self (centerPoint c))
  let g := IsOpenImmersion.lift j q hr
  have hg : g ≫ j = q := IsOpenImmersion.lift_fac j q hr
  let φ : coordinateRing m →+* ring p := (Spec.preimage g).hom
  have hgφ : Spec.map (CommRingCat.ofHom φ) = g := Spec.map_preimage g
  have hcomp : CommRingCat.ofHom φ ≫ CommRingCat.ofHom (algebraMap (ring p) E) =
      CommRingCat.ofHom (MvPolynomial.aeval z).toRingHom := by
    apply Spec.map_injective
    rw [Spec.map_comp, hgφ]
    apply (cancel_mono j).mp
    rw [Category.assoc, hg]
    exact hgeneric
  have hgc : g (IsLocalRing.closedPoint (ring p)) = centerPoint c := by
    apply j.isOpenEmbedding.injective
    change (g ≫ j) (IsLocalRing.closedPoint (ring p)) = _
    rw [hg, hclosed]
  have hcomap : PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p)) =
      centerPoint c := by
    change (Spec.map (CommRingCat.ofHom φ)) (IsLocalRing.closedPoint (ring p)) = _
    rw [hgφ, hgc]
  intro i
  let P : coordinateRing m := MvPolynomial.X i - MvPolynomial.C (center c i)
  have hmem : φ P ∈ IsLocalRing.maximalIdeal (ring p) := by
    change P ∈ (PrimeSpectrum.comap φ (IsLocalRing.closedPoint (ring p))).asIdeal
    rw [hcomap]
    change P ∈ WeightedBezout.pointIdeal (center c)
    rw [WeightedBezout.mem_pointIdeal]
    simp [P]
  have hpos := p.valuation.toValuation.mem_maximalIdeal_iff.mp hmem
  have heval := congrArg
    (fun f : CommRingCat.of (coordinateRing m) ⟶ CommRingCat.of E => f P) hcomp
  change algebraMap (ring p) E (φ P) = MvPolynomial.aeval z P at heval
  change 0 < p.valuation (algebraMap (ring p) E (φ P)) at hpos
  rw [heval] at hpos
  simpa [P, center] using hpos

end PiExponent.JetCenterIdentification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.MvPowerSeries.Order

namespace OAI

namespace PiExponent.JetGeometry

noncomputable section

open MvPowerSeries

variable {σ R : Type*} [CommRing R]

def weightedIdeal (w : σ → ℕ) (N : ℕ) : Ideal (MvPowerSeries σ R) where
  carrier := {f | (N : ℕ∞) ≤ f.weightedOrder w}
  zero_mem' := by simp
  add_mem' hf hg := (le_min hf hg).trans (min_weightedOrder_le_add w)
  smul_mem' a f hf := by
    change (N : ℕ∞) ≤ weightedOrder w (a * f)
    exact hf.trans (le_add_self.trans (le_weightedOrder_mul w))

@[simp] theorem mem_weightedIdeal (w : σ → ℕ) (N : ℕ)
    (f : MvPowerSeries σ R) :
    f ∈ weightedIdeal w N ↔ (N : ℕ∞) ≤ f.weightedOrder w := Iff.rfl

theorem mem_weightedIdeal_iff (w : σ → ℕ) (N : ℕ)
    (f : MvPowerSeries σ R) :
    f ∈ weightedIdeal w N ↔ ∀ d, Finsupp.weight w d < N → coeff d f = 0 := by
  constructor
  · intro hf d hd
    have hd' : (Finsupp.weight w d : ℕ∞) < (N : ℕ∞) := by exact_mod_cast hd
    exact coeff_eq_zero_of_lt_weightedOrder w (hd'.trans_le hf)
  · intro hf
    exact nat_le_weightedOrder w hf

theorem weightedIdeal_mul_le (w : σ → ℕ) (M N : ℕ) :
    (weightedIdeal w M : Ideal (MvPowerSeries σ R)) * weightedIdeal w N ≤
      weightedIdeal w (M + N) := by
  apply Ideal.mul_le.mpr
  intro f hf g hg
  change ((M + N : ℕ) : ℕ∞) ≤ weightedOrder w (f * g)
  rw [Nat.cast_add]
  exact (add_le_add hf hg).trans (le_weightedOrder_mul w)

theorem ideal_pow_le_weightedIdeal (w : σ → ℕ) (I : Ideal (MvPowerSeries σ R))
    (R₀ : ℕ) (hI : I ≤ weightedIdeal w R₀) (n : ℕ) :
    I ^ n ≤ weightedIdeal w (n * R₀) := by
  induction n with
  | zero =>
      intro f hf
      change ((0 * R₀ : ℕ) : ℕ∞) ≤ weightedOrder w f
      simp
  | succ n ih =>
      rw [pow_succ, Nat.succ_mul]
      apply Ideal.mul_le.mpr
      intro f hf g hg
      exact (Ideal.mul_le.mp (weightedIdeal_mul_le w (n * R₀) R₀)) f (ih hf) g (hI hg)

def coordinatePowerIdeal (e : σ → ℕ) : Ideal (MvPowerSeries σ R) :=
  Ideal.span (Set.range (fun i => (X i : MvPowerSeries σ R) ^ e i))

theorem X_pow_mem_weightedIdeal (w e : σ → ℕ) (R₀ : ℕ)
    (he : ∀ i, R₀ ≤ e i * w i) (i : σ) :
    (X i : MvPowerSeries σ R) ^ e i ∈ weightedIdeal w R₀ := by
  classical
  apply (mem_weightedIdeal_iff w R₀ _).mpr
  intro d hd
  rw [coeff_X_pow]
  split_ifs with h
  · subst d
    have hweight : Finsupp.weight w (Finsupp.single i (e i)) = e i * w i := by
      simp [Finsupp.weight]
    rw [hweight] at hd
    exact False.elim ((not_lt_of_ge (he i)) hd)
  · rfl

theorem coordinatePowerIdeal_pow_le (w e : σ → ℕ) (R₀ : ℕ)
    (he : ∀ i, R₀ ≤ e i * w i) (n : ℕ) :
    (coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n ≤
      weightedIdeal w (n * R₀) := by
  apply ideal_pow_le_weightedIdeal w _ R₀ _ n
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩
  exact X_pow_mem_weightedIdeal w e R₀ he i

theorem quotient_surjective_of_le {A α : Type*} [CommRing A]
    (I J : Ideal A) (hIJ : I ≤ J) (f : α → A)
    (hf : Function.Surjective (fun a => Ideal.Quotient.mk I (f a))) :
    Function.Surjective (fun a => Ideal.Quotient.mk J (f a)) := by
  intro y
  obtain ⟨x, hx⟩ := Ideal.Quotient.factor_surjective hIJ y
  obtain ⟨a, ha⟩ := hf x
  refine ⟨a, ?_⟩
  rw [← hx, ← ha]
  exact (Ideal.Quotient.factor_mk hIJ (f a)).symm

def CoefficientPacket (w : σ → ℕ) (N : ℕ) :=
  {d : σ →₀ ℕ // Finsupp.weight w d < N} → R

def coefficientPacket (w : σ → ℕ) (N : ℕ) (f : MvPowerSeries σ R) :
    CoefficientPacket (R := R) w N := fun d => coeff d.val f

theorem coefficientPacket_surjective_of_quotient {α : Type*}
    (w : σ → ℕ) (N : ℕ) (I : Ideal (MvPowerSeries σ R))
    (hI : I ≤ weightedIdeal w N) (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a => Ideal.Quotient.mk I (f a))) :
    Function.Surjective (fun a => coefficientPacket w N (f a)) := by
  classical
  intro packet
  let F : MvPowerSeries σ R := fun d =>
    if hd : Finsupp.weight w d < N then packet ⟨d, hd⟩ else 0
  obtain ⟨a, ha⟩ := hf (Ideal.Quotient.mk I F)
  have hdiff : f a - F ∈ weightedIdeal w N :=
    hI (Ideal.Quotient.eq.mp ha)
  refine ⟨a, ?_⟩
  funext d
  have hzero := (mem_weightedIdeal_iff w N (f a - F)).mp hdiff d.val d.property
  rw [map_sub, sub_eq_zero] at hzero
  change coeff d.val (f a) = packet d
  rw [hzero]
  change (if hd : Finsupp.weight w d.val < N then packet ⟨d.val, hd⟩ else 0) = packet d
  simp only [dite_eq_left d.property]

theorem coefficientPacket_surjective_of_coordinatePowerIdeal {α : Type*}
    (w e : σ → ℕ) (R₀ : ℕ) (he : ∀ i, R₀ ≤ e i * w i)
    (n : ℕ) (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a =>
      Ideal.Quotient.mk ((coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n) (f a))) :
    Function.Surjective (fun a => coefficientPacket w (n * R₀) (f a)) :=
  coefficientPacket_surjective_of_quotient w (n * R₀) _
    (coordinatePowerIdeal_pow_le w e R₀ he n) f hf

theorem rational_weight_nonneg (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (d : σ →₀ ℕ) : 0 ≤ Finsupp.weight v d := by
  rw [Finsupp.weight_apply, Finsupp.sum]
  exact Finset.sum_nonneg (fun i _ => nsmul_nonneg (hv i) (d i))

def rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ) :
    Ideal (MvPowerSeries σ R) where
  carrier := {f | ∀ d, Finsupp.weight v d < H → coeff d f = 0}
  zero_mem' := by simp
  add_mem' hf hg := by
    intro d hd
    rw [map_add, hf d hd, hg d hd, add_zero]
  smul_mem' a f hf := by
    classical
    intro d hd
    change coeff d (a * f) = 0
    rw [coeff_mul]
    apply Finset.sum_eq_zero
    intro ij hij
    have he : ij.1 + ij.2 = d := Finset.mem_antidiagonal.mp hij
    have hw : Finsupp.weight v ij.2 ≤ Finsupp.weight v d := by
      rw [← he, map_add]
      exact le_add_of_nonneg_left (rational_weight_nonneg v hv ij.1)
    rw [hf ij.2 (hw.trans_lt hd), mul_zero]

@[simp] theorem mem_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (H : ℚ) (f : MvPowerSeries σ R) :
    f ∈ rationalWeightedIdeal v hv H ↔
      ∀ d, Finsupp.weight v d < H → coeff d f = 0 := Iff.rfl

theorem rationalWeightedIdeal_mul_le (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (H K : ℚ) :
    (rationalWeightedIdeal v hv H : Ideal (MvPowerSeries σ R)) *
      rationalWeightedIdeal v hv K ≤ rationalWeightedIdeal v hv (H + K) := by
  classical
  apply Ideal.mul_le.mpr
  intro f hf g hg d hd
  rw [coeff_mul]
  apply Finset.sum_eq_zero
  intro ij hij
  have he : ij.1 + ij.2 = d := Finset.mem_antidiagonal.mp hij
  by_cases hfirst : Finsupp.weight v ij.1 < H
  · rw [hf ij.1 hfirst, zero_mul]
  · have hsecond : Finsupp.weight v ij.2 < K := by
      apply lt_of_not_ge
      intro hsecond
      have hsum := add_le_add (le_of_not_gt hfirst) hsecond
      rw [← map_add, he] at hsum
      exact (not_le_of_gt hd) hsum
    rw [hg ij.2 hsecond, mul_zero]

theorem ideal_pow_le_rationalWeightedIdeal (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (I : Ideal (MvPowerSeries σ R)) (H : ℚ)
    (hI : I ≤ rationalWeightedIdeal v hv H) (n : ℕ) :
    I ^ n ≤ rationalWeightedIdeal v hv (n * H) := by
  induction n with
  | zero =>
      intro f hf d hd
      have hzero := rational_weight_nonneg v hv d
      simp only [Nat.cast_zero, zero_mul] at hd
      exact False.elim ((not_lt_of_ge hzero) hd)
  | succ n ih =>
      rw [pow_succ, Nat.cast_add, Nat.cast_one, add_mul, one_mul]
      apply Ideal.mul_le.mpr
      intro f hf g hg
      exact (Ideal.mul_le.mp (rationalWeightedIdeal_mul_le v hv (n * H) H))
        f (ih hf) g (hI hg)

theorem coordinatePowerIdeal_pow_le_rational (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i)
    (e : σ → ℕ) (H : ℚ) (he : ∀ i, H ≤ (e i : ℚ) * v i) (n : ℕ) :
    (coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n ≤
      rationalWeightedIdeal v hv (n * H) := by
  classical
  apply ideal_pow_le_rationalWeightedIdeal v hv _ H _ n
  apply Ideal.span_le.mpr
  rintro _ ⟨i, rfl⟩ d hd
  rw [coeff_X_pow]
  split_ifs with h
  · subst d
    rw [Finsupp.weight_single, nsmul_eq_mul] at hd
    exact False.elim ((not_lt_of_ge (he i)) hd)
  · rfl

def RationalCoefficientPacket (v : σ → ℚ) (H : ℚ) :=
  {d : σ →₀ ℕ // Finsupp.weight v d < H} → R

def rationalCoefficientPacket (v : σ → ℚ) (H : ℚ) (f : MvPowerSeries σ R) :
    RationalCoefficientPacket (R := R) v H := fun d => coeff d.val f

theorem rationalCoefficientPacket_surjective_of_coordinatePowerIdeal {α : Type*}
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (e : σ → ℕ) (H : ℚ)
    (he : ∀ i, H ≤ (e i : ℚ) * v i) (n : ℕ)
    (f : α → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a =>
      Ideal.Quotient.mk ((coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n) (f a))) :
    Function.Surjective (fun a => rationalCoefficientPacket v (n * H) (f a)) := by
  classical
  intro packet
  let F : MvPowerSeries σ R := fun d =>
    if hd : Finsupp.weight v d < n * H then packet ⟨d, hd⟩ else 0
  obtain ⟨a, ha⟩ := hf (Ideal.Quotient.mk _ F)
  have hdiff : f a - F ∈ rationalWeightedIdeal v hv (n * H) :=
    coordinatePowerIdeal_pow_le_rational v hv e H he n (Ideal.Quotient.eq.mp ha)
  refine ⟨a, ?_⟩
  funext d
  have hzero := hdiff d.val d.property
  rw [map_sub, sub_eq_zero] at hzero
  change coeff d.val (f a) = packet d
  rw [hzero]
  change (if hd : Finsupp.weight v d.val < n * H then packet ⟨d.val, hd⟩ else 0) = packet d
  simp only [dite_eq_left d.property]

theorem rationalCoefficientPackets_surjective_of_coordinatePowerIdeal {α J : Type*}
    (v : σ → ℚ) (hv : ∀ i, 0 ≤ v i) (e : σ → ℕ) (H : ℚ)
    (he : ∀ i, H ≤ (e i : ℚ) * v i) (n : ℕ)
    (f : α → J → MvPowerSeries σ R)
    (hf : Function.Surjective (fun a j =>
      Ideal.Quotient.mk ((coordinatePowerIdeal e : Ideal (MvPowerSeries σ R)) ^ n) (f a j))) :
    Function.Surjective (fun a j => rationalCoefficientPacket v (n * H) (f a j)) := by
  classical
  intro packets
  let F : J → MvPowerSeries σ R := fun j d =>
    if hd : Finsupp.weight v d < n * H then packets j ⟨d, hd⟩ else 0
  obtain ⟨a, ha⟩ := hf (fun j => Ideal.Quotient.mk _ (F j))
  refine ⟨a, ?_⟩
  funext j d
  have hdiff : f a j - F j ∈ rationalWeightedIdeal v hv (n * H) :=
    coordinatePowerIdeal_pow_le_rational v hv e H he n
      (Ideal.Quotient.eq.mp (congrFun ha j))
  have hzero := hdiff d.val d.property
  rw [map_sub, sub_eq_zero] at hzero
  change coeff d.val (f a j) = packets j d
  rw [hzero]
  change (if hd : Finsupp.weight v d.val < n * H then packets j ⟨d.val, hd⟩ else 0) = packets j d
  simp only [dite_eq_left d.property]

end

end PiExponent.JetGeometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean <==
import OAI.NumberTheory.PiExponent.Jets.CompactLogJetIdeal

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.JetProductLocalization
open CompactJetPolynomial LogarithmicContactIdeal

variable {A : Type*} [CommRing A] [IsLocalRing A] [Algebra ℂ A]
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def residueAlgHom : A →ₐ[ℂ] ℂ where
  __ := CurveLocalOrder.residueAugmentation ℂ A
  commutes' := CurveLocalOrder.residueAugmentation_algebraMap ℂ A

theorem residue_ne_zero_iff_isUnit (a : A) :
    CurveLocalOrder.residueAugmentation ℂ A a ≠ 0 ↔ IsUnit a := by
  change (CurveLocalOrder.residueCoefficientEquiv ℂ A).symm
    ((IsLocalRing.residue A) a) ≠ 0 ↔ IsUnit a
  rw [map_ne_zero_iff _ (CurveLocalOrder.residueCoefficientEquiv ℂ A).symm.injective,
    IsLocalRing.residue_ne_zero_iff_isUnit]

theorem residue_polynomial_aeval (a : A) (P : Polynomial ℂ) :
    CurveLocalOrder.residueAugmentation ℂ A (Polynomial.aeval a P) =
      P.eval (CurveLocalOrder.residueAugmentation ℂ A a) := by
  simpa [Polynomial.coe_aeval_eq_eval, residueAlgHom] using
    (Polynomial.aeval_algHom_apply (residueAlgHom (A := A)) a P).symm

theorem residue_truncatedCoordinates_succ {m : ℕ}
    (c : Fin m → ℂ) (T : Fin m → ℕ) (y : A) (x : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1) (i : Fin m) :
    CurveLocalOrder.residueAugmentation ℂ A (truncatedCoordinates c y x T i.succ) =
      CurveLocalOrder.residueAugmentation ℂ A (x i) - c i := by
  have hlog : CurveLocalOrder.residueAugmentation ℂ A
      (Polynomial.aeval (y-1) (PowerSeries.trunc (T i) (PowerSeries.log ℂ))) = 0 := by
    rw [residue_polynomial_aeval, map_sub, map_one, hy, sub_self]
    exact logPolynomials_eval_zero T i
  simp only [truncatedCoordinates, Fin.cases_succ, map_sub,
    CurveLocalOrder.residueAugmentation_algebraMap, hlog, sub_zero]

theorem logarithmicIdeal_eq_top_of_residue_ne {m : ℕ}
    (c : Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (y : A) (x : Fin m → A)
    (hne : ¬ (CurveLocalOrder.residueAugmentation ℂ A y = 1 ∧
      ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)) :
    logarithmicIdeal c y x T e = ⊤ := by
  classical
  have hunit : ∃ i : Fin (m+1), IsUnit (truncatedCoordinates c y x T i) := by
    by_cases hy : CurveLocalOrder.residueAugmentation ℂ A y = 1
    · have hx : ¬ ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i :=
        fun hx => hne ⟨hy, hx⟩
      obtain ⟨i, hi⟩ := not_forall.mp hx
      refine ⟨i.succ, (residue_ne_zero_iff_isUnit _).mp ?_⟩
      rw [residue_truncatedCoordinates_succ c T y x hy i]
      exact sub_ne_zero.mpr hi
    · refine ⟨0, (residue_ne_zero_iff_isUnit _).mp ?_⟩
      change CurveLocalOrder.residueAugmentation ℂ A (y-1) ≠ 0
      rw [map_sub, map_one]
      exact sub_ne_zero.mpr hy
  obtain ⟨i, hi⟩ := hunit
  apply Ideal.eq_top_of_isUnit_mem _
    (show truncatedCoordinates c y x T i ^ e i ∈ logarithmicIdeal c y x T e from
      Ideal.subset_span (Set.mem_range_self i))
  exact hi.pow (e i)

theorem map_powerIdeal_eq_top_of_ne {J : Type*} {m : ℕ}
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A)
    (j k : J) (hkj : k ≠ j)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (powerIdeal (c k) (logPolynomials T) e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = ⊤ := by
  rw [map_powerIdeal_aeval]
  apply logarithmicIdeal_eq_top_of_residue_ne
  rw [hy]
  rintro ⟨_, hk⟩
  apply hkj
  apply hc
  funext i
  exact (hk i).symm.trans (hx i)

omit [IsLocalRing A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)] in
theorem map_polynomialIdeal {J : Type*} [Fintype J] {m : ℕ}
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (y : A) (x : Fin m → A) :
    (CompactLogJetIdeal.polynomialIdeal c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom =
        ∏ j, logarithmicIdeal (c j) y x T e := by
  unfold CompactLogJetIdeal.polynomialIdeal
  change Ideal.mapHom (MvPolynomial.aeval (Fin.cases y x)).toRingHom _ = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro j _
  exact map_powerIdeal_aeval (c j) T e y x

theorem map_polynomialIdeal_eq_selected {J : Type*} [Fintype J] {m : ℕ}
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (T : Fin m → ℕ) (e : Fin (m+1) → ℕ) (y : A) (x : Fin m → A) (j : J)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 1)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (CompactLogJetIdeal.polynomialIdeal c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = logarithmicIdeal (c j) y x T e := by
  classical
  rw [map_polynomialIdeal]
  apply Finset.prod_eq_single j
  · intro k _ hkj
    rw [Ideal.one_eq_top]
    rw [← map_powerIdeal_aeval]
    exact map_powerIdeal_eq_top_of_ne c hc T e y x j k hkj hy hx
  · simp

theorem map_polynomialIdeal_eq_top_outside {J : Type*} [Fintype J] {m : ℕ}
    (c : J → Fin m → ℂ) (T : Fin m → ℕ) (e : Fin (m+1) → ℕ)
    (y : A) (x : Fin m → A)
    (hout : ¬ ∃ j, CurveLocalOrder.residueAugmentation ℂ A y = 1 ∧
      ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c j i) :
    (CompactLogJetIdeal.polynomialIdeal c T e).map
      (MvPolynomial.aeval (Fin.cases y x)).toRingHom = ⊤ := by
  rw [map_polynomialIdeal]
  rw [← Ideal.one_eq_top]
  apply Finset.prod_eq_one
  intro j _
  rw [Ideal.one_eq_top]
  exact logarithmicIdeal_eq_top_of_residue_ne (c j) T e y x (fun h => hout ⟨j, h⟩)

end PiExponent.JetProductLocalization

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualCone
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulTopTerm

namespace OAI

noncomputable section
universe u
namespace PiExponentSiegelAux.W31
open Module
variable {R : Type u} [CommRing R]

def topDualCoordinate {T : Type u} [AddCommGroup T] [Module R T]
    (e : T ≃ₗ[R] R) : Module.Dual R T ≃ₗ[R] R :=
  e.dualMap.symm.trans (LinearMap.ringLmapEquivSelf R R R)

@[simp] theorem topDualCoordinate_apply {T : Type u} [AddCommGroup T] [Module R T]
    (e : T ≃ₗ[R] R) (φ : Module.Dual R T) :
    topDualCoordinate e φ = φ (e.symm 1) := rfl

def scalarConeTopDualCoordinate (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (r : R) (d : ℕ) (hbound : ∀ n, d < n → Subsingleton (C.X n))
    (e : C.X d ≃ₗ[R] R) :
    Module.Dual R ((W30.scalarConeComplex C r).X (d + 1)) ≃ₗ[R] R :=
  topDualCoordinate ((scalarConeTopEquiv C r d hbound).trans e)

@[simp] theorem scalarConeTopDualCoordinate_apply
    (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (d : ℕ)
    (hbound : ∀ n, d < n → Subsingleton (C.X n)) (e : C.X d ≃ₗ[R] R)
    (φ : Module.Dual R ((W30.scalarConeComplex C r).X (d + 1))) :
    scalarConeTopDualCoordinate C r d hbound e φ = φ (0, e.symm 1) := rfl

theorem scalarConeTopBoundary_eval (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (r : R) (n : ℕ) (α : Module.Dual R (C.X (n + 1)))
    (β : Module.Dual R (C.X n)) (t : C.X (n + 1)) :
    (((W30.scalarConeComplex C r).d (n + 2) (n + 1)).hom.dualMap (α.coprod β)) (0, t) =
      r * α t - ((C.d (n + 1) n).hom.dualMap β) t := by
  have hd : (W30.scalarConeComplex C r).d (n + 2) (n + 1) =
      W30.scalarConeMap C r (n + 1) :=
    ChainComplex.of_d _ _ (n + 1)
  rw [hd]
  change α ((C.d (n + 2) (n + 1)).hom 0 + r • t) +
      β (-((C.d (n + 1) n).hom t)) = r * α t - β ((C.d (n + 1) n).hom t)
  simp only [map_zero, zero_add, map_smul, map_neg, smul_eq_mul, sub_eq_add_neg]

theorem scalarConeTopDualCoordinate_boundary
    (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ)
    (hbound : ∀ k, n + 1 < k → Subsingleton (C.X k))
    (e : C.X (n + 1) ≃ₗ[R] R)
    (α : Module.Dual R (C.X (n + 1))) (β : Module.Dual R (C.X n)) :
    scalarConeTopDualCoordinate C r (n + 1) hbound e
      (((W30.scalarConeComplex C r).d (n + 2) (n + 1)).hom.dualMap (α.coprod β)) =
      r * topDualCoordinate e α -
        topDualCoordinate e ((C.d (n + 1) n).hom.dualMap β) := by
  rw [scalarConeTopDualCoordinate_apply]
  exact scalarConeTopBoundary_eval C r n α β (e.symm 1)

theorem scalarConeFirstTopBoundary_eval
    (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (α : Module.Dual R (C.X 0)) (t : C.X 0) :
    (((W30.scalarConeComplex C r).d 1 0).hom.dualMap α) (0, t) = r * α t := by
  change α ((C.d 1 0).hom 0 + r • t) = r * α t
  simp only [map_zero, zero_add, map_smul, smul_eq_mul]

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean <==
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.NormalBasisProducts

open scoped BigOperators
open NormalBasisRigidity TransverseWeightedMultiplicity

variable {ι K V : Type*} [Field K] [AddCommGroup V] [Module K V]

def enumeration (A B : Finset ι) (hcard : A.card = B.card) : Fin A.card → ι :=
  fun i => (B.equivFin.symm (Fin.cast hcard i)).val

theorem enumeration_linearIndependent {v : ι → V} (A B : Finset ι)
    (hcard : A.card = B.card) (hB : IsNormalBasis (K := K) v B) :
    LinearIndependent K (fun i => v (enumeration A B hcard i)) := by
  have hli : LinearIndependent K (fun i : B => v i) := hB.1
  exact hli.comp (fun i => B.equivFin.symm (Fin.cast hcard i))
    (B.equivFin.symm.injective.comp (Fin.cast_injective hcard))

theorem prod_equivFin {M : Type*} [CommMonoid M] (A : Finset ι) (f : ι → M) :
    (∏ i : Fin A.card, f (A.equivFin.symm i)) = ∏ i ∈ A, f i := by
  calc
    _ = ∏ i : A, f i := Fintype.prod_equiv A.equivFin.symm _ _ (fun _ => rfl)
    _ = _ := Finset.prod_coe_sort A f

theorem prod_enumeration {M : Type*} [CommMonoid M]
    (A B : Finset ι) (hcard : A.card = B.card) (f : ι → M) :
    (∏ i : Fin A.card, f (enumeration A B hcard i)) = ∏ i ∈ B, f i := by
  calc
    _ = ∏ i : Fin B.card, f (B.equivFin.symm i) :=
      Fintype.prod_equiv (finCongr hcard) _ _ (fun _ => rfl)
    _ = _ := prod_equivFin B f

theorem eventually_uniform_cutoff (n : ℕ)
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ k : ℕ, 0 < k → k ≤ n →
      ∀ B : Fin k → Fin n, ∀ i,
        2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i := by
  have ht : Filter.Tendsto (fun N : ℝ => epsilon * N) Filter.atTop Filter.atTop :=
    Filter.tendsto_id.const_mul_atTop hepsilon
  have hb : ∀ᶠ N : ℝ in Filter.atTop, ∀ j : Fin n,
      (n : ℝ) * cost j < epsilon * N :=
    Filter.eventually_all.mpr (fun j =>
      ht.eventually (Filter.eventually_gt_atTop ((n : ℝ) * cost j)))
  filter_upwards [hb] with N hN
  intro k hk hkn B i
  have hdim : (k : ℝ) ≤ n := by exact_mod_cast hkn
  apply two_le_rectangularCutoff hk (fun j => cost (B j)) (fun j => hcost _) i
  exact (mul_le_mul_of_nonneg_right hdim (hcost _).le).trans_lt (hN (B i))

theorem rectangular_factor_le_constant (m k : ℕ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkm : k ≤ m + 2) :
    (k : ℝ) ^ k * (((m : ℝ) + 2) / sigma) ^ k ≤
      2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
  have hbase : 0 ≤ ((m : ℝ) + 2) / sigma := by positivity
  have hdim : (k : ℝ) ≤ (m : ℝ) + 2 := by exact_mod_cast hkm
  have hp : (k : ℝ) ^ k ≤ ((m : ℝ) + 2) ^ (m + 2) := by
    calc
      _ ≤ ((m : ℝ) + 2) ^ k := pow_le_pow_left₀ (Nat.cast_nonneg k) hdim k
      _ ≤ _ := pow_le_pow_right₀ (by have := (Nat.cast_nonneg m : (0 : ℝ) ≤ m); linarith) hkm
  have hfactor : (k : ℝ) ^ k ≤ 2 * ((m : ℝ) + 2) ^ (m + 2) := hp.trans (by
    have h : 0 ≤ ((m : ℝ) + 2) ^ (m + 2) := by positivity
    linarith)
  have hpow : (((m : ℝ) + 2) / sigma) ^ k ≤
      (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2) := by
    calc
      _ ≤ (1 + ((m : ℝ) + 2) / sigma) ^ k :=
        pow_le_pow_left₀ hbase (le_add_of_nonneg_left zero_le_one) k
      _ ≤ _ := pow_le_pow_right₀ (le_add_of_nonneg_right hbase) hkm
  exact mul_le_mul hfactor hpow (pow_nonneg hbase _) (by positivity)

theorem rectangular_comparison_le_constant {m k : ℕ}
    (hkm : k ≤ m + 2) (kappa : Fin k → ℝ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkappa : ∀ i, 0 ≤ kappa i) :
    (k : ℝ) ^ k * (∏ i, kappa i) / (sigma / ((m : ℝ) + 2)) ^ k ≤
      (2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2)) * ∏ i, kappa i := by
  have h := rectangular_factor_le_constant m k sigma hsigma hkm
  have hp : 0 ≤ ∏ i, kappa i := Finset.prod_nonneg (fun i _ => hkappa i)
  have hh := mul_le_mul_of_nonneg_right h hp
  convert hh using 1
  simp only [div_eq_mul_inv, mul_pow, mul_inv_rev, inv_pow, inv_inv]
  ring

end PiExponent.NormalBasisProducts
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean <==
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.LinearAlgebra.Basis.VectorSpace
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.Data.Real.Basic

namespace OAI

noncomputable section

namespace PiExponent.NormalBasisRigidity

open Set Submodule Module

variable {K V ι : Type*} [Field K] [AddCommGroup V] [Module K V]

def IsNormalBasis (v : ι → V) (A : Finset ι) : Prop :=
  LinearIndepOn K v (A : Set ι) ∧ span K (v '' (A : Set ι)) = ⊤

lemma exists_normalBasis_subset [Fintype ι] (v : ι → V) (S : Set ι)
    (hS : span K (v '' S) = ⊤) :
    ∃ A : Finset ι, (A : Set ι) ⊆ S ∧ IsNormalBasis (K := K) v A := by
  classical
  let h := linearIndepOn_empty K v
  let A := h.extend (Set.empty_subset S)
  refine ⟨A.toFinset, ?_, ?_, ?_⟩
  · simpa only [Set.coe_toFinset] using h.extend_subset (Set.empty_subset S)
  · simpa only [Set.coe_toFinset] using h.linearIndepOn_extend (Set.empty_subset S)
  · simpa only [Set.coe_toFinset, A] using
      (h.span_image_extend_eq_span_image (Set.empty_subset S)).trans hS

lemma exists_normalBasis_containing [Fintype ι] (v : ι → V)
    (hv : span K (Set.range v) = ⊤) (i : ι) (hi : v i ≠ 0) :
    ∃ A : Finset ι, i ∈ A ∧ IsNormalBasis (K := K) v A := by
  classical
  have h : LinearIndepOn K v ({i} : Set ι) := by
    exact LinearIndepOn.singleton hi
  let A := h.extend (Set.subset_univ _)
  refine ⟨A.toFinset, ?_, ?_, ?_⟩
  · exact Set.mem_toFinset.mpr (h.subset_extend (Set.subset_univ _) (Set.mem_singleton i))
  · simpa only [Set.coe_toFinset] using h.linearIndepOn_extend (Set.subset_univ _)
  · simpa only [Set.coe_toFinset, Set.image_univ, A] using
      (h.span_image_extend_eq_span_image (Set.subset_univ _)).trans (by simpa using hv)

lemma IsNormalBasis.ne_zero [DecidableEq ι] {v : ι → V} {A : Finset ι}
    (hA : IsNormalBasis (K := K) v A) {i : ι} (hi : i ∈ A) : v i ≠ 0 :=
  hA.1.ne_zero hi

lemma exists_normalBasis_omitting [Fintype ι] (v : ι → V) (i : ι)
    (h : span K (v '' {j | j ≠ i}) = ⊤) :
    ∃ A : Finset ι, i ∉ A ∧ IsNormalBasis (K := K) v A := by
  obtain ⟨A, hA, hB⟩ := exists_normalBasis_subset v {j | j ≠ i} h
  exact ⟨A, fun hi => hA hi rfl, hB⟩

lemma mandatory_not_mem_span [Fintype ι] (v : ι → V)
    (hv : span K (Set.range v) = ⊤) (i : ι)
    (hi : ∀ A, IsNormalBasis (K := K) v A → i ∈ A) :
    v i ∉ span K (v '' {j | j ≠ i}) := by
  intro hmem
  have hspan : span K (v '' {j | j ≠ i}) = ⊤ := by
    apply top_unique
    rw [← hv]
    apply span_le.mpr
    rintro _ ⟨j, rfl⟩
    by_cases hj : j = i
    · subst j
      exact hmem
    · exact subset_span ⟨j, hj, rfl⟩
  obtain ⟨A, hAi, hA⟩ := exists_normalBasis_omitting v i hspan
  exact hAi (hi A hA)

lemma IsNormalBasis.card_eq {v : ι → V} {A : Finset ι}
    (hA : IsNormalBasis (K := K) v A) : A.card = Module.finrank K V := by
  classical
  have hli : LinearIndependent K (fun i : A => v i) := hA.1
  let b : Basis A K V := Basis.mk hli (by
    have hr : Set.range (fun i : A => v i) = v '' (A : Set ι) := by
      ext x
      simp
    rw [hr, hA.2])
  exact (Module.finrank_eq_card_finset_basis b).symm

variable {W : Type*} [AddCommGroup W] [Module K W]

lemma mandatory_coordinate_eq_zero [Fintype ι] (b : Basis ι K V) (q : V →ₗ[K] W)
    (hq : span K (Set.range (fun j => q (b j))) = ⊤) (i : ι)
    (hi : ∀ A, IsNormalBasis (K := K) (fun j => q (b j)) A → i ∈ A)
    (t : V) (ht : q t = 0) : b.repr t i = 0 := by
  classical
  by_contra hti
  let S : Submodule K W := span K ((fun j => q (b j)) '' {j | j ≠ i})
  have hsum : (∑ j ∈ Finset.univ.erase i, b.repr t j • q (b j)) ∈ S := by
    apply S.sum_mem
    intro j hj
    exact S.smul_mem _ (subset_span ⟨j, (Finset.mem_erase.mp hj).1, rfl⟩)
  have hall : (∑ j, b.repr t j • q (b j)) = 0 := by
    calc
      _ = q (∑ j, b.repr t j • b j) := by simp only [map_sum, map_smul]
      _ = 0 := by rw [b.sum_repr, ht]
  rw [← Finset.sum_erase_add _ _ (Finset.mem_univ i)] at hall
  have hterm : b.repr t i • q (b i) ∈ S := by
    have heq : b.repr t i • q (b i) = -(∑ j ∈ Finset.univ.erase i,
        b.repr t j • q (b j)) := eq_neg_of_add_eq_zero_left (by simpa only [add_comm] using hall)
    rw [heq]
    exact S.neg_mem hsum
  exact mandatory_not_mem_span (fun j => q (b j)) hq i hi
    ((S.smul_mem_iff hti).mp hterm)

lemma largest_nontangent_mandatory {m : ℕ}
    (u v : Fin (m + 1) → V) (hu : span K (Set.range u) = ⊤)
    (hvu : ∀ i, i ≠ 0 → v i = u i)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := K) u A → IsNormalBasis (K := K) v B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False)
    (i : Fin (m + 1)) (hi0 : i ≠ 0) (hi : u i ≠ 0)
    (hlarge : ∀ j, i < j → u j = 0)
    (B : Finset (Fin (m + 1))) (hB : IsNormalBasis (K := K) v B) : i ∈ B := by
  classical
  obtain ⟨A, hiA, hA⟩ := exists_normalBasis_containing u hu i hi
  by_contra hiB
  apply hexclude A B hA hB i hi0 hiA hiB
  intro j hj
  have hj0 : j ≠ 0 := by
    intro h
    subst j
    exact (not_lt_of_ge (Fin.zero_le _)) hj
  have hjA : j ∉ A := fun h => hA.ne_zero h (hlarge j hj)
  have hjB : j ∉ B := fun h => hB.ne_zero h ((hvu j hj0).trans (hlarge j hj))
  simp only [hjA, hjB]

lemma weighted_normalBasis_exclusion {m : ℕ}
    (u v : Fin (m + 1) → V) (w cost : Fin (m + 1) → ℝ) (C : ℝ)
    (hcomparison : ∀ A B, IsNormalBasis (K := K) u A →
      IsNormalBasis (K := K) v B → (∏ j ∈ A, w j) ≤ C * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      C * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j)
    (A B : Finset (Fin (m + 1)))
    (hA : IsNormalBasis (K := K) u A) (hB : IsNormalBasis (K := K) v B)
    (i : Fin (m + 1)) (hi0 : i ≠ 0) (hiA : i ∈ A) (hiB : i ∉ B)
    (hlarge : ∀ j, i < j → (j ∈ A ↔ j ∈ B)) : False := by
  exact (not_lt_of_ge (hcomparison A B hA hB))
    (hseparated A B (hA.card_eq.trans hB.card_eq.symm) i hi0 hiA hiB hlarge)

lemma normalBasis_unique_of_discrepancy_excluded [LinearOrder ι]
    (v : ι → V)
    (hexclude : ∀ A B : Finset ι,
      IsNormalBasis (K := K) v A → IsNormalBasis (K := K) v B →
      ∀ i, i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False)
    (A B : Finset ι) (hA : IsNormalBasis (K := K) v A)
    (hB : IsNormalBasis (K := K) v B) : A = B := by
  classical
  by_contra hne
  let S := (A \ B) ∪ (B \ A)
  have hS : S.Nonempty := by
    by_contra he
    have he' : S = ∅ := Finset.not_nonempty_iff_eq_empty.mp he
    apply hne
    apply Finset.ext
    intro i
    constructor
    · intro hi
      by_contra hn
      have : i ∈ S := Finset.mem_union_left _ (Finset.mem_sdiff.mpr ⟨hi, hn⟩)
      simp [he'] at this
    · intro hi
      by_contra hn
      have : i ∈ S := Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hi, hn⟩)
      simp [he'] at this
  let i := S.max' hS
  have hiS : i ∈ S := Finset.max'_mem _ _
  have hlarge : ∀ j, i < j → (j ∈ A ↔ j ∈ B) := by
    intro j hj
    have hjS : j ∉ S := fun h => (not_lt_of_ge (Finset.le_max' _ _ h)) hj
    constructor
    · intro hja
      by_contra hjb
      exact hjS (Finset.mem_union_left _ (Finset.mem_sdiff.mpr ⟨hja, hjb⟩))
    · intro hjb
      by_contra hja
      exact hjS (Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hjb, hja⟩))
  rcases Finset.mem_union.mp hiS with hi | hi
  · exact hexclude A B hA hB i (Finset.mem_sdiff.mp hi).1
      (Finset.mem_sdiff.mp hi).2 hlarge
  · exact hexclude B A hB hA i (Finset.mem_sdiff.mp hi).1
      (Finset.mem_sdiff.mp hi).2 (fun j hj => (hlarge j hj).symm)

end PiExponent.NormalBasisRigidity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean <==
import Mathlib.LinearAlgebra.Pi
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FieldSimp
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity

namespace OAI

noncomputable section
namespace PiExponent.NormalBasisRigidity
open Module

variable {K : Type*} [Field K] (m : ℕ) (y : K) (hy : y ≠ 0)

def frameEquiv : (Fin (m + 1) → K) ≃ₗ[K] (Fin (m + 1) → K) where
  toFun c := Fin.cases (y * c 0) (fun i => c i.succ + c 0)
  invFun t := Fin.cases (t 0 / y) (fun i => t i.succ - t 0 / y)
  left_inv c := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [hy]
    · simp [hy]
  right_inv t := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · change y * (t 0 / y) = t 0
      field_simp
    · simp
  map_add' c d := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp [mul_add]
    · simp only [Pi.add_apply, Fin.cases_succ]
      ring
  map_smul' a c := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp only [Pi.smul_apply, Fin.cases_zero, smul_eq_mul, RingHom.id_apply]
      ring
    · simp [mul_add]

def frameBasis : Basis (Fin (m + 1)) K (Fin (m + 1) → K) :=
  (Pi.basisFun K _).map (frameEquiv m y hy)

@[simp] lemma frameBasis_repr_zero (t : Fin (m + 1) → K) :
    (frameBasis m y hy).repr t 0 = t 0 / y := by
  change (Pi.basisFun K _).repr ((frameEquiv m y hy).symm t) 0 = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] lemma frameBasis_repr_succ (t : Fin (m + 1) → K) (i : Fin m) :
    (frameBasis m y hy).repr t i.succ = t i.succ - t 0 / y := by
  change (Pi.basisFun K _).repr ((frameEquiv m y hy).symm t) i.succ = _
  rw [Pi.basisFun_repr]
  rfl

@[simp] lemma frameBasis_succ (i : Fin m) :
    frameBasis m y hy i.succ = Pi.basisFun K _ i.succ := by
  ext j
  refine Fin.cases ?_ (fun k => ?_) j
  · simp [frameBasis, frameEquiv, Pi.basisFun_apply]
  · simp [frameBasis, frameEquiv, Pi.basisFun_apply, Pi.single_apply]

@[simp] lemma frameBasis_zero_zero : frameBasis m y hy 0 0 = y := by
  simp [frameBasis, frameEquiv, Pi.basisFun_apply]

@[simp] lemma frameBasis_zero_succ (i : Fin m) : frameBasis m y hy 0 i.succ = 1 := by
  simp [frameBasis, frameEquiv, Pi.basisFun_apply]

variable {V : Type*} [AddCommGroup V] [Module K V]

lemma mandatory_logarithmic_differential (q : (Fin (m + 1) → K) →ₗ[K] V)
    (hq : Submodule.span K (Set.range (fun j => q (frameBasis m y hy j))) = ⊤)
    (i : Fin m)
    (hi : ∀ A, IsNormalBasis (K := K) (fun j => q (frameBasis m y hy j)) A → i.succ ∈ A)
    (t : Fin (m + 1) → K) (ht : q t = 0) : t i.succ = t 0 / y := by
  have h := mandatory_coordinate_eq_zero (frameBasis m y hy) q hq i.succ hi t ht
  rw [frameBasis_repr_succ] at h
  exact sub_eq_zero.mp h

lemma span_mapped_basis_eq_top {ι U : Type*} [Fintype ι]
    [AddCommGroup U] [Module K U] (b : Basis ι K U) (q : U →ₗ[K] V)
    (hq : Function.Surjective q) :
    Submodule.span K (Set.range (fun j => q (b j))) = ⊤ := by
  apply top_unique
  intro x _
  obtain ⟨t, rfl⟩ := hq x
  rw [← b.sum_repr t, map_sum]
  apply Submodule.sum_mem
  intro i _
  rw [map_smul]
  exact Submodule.smul_mem _ _ (Submodule.subset_span (Set.mem_range_self i))

theorem normal_basis_differential_dichotomy
    (q : (Fin (m + 1) → K) →ₗ[K] V) (hq : Function.Surjective q) (hq0 : q ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := K) (fun j => q (Pi.basisFun K _ j)) A →
      IsNormalBasis (K := K) (fun j => q (frameBasis m y hy j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    (∀ t, q t = 0 → t 0 = 0) ∨
      ∃ i : Fin m, ∀ t, q t = 0 → t i.succ = t 0 / y := by
  classical
  let b := Pi.basisFun K (Fin (m + 1))
  let S := Finset.univ.filter (fun i : Fin (m + 1) => i ≠ 0 ∧ q (b i) ≠ 0)
  by_cases hS : S.Nonempty
  · let i := S.max' hS
    have hiS : i ∈ S := Finset.max'_mem _ _
    have hi := (Finset.mem_filter.mp hiS).2
    have hlarge : ∀ j, i < j → q (b j) = 0 := by
      intro j hj
      by_contra hjq
      have hj0 : j ≠ 0 := by
        intro hz
        subst j
        exact (not_lt_of_ge (Fin.zero_le _)) hj
      have hjS : j ∈ S := Finset.mem_filter.mpr ⟨Finset.mem_univ _, hj0, hjq⟩
      exact (not_lt_of_ge (Finset.le_max' _ _ hjS)) hj
    have hvu : ∀ j : Fin (m + 1), j ≠ 0 → q (frameBasis m y hy j) = q (b j) := by
      intro j
      refine Fin.cases ?_ (fun k _ => ?_) j
      · intro hz
        exact (hz rfl).elim
      · rw [frameBasis_succ]
    have hmand : ∀ B, IsNormalBasis (K := K) (fun j => q (frameBasis m y hy j)) B → i ∈ B :=
      largest_nontangent_mandatory (fun j => q (b j))
        (fun j => q (frameBasis m y hy j)) (span_mapped_basis_eq_top b q hq)
        hvu hexclude i hi.1 hi.2 hlarge
    rcases Fin.eq_zero_or_eq_succ i with hz | ⟨j, hj⟩
    · exact (hi.1 hz).elim
    · right
      refine ⟨j, ?_⟩
      intro t ht
      apply mandatory_logarithmic_differential m y hy q
        (span_mapped_basis_eq_top (frameBasis m y hy) q hq) j ?_ t ht
      intro B hB
      rw [← hj]
      exact hmand B hB
  · have hpos : ∀ j : Fin m, q (b j.succ) = 0 := by
      intro j
      by_contra hj
      exact hS ⟨j.succ, Finset.mem_filter.mpr ⟨Finset.mem_univ _, Fin.succ_ne_zero _, hj⟩⟩
    have he0 : q (b 0) ≠ 0 := by
      intro he
      apply hq0
      apply b.ext
      intro j
      refine Fin.cases ?_ (fun k => ?_) j
      · exact he
      · exact hpos k
    have hqform (t : Fin (m + 1) → K) : q t = t 0 • q (b 0) := by
      calc
        q t = q (∑ j, b.repr t j • b j) := congrArg q (b.sum_repr t).symm
        _ = ∑ j, b.repr t j • q (b j) := by simp only [map_sum, map_smul]
        _ = t 0 • q (b 0) := by
          rw [Fin.sum_univ_succ]
          simp only [hpos, smul_zero, Finset.sum_const_zero, add_zero]
          simp only [b, Pi.basisFun_repr]
    left
    intro t ht
    rw [hqform] at ht
    exact (smul_eq_zero.mp ht).resolve_right he0

end PiExponent.NormalBasisRigidity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Jets.JetGeometry
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial

namespace OAI

noncomputable section
open scoped BigOperators
open Filter Topology
namespace PiExponent.OrdinaryAuxiliaryJet

def formalJet {n : ℕ} (c : Fin n → ℂ) :
    MvPolynomial (Fin n) ℂ →ₐ[ℂ] MvPowerSeries (Fin n) ℂ :=
  MvPolynomial.aeval (fun i => MvPowerSeries.C (c i) + MvPowerSeries.X i)

def evaluation {n : ℕ} (K : ℕ) (V : Fin n → ℝ) (H : ℝ)
    (c : Fin K → Fin n → ℂ) :
    MvPolynomial (Fin n) ℂ →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun r =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector r.2.val)).comp
      (formalJet (c r.1)).toLinearMap)

theorem polynomialOfCoefficients_supportBound {n : ℕ} (W : Fin n → ℝ)
    (hW : ∀ i, 0 < W i) (N : ℝ)
    (x : ↥(realWeightedSimplex W N) → ℂ) :
    WeightedSliceDegree.SupportBound W N
      (polynomialOfCoefficients (realWeightedSimplex W N) x) := by
  intro e he
  obtain ⟨a, ha, rfl⟩ := Finset.mem_image.mp
    (polynomialOfCoefficients_support _ x he)
  have h := (mem_realWeightedSimplex hW).mp ha
  simpa only [Finsupp.weight_eq_sum, InterpolationMatrix.exponentVector_apply,
    nsmul_eq_mul, mul_comm] using h

theorem eventually_exists_auxiliaryPolynomial {n : ℕ}
    (W V : Fin n → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^n * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin n → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : MvPolynomial (Fin n) ℂ, p ≠ 0 ∧
      WeightedSliceDegree.SupportBound (fun i => (W i : ℝ)) N p ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (formalJet (c j) p) = 0 := by
  classical
  filter_upwards [eventually_auxiliary_card_lt W V hW hV K ha hvol] with N hN
  let S := realWeightedSimplex (fun i => (W i : ℝ)) N
  let E := (evaluation K (fun i => (V i : ℝ)) (a*N) c).comp (polynomialOfCoefficients S)
  have hcard : Fintype.card (Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a*N))) <
      Fintype.card S := by simpa [S] using hN
  obtain ⟨x, hx, hEx⟩ := exists_nonzero_kernel_of_card_lt E hcard
  refine ⟨polynomialOfCoefficients S x, ?_, ?_, ?_⟩
  · intro hp
    apply hx
    apply polynomialOfCoefficients_injective S
    simpa using hp
  · exact polynomialOfCoefficients_supportBound (fun i => (W i : ℝ))
      (fun i => by exact_mod_cast hW i) N x
  · intro j d hd
    have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i : ℝ)) (a*N) := by
      apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
      simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
    have hh := congrFun hEx (j, ⟨(fun i => d i), hmem⟩)
    have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
    simpa [E, evaluation, hd'] using hh

theorem eventually_exists_auxiliaryPolynomial_nat {n : ℕ}
    (W V : Fin n → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℚ} (ha : 0 < a)
    (hvol : (K : ℝ) * (a : ℝ)^n * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin n → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : MvPolynomial (Fin n) ℂ, p ≠ 0 ∧
      WeightedSliceDegree.SupportBound (fun i => (W i : ℝ)) N p ∧
      ∀ j, formalJet (c j) p ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast ha) hvol c)
  filter_upwards [h] with N hN
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨p, hp, hw, ?_⟩
  intro j d hd
  apply hv j d
  have hcast : ((Finsupp.weight V d : ℚ) : ℝ) < (a : ℝ)*(N : ℝ) := by exact_mod_cast hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

end PiExponent.OrdinaryAuxiliaryJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalBranchOrderRational
import OAI.NumberTheory.PiExponent.Jets.OrdinaryJetDerivatives

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryAuxiliaryJet

open MvPowerSeries

def branchCoordinates {n : ℕ} (c : Fin n → ℂ) (x : Fin n → PowerSeries ℂ) :
    Fin n → PowerSeries ℂ := fun i => x i - PowerSeries.C (c i)

theorem branchCoordinates_hasSubst {n : ℕ} (c : Fin n → ℂ)
    (x : Fin n → PowerSeries ℂ) (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i) :
    HasSubst (branchCoordinates c x) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  change PowerSeries.constantCoeff (x i - PowerSeries.C (c i)) = 0
  rw [map_sub, hx i, PowerSeries.constantCoeff_C, sub_self]

theorem formalJet_subst_branch {n : ℕ} (c : Fin n → ℂ)
    (x : Fin n → PowerSeries ℂ) (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (p : MvPolynomial (Fin n) ℂ) :
    subst (branchCoordinates c x) (formalJet c p) = MvPolynomial.aeval x p := by
  let ha := branchCoordinates_hasSubst c x hx
  have heq : (substAlgHom ha).comp (formalJet c) = MvPolynomial.aeval x := by
    apply MvPolynomial.algHom_ext
    intro i
    simp only [AlgHom.comp_apply, formalJet, MvPolynomial.aeval_X, map_add]
    rw [substAlgHom_X, substAlgHom_apply, subst_C]
    change PowerSeries.C (c i) + (x i - PowerSeries.C (c i)) = x i
    ring
  simpa only [AlgHom.comp_apply, substAlgHom_apply] using AlgHom.congr_fun heq p

theorem ordinaryWord_branch_order {n : ℕ}
    (c : Fin n → ℂ) (x : Fin n → PowerSeries ℂ)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c x i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin n)) :
    (⌈mu * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      PowerSeries.order (MvPolynomial.aeval x (OrdinaryDerivatives.word n word p)) := by
  have h := FormalBranchOrder.rational_powerSeries_order_subst_of_mem_weightedIdeal
    v hv mu (H - (word.map v).sum) hmu
    (formalJet c (OrdinaryDerivatives.word n word p)) (branchCoordinates c x)
    (branchCoordinates_hasSubst c x hx)
    (formalJet_word_vanishing c v hv H p hp word) hcontact
  rwa [formalJet_subst_branch c x hx] at h

theorem ordinaryWord_branch_order_toNat {n : ℕ}
    (c : Fin n → ℂ) (x : Fin n → PowerSeries ℂ)
    (hx : ∀ i, PowerSeries.constantCoeff (x i) = c i)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c x i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin n))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word n word p) ≠ 0) :
    mu * (H - (word.map v).sum) ≤
      ((PowerSeries.order (MvPolynomial.aeval x
        (OrdinaryDerivatives.word n word p))).toNat : ℚ) := by
  have h := ordinaryWord_branch_order c x hx v hv mu H hmu p hp hcontact word
  have hn := PowerSeries.order_eq_top.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

end PiExponent.OrdinaryAuxiliaryJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean <==
import Mathlib.Analysis.Complex.Polynomial.Basic
import OAI.NumberTheory.PiExponent.Jets.BranchContact
import OAI.NumberTheory.PiExponent.Jets.DVRBranch
import OAI.NumberTheory.PiExponent.Jets.OrdinaryBranchEvaluation

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryDVRBranchJet
open OrdinaryAuxiliaryJet

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_aeval {n : ℕ} (x : Fin n → A) (p : MvPolynomial (Fin n) ℂ) :
    DVRBranch.expansion ℂ A (MvPolynomial.aeval x p) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) p := by
  have h : (DVRBranch.expansion ℂ A).comp (MvPolynomial.aeval x) =
      MvPolynomial.aeval (fun i => DVRBranch.expansion ℂ A (x i)) := by
    apply MvPolynomial.algHom_ext
    intro i
    simp
  exact AlgHom.congr_fun h p

def coordinates {n : ℕ} (c : Fin n → ℂ) (x : Fin n → A) :
    Fin n → PowerSeries ℂ :=
  branchCoordinates c (fun i => DVRBranch.expansion ℂ A (x i))

theorem coordinates_centered {n : ℕ} (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i) :
    ∀ i, PowerSeries.constantCoeff (coordinates c x i) = 0 := by
  intro i
  change PowerSeries.constantCoeff
    (DVRBranch.expansion ℂ A (x i) - PowerSeries.C (c i)) = 0
  rw [map_sub, DVRBranch.expansion_constantCoeff, hx i,
    PowerSeries.constantCoeff_C, sub_self]

theorem coordinates_nonzero {n : ℕ} (c : Fin n → ℂ) (x : Fin n → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    ∃ i, coordinates c x i ≠ 0 := by
  obtain ⟨i, hi⟩ := hnc
  refine ⟨i, ?_⟩
  intro hz
  apply hi
  apply DVRBranch.expansion_injective ℂ A
  rw [AlgHom.commutes]
  change DVRBranch.expansion ℂ A (x i) = PowerSeries.C (c i)
  exact sub_eq_zero.mp hz

def contact {n : ℕ} (v : Fin n → ℚ) (c : Fin n → ℂ) (x : Fin n → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) : ℚ :=
  BranchContact.contact v (coordinates c x) (coordinates_nonzero c x hnc)

theorem contact_pos {n : ℕ} (v : Fin n → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    0 < contact v c x hnc :=
  BranchContact.contact_pos v hv _ _ (coordinates_centered c x hx)

theorem ordinaryWord_addVal_lower {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n)) :
    (⌈contact v c x hnc * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval x (OrdinaryDerivatives.word n word p)) := by
  have h := ordinaryWord_branch_order c (fun i => DVRBranch.expansion ℂ A (x i))
    (fun i => by simpa using hx i) v (fun i => (hv i).le)
    (contact v c x hnc) H (contact_pos v hv c x hx hnc).le p hp
    (BranchContact.contact_bound v hv _ _) word
  rwa [← expansion_aeval, DVRBranch.expansion_order] at h

theorem ordinaryWord_addVal_toNat_lower {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word n word p) ≠ 0) :
    contact v c x hnc * (H - (word.map v).sum) ≤
      ((IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval x (OrdinaryDerivatives.word n word p))).toNat : ℚ) := by
  have h := ordinaryWord_addVal_lower v hv H c x hx hnc p hp word
  have hn := IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

theorem ordinaryWord_colength_lower {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin n → ℂ) (x : Fin n → A)
    (hx : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (x i) = c i)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i))
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin n))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word n word p) ≠ 0) :
    contact v c x hnc * (H - (word.map v).sum) ≤
      ((Module.length A (A ⧸ Ideal.span {
        MvPolynomial.aeval x (OrdinaryDerivatives.word n word p)})).toNat : ℚ) := by
  rw [CurveLocalOrder.length_quotient_span_eq_addVal hne]
  exact ordinaryWord_addVal_toNat_lower v hv H c x hx hnc p hp word hne

end PiExponent.OrdinaryDVRBranchJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Basic.Complex.Basic
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Jets.DerivativeIdeals

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryDerivatives

open scoped BigOperators
open DerivativeIdeals

abbrev Polynomial (n : ℕ) := MvPolynomial (Fin n) ℂ

def partialFrame (n : ℕ) (i : Fin n) : Derivation ℚ (Polynomial n) (Polynomial n) :=
  (MvPolynomial.pderiv i).restrictScalars ℚ

@[simp] theorem partialFrame_apply (n : ℕ) (i : Fin n) (p : Polynomial n) :
    partialFrame n i p = MvPolynomial.pderiv i p := rfl

theorem partialFrame_commute (n : ℕ) (i j : Fin n) :
    Commute (partialFrame n i).toLinearMap (partialFrame n j).toLinearMap := by
  apply LinearMap.ext
  intro p
  change MvPolynomial.pderiv i (MvPolynomial.pderiv j p) =
    MvPolynomial.pderiv j (MvPolynomial.pderiv i p)
  by_cases hij : i = j
  · subst j
    rfl
  · apply MvPolynomial.ext
    intro d
    simp only [MvPolynomial.coeff_pderiv, Finsupp.add_apply,
      Finsupp.single_apply, ite_eq_right hij, ite_eq_right (Ne.symm hij), add_zero]
    rw [show d + Finsupp.single i 1 + Finsupp.single j 1 =
      d + Finsupp.single j 1 + Finsupp.single i 1 by ac_rfl]
    ring

def word (n : ℕ) (l : List (Fin n)) (p : Polynomial n) : Polynomial n :=
  wordDerivative (partialFrame n) l p

@[simp] theorem word_nil (n : ℕ) (p : Polynomial n) : word n [] p = p := rfl
@[simp] theorem word_cons (n : ℕ) (i : Fin n) (l : List (Fin n)) (p : Polynomial n) :
    word n (i :: l) p = MvPolynomial.pderiv i (word n l p) := rfl

def ideal (n : ℕ) (cost : Fin n → ℝ) (bound : ℝ) (p : Polynomial n) : Ideal (Polynomial n) :=
  derivativeIdeal (partialFrame n) cost bound p

theorem supportBound_pderiv {n : ℕ} (W : Fin n → ℝ) (N : ℝ)
    (p : Polynomial n) (hp : WeightedSliceDegree.SupportBound W N p) (i : Fin n) :
    WeightedSliceDegree.SupportBound W (N - W i) (MvPolynomial.pderiv i p) := by
  intro d hd
  have hshift : d + Finsupp.single i 1 ∈ p.support := by
    apply MvPolynomial.mem_support_iff.mpr
    intro hz
    have hh := MvPolynomial.mem_support_iff.mp hd
    apply hh
    rw [MvPolynomial.coeff_pderiv, hz, zero_mul]
  apply (le_sub_iff_add_le).mpr
  have h := hp _ hshift
  simpa only [map_add, Finsupp.weight_single, one_smul] using h

theorem supportBound_word {n : ℕ} (W : Fin n → ℝ) (N : ℝ)
    (p : Polynomial n) (hp : WeightedSliceDegree.SupportBound W N p)
    (hW : ∀ i, 0 ≤ W i) (l : List (Fin n)) :
    WeightedSliceDegree.SupportBound W N (word n l p) := by
  induction l with
  | nil => exact hp
  | cons i l ih =>
    exact (supportBound_pderiv W N (word n l p) ih i).mono (sub_le_self N (hW i))

abbrev BoundedWords {n : ℕ} (cost : Fin n → ℝ) (bound : ℝ) :=
  {l : List (Fin n) // wordCost cost l ≤ bound}

def equations {n : ℕ} (cost : Fin n → ℝ) (bound : ℝ) (p : Polynomial n) :
    BoundedWords cost bound → Polynomial n := fun l => word n l.1 p

theorem span_equations {n : ℕ} (cost : Fin n → ℝ) (bound : ℝ) (p : Polynomial n) :
    Ideal.span (Set.range (equations cost bound p)) = ideal n cost bound p := by
  unfold ideal derivativeIdeal
  congr 1
  ext g
  constructor
  · rintro ⟨l, rfl⟩
    exact ⟨l.1, l.2, rfl⟩
  · rintro ⟨l, hl, rfl⟩
    exact ⟨⟨l, hl⟩, rfl⟩

theorem equation_supportBound {n : ℕ} (cost W : Fin n → ℝ) (bound N : ℝ)
    (p : Polynomial n) (hp : WeightedSliceDegree.SupportBound W N p)
    (hW : ∀ i, 0 ≤ W i) (l : BoundedWords cost bound) :
    WeightedSliceDegree.SupportBound W N (equations cost bound p l) :=
  supportBound_word W N p hp hW l.1

theorem exists_persistent_component {n : ℕ}
    (cost : Fin n → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (p : Polynomial n) (hp : p ≠ 0)
    (d : ℕ) (P : Ideal (Polynomial n)) (hP : P.IsPrime) (hheight : P.height ≤ d)
    (hvanish : ∀ l : List (Fin n), wordCost cost l ≤ ((d : ℝ) + 2) * delta → word n l p ∈ P) :
    ∃ r < d + 2, ∃ Q : Ideal (Polynomial n),
      Q ∈ (ideal n cost ((r : ℝ) * delta) p).minimalPrimes ∧
      Q ∈ (ideal n cost (((r : ℝ) + 1) * delta) p).minimalPrimes ∧
      Q ≤ P ∧ 1 ≤ Q.height ∧ Q.height ≤ d ∧
      ∀ g ∈ ideal n cost ((r : ℝ) * delta) p,
        ∀ l : List (Fin n), wordCost cost l ≤ delta → word n l g ∈ Q :=
  exists_persistent_derivative_component (partialFrame n) cost hcost delta hdelta p hp
    d P hP hheight hvanish

end PiExponent.OrdinaryDerivatives
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryAuxiliaryJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDerivativeIdeals

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryAuxiliaryJet

theorem formalJet_pderiv {n : ℕ} (c : Fin n → ℂ) (i : Fin n)
    (p : MvPolynomial (Fin n) ℂ) :
    formalJet c (MvPolynomial.pderiv i p) = MvPowerSeries.pderiv i (formalJet c p) := by
  apply FormalLogJet.derivation_map_of_X (formalJet c) (MvPolynomial.pderiv i)
    (MvPowerSeries.pderiv i) _ p
  intro j
  by_cases hij : i = j
  · subst j
    simp [formalJet]
  · simp [formalJet, MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

theorem formalJet_word_vanishing {n : ℕ} (c : Fin n → ℂ)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin n)) :
    formalJet c (OrdinaryDerivatives.word n word p) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  induction word with
  | nil => simpa only [OrdinaryDerivatives.word_nil, List.map_nil, List.sum_nil, sub_zero] using hp
  | cons i word ih =>
    rw [OrdinaryDerivatives.word_cons, formalJet_pderiv]
    have h := FormalJetDerivatives.pderiv_mem_rationalWeightedIdeal v hv
      (H - (word.map v).sum) (formalJet c (OrdinaryDerivatives.word n word p)) ih i
    simpa only [List.map_cons, List.sum_cons, sub_sub, add_comm] using h

theorem formalJet_word_vanishing_of_cost {n : ℕ} (c : Fin n → ℂ)
    (v : Fin n → ℚ) (hv : ∀ i, 0 ≤ v i) (H delta : ℚ)
    (p : MvPolynomial (Fin n) ℂ)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin n)) (hword : (word.map v).sum ≤ delta) :
    formalJet c (OrdinaryDerivatives.word n word p) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - delta) := by
  intro d hd
  apply formalJet_word_vanishing c v hv H p hp word d
  exact lt_of_lt_of_le hd (by linarith)

end PiExponent.OrdinaryAuxiliaryJet
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean <==
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDerivativeIdeals
import OAI.NumberTheory.PiExponent.Jets.TaylorRectangular

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryTaylor

open scoped BigOperators
open CommutingTaylor TaylorRectangular DerivativeIdeals
open PiExponentApprox

section General
variable {R K ι : Type*} [CommRing R] [Algebra ℚ R] [Field K] [Algebra ℚ K]

theorem wordDerivative_append (D : ι → Derivation ℚ R R)
    (u v : List ι) (a : R) :
    wordDerivative D (u ++ v) a = wordDerivative D u (wordDerivative D v a) := by
  induction u with
  | nil => rfl
  | cons i u ih => simp only [List.cons_append, wordDerivative_cons, ih]

theorem wordDerivative_replicate (D : ι → Derivation ℚ R R)
    (i : ι) (n : ℕ) (a : R) :
    wordDerivative D (List.replicate n i) a = iter (D i) n a := by
  induction n with
  | zero => rfl
  | succ n ih => simp only [List.replicate_succ, wordDerivative_cons, ih, iter_succ]

theorem mixedIter_eq_wordDerivative (D : ι → Derivation ℚ R R)
    (k : ℕ) (B : Fin k → ι) (α : Fin k →₀ ℕ) (a : R) :
    mixedIter k (fun i => D (B i)) α a = wordDerivative D (derivativeWord k B α) a := by
  induction k generalizing a with
  | zero => rfl
  | succ k ih =>
    simp only [mixedIter, LinearMap.comp_apply, derivativeWord,
      wordDerivative_append, wordDerivative_replicate]
    exact ih (fun i => B i.succ) α.tail _

theorem derivativeWord_wordCost (k : ℕ) (B : Fin k → ι)
    (α : Fin k →₀ ℕ) (cost : ι → ℝ) :
    wordCost cost (derivativeWord k B α) = ∑ i, (α i : ℝ) * cost (B i) := by
  induction k with
  | zero => simp [derivativeWord, wordCost]
  | succ k ih =>
    simp only [derivativeWord, wordCost, List.map_append, List.sum_append,
      List.map_replicate, List.sum_replicate]
    change wordCost cost (derivativeWord k (fun i => B i.succ) α.tail) +
      (α 0) • cost (B 0) = _
    rw [ih, Fin.sum_univ_succ]
    simp only [Finsupp.tail_apply, nsmul_eq_mul]
    ring

theorem derivativeWord_wordCost_le (k : ℕ) (B : Fin k → ι)
    (α : Fin k →₀ ℕ) (cost : ι → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hα : ∀ i, α i < n i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ) :
    wordCost cost (derivativeWord k B α) ≤ δ := by
  rw [derivativeWord_wordCost]
  apply le_trans _ hn
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_right _ (hcost _)
  exact_mod_cast (by have := hα i; omega : α i ≤ n i - 1)

theorem residueTaylor_ideal_le (D : ι → Derivation ℚ R R)
    (k : ℕ) (B : Fin k → ι) (ρ : R →+* K) (I : Ideal R)
    (cost : ι → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List ι, wordCost cost word ≤ δ →
      ρ (wordDerivative D word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => D (B i)) ρ) := by
  intro a ha
  apply residueTaylor_mem_rectangular
  intro α hα
  rw [mixedIter_eq_wordDerivative]
  exact hvanish a ha _ (derivativeWord_wordCost_le k B α cost n δ hcost hα hn)

theorem persistent_ideal_le (D : ι → Derivation ℚ R R)
    (k : ℕ) (B : Fin k → ι) (ρ : R →+* K) (Q : Ideal R)
    (cost : ι → ℝ) (bound δ : ℝ) (F : R) (n : Fin k → ℕ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hpersist : derivativeIdeal D cost (bound + δ) F ≤ Q)
    (hQ : Q ≤ RingHom.ker ρ) :
    derivativeIdeal D cost bound F ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => D (B i)) ρ) := by
  apply residueTaylor_ideal_le D k B ρ _ cost n δ hcost hn
  intro a ha word hw
  exact hQ (derivative_vanishes_on_persistent_ideal D cost hcost bound δ F a Q ha hpersist word hw)

end General

variable {K : Type*} [Field K] [Algebra ℚ K]

def ordinaryTaylor (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) :
    OrdinaryDerivatives.Polynomial m →+* MvPowerSeries (Fin k) K :=
  residueTaylorFin k (fun i => OrdinaryDerivatives.partialFrame m (B i)) ρ

omit [Algebra ℚ K] in
@[simp] theorem ordinaryTaylor_constant (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (a : OrdinaryDerivatives.Polynomial m) :
    MvPowerSeries.constantCoeff (ordinaryTaylor m k B ρ a) = ρ a :=
  constantCoeff_residueTaylorFin _ _ _ _

omit [Algebra ℚ K] in
@[simp] theorem ordinaryTaylor_firstCoefficient (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (i : Fin k)
    (a : OrdinaryDerivatives.Polynomial m) :
    MvPowerSeries.coeff (Finsupp.single i 1) (ordinaryTaylor m k B ρ a) =
      ρ (MvPolynomial.pderiv (B i) a) :=
  coeff_single_residueTaylorFin _ _ _ _ _

theorem mixedIter_eq_ordinaryWord (m k : ℕ) (B : Fin k → Fin m)
    (α : Fin k →₀ ℕ) (a : OrdinaryDerivatives.Polynomial m) :
    mixedIter k (fun i => OrdinaryDerivatives.partialFrame m (B i)) α a =
      OrdinaryDerivatives.word m (derivativeWord k B α) a :=
  mixedIter_eq_wordDerivative (OrdinaryDerivatives.partialFrame m) k B α a

theorem ordinaryTaylor_ideal_le (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (I : Ideal (OrdinaryDerivatives.Polynomial m))
    (cost : Fin m → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin m), wordCost cost word ≤ δ →
      ρ (OrdinaryDerivatives.word m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap (ordinaryTaylor m k B ρ) :=
  residueTaylor_ideal_le (OrdinaryDerivatives.partialFrame m) k B ρ I cost n δ hcost hn hvanish

theorem ordinary_residueTaylor_ideal_le (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (I : Ideal (OrdinaryDerivatives.Polynomial m))
    (cost : Fin m → ℝ) (box : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((box i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin m), wordCost cost word ≤ δ →
      ρ (OrdinaryDerivatives.word m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal box).comap
      (residueTaylorFin k (fun i => OrdinaryDerivatives.partialFrame m (B i)) ρ) :=
  ordinaryTaylor_ideal_le m k B ρ I cost box δ hcost hbudget hvanish

theorem ordinary_persistent_ideal_le (m k : ℕ) (B : Fin k → Fin m)
    (ρ : OrdinaryDerivatives.Polynomial m →+* K) (Q : Ideal (OrdinaryDerivatives.Polynomial m))
    (cost : Fin m → ℝ) (bound δ : ℝ) (F : OrdinaryDerivatives.Polynomial m)
    (n : Fin k → ℕ) (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hpersist : OrdinaryDerivatives.ideal m cost (bound + δ) F ≤ Q)
    (hQ : Q ≤ RingHom.ker ρ) :
    OrdinaryDerivatives.ideal m cost bound F ≤
      (TransverseMultiplicity.rectangularIdeal n).comap (ordinaryTaylor m k B ρ) :=
  persistent_ideal_le (OrdinaryDerivatives.partialFrame m) k B ρ Q cost bound δ F n
    hcost hn hpersist hQ

end PiExponent.OrdinaryTaylor
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean <==
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

noncomputable section
namespace PiExponent.PolynomialJetPackets
open MvPowerSeries JetGeometry

theorem polynomial_packet_surjective {R : Type*} [CommRing R] {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun p : MvPolynomial (Fin n) R =>
      rationalCoefficientPacket v H (p : MvPowerSeries (Fin n) R)) := by
  classical
  let I := {d : Fin n →₀ ℕ // Finsupp.weight v d < H}
  let : Fintype I := Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  intro packet
  change I → R at packet
  let p : MvPolynomial (Fin n) R := ∑ d : I, MvPolynomial.monomial d.val (packet d)
  refine ⟨p, ?_⟩
  funext d
  change coeff d.val (p : MvPowerSeries (Fin n) R) = packet d
  simp only [p, MvPolynomial.coeff_coe, MvPolynomial.coeff_sum,
    MvPolynomial.coeff_monomial, Subtype.val_inj]
  change (∑ x : I, if x = (d : I) then packet x else 0) = packet d
  exact Fintype.sum_ite_eq' (d : I) packet

theorem polynomial_packets_surjective {R J : Type*} [CommRing R] {n : ℕ}
    (v : Fin n → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun p : J → MvPolynomial (Fin n) R =>
      fun j => rationalCoefficientPacket v H (p j : MvPowerSeries (Fin n) R)) := by
  intro packets
  choose p hp using fun j => polynomial_packet_surjective v hv H (packets j)
  exact ⟨p, funext hp⟩

end PiExponent.PolynomialJetPackets

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.LinearAlgebra.Dual.Lemmas
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Localization.FractionRing
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction

namespace OAI

noncomputable section

namespace PiExponent

open MvPolynomial KaehlerDifferential

section PolynomialMap
variable {C E ι : Type*} [Field C] [Field E] [Algebra C E] [Fintype ι]

theorem derivation_polynomial_map (φ : MvPolynomial ι C →ₐ[C] E)
    (d : Derivation C E E) (p : MvPolynomial ι C) :
    d (φ p) = ∑ i, φ (pderiv i p) * d (φ (X i)) := by
  classical
  induction p using MvPolynomial.induction_on with
  | C a => simp
  | add p q hp hq => simp [hp, hq, add_mul, Finset.sum_add_distrib]
  | mul_X p j hp =>
    simp only [map_mul, Derivation.leibniz, smul_eq_mul, hp,
      map_add, pderiv_X, Finset.sum_add_distrib, add_mul, mul_assoc]
    simp only [← Finset.mul_sum]
    simp [Pi.single_apply, mul_comm]

def polynomialJacobian (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) : (ι → E) →ₗ[E] (Q → E) where
  toFun t p := ∑ i, φ (pderiv i p.1) * t i
  map_add' t u := by ext p; simp [mul_add, Finset.sum_add_distrib]
  map_smul' a t := by ext p; simp [Finset.mul_sum, mul_left_comm]

def polynomialTangent (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) : Submodule E (ι → E) :=
  LinearMap.ker (polynomialJacobian φ Q)

abbrev PolynomialNormal (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) := (ι → E) ⧸ polynomialTangent φ Q

theorem derivation_mem_polynomialTangent (φ : MvPolynomial ι C →ₐ[C] E)
    (Q : Ideal (MvPolynomial ι C)) (hQ : ∀ p ∈ Q, φ p = 0)
    (d : Derivation C E E) :
    (fun i => d (φ (X i))) ∈ polynomialTangent φ Q := by
  change polynomialJacobian φ Q (fun i => d (φ (X i))) = 0
  ext p
  change (∑ i, φ (pderiv i p.1) * d (φ (X i))) = 0
  rw [← derivation_polynomial_map, hQ p.1 p.2, map_zero]

theorem differential_relation_of_polynomialTangent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0) (a : ι → E)
    (h : ∀ t ∈ polynomialTangent φ Q, ∑ i, a i * t i = 0) :
    (∑ i, a i • D C E (φ (X i))) = 0 := by
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (D C E)
  have hd := h (fun i => d (φ (X i))) (derivation_mem_polynomialTangent φ Q hQ d)
  change (∑ i, a i * l (D C E (φ (X i)))) = 0 at hd
  simpa only [map_sum, map_smul, smul_eq_mul] using hd

theorem logarithmic_differential_of_polynomialTangent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0) (i j : ι)
    (h : ∀ t ∈ polynomialTangent φ Q, t i = t j / φ (X j)) :
    D C E (φ (X i)) = (φ (X j))⁻¹ • D C E (φ (X j)) := by
  apply sub_eq_zero.mp
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (D C E)
  have hd := h (fun i => d (φ (X i))) (derivation_mem_polynomialTangent φ Q hQ d)
  change l (D C E (φ (X i))) = l (D C E (φ (X j))) / φ (X j) at hd
  simpa only [map_sub, map_smul, smul_eq_mul, div_eq_mul_inv,
    sub_eq_zero, mul_comm] using hd

theorem differential_eq_zero_of_polynomialTangent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0) (i : ι)
    (h : ∀ t ∈ polynomialTangent φ Q, t i = 0) :
    D C E (φ (X i)) = 0 := by
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (D C E)
  exact h (fun i => d (φ (X i))) (derivation_mem_polynomialTangent φ Q hQ d)

theorem polynomialNormal_span
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (b : Module.Basis ι E (ι → E)) :
    Submodule.span E (Set.range (fun i => (polynomialTangent φ Q).mkQ (b i))) = ⊤ := by
  rw [Set.range_comp', ← Submodule.map_span, b.span_eq, Submodule.map_top]
  exact LinearMap.range_eq_top.mpr (Submodule.mkQ_surjective _)

end PolynomialMap

variable {C ι : Type*} [Field C] [Fintype ι]

abbrev PolynomialResidueField (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :=
  FractionRing (MvPolynomial ι C ⧸ Q)

def polynomialResidueMap (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    MvPolynomial ι C →ₐ[C] PolynomialResidueField Q :=
  (IsScalarTower.toAlgHom C (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)).comp
    (Ideal.Quotient.mkₐ C Q)

omit [Fintype ι] in

theorem polynomialResidueMap_eq_zero (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (p : MvPolynomial ι C) (hp : p ∈ Q) : polynomialResidueMap Q p = 0 := by
  change algebraMap (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)
    (Ideal.Quotient.mk Q p) = 0
  rw [Ideal.Quotient.eq_zero_iff_mem.mpr hp, map_zero]

omit [Fintype ι] in

theorem polynomialResidueMap_eq_zero_iff (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (p : MvPolynomial ι C) : polynomialResidueMap Q p = 0 ↔ p ∈ Q := by
  constructor
  · intro h
    apply Ideal.Quotient.eq_zero_iff_mem.mp
    apply IsFractionRing.injective (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)
    change algebraMap (MvPolynomial ι C ⧸ Q) (PolynomialResidueField Q)
      (Ideal.Quotient.mk Q p) = 0 at h
    simpa only [map_zero] using h
  · exact polynomialResidueMap_eq_zero Q p

omit [Fintype ι] in

theorem coordinate_sub_constant_mem_prime
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (j : ι) (c : C)
    (h : algebraMap C (PolynomialResidueField Q) c = polynomialResidueMap Q (X j)) :
    X j - MvPolynomial.C c ∈ Q := by
  apply (polynomialResidueMap_eq_zero_iff Q _).mp
  simp only [map_sub, MvPolynomial.algHom_C, h, sub_self]

theorem polynomialResidueField_essFiniteType (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    Algebra.EssFiniteType C (PolynomialResidueField Q) := by infer_instance

theorem constant_of_prime_polynomialTangent
    [CharZero C] [IsAlgClosed C] (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]
    (i j : ι)
    (h : ∀ t ∈ polynomialTangent (polynomialResidueMap Q) Q,
      t i = t j / polynomialResidueMap Q (X j)) :
    ∃ c : C, algebraMap C (PolynomialResidueField Q) c = polynomialResidueMap Q (X j) := by
  have : Algebra.EssFiniteType C (PolynomialResidueField Q) :=
    polynomialResidueField_essFiniteType Q
  exact constant_of_logarithmic_differential _ _
    (logarithmic_differential_of_polynomialTangent (polynomialResidueMap Q) Q
      (polynomialResidueMap_eq_zero Q) i j h)

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean <==
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal
import Mathlib.RingTheory.RegularLocalRing.Polynomial
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential
import OAI.NumberTheory.PiExponent.Jets.ResidueConormalPairing

namespace OAI

noncomputable section

namespace PiExponent

open KaehlerDifferential
open scoped TensorProduct

def extendModuleDerivation
    {C R A E : Type*} [CommRing C] [CommRing R] [CommRing A] [CommRing E]
    [Algebra C R] [Algebra C A] [Algebra C E]
    [Algebra R A] [Algebra R E] [Algebra A E]
    [IsScalarTower C R A] [IsScalarTower C R E] [IsScalarTower C A E]
    [IsScalarTower R A E] [Algebra.FormallyEtale R A]
    (d : Derivation C R E) : Derivation C A E :=
  ((LinearMap.liftBaseChange A d.liftKaehlerDifferential).comp
    (tensorKaehlerEquivOfFormallyEtale C R A).symm.toLinearMap).compDer (D C A)

@[simp]
theorem extendModuleDerivation_algebraMap
    {C R A E : Type*} [CommRing C] [CommRing R] [CommRing A] [CommRing E]
    [Algebra C R] [Algebra C A] [Algebra C E]
    [Algebra R A] [Algebra R E] [Algebra A E]
    [IsScalarTower C R A] [IsScalarTower C R E] [IsScalarTower C A E]
    [IsScalarTower R A E] [Algebra.FormallyEtale R A]
    (d : Derivation C R E) (r : R) :
    extendModuleDerivation (A := A) d (algebraMap R A r) = d r := by
  simp [extendModuleDerivation, LinearMap.compDer,
    tensorKaehlerEquivOfFormallyEtale_symm_D_algebraMap,
    Derivation.liftKaehlerDifferential_comp_D]

variable {C ι : Type*} [Field C] [Fintype ι]
variable (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]

abbrev PrimeLocalCotangent := IsLocalRing.CotangentSpace (Localization.AtPrime Q)

def primeResidueMap : MvPolynomial ι C →ₐ[C] Q.ResidueField :=
  IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField

def primeLocalPartial (i : ι) : Derivation C (Localization.AtPrime Q) Q.ResidueField := by
  let : Algebra.FormallyEtale (MvPolynomial ι C) (Localization.AtPrime Q) :=
    Algebra.FormallyEtale.of_isLocalization Q.primeCompl
  exact extendModuleDerivation
    ((Algebra.linearMap (MvPolynomial ι C) Q.ResidueField).compDer (MvPolynomial.pderiv i))

omit [Fintype ι] in
@[simp]
theorem primeLocalPartial_polynomial (i : ι) (p : MvPolynomial ι C) :
    primeLocalPartial Q i (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) =
      algebraMap (MvPolynomial ι C) Q.ResidueField (MvPolynomial.pderiv i p) := by
  let : Algebra.FormallyEtale (MvPolynomial ι C) (Localization.AtPrime Q) :=
    Algebra.FormallyEtale.of_isLocalization Q.primeCompl
  change extendModuleDerivation _ (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) = _
  rw [extendModuleDerivation_algebraMap]
  rfl

def primePartialNormal (i : ι) : PrimeLocalCotangent Q →ₗ[Q.ResidueField] Q.ResidueField :=
  PiExponentSiegel.W58.residueConormalPairing
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) (primeLocalPartial Q i)

def primeNormalPairing : (ι → Q.ResidueField) →ₗ[Q.ResidueField]
    (PrimeLocalCotangent Q →ₗ[Q.ResidueField] Q.ResidueField) where
  toFun v := ∑ i, v i • primePartialNormal Q i
  map_add' v w := by simp [add_smul, Finset.sum_add_distrib]
  map_smul' c v := by simp [Finset.smul_sum, smul_smul]

def primePolynomialCotangent (p : Q) : PrimeLocalCotangent Q :=
  (IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent
    ⟨algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p.1,
      (IsLocalization.AtPrime.to_map_mem_maximal_iff (Localization.AtPrime Q) Q p.1).mpr p.2⟩

@[simp]
theorem primeNormalPairing_polynomial (v : ι → Q.ResidueField) (p : Q) :
    primeNormalPairing Q v (primePolynomialCotangent Q p) =
      ∑ i, v i * primeResidueMap Q (MvPolynomial.pderiv i p.1) := by
  change (∑ i, v i • primePartialNormal Q i) (primePolynomialCotangent Q p) = _
  rw [LinearMap.sum_apply]
  apply Finset.sum_congr rfl
  intro i _
  change v i * primeLocalPartial Q i
    (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p.1) = _
  rw [primeLocalPartial_polynomial]
  rfl

theorem primeNormalPairing_ker_le_tangent :
    LinearMap.ker (primeNormalPairing Q) ≤ polynomialTangent (primeResidueMap Q) Q := by
  intro v hv
  change primeNormalPairing Q v = 0 at hv
  change polynomialJacobian (primeResidueMap Q) Q v = 0
  ext p
  have h := LinearMap.congr_fun hv (primePolynomialCotangent Q p)
  simpa only [primeNormalPairing_polynomial, LinearMap.zero_apply,
    polynomialJacobian, LinearMap.coe_mk, AddHom.coe_mk, Pi.zero_apply, mul_comm] using h

def primeLocalDirectional (v : ι → Q.ResidueField) :
    Derivation C (Localization.AtPrime Q) Q.ResidueField :=
  ∑ i, v i • primeLocalPartial Q i

@[simp]
theorem primeNormalPairing_toCotangent (v : ι → Q.ResidueField)
    (x : IsLocalRing.maximalIdeal (Localization.AtPrime Q)) :
    primeNormalPairing Q v ((IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent x) =
      primeLocalDirectional Q v x := by
  change (∑ i, v i • primePartialNormal Q i) _ = _
  rw [LinearMap.sum_apply]
  change (∑ i, v i * primeLocalPartial Q i x.1) = _
  change (∑ i, v i * primeLocalPartial Q i x.1) =
    (Derivation.coeFnAddMonoidHom (∑ i, v i • primeLocalPartial Q i)) x.1
  rw [map_sum, Finset.sum_apply]
  rfl

theorem primeNormalPairing_linearIndependent {σ : Type*} [Fintype σ]
    (v : σ → ι → Q.ResidueField)
    (hv : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (v j))) :
    LinearIndependent Q.ResidueField (fun j => primeNormalPairing Q (v j)) := by
  classical
  apply Fintype.linearIndependent_iff.mpr
  intro a ha j
  have hp : primeNormalPairing Q (∑ j, a j • v j) = 0 := by
    simpa only [map_sum, map_smul] using ha
  have hm := primeNormalPairing_ker_le_tangent Q hp
  have hq : (polynomialTangent (primeResidueMap Q) Q).mkQ (∑ j, a j • v j) = 0 :=
    (Submodule.Quotient.mk_eq_zero _).mpr hm
  have hsum : ∑ j, a j • (polynomialTangent (primeResidueMap Q) Q).mkQ (v j) = 0 := by
    simpa only [map_sum, map_smul] using hq
  exact Fintype.linearIndependent_iff.mp hv a hsum j

theorem prime_cotangent_evaluation_surjective {σ : Type*} [Fintype σ]
    (v : σ → ι → Q.ResidueField)
    (hv : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (v j))) :
    Function.Surjective
      (fun x : PrimeLocalCotangent Q => fun j => primeNormalPairing Q (v j) x) := by
  classical
  let f := fun j => primeNormalPairing Q (v j)
  have hf : LinearIndependent Q.ResidueField f := primeNormalPairing_linearIndependent Q v hv
  intro a
  obtain ⟨g, hg⟩ := LinearMap.dualMap_surjective_of_injective
    hf.finsuppLinearCombination_injective (Finsupp.linearCombination Q.ResidueField a)
  refine ⟨(Module.evalEquiv Q.ResidueField (PrimeLocalCotangent Q)).symm g, ?_⟩
  funext j
  change f j ((Module.evalEquiv Q.ResidueField (PrimeLocalCotangent Q)).symm g) = a j
  rw [Module.apply_evalEquiv_symm_apply]
  have hj := LinearMap.congr_fun hg (Finsupp.single j (1 : Q.ResidueField))
  simpa only [LinearMap.dualMap_apply, Finsupp.linearCombination_single, one_smul] using hj

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean <==
import OAI.NumberTheory.PiExponent.Jets.RectangularCotangent
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeNormalKernel

namespace OAI

noncomputable section

namespace PiExponent

open PiExponentApprox.TransverseMultiplicity MvPowerSeries

variable {C ι σ : Type*} [Field C] [CharZero C] [Fintype ι]
variable [Fintype σ] [DecidableEq σ]
variable (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]

omit [Fintype ι] [Fintype σ] in
theorem primeRectangular_maps_maximal
    (tau : Localization.AtPrime Q →+* MvPowerSeries σ Q.ResidueField)
    (hzero : ∀ x, constantCoeff (tau x) = algebraMap (Localization.AtPrime Q) Q.ResidueField x)
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤
      (rectangularAugmentationIdeal (K := Q.ResidueField) n hn).comap
        (rectangularTaylorAlgHom n tau) := by
  apply rectangularTaylorAlgHom_maps_residueIdeal n (rectangularPositive n hn)
    tau (algebraMap (Localization.AtPrime Q) Q.ResidueField) hzero
  exact le_of_eq (IsLocalRing.ker_residue (R := Localization.AtPrime Q)).symm

theorem prime_rectangular_mapCotangent_surjective
    (tau : Localization.AtPrime Q →+* MvPowerSeries σ Q.ResidueField)
    (hzero : ∀ x, constantCoeff (tau x) = algebraMap (Localization.AtPrime Q) Q.ResidueField x)
    (v : σ → ι → Q.ResidueField)
    (hv : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (v j)))
    (hfirst : ∀ j x, coeff (Finsupp.single j 1) (tau x) = primeLocalDirectional Q (v j) x)
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    Function.Surjective
      (Ideal.mapCotangent (IsLocalRing.maximalIdeal (Localization.AtPrime Q))
        (rectangularAugmentationIdeal (K := Q.ResidueField) n hn)
        (rectangularTaylorAlgHom n tau) (primeRectangular_maps_maximal Q tau hzero n hn)) := by
  intro z
  obtain ⟨x, hx⟩ := prime_cotangent_evaluation_surjective Q v hv
    (rectangularCotangentFirstCoefficients n hn z)
  refine ⟨x, ?_⟩
  apply rectangularCotangentFirstCoefficients_injective n hn
  rw [← hx]
  obtain ⟨a, rfl⟩ :=
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent_surjective x
  funext j
  rw [Ideal.mapCotangent_toCotangent, rectangularCotangentFirstCoefficients_toCotangent]
  change rectangularFirstCoefficients n hn
    (Ideal.Quotient.mk (rectangularIdeal (K := Q.ResidueField) n) (tau a.1)) j = _
  rw [rectangularFirstCoefficients_mk, hfirst]
  exact (primeNormalPairing_toCotangent Q (v j) a).symm

omit [CharZero C] [Fintype σ] [DecidableEq σ] in

theorem prime_localizedTaylor_firstCoefficient
    (tau : MvPolynomial ι C →+* MvPowerSeries σ Q.ResidueField)
    (hzero : ∀ p, constantCoeff (tau p) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField
        (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p))
    (v : σ → ι → Q.ResidueField)
    (hfirst : ∀ j p, coeff (Finsupp.single j 1) (tau p) =
      ∑ i, v j i * primeResidueMap Q (MvPolynomial.pderiv i p))
    (j : σ) (x : Localization.AtPrime Q) :
    coeff (Finsupp.single j 1)
      (localizedTaylorMap Q.primeCompl tau
        (algebraMap (Localization.AtPrime Q) Q.ResidueField) hzero x) =
      primeLocalDirectional Q (v j) x := by
  apply localizedTaylorMap_linearCoefficient Q.primeCompl tau
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) hzero j
      (primeLocalDirectional Q (v j))
  · intro a b
    simp only [Derivation.leibniz, Algebra.smul_def]
  · intro p
    rw [hfirst, primeLocalDirectional_polynomial]

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean <==
import Mathlib.RingTheory.Ideal.Cotangent
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.ByContra
import Mathlib.RingTheory.MvPowerSeries.Derivative
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity

namespace OAI

noncomputable section

namespace PiExponentApprox.TransverseMultiplicity

open MvPowerSeries

variable {σ K : Type*} [Fintype σ] [DecidableEq σ] [Field K]

abbrev RectangularRing (n : σ → ℕ) :=
  MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n

omit [Fintype σ] [DecidableEq σ] in
theorem rectangularPositive (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) : ∀ i, 0 < n i :=
  fun i => lt_of_lt_of_le (by norm_num) (hn i)

def rectangularAugmentationIdeal (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    Ideal (RectangularRing (K := K) n) :=
  RingHom.ker (rectangularAugmentation (K := K) n (rectangularPositive n hn))

def unitRectIndex (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) (i : σ) : RectIndex n :=
  ⟨Finsupp.single i 1, by
    intro j
    by_cases h : j = i
    · subst j
      simpa using (show 1 < n i by have := hn i; omega)
    · simpa [Finsupp.single_eq_of_ne h] using rectangularPositive n hn j⟩

def rectangularFirstCoefficients (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    RectangularRing (K := K) n →ₗ[K] (σ → K) where
  toFun f i := rectangularQuotientCoefficients (K := K) n f (unitRectIndex n hn i)
  map_add' f g := by ext i; exact congrFun (map_add (rectangularQuotientCoefficients (K := K) n) f g) _
  map_smul' a f := by ext i; exact congrFun (map_smul (rectangularQuotientCoefficients (K := K) n) a f) _

omit [Fintype σ] in
@[simp] theorem rectangularFirstCoefficients_mk (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f : MvPowerSeries σ K) (i : σ) :
    rectangularFirstCoefficients (K := K) n hn (Ideal.Quotient.mk (rectangularIdeal (K := K) n) f) i =
      coeff (Finsupp.single i 1) f := rfl

omit [Fintype σ] [DecidableEq σ] in

theorem firstCoeff_mul (f g : MvPowerSeries σ K) (i : σ) :
    coeff (Finsupp.single i 1) (f * g) =
      constantCoeff f * coeff (Finsupp.single i 1) g +
        constantCoeff g * coeff (Finsupp.single i 1) f := by
  have hh := congrArg (constantCoeff : MvPowerSeries σ K →+* K)
    ((MvPowerSeries.pderiv i).leibniz f g)
  simpa only [smul_eq_mul, map_add, map_mul,
    ← coeff_zero_eq_constantCoeff_apply, coeff_pderiv, zero_add,
    Finsupp.zero_apply, Nat.cast_zero, zero_add, mul_one] using hh

theorem rectangular_reconstruct (n : σ → ℕ) (f : RectangularRing (K := K) n) :
    f = ∑ d : RectIndex n,
      Ideal.Quotient.mk (rectangularIdeal (K := K) n)
        (monomial d.val (rectangularQuotientCoefficients (K := K) n f d)) := by
  apply (rectangularQuotientCoefficients_bijective (K := K) n).1
  rw [map_sum]
  funext e
  simp only [Finset.sum_apply, rectangularQuotientCoefficients_mk]
  change rectangularQuotientCoefficients (K := K) n f e =
    ∑ d : RectIndex n, coeff e.val
      (monomial d.val (rectangularQuotientCoefficients (K := K) n f d))
  symm
  rw [Finset.sum_eq_single e]
  · simp only [coeff_monomial_same]
  · intro d _ hde
    have hne : e.val ≠ d.val := by
      intro he
      exact hde (Subtype.ext he.symm)
    simp only [coeff_monomial, ite_eq_right hne]
  · intro h
    exact (h (Finset.mem_univ e)).elim

theorem rectangular_monomial_mem_square (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (d : σ →₀ ℕ) (a : K) (hd : d ≠ 0)
    (hunit : ∀ i, d ≠ Finsupp.single i 1) :
    Ideal.Quotient.mk (rectangularIdeal (K := K) n) (monomial d a) ∈
      (rectangularAugmentationIdeal (K := K) n hn) ^ 2 := by
  have hex : ∃ i, d i ≠ 0 := by
    by_contra! hh
    exact hd (by ext i; exact hh i)
  obtain ⟨i, hi⟩ := hex
  let e : σ →₀ ℕ := d - Finsupp.single i 1
  have he : e + Finsupp.single i 1 = d := Finsupp.sub_add_single_one_cancel hi
  have he0 : e ≠ 0 := by
    intro h
    apply hunit i
    simpa [h] using he.symm
  have hleft : Ideal.Quotient.mk (rectangularIdeal (K := K) n) (monomial (Finsupp.single i 1) (1 : K)) ∈
      rectangularAugmentationIdeal (K := K) n hn := by
    change constantCoeff (monomial (Finsupp.single i 1) (1 : K)) = 0
    have hsingle : (0 : σ →₀ ℕ) ≠ Finsupp.single i 1 := by
      intro h
      have hh := congrArg (fun d : σ →₀ ℕ => d i) h
      simp at hh
    simp [← coeff_zero_eq_constantCoeff, coeff_monomial, hsingle]
  have hright : Ideal.Quotient.mk (rectangularIdeal (K := K) n) (monomial e a) ∈
      rectangularAugmentationIdeal (K := K) n hn := by
    change constantCoeff (monomial e a) = 0
    simp [← coeff_zero_eq_constantCoeff, coeff_monomial, Ne.symm he0]
  rw [pow_two]
  have hh := Ideal.mul_mem_mul hleft hright
  convert hh using 1
  rw [← map_mul, monomial_mul_monomial, one_mul, add_comm, he]

theorem rectangular_mem_square_of_first_zero (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f : RectangularRing (K := K) n)
    (hf : f ∈ rectangularAugmentationIdeal (K := K) n hn)
    (hfirst : rectangularFirstCoefficients (K := K) n hn f = 0) :
    f ∈ (rectangularAugmentationIdeal (K := K) n hn) ^ 2 := by
  rw [rectangular_reconstruct n f]
  apply Ideal.sum_mem
  intro d hd
  by_cases hd0 : d.val = 0
  · have hc : rectangularQuotientCoefficients (K := K) n f d = 0 := by
      obtain ⟨F, rfl⟩ := Ideal.Quotient.mk_surjective f
      change coeff d.val F = 0
      rw [hd0]
      exact hf
    simp [hc]
  · by_cases hu : ∃ i, d.val = Finsupp.single i 1
    · obtain ⟨i, hi⟩ := hu
      have hc : rectangularQuotientCoefficients (K := K) n f d = 0 := by
        have hh := congrFun hfirst i
        change rectangularQuotientCoefficients (K := K) n f (unitRectIndex n hn i) = 0 at hh
        have he : d = unitRectIndex n hn i := Subtype.ext hi
        simpa only [he] using hh
      simp [hc]
    · exact rectangular_monomial_mem_square n hn d.val _ hd0 (by simpa using hu)

def rectangularIdealFirstCoefficients (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    rectangularAugmentationIdeal (K := K) n hn →ₗ[K] (σ → K) :=
  (rectangularFirstCoefficients (K := K) n hn).comp
    ((rectangularAugmentationIdeal (K := K) n hn).subtype.restrictScalars K)

omit [Fintype σ] in
theorem rectangularIdealFirstCoefficients_mul (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f g : rectangularAugmentationIdeal (K := K) n hn) :
    rectangularIdealFirstCoefficients (K := K) n hn (f * g) = 0 := by
  obtain ⟨F, hF⟩ := Ideal.Quotient.mk_surjective f.val
  obtain ⟨G, hG⟩ := Ideal.Quotient.mk_surjective g.val
  have hFc : constantCoeff F = 0 := by
    have hf := f.property
    change rectangularAugmentation (K := K) n (rectangularPositive n hn) f.val = 0 at hf
    simpa only [← hF, rectangularAugmentation_mk] using hf
  have hGc : constantCoeff G = 0 := by
    have hg := g.property
    change rectangularAugmentation (K := K) n (rectangularPositive n hn) g.val = 0 at hg
    simpa only [← hG, rectangularAugmentation_mk] using hg
  ext i
  change rectangularFirstCoefficients (K := K) n hn (f.val * g.val) i = 0
  rw [← hF, ← hG, ← map_mul, rectangularFirstCoefficients_mk, firstCoeff_mul, hFc, hGc]
  simp

def rectangularCotangentFirstCoefficients (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    (rectangularAugmentationIdeal (K := K) n hn).Cotangent →ₗ[K] (σ → K) :=
  Ideal.Cotangent.lift (rectangularIdealFirstCoefficients (K := K) n hn)
    (rectangularIdealFirstCoefficients_mul n hn)

omit [Fintype σ] in
@[simp] theorem rectangularCotangentFirstCoefficients_toCotangent
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i)
    (f : rectangularAugmentationIdeal (K := K) n hn) :
    rectangularCotangentFirstCoefficients (K := K) n hn
      ((rectangularAugmentationIdeal (K := K) n hn).toCotangent f) =
        rectangularFirstCoefficients (K := K) n hn f.val := rfl

theorem rectangularCotangentFirstCoefficients_injective
    (n : σ → ℕ) (hn : ∀ i, 2 ≤ n i) :
    Function.Injective (rectangularCotangentFirstCoefficients (K := K) n hn) := by
  have hz : ∀ z, rectangularCotangentFirstCoefficients (K := K) n hn z = 0 → z = 0 := by
    intro z hz
    obtain ⟨f, rfl⟩ := (rectangularAugmentationIdeal (K := K) n hn).toCotangent_surjective z
    apply ((rectangularAugmentationIdeal (K := K) n hn).toCotangent_eq_zero f).mpr
    exact rectangular_mem_square_of_first_zero n hn f.val f.property hz
  intro x y h
  apply sub_eq_zero.mp
  apply hz
  rw [map_sub, h, sub_self]

end PiExponentApprox.TransverseMultiplicity

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean <==
import OAI.NumberTheory.PiExponent.Jets.ConormalPairing

namespace OAI

noncomputable section
namespace PiExponentSiegel.W58

variable {K R : Type*} [CommRing K] [CommRing R] [Algebra K R]
variable (I : Ideal R) (D : Derivation K R (R ⧸ I))

instance cotangentQuotientScalarTower : IsScalarTower R (R ⧸ I) I.Cotangent :=
  inferInstance

def residueConormalPairing : I.Cotangent →ₗ[R ⧸ I] R ⧸ I :=
  (conormalPairing I D).extendScalarsOfSurjective
    (show Function.Surjective (algebraMap R (R ⧸ I)) from Ideal.Quotient.mk_surjective)

@[simp] theorem residueConormalPairing_apply (x : I.Cotangent) :
    residueConormalPairing I D x = conormalPairing I D x := rfl

@[simp] theorem residueConormalPairing_toCotangent (x : I) :
    residueConormalPairing I D (I.toCotangent x) = D x := rfl

theorem residueConormalPairing_restrictScalars :
    (residueConormalPairing I D).restrictScalars R = conormalPairing I D := by
  ext x
  rfl

def reducedDerivation (D₀ : Derivation K R R) : Derivation K R (R ⧸ I) :=
  (Ideal.Quotient.mkₐ R I).toLinearMap.compDer D₀

@[simp] theorem reducedDerivation_apply (D₀ : Derivation K R R) (x : R) :
    reducedDerivation I D₀ x = Ideal.Quotient.mk I (D₀ x) := rfl

def derivationNormal (D₀ : Derivation K R R) : I.Cotangent →ₗ[R ⧸ I] R ⧸ I :=
  residueConormalPairing I (reducedDerivation I D₀)

@[simp] theorem derivationNormal_toCotangent (D₀ : Derivation K R R) (x : I) :
    derivationNormal I D₀ (I.toCotangent x) = Ideal.Quotient.mk I (D₀ x) := rfl

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContact
import OAI.NumberTheory.PiExponent.Jets.CommutingTaylor
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.TaylorRectangular

open scoped BigOperators
open CommutingTaylor
open PiExponentApprox

section General
variable {R K : Type*} [CommRing R] [Algebra ℚ R] [Field K] [Algebra ℚ K]

theorem residueTaylor_mem_rectangular (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (ρ : R →+* K) (n : Fin m → ℕ) (a : R)
    (ha : ∀ α : Fin m →₀ ℕ, (∀ i, α i < n i) → ρ (mixedIter m D α a) = 0) :
    residueTaylorFin m D ρ a ∈ TransverseMultiplicity.rectangularIdeal n := by
  intro α hα
  rw [coeff_residueTaylorFin, ha α hα]
  rw [Algebra.smul_def]
  exact mul_zero _

theorem residueTaylor_quotient_eq_zero (m : ℕ) (D : Fin m → Derivation ℚ R R)
    (ρ : R →+* K) (n : Fin m → ℕ) (a : R)
    (ha : ∀ α : Fin m →₀ ℕ, (∀ i, α i < n i) → ρ (mixedIter m D α a) = 0) :
    Ideal.Quotient.mk (TransverseMultiplicity.rectangularIdeal n)
      (residueTaylorFin m D ρ a) = 0 :=
  Ideal.Quotient.eq_zero_iff_mem.mpr (residueTaylor_mem_rectangular m D ρ n a ha)

end General

def rationalFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation ℚ (FramePolynomial m) (FramePolynomial m) :=
  (polynomialFrame m i).restrictScalars ℚ

@[simp] theorem rationalFrame_apply (m : ℕ) (i : Fin (m + 1)) (a : FramePolynomial m) :
    rationalFrame m i a = polynomialFrame m i a := rfl

theorem rationalFrame_commute (m : ℕ) (i j : Fin (m + 1)) :
    Commute (rationalFrame m i).toLinearMap (rationalFrame m j).toLinearMap := by
  apply LinearMap.ext
  intro a
  exact polynomialFrame_commute m i j a

def derivativeWord {ι : Type*} : (k : ℕ) → (Fin k → ι) → (Fin k →₀ ℕ) → List ι
  | 0, _, _ => []
  | k+1, B, α => derivativeWord k (fun i => B i.succ) α.tail ++ List.replicate (α 0) (B 0)

theorem frameWord_append (m : ℕ) (u v : List (Fin (m + 1))) (a : FramePolynomial m) :
    polynomialFrameWord m (u ++ v) a = polynomialFrameWord m u (polynomialFrameWord m v a) := by
  induction u with
  | nil => rfl
  | cons i u ih => simp [polynomialFrameWord_cons, ih]

theorem frameWord_replicate (m : ℕ) (i : Fin (m + 1)) (n : ℕ) (a : FramePolynomial m) :
    polynomialFrameWord m (List.replicate n i) a = iter (rationalFrame m i) n a := by
  induction n with
  | zero => rfl
  | succ n ih => simp [List.replicate_succ, ih]

theorem mixedIter_eq_frameWord (m k : ℕ) (B : Fin k → Fin (m + 1))
    (α : Fin k →₀ ℕ) (a : FramePolynomial m) :
    mixedIter k (fun i => rationalFrame m (B i)) α a =
      polynomialFrameWord m (derivativeWord k B α) a := by
  induction k generalizing a with
  | zero => rfl
  | succ k ih =>
    simp only [mixedIter, LinearMap.comp_apply, derivativeWord, frameWord_append,
      frameWord_replicate]
    exact ih (fun i => B i.succ) α.tail _

theorem derivativeWord_cost (m k : ℕ) (B : Fin k → Fin (m + 1))
    (α : Fin k →₀ ℕ) (cost : Fin (m + 1) → ℝ) :
    frameWordCost cost (derivativeWord k B α) = ∑ i, (α i : ℝ) * cost (B i) := by
  induction k with
  | zero => simp [derivativeWord, frameWordCost]
  | succ k ih =>
    simp only [derivativeWord, frameWordCost, List.map_append, List.sum_append,
      List.map_replicate, List.sum_replicate]
    change frameWordCost cost (derivativeWord k (fun i => B i.succ) α.tail) +
      (α 0) • cost (B 0) = _
    rw [ih, Fin.sum_univ_succ]
    simp only [Finsupp.tail_apply, nsmul_eq_mul]
    ring

theorem derivativeWord_cost_le (m k : ℕ) (B : Fin k → Fin (m + 1))
    (α : Fin k →₀ ℕ) (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hα : ∀ i, α i < n i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ) :
    frameWordCost cost (derivativeWord k B α) ≤ δ := by
  rw [derivativeWord_cost]
  apply le_trans _ hn
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_right _ (hcost _)
  exact_mod_cast (by have := hα i; omega : α i ≤ n i - 1)

theorem frame_residueTaylor_ideal_le {K : Type*} [Field K] [Algebra ℚ K]
    (m k : ℕ) (B : Fin k → Fin (m + 1)) (ρ : FramePolynomial m →+* K)
    (I : Ideal (FramePolynomial m)) (cost : Fin (m + 1) → ℝ) (n : Fin k → ℕ) (δ : ℝ)
    (hcost : ∀ i, 0 ≤ cost i)
    (hn : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      ρ (polynomialFrameWord m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal n).comap
      (residueTaylorFin k (fun i => rationalFrame m (B i)) ρ) := by
  intro a ha
  apply residueTaylor_mem_rectangular
  intro α hα
  rw [mixedIter_eq_frameWord]
  exact hvanish a ha _ (derivativeWord_cost_le m k B α cost n δ hcost hα hn)

def costRectangle (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ) (i : Fin k) : ℕ :=
  ⌊δ / ((k : ℝ) * cost (B i))⌋₊ + 1

@[simp] theorem costRectangle_pos (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ) (i : Fin k) :
    0 < costRectangle m k B cost δ i := Nat.zero_lt_succ _

theorem costRectangle_budget (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ) :
    ∑ i, ((costRectangle m k B cost δ i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  have hi (i : Fin k) :
      ((costRectangle m k B cost δ i - 1 : ℕ) : ℝ) * cost (B i) ≤ δ / k := by
    simp only [costRectangle, Nat.add_sub_cancel]
    have hf := Nat.floor_le (div_nonneg hδ (mul_pos hkR (hc i)).le)
    have hmul := (le_div_iff₀ (mul_pos hkR (hc i))).mp hf
    apply (le_div_iff₀ hkR).2
    nlinarith
  calc
    _ ≤ ∑ _i : Fin k, δ / (k : ℝ) := Finset.sum_le_sum (fun i _ => hi i)
    _ = δ := by simp [Finset.sum_const, nsmul_eq_mul]; field_simp

theorem costRectangle_product_lower (m k : ℕ) (B : Fin k → Fin (m + 1))
    (cost : Fin (m + 1) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ) :
    δ ^ k / ((k : ℝ) ^ k * ∏ i, cost (B i)) ≤
      ((∏ i, costRectangle m k B cost δ i : ℕ) : ℝ) := by
  have hkR : (0 : ℝ) < k := by exact_mod_cast hk
  calc
    _ = ∏ i : Fin k, δ / ((k : ℝ) * cost (B i)) := by
      simp [Finset.prod_div_distrib, Finset.prod_mul_distrib]
    _ ≤ ∏ i : Fin k, (costRectangle m k B cost δ i : ℝ) := by
      apply Finset.prod_le_prod₀ (fun i _ => div_nonneg hδ (mul_pos hkR (hc i)).le)
      intro i hi
      simpa [costRectangle] using
        (Nat.lt_floor_add_one (δ / ((k : ℝ) * cost (B i)))).le
    _ = _ := by simp

theorem frame_residueTaylor_costRectangle_ideal_le {K : Type*} [Field K] [Algebra ℚ K]
    (m k : ℕ) (B : Fin k → Fin (m + 1)) (ρ : FramePolynomial m →+* K)
    (I : Ideal (FramePolynomial m)) (cost : Fin (m + 1) → ℝ) (δ : ℝ)
    (hk : 0 < k) (hcost : ∀ i, 0 ≤ cost i) (hc : ∀ i, 0 < cost (B i)) (hδ : 0 ≤ δ)
    (hvanish : ∀ a ∈ I, ∀ word : List (Fin (m + 1)), frameWordCost cost word ≤ δ →
      ρ (polynomialFrameWord m word a) = 0) :
    I ≤ (TransverseMultiplicity.rectangularIdeal (costRectangle m k B cost δ)).comap
      (residueTaylorFin k (fun i => rationalFrame m (B i)) ρ) :=
  frame_residueTaylor_ideal_le m k B ρ I cost _ δ hcost
    (costRectangle_budget m k B cost δ hk hc hδ) hvanish

end PiExponent.TaylorRectangular

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean <==
import Mathlib.Algebra.Algebra.Hom.Rat
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.RingTheory.MvPowerSeries.Derivative
import Mathlib.RingTheory.MvPowerSeries.Inverse
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Jets.CotangentGeneration
import OAI.NumberTheory.PiExponent.Jets.IntrinsicLength
import OAI.NumberTheory.PiExponent.Jets.JetGeometry

namespace OAI

namespace PiExponentApprox.TransverseMultiplicity

noncomputable section

open MvPowerSeries

variable {σ K : Type*} [Fintype σ] [DecidableEq σ] [Field K]

def RectIndex (n : σ → ℕ) := {d : σ →₀ ℕ // ∀ i, d i < n i}

def rectangularIdeal (n : σ → ℕ) : Ideal (MvPowerSeries σ K) where
  carrier := {f | ∀ d, (∀ i, d i < n i) → coeff d f = 0}
  zero_mem' := by intro d hd; exact map_zero _
  add_mem' := by
    intro f g hf hg d hd
    rw [map_add, hf d hd, hg d hd, zero_add]
  smul_mem' := by
    intro a f hf d hd
    change coeff d (a * f) = 0
    rw [coeff_mul]
    apply Finset.sum_eq_zero
    intro ab hab
    have heq : ab.1 + ab.2 = d := Finset.HasAntidiagonal.mem_antidiagonal.mp hab
    have hb : ∀ i, ab.2 i < n i := by
      intro i
      have hdi := hd i
      rw [← heq, Finsupp.add_apply] at hdi
      omega
    rw [hf ab.2 hb, mul_zero]

def rectangularPacket (n : σ → ℕ) :
    MvPowerSeries σ K →ₗ[K] (RectIndex n → K) where
  toFun f d := coeff d.val f
  map_add' f g := by ext d; exact map_add _ _ _
  map_smul' a f := by ext d; exact map_smul _ _ _

omit [DecidableEq σ] in
theorem rectangularPacket_surjective (n : σ → ℕ) :
    Function.Surjective (rectangularPacket (K := K) n) := by
  classical
  intro packet
  let f : MvPowerSeries σ K := fun d =>
    if hd : ∀ i, d i < n i then packet ⟨d, hd⟩ else 0
  refine ⟨f, ?_⟩
  funext d
  change (if hd : ∀ i, d.val i < n i then packet ⟨d.val, hd⟩ else 0) = packet d
  simp only [dite_eq_left d.property]
  exact congrArg packet (Subtype.ext rfl)

def rectangularQuotientCoefficients (n : σ → ℕ) :
    (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) →ₗ[K] (RectIndex n → K) :=
  Submodule.liftQ ((rectangularIdeal (K := K) n).restrictScalars K)
    (rectangularPacket n) (by
      intro f hf
      change rectangularPacket n f = 0
      funext d
      exact hf d.val d.property)

omit [Fintype σ] in
@[simp] theorem rectangularQuotientCoefficients_mk (n : σ → ℕ)
    (f : MvPowerSeries σ K) (d : RectIndex n) :
    rectangularQuotientCoefficients (K := K) n (Ideal.Quotient.mk (rectangularIdeal (K := K) n) f) d =
      coeff d.val f := rfl

theorem rectangularQuotientCoefficients_bijective (n : σ → ℕ) :
    Function.Bijective (rectangularQuotientCoefficients (K := K) n) := by
  constructor
  · intro a b hab
    obtain ⟨f, rfl⟩ := Ideal.Quotient.mk_surjective a
    obtain ⟨g, rfl⟩ := Ideal.Quotient.mk_surjective b
    apply Ideal.Quotient.eq.mpr
    intro d hd
    have hc := congrFun hab (⟨d, hd⟩ : RectIndex n)
    change coeff d f = coeff d g at hc
    rw [map_sub, hc, sub_self]
  · intro packet
    obtain ⟨f, hf⟩ := rectangularPacket_surjective (K := K) n packet
    exact ⟨Ideal.Quotient.mk (rectangularIdeal (K := K) n) f, hf⟩

def rectangularQuotientEquiv (n : σ → ℕ) :
    (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) ≃ₗ[K] (RectIndex n → K) :=
  LinearEquiv.ofBijective (rectangularQuotientCoefficients n)
    (rectangularQuotientCoefficients_bijective n)

def rectIndexEquiv (n : σ → ℕ) : RectIndex n ≃ (∀ i, Fin (n i)) where
  toFun d i := ⟨d.val i, d.property i⟩
  invFun a := ⟨Finsupp.equivFunOnFinite.symm (fun i => (a i).val), by
    intro i
    exact (a i).isLt⟩
  left_inv d := by
    apply Subtype.ext
    exact Finsupp.ext fun i => rfl
  right_inv a := by
    funext i
    apply Fin.ext
    rfl

instance rectIndexFintype (n : σ → ℕ) : Fintype (RectIndex n) :=
  Fintype.ofEquiv (∀ i, Fin (n i)) (rectIndexEquiv n).symm

theorem card_rectIndex (n : σ → ℕ) : Fintype.card (RectIndex n) = ∏ i, n i := by
  rw [Fintype.card_congr (rectIndexEquiv n), Fintype.card_pi]
  simp only [Fintype.card_fin]

instance rectangularQuotientFinite (n : σ → ℕ) :
    Module.Finite K (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  Module.Finite.equiv (rectangularQuotientEquiv n).symm

theorem finrank_rectangularQuotient (n : σ → ℕ) :
    Module.finrank K (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) = ∏ i, n i := by
  rw [(rectangularQuotientEquiv (K := K) n).finrank_eq,
    Module.finrank_fintype_fun_eq_card, card_rectIndex]

def rectangularAugmentation (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) →+* K :=
  Ideal.Quotient.lift (rectangularIdeal (K := K) n)
    (constantCoeff : MvPowerSeries σ K →+* K) (by
    intro f hf
    change coeff 0 f = 0
    exact hf 0 hn)

omit [Fintype σ] in
@[simp] theorem rectangularAugmentation_mk (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    (f : MvPowerSeries σ K) :
    rectangularAugmentation (K := K) n hn
      (Ideal.Quotient.mk (rectangularIdeal (K := K) n) f) = constantCoeff f := rfl

omit [Fintype σ] in
@[simp] theorem rectangularAugmentation_algebraMap (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    (a : K) : rectangularAugmentation (K := K) n hn
      (algebraMap K (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) a) = a := by
  change constantCoeff (C a : MvPowerSeries σ K) = a
  exact constantCoeff_C a

omit [Fintype σ] in
theorem rectangularQuotient_isLocal (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    IsLocalRing (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) := by
  let := (rectangularAugmentation (K := K) n hn).domain_nontrivial
  exact IsLocalRing.of_surjective' (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
    Ideal.Quotient.mk_surjective

theorem ordinaryIdeal_le_rectangularIdeal (n : σ → ℕ) :
    PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) (1 + ∑ i, n i) ≤
      rectangularIdeal (K := K) n := by
  intro f hf d hd
  apply (PiExponent.JetGeometry.mem_weightedIdeal_iff _ _ f).mp hf d
  rw [← Finsupp.degree_eq_weight_one, Finsupp.degree_eq_sum]
  have hsum : (∑ i, d i) ≤ ∑ i, n i :=
    Finset.sum_le_sum fun i _ => Nat.le_of_lt (hd i)
  omega

omit [Fintype σ] [DecidableEq σ] in
theorem ordinaryOneIdeal_eq_constantKernel :
    (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) 1 :
      Ideal (MvPowerSeries σ K)) = RingHom.ker constantCoeff := by
  ext f
  change (1 : ℕ∞) ≤ f.order ↔ constantCoeff f = 0
  exact one_le_order_iff_constCoeff_eq_zero

omit [Fintype σ] in
theorem rectangularAugmentation_ker_eq_map (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    RingHom.ker (rectangularAugmentation (K := K) n hn) =
      Ideal.map (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
        (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) 1) := by
  rw [ordinaryOneIdeal_eq_constantKernel]
  let q := Ideal.Quotient.mk (rectangularIdeal (K := K) n)
  have hker : Ideal.comap q (RingHom.ker (rectangularAugmentation (K := K) n hn)) =
      RingHom.ker (constantCoeff : MvPowerSeries σ K →+* K) := by
    ext f
    rfl
  rw [← hker, Ideal.map_comap_of_surjective q Ideal.Quotient.mk_surjective]

theorem rectangularAugmentation_ker_pow (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    (RingHom.ker (rectangularAugmentation (K := K) n hn)) ^ (1 + ∑ i, n i) = ⊥ := by
  rw [rectangularAugmentation_ker_eq_map, ← Ideal.map_pow]
  apply le_antisymm _ bot_le
  calc
    _ ≤ Ideal.map (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
          (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) (1 + ∑ i, n i)) := by
      apply Ideal.map_mono
      simpa only [Nat.mul_one] using
        PiExponent.JetGeometry.ideal_pow_le_weightedIdeal (R := K) (fun _ : σ => 1)
          (PiExponent.JetGeometry.weightedIdeal (fun _ : σ => 1) 1) 1 le_rfl (1 + ∑ i, n i)
    _ ≤ Ideal.map (Ideal.Quotient.mk (rectangularIdeal (K := K) n))
          (rectangularIdeal (K := K) n) :=
      Ideal.map_mono (ordinaryIdeal_le_rectangularIdeal n)
    _ = ⊥ := Ideal.map_quotient_self _

theorem length_rectangularQuotient (n : σ → ℕ) (hn : ∀ i, 0 < n i) :
    Module.length (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n)
      (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) = (∏ i, n i : ℕ) := by
  let := (rectangularAugmentation (K := K) n hn).domain_nontrivial
  let := rectangularQuotient_isLocal (K := K) n hn
  rw [PiExponentJets.W24.ring_length_eq_finrank_of_augmentation
    (rectangularAugmentation (K := K) n hn)
    (rectangularAugmentation_algebraMap n hn), finrank_rectangularQuotient]

def rectangularTaylorFactor {A : Type*} [CommRing A] (n : σ → ℕ)
    (I : Ideal A) (tau : A →+* MvPowerSeries σ K)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    (A ⧸ I) →+* (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  Ideal.Quotient.lift I
    ((Ideal.Quotient.mk (rectangularIdeal (K := K) n)).comp tau)
    (fun a ha => Ideal.Quotient.eq_zero_iff_mem.mpr (hvanish a ha))

omit [Fintype σ] in
@[simp] theorem rectangularTaylorFactor_mk {A : Type*} [CommRing A]
    (n : σ → ℕ) (I : Ideal A) (tau : A →+* MvPowerSeries σ K)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0)
    (a : A) : rectangularTaylorFactor n I tau hvanish (Ideal.Quotient.mk I a) =
      Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) := rfl

theorem rectangular_length_le_of_residue_cotangent
    {A C : Type*} [CommRing A] [CommRing C] [Algebra C A]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    [Algebra C (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n)]
    (P : Ideal A)
    (f : A →ₐ[C] (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n))
    (rho : A →+* K) (hrho : Function.Surjective rho)
    (hcomm : (rectangularAugmentation (K := K) n hn).comp f.toRingHom = rho)
    (hf : P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap f)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf)) :
    (∏ i, n i : ℕ) ≤ Module.length A A := by
  have hlength := PiExponentJets.W24.length_le_of_residue_cotangent_map
    P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf
    rho (rectangularAugmentation (K := K) n hn) hrho hcomm rfl hCot
    (1 + ∑ i, n i) (rectangularAugmentation_ker_pow n hn)
  rw [length_rectangularQuotient n hn] at hlength
  exact hlength

theorem rectangular_quotient_length_le_of_residue_cotangent
    {A C : Type*} [CommRing A] [CommRing C] [Algebra C A]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i)
    [Algebra C (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n)]
    (P I : Ideal A)
    (f : A →ₐ[C] (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n))
    (rho : A →+* K) (hrho : Function.Surjective rho)
    (hcomm : (rectangularAugmentation (K := K) n hn).comp f.toRingHom = rho)
    (hf : P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap f)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf))
    (hI : I ≤ RingHom.ker f.toRingHom) :
    (∏ i, n i : ℕ) ≤ Module.length A (A ⧸ I) := by
  let B := MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n
  have hs := PiExponentJets.W24.algHom_surjective_of_residue_cotangent
    P (RingHom.ker (rectangularAugmentation (K := K) n hn)) f hf
    rho (rectangularAugmentation (K := K) n hn) hrho hcomm rfl hCot
    (1 + ∑ i, n i) (rectangularAugmentation_ker_pow n hn)
  let g : (A ⧸ I) →+* B := Ideal.Quotient.lift I f.toRingHom hI
  have hg : Function.Surjective g :=
    Ideal.Quotient.lift_surjective_of_surjective I hI hs
  let : Algebra (A ⧸ I) B := g.toAlgebra
  have hg' : Function.Surjective (algebraMap (A ⧸ I) B) := hg
  have hlength : Module.length B B ≤ Module.length (A ⧸ I) (A ⧸ I) := by
    rw [← Module.length_eq_of_surjective (M := B) hg']
    exact Module.length_le_of_surjective (Algebra.linearMap (A ⧸ I) B) hg'
  rw [Module.length_eq_of_surjective (R := A ⧸ I) (M := A ⧸ I)
    (Ideal.Quotient.mk_surjective : Function.Surjective (algebraMap A (A ⧸ I)))]
  rw [length_rectangularQuotient n hn] at hlength
  exact hlength

def rectangularTaylorAlgHom {A : Type*} [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (tau : A →+* MvPowerSeries σ K) :
    A →ₐ[ℚ] (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  ((Ideal.Quotient.mk (rectangularIdeal (K := K) n)).comp tau).toRatAlgHom

omit [Fintype σ] in
@[simp] theorem rectangularTaylorAlgHom_apply {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (tau : A →+* MvPowerSeries σ K) (a : A) :
    rectangularTaylorAlgHom n tau a =
      Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) := rfl

omit [Fintype σ] in
theorem rectangularTaylorAlgHom_augmentation {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i) (tau : A →+* MvPowerSeries σ K)
    (rho : A →+* K) (hconstant : ∀ a, constantCoeff (tau a) = rho a) :
    (rectangularAugmentation (K := K) n hn).comp
      (rectangularTaylorAlgHom n tau).toRingHom = rho := by
  ext a
  exact hconstant a

omit [Fintype σ] in
theorem rectangularTaylorAlgHom_maps_residueIdeal {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i) (tau : A →+* MvPowerSeries σ K)
    (rho : A →+* K) (hconstant : ∀ a, constantCoeff (tau a) = rho a)
    (P : Ideal A) (hP : P ≤ RingHom.ker rho) :
    P ≤ (RingHom.ker (rectangularAugmentation (K := K) n hn)).comap
      (rectangularTaylorAlgHom n tau) := by
  intro a ha
  change constantCoeff (tau a) = 0
  rw [hconstant]
  exact hP ha

theorem rectangularTaylor_length_lower {A : Type*}
    [CommRing A] [Algebra ℚ A] [Algebra ℚ K]
    (n : σ → ℕ) (hn : ∀ i, 0 < n i) (tau : A →+* MvPowerSeries σ K)
    (rho : A →+* K) (hrho : Function.Surjective rho)
    (hconstant : ∀ a, constantCoeff (tau a) = rho a)
    (P I : Ideal A) (hP : P ≤ RingHom.ker rho)
    (hCot : Function.Surjective
      (Ideal.mapCotangent P (RingHom.ker (rectangularAugmentation (K := K) n hn))
        (rectangularTaylorAlgHom n tau)
        (rectangularTaylorAlgHom_maps_residueIdeal n hn tau rho hconstant P hP)))
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    (∏ i, n i : ℕ) ≤ Module.length A (A ⧸ I) := by
  apply rectangular_quotient_length_le_of_residue_cotangent n hn P I
    (rectangularTaylorAlgHom n tau) rho hrho
    (rectangularTaylorAlgHom_augmentation n hn tau rho hconstant)
    (rectangularTaylorAlgHom_maps_residueIdeal n hn tau rho hconstant P hP) hCot
  intro a ha
  change Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) = 0
  exact Ideal.Quotient.eq_zero_iff_mem.mpr (hvanish a ha)

def localizedTaylorMap {A L : Type*} [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a)) :
    L →+* MvPowerSeries σ K :=
  IsLocalization.lift (M := M) (S := L) (g := tau) (fun s : M => by
    apply MvPowerSeries.isUnit_iff_constantCoeff.mpr
    rw [hconstant]
    exact (IsLocalization.map_units L s).map rho)

omit [Fintype σ] [DecidableEq σ] in
@[simp] theorem localizedTaylorMap_algebraMap {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a)) (a : A) :
    localizedTaylorMap M tau rho hconstant (algebraMap A L a) = tau a := by
  simp only [localizedTaylorMap, IsLocalization.lift_eq]

omit [Fintype σ] [DecidableEq σ] in
theorem localizedTaylorMap_constant {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a)) :
    (constantCoeff : MvPowerSeries σ K →+* K).comp
      (localizedTaylorMap M tau rho hconstant) = rho := by
  apply IsLocalization.ringHom_ext M
  ext a
  simp only [RingHom.comp_apply, localizedTaylorMap_algebraMap]
  exact hconstant a

omit [Fintype σ] [DecidableEq σ] in
theorem linearCoefficient_mul (i : σ) (f g : MvPowerSeries σ K) :
    coeff (Finsupp.single i 1) (f * g) =
      constantCoeff f * coeff (Finsupp.single i 1) g +
      constantCoeff g * coeff (Finsupp.single i 1) f := by
  have h (p : MvPowerSeries σ K) :
      constantCoeff (MvPowerSeries.pderiv i p) = coeff (Finsupp.single i 1) p := by
    rw [← coeff_zero_eq_constantCoeff_apply, MvPowerSeries.coeff_pderiv]
    simp
  rw [← h, (MvPowerSeries.pderiv i).leibniz]
  simp only [smul_eq_mul, map_add, map_mul, h]

omit [Fintype σ] [DecidableEq σ] in
theorem localizedTaylorMap_linearCoefficient {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (i : σ) (d : L → K)
    (hd : ∀ x y, d (x * y) = rho x * d y + rho y * d x)
    (ha : ∀ a, coeff (Finsupp.single i 1) (tau a) = d (algebraMap A L a))
    (x : L) :
    coeff (Finsupp.single i 1) (localizedTaylorMap M tau rho hconstant x) = d x := by
  obtain ⟨a, s, hs⟩ := IsLocalization.exists_mk'_eq M x
  have heq : x * algebraMap A L s = algebraMap A L a :=
    (IsLocalization.mk'_eq_iff_eq_mul.mp hs).symm
  have hc0 (y : L) :
      constantCoeff (localizedTaylorMap M tau rho hconstant y) = rho y :=
    RingHom.congr_fun (localizedTaylorMap_constant M tau rho hconstant) y
  have hc := congrArg
    (fun y => coeff (Finsupp.single i 1) (localizedTaylorMap M tau rho hconstant y)) heq
  rw [map_mul, linearCoefficient_mul, hc0, hc0,
    localizedTaylorMap_algebraMap, localizedTaylorMap_algebraMap, ha, ha] at hc
  have hd' := hd x (algebraMap A L s)
  rw [heq] at hd'
  have he : rho (algebraMap A L s) *
      coeff (Finsupp.single i 1) (localizedTaylorMap M tau rho hconstant x) =
        rho (algebraMap A L s) * d x := by
    exact add_left_cancel (hc.trans hd')
  exact mul_left_cancel₀ ((IsLocalization.map_units L s).map rho).ne_zero he

omit [Fintype σ] in
theorem localizedTaylorMap_ideal_le {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (n : σ → ℕ) (I : Ideal A)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    I.map (algebraMap A L) ≤
      (rectangularIdeal (K := K) n).comap (localizedTaylorMap M tau rho hconstant) := by
  apply Ideal.map_le_iff_le_comap.mpr
  intro a ha
  change localizedTaylorMap M tau rho hconstant (algebraMap A L a) ∈ rectangularIdeal n
  rw [localizedTaylorMap_algebraMap]
  exact hvanish a ha

def localizedRectangularTaylorFactor {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (n : σ → ℕ) (I : Ideal A)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) :
    (L ⧸ I.map (algebraMap A L)) →+*
      (MvPowerSeries σ K ⧸ rectangularIdeal (K := K) n) :=
  rectangularTaylorFactor n (I.map (algebraMap A L))
    (localizedTaylorMap M tau rho hconstant)
    (localizedTaylorMap_ideal_le M tau rho hconstant n I hvanish)

omit [Fintype σ] in
@[simp] theorem localizedRectangularTaylorFactor_mk {A L : Type*}
    [CommRing A] [CommRing L] [Algebra A L]
    (M : Submonoid A) [IsLocalization M L]
    (tau : A →+* MvPowerSeries σ K) (rho : L →+* K)
    (hconstant : ∀ a, constantCoeff (tau a) = rho (algebraMap A L a))
    (n : σ → ℕ) (I : Ideal A)
    (hvanish : ∀ a ∈ I, ∀ d, (∀ i, d i < n i) → coeff d (tau a) = 0) (a : A) :
    localizedRectangularTaylorFactor M tau rho hconstant n I hvanish
      (Ideal.Quotient.mk (I.map (algebraMap A L)) (algebraMap A L a)) =
        Ideal.Quotient.mk (rectangularIdeal (K := K) n) (tau a) := by
  change Ideal.Quotient.mk (rectangularIdeal (K := K) n)
    (localizedTaylorMap M tau rho hconstant (algebraMap A L a)) = _
  rw [localizedTaylorMap_algebraMap]

end
end PiExponentApprox.TransverseMultiplicity

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeFrameMultiplicity
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeWeightedBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound

namespace OAI

noncomputable section
namespace PiExponent.TransverseSliceComparison

open scoped BigOperators
open PiExponentApprox NormalBasisRigidity
open TransverseWeightedMultiplicity WeightedSliceDegree

def residueCoordinates {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (i : Fin (m + 1)) : Q.ResidueField := primeResidueMap Q (MvPolynomial.X i)

def sliceEquations {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (A : Finset (Fin (m + 1))) {J : Type*} (f : J → FramePolynomial m) :
    J → MvPolynomial (Fin A.card) Q.ResidueField :=
  fun j => enumeratedSliceMap A (residueCoordinates Q) (f j)

def slicePoint {m : ℕ} (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (A : Finset (Fin (m + 1))) : Fin A.card → Q.ResidueField :=
  fun i => residueCoordinates Q (A.equivFin.symm i)

theorem comparison_of_actual_slice {m : ℕ}
    (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hy : primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (A : Finset (Fin (m + 1))) (hk : 0 < A.card)
    (B : Fin A.card → Fin (m + 1))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))))
    {J : Type*} (f : J → FramePolynomial m)
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ epsilon * N → polynomialFrameWord m word p ∈ Q)
    (hminimal : WeightedBezout.pointIdeal (slicePoint Q A) ∈
      (Ideal.span (Set.range (sliceEquations Q A f))).minimalPrimes)
    (hlength : Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ (Ideal.span (Set.range f)).map
          (algebraMap (FramePolynomial m) (Localization.AtPrime Q))) =
      WeightedBezout.pointLength (slicePoint Q A)
        (Ideal.span (Set.range (sliceEquations Q A f)))) :
    (∏ i : Fin A.card, (rho (A.equivFin.symm i) : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  let : Infinite Q.ResidueField := Infinite.of_injective
    (algebraMap ℂ Q.ResidueField) (algebraMap ℂ Q.ResidueField).injective
  have hrhoR (i : Fin (m + 1)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hsliceDegree : ∀ j, ∀ d ∈ (sliceEquations Q A f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho (A.equivFin.symm i) : ℝ)) ≤ N := by
    intro j
    exact supportBound_enumeratedSliceMap_sum A (residueCoordinates Q)
      (fun i => (rho i : ℝ)) (fun i => (hrhoR i).le) N (f j) (hdegree j)
  obtain ⟨L, hL, hupper⟩ := WeightedBezout.rational_pointLength_bound
    Q.ResidueField (sliceEquations Q A f) (slicePoint Q A)
    (fun i => rho (A.equivFin.symm i)) (fun i => hrho _) N hN.le hsliceDegree hminimal
  have hlower := prime_frame_rectangular_length_lower m A.card Q hy B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  rw [hlength, hL] at hlower
  apply weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN _ hupper
  exact_mod_cast hlower

theorem comparison_of_normal_basis {m : ℕ}
    (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hy : primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (A : Finset (Fin (m + 1))) (hk : 0 < A.card)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    (B : Fin A.card → Fin (m + 1))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))))
    {J : Type*} (f : J → FramePolynomial m)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin (m + 1) → ℚ) (hrho : ∀ i, 0 < rho i)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon N : ℝ) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N)
    (hn : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i)
    (hvanish : ∀ p ∈ Ideal.span (Set.range f), ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ epsilon * N → polynomialFrameWord m word p ∈ Q) :
    (∏ i ∈ A, (rho i : ℝ)) ≤
      (A.card : ℝ) ^ A.card * (∏ i, cost (B i)) / epsilon ^ A.card := by
  obtain ⟨L, hL, hupper⟩ := PrimeWeightedBezout.weighted_prime_length_bound
    Q A hA f hQ rho hrho N hN.le hdegree
  have hlower := prime_frame_rectangular_length_lower m A.card Q hy B hB
    (Ideal.span (Set.range f)) cost
    (rectangularCutoff (fun j => cost (B j)) (epsilon * N)) (epsilon * N) hn
    (fun i => (hcost i).le)
    (rectangularCutoff_budget hk (fun j => cost (B j)) (fun j => hcost _)
      (epsilon * N) (mul_pos hepsilon hN)) hvanish
  change (∏ i, rectangularCutoff (fun j => cost (B j)) (epsilon * N) i : ℕ) ≤
    CoordinateSliceComparison.primeLength Q (Ideal.span (Set.range f)) at hlower
  rw [hL] at hlower
  have hrhoR (i : Fin (m + 1)) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have h := weight_comparison_of_rectangular_count hk
    (fun i => (rho (A.equivFin.symm i) : ℝ)) (fun j => cost (B j)) epsilon N L
    (fun i => hrhoR _) (fun j => hcost _) hepsilon hN (by exact_mod_cast hlower)
    (by simpa only [NormalBasisProducts.prod_equivFin A (fun i => (rho i : ℝ))] using hupper)
  simpa only [NormalBasisProducts.prod_equivFin A (fun i => (rho i : ℝ))] using h

end PiExponent.TransverseSliceComparison
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.RectangularVolume
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparationConstant
import OAI.NumberTheory.PiExponent.Jets.TransverseMultiplicity

namespace OAI

noncomputable section
namespace PiExponent.TransverseWeightedMultiplicity

open scoped BigOperators

theorem eventually_uniform_rectangularCutoff_two_le (m : ℕ)
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ k : ℕ, 0 < k → k ≤ m →
      ∀ B : Fin k → Fin (m + 1), ∀ i,
        2 ≤ rectangularCutoff (fun j => cost (B j)) (epsilon * N) i := by
  have ht : Filter.Tendsto (fun N : ℝ => epsilon * N) Filter.atTop Filter.atTop :=
    Filter.tendsto_id.const_mul_atTop hepsilon
  have hb : ∀ᶠ N : ℝ in Filter.atTop, ∀ j : Fin (m + 1),
      (m : ℝ) * cost j < epsilon * N :=
    Filter.eventually_all.mpr (fun j =>
      ht.eventually (Filter.eventually_gt_atTop ((m : ℝ) * cost j)))
  filter_upwards [hb] with N hN
  intro k hk hkm B i
  have hdim : (k : ℝ) ≤ m := by exact_mod_cast hkm
  apply two_le_rectangularCutoff hk (fun j => cost (B j)) (fun j => hcost _) i
  exact (mul_le_mul_of_nonneg_right hdim (hcost _).le).trans_lt (hN (B i))

theorem rectangularCutoff_budget {k : ℕ} (hk : 0 < k)
    (kappa : Fin k → ℝ) (hkappa : ∀ i, 0 < kappa i)
    (T : ℝ) (hT : 0 < T) :
    ∑ i, ((rectangularCutoff kappa T i - 1 : ℕ) : ℝ) * kappa i ≤ T := by
  have hpos := rectangularCutoff_pos hk kappa hkappa hT
  have hlt : ∀ i, rectangularCutoff kappa T i - 1 < rectangularCutoff kappa T i := by
    intro i
    exact Nat.sub_lt (hpos i) (by norm_num)
  have h := rectangularCutoff_weight_lt hk kappa hkappa
    (fun i => rectangularCutoff kappa T i - 1) hlt
  simpa only [mul_comm] using h.le

theorem rectangular_weight_product_comparison {k : ℕ} (hk : 0 < k)
    (rho kappa : Fin k → ℝ) (epsilon N L : ℝ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hlower : (epsilon * N) ^ k / ((k : ℝ) ^ k * ∏ i, kappa i) ≤ L)
    (hupper : L ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k : ℝ) ^ k * (∏ i, kappa i) / epsilon ^ k := by
  have hA : 0 < ∏ i, rho i := Finset.prod_pos (fun i _ => hrho i)
  have hB : 0 < (k : ℝ) ^ k * ∏ i, kappa i :=
    mul_pos (pow_pos (by exact_mod_cast hk) _) (Finset.prod_pos (fun i _ => hkappa i))
  have h := (div_le_div_iff₀ hB hA).mp (hlower.trans hupper)
  rw [mul_pow] at h
  apply (le_div_iff₀ (pow_pos hepsilon k)).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hN k)).mp
  calc
    N ^ k * ((∏ i, rho i) * epsilon ^ k) =
        epsilon ^ k * N ^ k * ∏ i, rho i := by ring
    _ ≤ N ^ k * ((k : ℝ) ^ k * ∏ i, kappa i) := h

theorem weight_comparison_of_rectangular_count {k : ℕ} (hk : 0 < k)
    (rho kappa : Fin k → ℝ) (epsilon N : ℝ) (L : ℕ)
    (hrho : ∀ i, 0 < rho i) (hkappa : ∀ i, 0 < kappa i)
    (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hlower : (∏ i, rectangularCutoff kappa (epsilon * N) i : ℕ) ≤ L)
    (hupper : (L : ℝ) ≤ N ^ k / ∏ i, rho i) :
    (∏ i, rho i) ≤ (k : ℝ) ^ k * (∏ i, kappa i) / epsilon ^ k := by
  apply rectangular_weight_product_comparison hk rho kappa epsilon N L
    hrho hkappa hepsilon hN _ hupper
  have hv := rectangularCutoff_product_lower hk kappa hkappa (mul_pos hepsilon hN)
  apply hv.trans
  exact_mod_cast hlower

theorem rectangular_comparison_le_separation_constant {m k : ℕ}
    (hkm : k ≤ m) (kappa : Fin k → ℝ) (sigma : ℝ)
    (hsigma : 0 < sigma) (hkappa : ∀ i, 0 ≤ kappa i) :
    (k : ℝ) ^ k * (∏ i, kappa i) / (sigma / ((m : ℝ) + 2)) ^ k ≤
      (2 * ((m : ℝ) + 2) ^ (m + 2) *
        (1 + ((m : ℝ) + 2) / sigma) ^ (m + 2)) * ∏ i, kappa i := by
  have h := PiExponentApprox.rectangular_multiplicity_constant_le_enlarged
    m k sigma hsigma hkm
  have hp : 0 ≤ ∏ i, kappa i := Finset.prod_nonneg (fun i _ => hkappa i)
  have hh := mul_le_mul_of_nonneg_right h hp
  convert hh using 1
  simp only [div_eq_mul_inv, mul_pow, mul_inv_rev, inv_pow, inv_inv]
  ring

end PiExponent.TransverseWeightedMultiplicity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean <==
import Mathlib.RingTheory.FiniteType
import Mathlib.RingTheory.Ideal.Quotient.Basic
import Mathlib.RingTheory.Localization.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLocalizedLength
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeClosedPointEquiv

namespace OAI

noncomputable section
namespace PiExponentSiegel.W23
open PiExponentSiegelAux.W09
open PiExponentJets.PolynomialLocalResidueResolution

variable (K α β : Type*) [Field K]

def affineCoefficientAlgHom :
    SplitPolynomial K α β →ₐ[K] FractionCoefficientPolynomial K α β :=
  (polynomialCoefficientLocalizationEquiv K α β).toAlgHom.comp
    (IsScalarTower.toAlgHom K (SplitPolynomial K α β)
      (PolynomialCoefficientLocalization K α β))

abbrev affineCoefficientMap :
    SplitPolynomial K α β →+* FractionCoefficientPolynomial K α β :=
  (affineCoefficientAlgHom K α β).toRingHom

@[reducible] def affineCoefficientAlgebra :
    Algebra (SplitPolynomial K α β) (FractionCoefficientPolynomial K α β) :=
  (affineCoefficientMap K α β).toAlgebra

attribute [local instance] affineCoefficientAlgebra

instance affineCoefficient_isLocalization :
    IsLocalization (coefficientDenominators K α β) (FractionCoefficientPolynomial K α β) := by
  exact (IsLocalization.isLocalization_iff_of_ringEquiv
    (coefficientDenominators K α β)
    (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv).mp inferInstance

def affineMappedIdeal (P : Ideal (SplitPolynomial K α β)) :
    Ideal (FractionCoefficientPolynomial K α β) :=
  P.map (affineCoefficientMap K α β)

variable (Q : Ideal (SplitPolynomial K α β)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

theorem affineCoefficientMap_comap_closedPoint :
    (closedPolynomialIdeal K α β Q hB).comap (affineCoefficientMap K α β) = Q := by
  change ((coefficientClosedPoint K α β Q hB).map
      (polynomialCoefficientLocalizationEquiv K α β).toRingHom).comap
      ((polynomialCoefficientLocalizationEquiv K α β).toRingHom.comp
        (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β))) = Q
  rw [← Ideal.comap_comap, ← atPrimeImage_comap]
  exact coefficientClosedPoint_comap K α β Q hB

include hB in

theorem affineDenominators_disjoint (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) :
    Disjoint (coefficientDenominators K α β : Set (SplitPolynomial K α β)) (P : Set _) := by
  have hd : Disjoint (coefficientDenominators K α β : Set (SplitPolynomial K α β))
      (Q : Set _) := by
    rw [← affineCoefficientMap_comap_closedPoint K α β Q hB]
    exact (IsLocalization.disjoint_under_iff (coefficientDenominators K α β)
      (FractionCoefficientPolynomial K α β) (closedPolynomialIdeal K α β Q hB)).mpr
      (Ideal.IsMaximal.ne_top inferInstance)
  exact Set.disjoint_left.mpr fun x hx hxP => Set.disjoint_left.mp hd hx (hPQ hxP)

include hB in

theorem affineMappedIdeal_isPrime (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) : (affineMappedIdeal K α β P).IsPrime := by
  exact IsLocalization.isPrime_of_isPrime_disjoint (coefficientDenominators K α β)
    (FractionCoefficientPolynomial K α β) P inferInstance
    (affineDenominators_disjoint K α β Q hB P hPQ)

theorem affineMappedIdeal_le_closedPoint (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) :
    affineMappedIdeal K α β P ≤ closedPolynomialIdeal K α β Q hB := by
  apply Ideal.map_le_iff_le_comap.mpr
  rw [affineCoefficientMap_comap_closedPoint]
  exact hPQ

include hB in

theorem affineMappedIdeal_comap (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    (affineMappedIdeal K α β P).comap (affineCoefficientMap K α β) = P :=
  IsLocalization.under_map_of_isPrime_disjoint (coefficientDenominators K α β)
    (FractionCoefficientPolynomial K α β) inferInstance
    (affineDenominators_disjoint K α β Q hB P hPQ)

theorem originalLocalCoefficientLocalEquiv_algebraMap (a : SplitPolynomial K α β) :
    originalLocalCoefficientLocalEquiv K α β Q hB
      (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a) =
      algebraMap (SplitPolynomial K α β) (CoefficientClosedLocal K α β Q hB) a := by
  let := closedLocal_isLocalizationAtOriginal K α β Q hB
  exact (IsLocalization.algEquiv Q.primeCompl (Localization.AtPrime Q)
    (CoefficientClosedLocal K α β Q hB)).commutes a

theorem closedPointLocalEquiv_algebraMap (a : SplitPolynomial K α β) :
    polynomialPrimeClosedPointEquiv K α β Q hB
      (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a) =
      algebraMap (FractionCoefficientPolynomial K α β)
        (Localization.AtPrime (closedPolynomialIdeal K α β Q hB))
        (affineCoefficientMap K α β a) := by
  change atPrimeEquivOfRingEquiv
    (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
    (coefficientClosedPoint K α β Q hB)
    (originalLocalCoefficientLocalEquiv K α β Q hB
      (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a)) = _
  exact (congrArg (atPrimeEquivOfRingEquiv
    (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
    (coefficientClosedPoint K α β Q hB))
    (originalLocalCoefficientLocalEquiv_algebraMap K α β Q hB a)).trans
    (atPrimeEquivOfRingEquiv_algebraMap
      (polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
      (coefficientClosedPoint K α β Q hB)
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β) a))

theorem closedPointLocalEquiv_map_ideal (P : Ideal (SplitPolynomial K α β)) :
    (parameterLocalizedIdeal P Q).map
      (polynomialPrimeClosedPointEquiv K α β Q hB).toRingHom =
    parameterLocalizedIdeal (affineMappedIdeal K α β P)
      (closedPolynomialIdeal K α β Q hB) := by
  unfold parameterLocalizedIdeal affineMappedIdeal
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro a
  exact closedPointLocalEquiv_algebraMap K α β Q hB a

def affineLocalQuotientEquiv (P : Ideal (SplitPolynomial K α β)) :
    (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) ≃+*
      (Localization.AtPrime (closedPolynomialIdeal K α β Q hB) ⧸
        parameterLocalizedIdeal (affineMappedIdeal K α β P)
          (closedPolynomialIdeal K α β Q hB)) :=
  Ideal.quotientEquiv _ _ (polynomialPrimeClosedPointEquiv K α β Q hB)
    (closedPointLocalEquiv_map_ideal K α β Q hB P).symm

def affineClosedQuotientLocalEquiv (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) :
    Localization.AtPrime (quotientParameterPrime P Q hPQ) ≃+*
      Localization.AtPrime
        (R := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
        (quotientParameterPrime (affineMappedIdeal K α β P)
        (closedPolynomialIdeal K α β Q hB)
        (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)) :=
  ((localizationQuotientParametersEquiv P Q hPQ).symm.trans
    (affineLocalQuotientEquiv K α β Q hB P)).trans
    (localizationQuotientParametersEquiv (affineMappedIdeal K α β P)
      (closedPolynomialIdeal K α β Q hB)
      (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ))

def affineQuotientMap (P : Ideal (SplitPolynomial K α β)) :
    (SplitPolynomial K α β ⧸ P) →+*
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  Ideal.quotientMap _ (affineCoefficientMap K α β) Ideal.le_comap_map

@[reducible] def affineQuotientAlgebra (P : Ideal (SplitPolynomial K α β)) :
    Algebra (SplitPolynomial K α β ⧸ P)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  RingHom.toAlgebra'
    (R := SplitPolynomial K α β ⧸ P)
    (S := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
    (affineQuotientMap K α β P) (fun x y =>
      (Ideal.Quotient.commSemiring (affineMappedIdeal K α β P)).mul_comm
        (affineQuotientMap K α β P x) y)

attribute [local instance] affineQuotientAlgebra

@[simp] theorem affineQuotientMap_mk (P : Ideal (SplitPolynomial K α β))
    (a : SplitPolynomial K α β) :
    affineQuotientMap K α β P (Ideal.Quotient.mk P a) =
      Ideal.Quotient.mk _ (affineCoefficientMap K α β a) := rfl

instance affineQuotient_scalarTower (P : Ideal (SplitPolynomial K α β)) :
    IsScalarTower K (SplitPolynomial K α β ⧸ P)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) := by
  apply IsScalarTower.of_algebraMap_eq
    (R := K) (S := SplitPolynomial K α β ⧸ P)
    (A := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
  intro k
  change Ideal.Quotient.mk _ (algebraMap K (FractionCoefficientPolynomial K α β) k) =
    affineQuotientMap K α β P (Ideal.Quotient.mk P (algebraMap K (SplitPolynomial K α β) k))
  rw [affineQuotientMap_mk]
  exact congrArg (Ideal.Quotient.mk (affineMappedIdeal K α β P))
    ((affineCoefficientAlgHom K α β).commutes k).symm

include hB in

theorem affineQuotientMap_injective (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) : Function.Injective (affineQuotientMap K α β P) :=
  Ideal.quotientMap_injective' (affineMappedIdeal_comap K α β Q hB P hPQ).le

include hB in

theorem affineQuotient_faithfulSMul (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    FaithfulSMul (SplitPolynomial K α β ⧸ P)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  (faithfulSMul_iff_algebraMap_injective _ _).mpr
    (affineQuotientMap_injective K α β Q hB P hPQ)

include hB in

theorem affineQuotient_isDomain (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    IsDomain (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) := by
  let := affineMappedIdeal_isPrime K α β Q hB P hPQ
  infer_instance

theorem affineQuotient_finiteType [Finite α] (P : Ideal (SplitPolynomial K α β)) :
    Algebra.FiniteType (SplitCoefficientField K β)
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) :=
  Algebra.FiniteType.of_surjective
    (Ideal.Quotient.mkₐ (SplitCoefficientField K β) (affineMappedIdeal K α β P))
    Ideal.Quotient.mk_surjective

include hB in

theorem affineQuotient_isLocalization (P : Ideal (SplitPolynomial K α β)) [P.IsPrime]
    (hPQ : P ≤ Q) :
    IsLocalization ((coefficientDenominators K α β).map (Ideal.Quotient.mk P))
      (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P) := by
  apply (isLocalization_iff
    ((coefficientDenominators K α β).map (Ideal.Quotient.mk P))
    (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)).mpr
  refine ⟨?_, ?_, ?_⟩
  · intro s
    obtain ⟨a, ha, he⟩ := s.property
    change IsUnit (affineQuotientMap K α β P (s : SplitPolynomial K α β ⧸ P))
    rw [← he, affineQuotientMap_mk]
    exact (IsLocalization.map_units (FractionCoefficientPolynomial K α β)
      (⟨a, ha⟩ : coefficientDenominators K α β)).map
        (Ideal.Quotient.mk (affineMappedIdeal K α β P))
  · intro z
    obtain ⟨t, rfl⟩ := Ideal.Quotient.mk_surjective z
    obtain ⟨⟨a, s⟩, hs⟩ := IsLocalization.surj (coefficientDenominators K α β) t
    refine ⟨⟨Ideal.Quotient.mk P a,
      ⟨Ideal.Quotient.mk P (s : SplitPolynomial K α β),
        Submonoid.mem_map_of_mem (Ideal.Quotient.mk P) s.property⟩⟩, ?_⟩
    change Ideal.Quotient.mk _ t *
      affineQuotientMap K α β P (Ideal.Quotient.mk P (s : SplitPolynomial K α β)) =
      affineQuotientMap K α β P (Ideal.Quotient.mk P a)
    rw [affineQuotientMap_mk, affineQuotientMap_mk, ← map_mul]
    exact congrArg (Ideal.Quotient.mk (affineMappedIdeal K α β P)) hs
  · intro x y hxy
    refine ⟨1, ?_⟩
    simpa only [Submonoid.coe_one, one_mul] using
      (affineQuotientMap_injective K α β Q hB P hPQ hxy)

theorem affineClosedQuotientLocalEquiv_mk_algebraMap
    (P : Ideal (SplitPolynomial K α β)) (hPQ : P ≤ Q) (a : SplitPolynomial K α β) :
    affineClosedQuotientLocalEquiv K α β Q hB P hPQ
      (algebraMap (SplitPolynomial K α β ⧸ P)
        (Localization.AtPrime (quotientParameterPrime P Q hPQ)) (Ideal.Quotient.mk P a)) =
      algebraMap
        (self := (inferInstance : Algebra
          (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
          (Localization.AtPrime (R := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
            (quotientParameterPrime (affineMappedIdeal K α β P)
              (closedPolynomialIdeal K α β Q hB)
              (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)))))
        (FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
        (Localization.AtPrime
        (R := FractionCoefficientPolynomial K α β ⧸ affineMappedIdeal K α β P)
        (hp := quotientParameterPrime_isPrime (affineMappedIdeal K α β P)
          (closedPolynomialIdeal K α β Q hB)
          (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ))
        (quotientParameterPrime (affineMappedIdeal K α β P)
          (closedPolynomialIdeal K α β Q hB)
          (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)))
        (affineQuotientMap K α β P (Ideal.Quotient.mk P a)) := by
  have hleft : (localizationQuotientParametersEquiv P Q hPQ).symm
      (algebraMap (SplitPolynomial K α β ⧸ P)
        (Localization.AtPrime (quotientParameterPrime P Q hPQ)) (Ideal.Quotient.mk P a)) =
      Ideal.Quotient.mk (parameterLocalizedIdeal P Q)
        (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a) := by
    apply (localizationQuotientParametersEquiv P Q hPQ).injective
    rw [RingEquiv.apply_symm_apply]
    exact (localizationQuotientParametersEquiv_mk_algebraMap P Q hPQ a).symm
  simp only [affineClosedQuotientLocalEquiv, RingEquiv.trans_apply]
  rw [hleft]
  change localizationQuotientParametersEquiv (affineMappedIdeal K α β P)
      (closedPolynomialIdeal K α β Q hB)
      (affineMappedIdeal_le_closedPoint K α β Q hB P hPQ)
      (Ideal.Quotient.mk _ (polynomialPrimeClosedPointEquiv K α β Q hB
        (algebraMap (SplitPolynomial K α β) (Localization.AtPrime Q) a))) = _
  rw [closedPointLocalEquiv_algebraMap,
    localizationQuotientParametersEquiv_mk_algebraMap, affineQuotientMap_mk]

end PiExponentSiegel.W23

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal

namespace OAI

namespace PiExponent.GeometrySupport.AffineIdealSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule PiExponentSeshadri.IdealPullback
variable {R : Type} [CommRing R] (A : Ideal R)

def value (s : Γ(closedModule (specIdeal A), ⊤)) : R :=
  (Scheme.ΓSpecIso (CommRingCat.of R)).hom
    ((closedInclusion (specIdeal A)).app ⊤ s)

theorem value_mem (s : Γ(closedModule (specIdeal A), ⊤)) : value A s ∈ A := by
  have hs : (closedInclusion (specIdeal A)).app ⊤ s ∈
      A.map (Scheme.ΓSpecIso (CommRingCat.of R)).inv.hom := by
    rw [← specIdeal_top A, ← closed_image (specIdeal A) ⟨⊤, isAffineOpen_top _⟩]
    exact ⟨s,rfl⟩
  obtain ⟨a,ha,he⟩ := (Ideal.mem_map_iff_of_surjective _
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv).surjective).mp hs
  unfold value
  rw [← he, ← CommRingCat.comp_apply, Iso.inv_hom_id]
  exact ha

def toIdeal : Γ(closedModule (specIdeal A), ⊤) →+ A where
  toFun s := ⟨value A s, value_mem A s⟩
  map_zero' := by
    apply Subtype.ext
    change value A 0 = 0
    simp [value]
    exact (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.map_zero
  map_add' s t := by
    apply Subtype.ext
    change value A (s+t) = value A s + value A t
    simp [value]
    exact (Scheme.ΓSpecIso (CommRingCat.of R)).hom.hom.map_add _ _

theorem toIdeal_injective : Function.Injective (toIdeal A) := by
  intro s t h
  have hh : value A s = value A t := congrArg Subtype.val h
  have hv := (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of R)).hom).injective hh
  let : Mono (closedInclusion (specIdeal A)) :=
    inferInstanceAs (Mono (inclusion (specIdeal A).subschemeι))
  let : Mono (closedInclusion (specIdeal A)).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules (Spec (CommRingCat.of R))).map
      (closedInclusion (specIdeal A))))
  exact PresheafOfModules.injective_of_mono
    (closedInclusion (specIdeal A)).val (op ⊤) hv

theorem toIdeal_surjective : Function.Surjective (toIdeal A) := by
  intro a
  have ha : (Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val ∈
      (specIdeal A).ideal ⟨⊤,isAffineOpen_top _⟩ := by
    rw [specIdeal_top]
    exact Ideal.mem_map_of_mem _ a.property
  rw [← closed_image] at ha
  obtain ⟨s,hs⟩ := ha
  change (closedInclusion (specIdeal A)).app ⊤ s =
    (Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val at hs
  refine ⟨s,?_⟩
  apply Subtype.ext
  change (Scheme.ΓSpecIso (CommRingCat.of R)).hom
    ((closedInclusion (specIdeal A)).app ⊤ s) = a.val
  rw [hs, ← CommRingCat.comp_apply, Iso.inv_hom_id]
  rfl

def equiv : Γ(closedModule (specIdeal A), ⊤) ≃+ A :=
  AddEquiv.ofBijective (toIdeal A) ⟨toIdeal_injective A, toIdeal_surjective A⟩

@[simp] theorem equiv_inclusion (s : Γ(closedModule (specIdeal A), ⊤)) :
    (equiv A s).val = (Scheme.ΓSpecIso (CommRingCat.of R)).hom
      ((closedInclusion (specIdeal A)).app ⊤ s) := rfl

@[simp] theorem equiv_symm_inclusion (a : A) :
    (closedInclusion (specIdeal A)).app ⊤ ((equiv A).symm a) =
      (Scheme.ΓSpecIso (CommRingCat.of R)).inv a.val := by
  apply (ConcreteCategory.bijective_of_isIso
    (Scheme.ΓSpecIso (CommRingCat.of R)).hom).injective
  rw [← equiv_inclusion, AddEquiv.apply_symm_apply,
    ← CommRingCat.comp_apply, Iso.inv_hom_id]
  rfl

end
end PiExponent.GeometrySupport.AffineIdealSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import OAI.NumberTheory.PiExponent.Geometry.ConePrimeProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeRegularSequence
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedRadical
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousListHistory

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open PiExponentSiegel.W17.ConeLocalLength
open scoped BigOperators Classical

theorem span_range_list_get {R : Type*} [CommSemiring R] (gs : List R) :
    Ideal.span (Set.range gs.get) = Ideal.ofList gs := by
  congr 1
  ext x
  exact List.mem_iff_get.symm

theorem span_range_map_list_get {R S : Type*} [CommSemiring S]
    (gs : List R) (f : R → S) :
    Ideal.span (Set.range (fun i => f (gs.get i))) = Ideal.ofList (gs.map f) := by
  congr 1
  ext x
  change (∃ i, f (gs.get i) = x) ↔ x ∈ gs.map f
  constructor
  · rintro ⟨i,rfl⟩
    exact List.mem_map.mpr ⟨gs.get i,List.mem_iff_get.mpr ⟨i,rfl⟩,rfl⟩
  · intro hx
    obtain ⟨a,ha,rfl⟩ := List.mem_map.mp hx
    obtain ⟨i,rfl⟩ := List.mem_iff_get.mp ha
    exact ⟨i,rfl⟩

theorem finiteLength_localized_minimal_quotient
    {R : Type*} [CommRing R] [IsNoetherianRing R]
    (I P : Ideal R) [P.IsPrime] (hP : P ∈ I.minimalPrimes) :
    IsFiniteLength (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P))) := by
  let L := Localization.AtPrime P
  let J := I.map (algebraMap R L)
  have hrad : J.radical = IsLocalRing.maximalIdeal L :=
    localized_radical_eq_maximal_of_mem_minimalPrimes I P hP
  let : J.radical.IsPrime := by rw [hrad]; infer_instance
  have hmin : IsLocalRing.maximalIdeal L ∈ J.minimalPrimes := by
    rw [← hrad]
    exact radical_mem_minimalPrimes J
  let : IsArtinianRing (L ⧸ J) :=
    IsLocalRing.quotient_artinian_of_mem_minimalPrimes_of_isLocalRing J hmin
  apply Module.length_ne_top_iff.mp
  rw [Module.length_eq_of_surjective (M := L ⧸ J)
    (show Function.Surjective (algebraMap L (L ⧸ J)) from Ideal.Quotient.mk_surjective)]
  exact Module.length_ne_top

theorem affine_local_regular_list_bezout
    {k : Type} [Field k] (n : ℕ)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (gs : List (MvPolynomial (Fin n) k)) (D : ℕ)
    (hdegree : ∀ g ∈ gs, g.totalDegree ≤ D)
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      (gs.map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))))
    (hlen : gs.length ≤ n) (hP : P ∈ (Ideal.ofList gs).minimalPrimes) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.ofList gs).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((D ^ gs.length : ℕ) : ℕ∞) := by
  let hs := gs.map homogenize
  let degrees : Fin hs.length → ℕ := fun i =>
    (gs[i.val]'(by simpa only [hs,List.length_map] using i.isLt)).totalDegree
  have hhom : ∀ i : Fin hs.length, hs[i].IsHomogeneous (degrees i) := by
    intro i
    simpa only [hs, List.getElem_map, Fin.getElem_fin, degrees] using
      homogenize_isHomogeneous (gs[i.val]'(by simpa only [hs,List.length_map] using i.isLt))
  have hconeReg := homogenized_list_regular_at_cone k (Fin n) P gs hreg
  have hget : P ∈ (Ideal.span (Set.range gs.get)).minimalPrimes := by
    simpa only [span_range_list_get] using hP
  have hconeMin := conePrime_minimal_over_homogenized k (Fin n) P gs.get hget
  rw [span_range_map_list_get] at hconeMin
  have hconeLen : hs.length < Fintype.card (Option (Fin n)) := by
    simp only [hs,List.length_map,Fintype.card_option,Fintype.card_fin]
    omega
  have hbound := homogeneous_local_regular_bezout (conePrime k (Fin n) P) none
    (homogenizing_coordinate_not_mem_conePrime k (Fin n) P)
    hs degrees hhom hconeReg hconeLen hconeMin
  have hfinite := finiteLength_localized_minimal_quotient
    (Ideal.span (Set.range gs.get)) P hget
  have hlength := homogenized_cone_local_length_eq k (Fin n) P gs.get hfinite
  rw [span_range_list_get, span_range_map_list_get] at hlength
  have hprod : (∏ i ∈ Finset.range hs.length, degreeAt degrees i) ≤ D ^ gs.length := by
    calc
      _ ≤ ∏ _i ∈ Finset.range hs.length, D := by
        apply Finset.prod_le_prod
        intro i hi
        have hi' : i < hs.length := Finset.mem_range.mp hi
        simp only [degreeAt,dite_eq_left hi',degrees]
        exact hdegree _ (List.getElem_mem _)
      _ = D ^ gs.length := by simp only [Finset.prod_const,Finset.card_range,hs,List.length_map]
  calc
    _ = Module.length (Localization.AtPrime (conePrime k (Fin n) P))
      (Localization.AtPrime (conePrime k (Fin n) P) ⧸ (Ideal.ofList hs).map
        (algebraMap (MvPolynomial (Option (Fin n)) k)
          (Localization.AtPrime (conePrime k (Fin n) P)))) := hlength.symm
    _ ≤ ((∏ i ∈ Finset.range hs.length, degreeAt degrees i : ℕ) : ℕ∞) := hbound
    _ ≤ _ := by exact_mod_cast hprod

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineResidueTranscendence
import OAI.NumberTheory.PiExponent.LocalAlgebra.ClosedPointLocalDimension

namespace OAI

noncomputable section
namespace PiExponentJets.W24

theorem affine_prime_dimension_of_closedPoint_presentation
    (k B β C : Type*) [Field k] [CommRing B] [IsDomain B]
    [Algebra k B] [Algebra.FiniteType k B] [Finite β]
    [CommRing C] [IsDomain C] [Algebra k C] [Algebra B C]
    [Algebra (FractionRing (MvPolynomial β k)) C]
    [IsScalarTower k B C]
    [IsScalarTower k (FractionRing (MvPolynomial β k)) C]
    [FaithfulSMul B C]
    [Algebra.FiniteType (FractionRing (MvPolynomial β k)) C]
    (q : Ideal B) [q.IsPrime]
    (b : β → q.ResidueField) (hb : IsTranscendenceBasis k b)
    (M : Submonoid B) [IsLocalization M C]
    (m : Ideal C) [m.IsMaximal]
    (e : Localization.AtPrime q ≃+* Localization.AtPrime m) :
    (q.height : WithBot ℕ∞) + ringKrullDim (B ⧸ q) = ringKrullDim B := by
  have he : (q.height : WithBot ℕ∞) = ringKrullDim C := by
    rw [← IsLocalization.AtPrime.ringKrullDim_eq_height q (Localization.AtPrime q),
      e.ringKrullDim, W29.closedPoint_local_dimension (FractionRing (MvPolynomial β k)) C m]
  have hd := coefficient_localization_dimension k (FractionRing (MvPolynomial β k)) B C M
    (rational_coefficient_trdeg_lt_aleph0 k β)
  rw [coefficient_trdeg_eq_prime_quotient_dimension k B β q b hb] at hd
  exact he.symm ▸ hd

end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean <==
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineTranscendenceDimension

namespace OAI

noncomputable section
namespace PiExponentJets.W24
open scoped nonZeroDivisors

theorem trdeg_lt_aleph0_of_algebraic_tower
    (k B C : Type*) [Field k] [CommRing B] [IsDomain B]
    [CommRing C] [IsDomain C] [Algebra k B] [Algebra k C] [Algebra B C]
    [IsScalarTower k B C] [FaithfulSMul B C] [Algebra.IsAlgebraic B C]
    (hB : Algebra.trdeg k B < Cardinal.aleph0) :
    Algebra.trdeg k C < Cardinal.aleph0 := by
  have ht := lift_trdeg_add_eq k B C
  simp only [trdeg_eq_zero, Cardinal.lift_zero, add_zero] at ht
  have hlt := Cardinal.lift_lt_aleph0.mpr hB
  rw [ht] at hlt
  exact Cardinal.lift_lt_aleph0.mp hlt

theorem affine_prime_quotient_dimension_eq_residue_trdeg
    (k A : Type*) [Field k] [CommRing A] [Algebra k A]
    [Algebra.FiniteType k A] (Q : Ideal A) [Q.IsPrime] :
    ringKrullDim (A ⧸ Q) = ((Algebra.trdeg k Q.ResidueField).toNat : WithBot ℕ∞) := by
  have : FaithfulSMul (A ⧸ Q) Q.ResidueField :=
    (faithfulSMul_iff_algebraMap_injective _ _).mpr
      Q.injective_algebraMap_quotient_residueField
  rw [finiteType_domain_krullDim_eq_trdeg k (A ⧸ Q),
    localization_trdeg_toNat_eq k (A ⧸ Q) Q.ResidueField (nonZeroDivisors (A ⧸ Q))]

theorem affine_prime_quotient_dimension_eq_basis_card
    (k A β : Type*) [Field k] [CommRing A] [Algebra k A]
    [Algebra.FiniteType k A] (Q : Ideal A) [Q.IsPrime]
    (b : β → Q.ResidueField) (hb : IsTranscendenceBasis k b) :
    ringKrullDim (A ⧸ Q) = (Nat.card β : WithBot ℕ∞) := by
  have ht := congrArg Cardinal.toNat hb.lift_cardinalMk_eq_trdeg
  simp only [Cardinal.toNat_lift] at ht
  rw [affine_prime_quotient_dimension_eq_residue_trdeg k A Q, ← ht]
  rfl

theorem rational_coefficient_trdeg_toNat (k β : Type*) [Field k] :
    (Algebra.trdeg k (FractionRing (MvPolynomial β k))).toNat = Nat.card β := by
  rw [← localization_trdeg_toNat_eq k (MvPolynomial β k)
    (FractionRing (MvPolynomial β k)) (nonZeroDivisors (MvPolynomial β k))]
  simp only [MvPolynomial.trdeg_of_isDomain, Cardinal.toNat_lift, Nat.card]

theorem rational_coefficient_trdeg_lt_aleph0
    (k β : Type*) [Field k] [Finite β] :
    Algebra.trdeg k (FractionRing (MvPolynomial β k)) < Cardinal.aleph0 := by
  have : Algebra.IsAlgebraic (MvPolynomial β k) (FractionRing (MvPolynomial β k)) :=
    IsLocalization.isAlgebraic _ (nonZeroDivisors (MvPolynomial β k))
  apply trdeg_lt_aleph0_of_algebraic_tower k (MvPolynomial β k)
    (FractionRing (MvPolynomial β k))
  simp only [MvPolynomial.trdeg_of_isDomain, Cardinal.lift_lt_aleph0,
    Cardinal.mk_lt_aleph0]

theorem coefficient_trdeg_eq_prime_quotient_dimension
    (k A β : Type*) [Field k] [CommRing A] [Algebra k A]
    [Algebra.FiniteType k A] (Q : Ideal A) [Q.IsPrime]
    (b : β → Q.ResidueField) (hb : IsTranscendenceBasis k b) :
    ((Algebra.trdeg k (FractionRing (MvPolynomial β k))).toNat : WithBot ℕ∞) =
      ringKrullDim (A ⧸ Q) := by
  rw [rational_coefficient_trdeg_toNat k β,
    affine_prime_quotient_dimension_eq_basis_card k A β Q b hb]

end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean <==
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis
import Mathlib.SetTheory.Cardinal.ToNat
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDimension

namespace OAI

namespace PiExponentJets.W24

section Normalization

variable (k B : Type*) [Field k] [CommRing B] [IsDomain B] [Algebra k B]

theorem normalization_trdeg_toNat (s : ℕ)
    (g : MvPolynomial (Fin s) k →ₐ[k] B)
    (hg : Function.Injective g) (hi : g.IsIntegral) :
    (Algebra.trdeg k B).toNat = s := by
  let : Algebra (MvPolynomial (Fin s) k) B := g.toRingHom.toAlgebra
  have : IsScalarTower k (MvPolynomial (Fin s) k) B :=
    IsScalarTower.of_algebraMap_eq fun x => (g.commutes x).symm
  have : FaithfulSMul (MvPolynomial (Fin s) k) B :=
    (faithfulSMul_iff_algebraMap_injective _ _).mpr hg
  have : Algebra.IsIntegral (MvPolynomial (Fin s) k) B := ⟨hi⟩
  have : Algebra.IsAlgebraic (MvPolynomial (Fin s) k) B :=
    ⟨fun x => (Algebra.IsIntegral.isIntegral x).isAlgebraic⟩
  have ht := congrArg Cardinal.toNat
    (lift_trdeg_add_eq k (MvPolynomial (Fin s) k) B)
  simpa [trdeg_eq_zero] using ht.symm

theorem finiteType_domain_krullDim_eq_trdeg [Algebra.FiniteType k B] :
    ringKrullDim B = ((Algebra.trdeg k B).toNat : WithBot ℕ∞) := by
  obtain ⟨s, g, hg, hfin, hdim⟩ := exists_finite_normalization_with_dimension k B
  rw [hdim, normalization_trdeg_toNat k B s g hg hfin.to_isIntegral]

end Normalization

section AlgebraicTower

variable (k B C : Type*) [Field k] [CommRing B] [IsDomain B]
  [CommRing C] [IsDomain C] [Algebra k B] [Algebra k C] [Algebra B C]
  [IsScalarTower k B C] [FaithfulSMul B C]

theorem trdeg_toNat_eq_of_algebraic_tower [Algebra.IsAlgebraic B C] :
    (Algebra.trdeg k B).toNat = (Algebra.trdeg k C).toNat := by
  have ht := congrArg Cardinal.toNat (lift_trdeg_add_eq k B C)
  simpa only [trdeg_eq_zero, Cardinal.lift_zero, add_zero, Cardinal.toNat_lift] using ht

theorem localization_trdeg_toNat_eq (M : Submonoid B) [IsLocalization M C] :
    (Algebra.trdeg k B).toNat = (Algebra.trdeg k C).toNat := by
  have : Algebra.IsAlgebraic B C := IsLocalization.isAlgebraic C M
  exact trdeg_toNat_eq_of_algebraic_tower k B C

end AlgebraicTower

variable (k F B C : Type*) [Field k] [Field F] [CommRing B] [IsDomain B]
  [CommRing C] [IsDomain C] [Algebra k F] [Algebra k B] [Algebra k C]
  [Algebra B C] [Algebra F C] [IsScalarTower k B C] [IsScalarTower k F C]
  [FaithfulSMul B C] [Algebra.FiniteType k B] [Algebra.FiniteType F C]

theorem coefficient_localization_dimension
    (M : Submonoid B) [IsLocalization M C]
    (hF : Algebra.trdeg k F < Cardinal.aleph0) :
    ringKrullDim C + ((Algebra.trdeg k F).toNat : WithBot ℕ∞) = ringKrullDim B := by
  have hFC : Algebra.trdeg F C < Cardinal.aleph0 := trdeg_lt_aleph0_of_finiteType (R := F) (S := C)
  have ht := congrArg Cardinal.toNat (lift_trdeg_add_eq k F C)
  rw [Cardinal.toNat_lift_add_lift hF hFC, Cardinal.toNat_lift] at ht
  have hl := localization_trdeg_toNat_eq k B C M
  rw [finiteType_domain_krullDim_eq_trdeg F C,
    finiteType_domain_krullDim_eq_trdeg k B, hl, ← ht, Nat.cast_add]
  exact add_comm _ _

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import Mathlib.Algebra.Module.Submodule.Union
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GeometrySupport.AssociatedPrimeAvoidance
noncomputable section
open scoped BigOperators

theorem exists_regular_combination
    {K ι J : Type*} [Field K] [Infinite K] [Finite ι] [Fintype J]
    (R : ι → Type*) [∀ i, CommRing (R i)] [∀ i, Algebra K (R i)]
    [∀ i, IsNoetherianRing (R i)] (a : ∀ i, J → R i)
    (hspan : ∀ i, Ideal.span (Set.range (a i)) = ⊤) :
    ∃ c : J → K, ∀ i, (∑ j, c j • a i j) ∈ nonZeroDivisors (R i) := by
  classical
  let : Fintype ι := Fintype.ofFinite ι
  let (i : ι) : Fintype (associatedPrimes (R i) (R i)) :=
    (associatedPrimes.finite (R i) (R i)).fintype
  let B := (i : ι) × associatedPrimes (R i) (R i)
  let L (i : ι) : (J → K) →ₗ[K] R i := Fintype.linearCombination K (a i)
  let bad (b : B) : Submodule K (J → K) :=
    (b.2.val.restrictScalars K).comap (L b.1)
  have hbad : ∀ b : B, bad b ≠ ⊤ := by
    intro b hb
    apply b.2.property.isPrime.ne_top
    apply top_unique
    rw [← hspan b.1]
    apply Ideal.span_le.mpr
    rintro _ ⟨j, rfl⟩
    have hm : Pi.single j (1 : K) ∈ bad b := by
      rw [hb]
      trivial
    change Fintype.linearCombination K (a b.1) (Pi.single j 1) ∈ b.2.val at hm
    rw [Fintype.linearCombination_apply_single, one_smul] at hm
    exact hm
  obtain ⟨c, hc⟩ := Submodule.exists_forall_notMem_of_forall_ne_top bad hbad
  refine ⟨c, fun i => ?_⟩
  by_contra hn
  have hz : (∑ j, c j • a i j) ∈ (nonZeroDivisors (R i) : Set (R i))ᶜ := hn
  rw [← biUnion_associatedPrimes_eq_compl_nonZeroDivisors (R i)] at hz
  obtain ⟨P, hP, hmem⟩ := Set.mem_iUnion₂.mp hz
  apply hc ⟨i, ⟨P, hP⟩⟩
  change (∑ j, c j • a i j) ∈ P
  exact hmem

end
end PiExponent.GeometrySupport.AssociatedPrimeAvoidance

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean <==
import Mathlib.RingTheory.IntegralClosure.GoingDown
import Mathlib.RingTheory.Polynomial.RationalRoot
import Mathlib.RingTheory.Polynomial.UniqueFactorization
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDimension
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialMaximalHeight

namespace OAI

namespace PiExponentJets.W29

section GoingDownHeight

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
  [Algebra.HasGoingDown A B]

theorem under_height_le_of_goingDown (P : Ideal B) [P.IsPrime] :
    (P.under A).height ≤ P.height := by
  rw [PrimeSpectrum.height_eq_orderHeight (⟨P.under A, inferInstance⟩ : PrimeSpectrum A),
    PrimeSpectrum.height_eq_orderHeight (⟨P, inferInstance⟩ : PrimeSpectrum B)]
  apply Order.height_le
  intro l hl
  let : P.LiesOver l.last.asIdeal := ⟨congrArg PrimeSpectrum.asIdeal hl⟩
  obtain ⟨L, hlen, hlast, _⟩ := Ideal.exists_ltSeries_of_hasGoingDown l P
  have h : (L.length : ℕ∞) ≤ Order.height (⟨P, inferInstance⟩ : PrimeSpectrum B) :=
    Order.length_le_height (le_of_eq hlast)
  simpa only [hlen] using h

end GoingDownHeight

variable (k B : Type*) [Field k] [CommRing B] [IsDomain B]
  [Algebra k B] [Algebra.FiniteType k B]

include k

theorem affineDomain_maximal_height (m : Ideal B) [m.IsMaximal] :
    (m.height : WithBot ℕ∞) = ringKrullDim B := by
  obtain ⟨d, g, hg, hfin, hdim⟩ := W24.exists_finite_normalization_with_dimension k B
  let A := MvPolynomial (Fin d) k
  let : Algebra A B := g.toRingHom.toAlgebra
  have : Algebra.IsIntegral A B := ⟨hfin.to_isIntegral⟩
  have : FaithfulSMul A B := (faithfulSMul_iff_algebraMap_injective A B).mpr hg
  have : IsIntegrallyClosed A := inferInstance
  have : Algebra.HasGoingDown A B := inferInstance
  let p : Ideal A := m.under A
  have : p.IsMaximal := by
    dsimp [p]
    infer_instance
  have hp : p.height = (d : ℕ∞) :=
    PiExponentSiegelAux.W09.polynomialMaximal_height k d p
  have hlo : (d : ℕ∞) ≤ m.height := by
    rw [← hp]
    exact under_height_le_of_goingDown m
  apply le_antisymm
  · exact Ideal.height_le_ringKrullDim_of_ne_top
      (Ideal.IsMaximal.ne_top (inferInstance : m.IsMaximal))
  · rw [hdim]
    exact WithBot.coe_le_coe.mpr hlo

theorem closedPoint_local_dimension (m : Ideal B) [m.IsMaximal] :
    ringKrullDim (Localization.AtPrime m) = ringKrullDim B := by
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height m (Localization.AtPrime m)]
  exact affineDomain_maximal_height k B m

end PiExponentJets.W29

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EulerExact
import OAI.NumberTheory.PiExponent.Cohomology.SerreVanishing

namespace OAI

namespace PiExponent.CoherentExtFiniteness
noncomputable section
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian AlgebraicGeometry
open PiExponentSeshadri.Geometry

theorem finite_middle_of_exact {K U V W : Type*} [Field K]
    [AddCommGroup U] [Module K U] [AddCommGroup V] [Module K V]
    [AddCommGroup W] [Module K W] [Module.Finite K U] [Module.Finite K W]
    (f : U →ₗ[K] V) (g : V →ₗ[K] W) (h : Function.Exact f g) :
    Module.Finite K V := by
  have he : Function.Exact f g.rangeRestrict := by
    intro x
    rw [Subtype.ext_iff]
    exact h x
  exact Module.Finite.of_exact he g.surjective_rangeRestrict

universe w v u t k
variable {K : Type k} [Field K] {C : Type u} [Category.{v} C] [Abelian C]
    [Linear K C] [HasExt.{w} C]

def extLinearEquivBiproduct (A : C) {J : Type*} [Fintype J]
    {B : J → C} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ) :
    Ext.{w} A c.pt q ≃ₗ[K] ∀ j, Ext.{w} A (B j) q :=
  { Ext.addEquivBiproduct A hc q with
    map_smul' := by
      intro a x
      funext j
      exact Ext.smul_comp x (Ext.mk₀ (c.π j)) (add_zero q) a }

theorem ext_finite_of_biproduct (A : C) {J : Type*} [Fintype J]
    {B : J → C} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ)
    (hfinite : ∀ j, Module.Finite K (Ext.{w} A (B j) q)) :
    Module.Finite K (Ext.{w} A c.pt q) := by
  let (j : J) : Module.Finite K (Ext.{w} A (B j) q) := hfinite j
  exact Module.Finite.of_surjective (extLinearEquivBiproduct (K := K) A hc q).symm.toLinearMap
    (extLinearEquivBiproduct (K := K) A hc q).symm.surjective

structure FiniteCohomologyPresentation {ι : Type t} (A : C) (F : ι → C) (i : ι) where
  kernel : ι
  middle : C
  left : F kernel ⟶ middle
  right : middle ⟶ F i
  comp_zero : left ≫ right = 0
  shortExact : (ShortComplex.mk left right comp_zero).ShortExact
  finite : ∀ q, Module.Finite K (Ext.{w} A middle q)

theorem ext_finite_of_presentations {ι : Type t} (A : C) (F : ι → C) (l : ℕ)
    (hbound : ∀ i q, l ≤ q → ∀ x : Ext.{w} A (F i) q, x = 0)
    (presentation : ∀ i, FiniteCohomologyPresentation (K := K) A F i)
    (i : ι) (q : ℕ) : Module.Finite K (Ext.{w} A (F i) q) := by
  have hdown : ∀ k q, l ≤ q + k → ∀ i, Module.Finite K (Ext.{w} A (F i) q) := by
    intro k
    induction k with
    | zero =>
      intro q hq i
      let : Subsingleton (Ext.{w} A (F i) q) :=
        ⟨fun x y => (hbound i q (by omega) x).trans (hbound i q (by omega) y).symm⟩
      infer_instance
    | succ k ih =>
      intro q hq i
      let P := presentation i
      let S := ShortComplex.mk P.left P.right P.comp_zero
      let : Module.Finite K (Ext.{w} A S.X₂ q) := P.finite q
      let : Module.Finite K (Ext.{w} A S.X₁ (q+1)) := ih (q+1) (by omega) P.kernel
      exact finite_middle_of_exact
        (PiExponentSeshadri.Cohomology.cohomologyMap₂ (K := K) A (S := S) q)
        (PiExponentSeshadri.Cohomology.cohomologyBoundary (K := K) A P.shortExact q)
        (PiExponentSeshadri.Cohomology.cohomology_exact₃ (K := K) A P.shortExact q)
  exact hdown l q (Nat.le_add_left _ _) i

variable {X : Scheme.{0}}

theorem cohomology_finite_of_biproduct
    (p : X ⟶ Spec (CommRingCat.of ℂ)) {J : Type*} [Fintype J]
    {B : J → X.Modules} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ)
    (hfinite : ∀ j, letI := Module.compHom (cohomology (B j) q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (B j) q)) :
    letI := Module.compHom (cohomology c.pt q) (baseScalars p)
    FiniteDimensional ℂ (cohomology c.pt q) := by
  let := sheafComplexLinear p
  have hfin : ∀ j, Module.Finite ℂ (Ext.{1} (structureSheaf X) (B j) q) := by
    intro j
    change @Module.Finite ℂ (cohomology (B j) q) _ _ (complexExtModule p (B j) q)
    rw [complexExtModule_eq]
    exact hfinite j
  have hf := ext_finite_of_biproduct (K := ℂ) (structureSheaf X) hc q hfin
  change @Module.Finite ℂ (cohomology c.pt q) _ _ (complexExtModule p c.pt q) at hf
  rw [complexExtModule_eq] at hf
  exact hf

structure CoherentFinitePresentation (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) where
  kernel : X.Modules
  kernel_coherent : kernel.IsFinitePresentation
  middle : X.Modules
  left : kernel ⟶ middle
  right : middle ⟶ M
  comp_zero : left ≫ right = 0
  shortExact : (ShortComplex.mk left right comp_zero).ShortExact
  middle_finite : ∀ q, letI := Module.compHom (cohomology middle q) (baseScalars p)
    FiniteDimensional ℂ (cohomology middle q)

theorem coherent_cohomology_finite_of_presentations
    [IsNoetherian X] [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (l : ℕ) (hl : 0 < l) (U : Fin l → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (presentation : ∀ (M : X.Modules) [M.IsFinitePresentation],
      Nonempty (CoherentFinitePresentation p M))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  let := sheafComplexLinear p
  let F : {N : X.Modules // N.IsFinitePresentation} → X.Modules := Subtype.val
  let P (i : {N : X.Modules // N.IsFinitePresentation}) :
      FiniteCohomologyPresentation (K := ℂ) (structureSheaf X) F i := by
    letI : i.val.IsFinitePresentation := i.property
    let S := Classical.choice (presentation i.val)
    exact
      { kernel := ⟨S.kernel, S.kernel_coherent⟩
        middle := S.middle
        left := S.left
        right := S.right
        comp_zero := S.comp_zero
        shortExact := S.shortExact
        finite := fun n => by
          change @Module.Finite ℂ (cohomology S.middle n) _ _ (complexExtModule p S.middle n)
          rw [complexExtModule_eq]
          exact S.middle_finite n }
  have hbound : ∀ i n, l ≤ n → ∀ x : Ext.{1} (structureSheaf X) (F i) n, x = 0 := by
    intro i n hn x
    let : i.val.IsFinitePresentation := i.property
    let : i.val.IsQuasicoherent :=
      (SheafOfModules.IsFinitePresentation.exists_quasicoherentData i.val).choose.isQuasicoherent
    exact PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover l hl U hU hcover i.val n hn x
  have hf := ext_finite_of_presentations (K := ℂ) (structureSheaf X) F l hbound P
    ⟨M, inferInstance⟩ q
  change @Module.Finite ℂ (cohomology M q) _ _ (complexExtModule p M q) at hf
  rw [complexExtModule_eq] at hf
  exact hf

end
end PiExponent.CoherentExtFiniteness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CoherentProjectiveFinite
import OAI.NumberTheory.PiExponent.Geometry.LineBundleInverse

namespace OAI

namespace PiExponent.CoherentProjectiveFinite
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

theorem positive_coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q, 0 < q →
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) :=
  positive_coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q hq

theorem closed_positive_coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f] (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q, 0 < q →
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) :=
  closed_positive_coherent_cohomology_finite_of_standard_twists f p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q hq

theorem coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q,
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : Y.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) :=
  coherent_cohomology_finite_of_standard_twists p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q

theorem closed_coherent_cohomology_finite_of_inverse_powers
    [IsNoetherian Y] [IsAffineHom (pullback.diagonal (terminal.from Y))]
    (f : X ⟶ Y) [IsClosedImmersion f] (p : Y ⟶ Spec (CommRingCat.of ℂ))
    (L : LineBundle Y) (l : ℕ) (hl : 0 < l)
    (s : Fin l → (structureSheaf Y ⟶ L.sheaf))
    (hcover : (⨆ i, PiExponentSeshadri.SectionOpens.isoOpen (s i)) = ⊤)
    (haffine : ∀ i, IsAffineOpen (PiExponentSeshadri.SectionOpens.isoOpen (s i)))
    (hfinite : ∀ n q,
      letI := Module.compHom (cohomology (L.pow n).inverse.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology (L.pow n).inverse.sheaf q))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) :
    letI := Module.compHom (cohomology M q) (baseScalars (f ≫ p))
    FiniteDimensional ℂ (cohomology M q) :=
  closed_coherent_cohomology_finite_of_standard_twists f p L l hl s hcover haffine
    (fun n => (L.pow n).inverse) (fun n => lineTensorInverseIso (L.pow n)) hfinite M q

end
end PiExponent.CoherentProjectiveFinite

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean <==
import Lean.Elab.Tactic.Omega
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.RingTheory.Ideal.Colon
import OAI.NumberTheory.PiExponent.Analysis.HilbertSeries

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem ideal_le_colon_singleton (I : Ideal (MvPolynomial σ k))
    (f : MvPolynomial σ k) : I ≤ I.colon {f} := by
  intro p hp
  apply Submodule.mem_colon_singleton.mpr
  simpa only [smul_eq_mul] using I.mul_mem_right f hp

omit [Finite σ] in
theorem quotientSectionFactor_colon_ker (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    LinearMap.ker (quotientSectionFactor I (I.colon {f})
      (ideal_le_colon_singleton I f) n) =
      LinearMap.ker (quotientSectionMultiply I f hf n) := by
  ext x
  obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
  change Ideal.Quotient.mk I p = x.1 at hpx
  simp only [LinearMap.mem_ker, Subtype.ext_iff]
  change (Ideal.Quotient.factorₐ k (ideal_le_colon_singleton I f)) x.1 = 0 ↔
    x.1 * Ideal.Quotient.mk I f = 0
  rw [← hpx]
  change Ideal.Quotient.mk (I.colon {f}) p = 0 ↔
    Ideal.Quotient.mk I (p * f) = 0
  rw [Ideal.Quotient.eq_zero_iff_mem, Ideal.Quotient.eq_zero_iff_mem,
    Submodule.mem_colon_singleton, smul_eq_mul]

theorem quotientSectionMultiply_range_finrank_colon
    (I : Ideal (MvPolynomial σ k)) {d : ℕ}
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    Module.finrank k (LinearMap.range (quotientSectionMultiply I f hf n)) =
      Module.finrank k (quotientSection (I.colon {f}) n) := by
  let φ := quotientSectionFactor I (I.colon {f}) (ideal_le_colon_singleton I f) n
  have hd := (LinearMap.ker φ).finrank_quotient_add_finrank
  let e := φ.quotKerEquivOfSurjective
    (quotientSectionFactor_surjective I (I.colon {f}) (ideal_le_colon_singleton I f) n)
  rw [e.finrank_eq] at hd
  change Module.finrank k (quotientSection (I.colon {f}) n) +
    Module.finrank k (LinearMap.ker (quotientSectionFactor I (I.colon {f})
      (ideal_le_colon_singleton I f) n)) = _ at hd
  rw [quotientSectionFactor_colon_ker I f hf n] at hd
  have hm := (quotientSectionMultiply I f hf n).finrank_range_add_finrank_ker
  omega

theorem colon_hilbert_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) (n+d)) +
      Module.finrank k (quotientSection (I.colon {f}) n) =
      Module.finrank k (quotientSection I (n+d)) := by
  have hd := (LinearMap.range (quotientSectionMultiply I f hf n)).finrank_quotient_add_finrank
  rw [quotientSectionMultiply_range_finrank_colon I f hf n,
    ← quotientSectionFactor_ker_eq I hI f hf n] at hd
  let e := (quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right (n+d)).quotKerEquivOfSurjective
    (quotientSectionFactor_surjective I (Ideal.span {f} ⊔ I) le_sup_right (n+d))
  rw [e.finrank_eq] at hd
  exact hd

theorem sectionHilbertSeries_colon_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) :
    sectionHilbertSeries I = sectionHilbertSeries (Ideal.span {f} ⊔ I) +
      PowerSeries.X ^ d * sectionHilbertSeries (I.colon {f}) := by
  ext n
  rw [map_add, PowerSeries.coeff_X_pow_mul']
  simp only [coeff_sectionHilbertSeries]
  by_cases hdn : d ≤ n
  · rw [ite_eq_left hdn]
    have h := colon_hilbert_step I hI f hf (n-d)
    rw [Nat.sub_add_cancel hdn] at h
    exact_mod_cast h.symm
  · rw [ite_eq_right hdn, add_zero]
    exact congrArg (fun m : ℕ => (m : ℤ))
      (hilbert_step_of_degree_lt I hI f hf (Nat.lt_of_not_ge hdn)).symm

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ComponentMultiplicityBound
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveDimensionalHilbert
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertComparison
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularDegreePositivity

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem actualHP_regular_sequence
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (hI : (Ideal.ofList rs).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    actualHP (Ideal.ofList rs) hI = regularSequenceHilbertPolynomial rs degrees := by
  apply actualHP_unique _ hI _
    (rationalDegreePolynomial (degreeAt degrees) rs.length).natDegree
  intro n hn
  exact regularSequenceHilbertPolynomial_eventually_exact
    (lt_of_le_of_lt (Nat.zero_le _) hlen) rs degrees hhom hreg hlen.le n hn

omit [Fintype σ] in
theorem regular_degreeAt_product_ne_zero
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) ≠ 0 := by
  classical
  apply Finset.prod_ne_zero_iff.mpr
  intro i hi
  have hi' := Finset.mem_range.mp hi
  simp only [degreeAt, dite_eq_left hi']
  exact Nat.ne_of_gt (PiExponentSiegel.W20.regular_homogeneous_degrees_pos
    rs degrees hhom hreg ⟨i, hi'⟩)

theorem actualHP_regular_sequence_natDegree
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (hI : (Ideal.ofList rs).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (actualHP (Ideal.ofList rs) hI).natDegree = Fintype.card σ - rs.length - 1 := by
  rw [actualHP_regular_sequence rs degrees hhom hreg hlen hI]
  have hp : (rationalDegreePolynomial (degreeAt degrees) rs.length).eval 1 ≠ 0 := by
    rw [rationalDegreePolynomial_eval_one]
    exact_mod_cast regular_degreeAt_product_ne_zero rs degrees hhom hreg
  exact (hilbertPolynomial_degree_and_leading _ _ (Nat.sub_pos_of_lt hlen) hp).1

theorem actualMultiplicity_regular_sequence
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (hI : (Ideal.ofList rs).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    actualMultiplicity (Ideal.ofList rs) hI (actualHP (Ideal.ofList rs) hI).natDegree =
      (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
  rw [actualHP_regular_sequence_natDegree rs degrees hhom hreg hlen hI]
  unfold actualMultiplicity
  rw [actualHP_regular_sequence rs degrees hhom hreg hlen hI]
  exact regularSequenceHilbertPolynomial_multiplicity rs degrees hlen

theorem regular_sequence_component_length_le_degree_product
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ)
    (Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hQhom : Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ (Ideal.ofList rs).minimalPrimes)
    (v : σ) (hv : MvPolynomial.X v ∉ Q)
    (hdim : ringKrullDim (MvPolynomial σ k ⧸ Q) =
      (Fintype.card σ - rs.length : ℕ)) :
    ∃ m : ℕ,
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ (Ideal.ofList rs).map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m ∧
      m ≤ ∏ i ∈ Finset.range rs.length, degreeAt degrees i := by
  have hI : (Ideal.ofList rs).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by
    simpa only [List.take_length] using
      PiExponentSiegel.W20.prefixIdeal_homogeneous rs degrees hhom rs.length
  obtain ⟨N, hN⟩ := actualHP_eventually Q hQhom
  have hQdim := W24.prime_hilbert_natDegree_add_one_eq_krullDim
    Q hQhom v hv (actualHP Q hQhom) (N+1) (fun n hn => (hN n (by omega)).symm)
  have hQdeg : (actualHP Q hQhom).natDegree + 1 = Fintype.card σ - rs.length := by
    exact_mod_cast hQdim.trans hdim
  have hdegree : (actualHP Q hQhom).natDegree =
      (actualHP (Ideal.ofList rs) hI).natDegree := by
    rw [actualHP_regular_sequence_natDegree rs degrees hhom hreg hlen hI]
    omega
  obtain ⟨m, hm, hpositive, hbound⟩ :=
    component_multiplicity_bound (Ideal.ofList rs) Q hI hQhom hQ v hv hdegree
  refine ⟨m, hm, ?_⟩
  have hprod := actualMultiplicity_regular_sequence rs degrees hhom hreg hlen hI
  rw [hprod] at hbound
  have hsmall : (m : ℚ) ≤ (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
    have hmpos : (0 : ℚ) ≤ m := Nat.cast_nonneg m
    nlinarith
  exact_mod_cast hsmall

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean <==
import OAI.NumberTheory.PiExponent.Analysis.RegularSequenceSeries

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

noncomputable def degreePolynomial (D : ℕ → ℕ) (m : ℕ) : Polynomial ℤ :=
  ∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i), (Polynomial.X : Polynomial ℤ) ^ j

theorem degreePolynomial_eval_one (D : ℕ → ℕ) (m : ℕ) :
    (degreePolynomial D m).eval 1 = ∏ i ∈ Finset.range m, (D i : ℤ) := by
  simp [degreePolynomial, Polynomial.eval_prod, Polynomial.eval_finsetSum]

variable {k σ : Type*} [Field k] [Fintype σ]

theorem regular_sequence_series_polynomial
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) :
    sectionHilbertSeries (Ideal.ofList rs) =
      ((degreePolynomial (degreeAt degrees) rs.length) : PowerSeries ℤ) := by
  rw [regular_sequence_series_geometric hσ rs degrees hhom hreg hlen]
  change _ = (Polynomial.coeToPowerSeries.ringHom : Polynomial ℤ →+* PowerSeries ℤ)
    (∏ i ∈ Finset.range rs.length, ∑ j ∈ Finset.range (degreeAt degrees i),
      (Polynomial.X : Polynomial ℤ) ^ j)
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [map_pow]
  simp only [Polynomial.coeToPowerSeries.ringHom_apply, Polynomial.coe_X]

theorem regular_sequence_section_dimension_coeff
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) (n : ℕ) :
    (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℤ) =
      (degreePolynomial (degreeAt degrees) rs.length).coeff n := by
  have h := congrArg (PowerSeries.coeff n)
    (regular_sequence_series_polynomial hσ rs degrees hhom hreg hlen)
  simpa only [coeff_sectionHilbertSeries, Polynomial.coeff_coe] using h

theorem regular_sequence_section_dimension_eq_zero
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) (n : ℕ)
    (hn : n ∉ (degreePolynomial (degreeAt degrees) rs.length).support) :
    Module.finrank k (quotientSection (Ideal.ofList rs) n) = 0 := by
  have h := regular_sequence_section_dimension_coeff hσ rs degrees hhom hreg hlen n
  have hz : (degreePolynomial (degreeAt degrees) rs.length).coeff n = 0 := by
    simpa only [Polynomial.mem_support_iff, not_not] using hn
  rw [hz] at h
  exact_mod_cast h

theorem regular_sequence_section_dimension_sum
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) :
    (∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
      Module.finrank k (quotientSection (Ideal.ofList rs) n)) =
      ∏ i ∈ Finset.range rs.length, degreeAt degrees i := by
  have h :
      (∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
        (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℤ)) =
        ∏ i ∈ Finset.range rs.length, (degreeAt degrees i : ℤ) := by
    calc
      _ = ∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
          (degreePolynomial (degreeAt degrees) rs.length).coeff n := by
        apply Finset.sum_congr rfl
        intro n _
        exact regular_sequence_section_dimension_coeff hσ rs degrees hhom hreg hlen n
      _ = (degreePolynomial (degreeAt degrees) rs.length).eval 1 := by
        simp [Polynomial.eval_eq_sum, Polynomial.sum]
      _ = _ := degreePolynomial_eval_one _ _
  exact_mod_cast h

theorem regular_sequence_section_dimension_sum_le
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length = Fintype.card σ) (D : ℕ)
    (hD : ∀ i, degrees i ≤ D) :
    (∑ n ∈ (degreePolynomial (degreeAt degrees) rs.length).support,
      Module.finrank k (quotientSection (Ideal.ofList rs) n)) ≤ D ^ rs.length := by
  rw [regular_sequence_section_dimension_sum hσ rs degrees hhom hreg hlen]
  calc
    _ ≤ ∏ _i ∈ Finset.range rs.length, D := by
      apply Finset.prod_le_prod
      intro i hi
      simpa only [degreeAt, dite_eq_left (Finset.mem_range.mp hi)] using
        hD ⟨i, Finset.mem_range.mp hi⟩
    _ = _ := by simp

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertMultiplicityFiltration
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousComponentLength

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem component_multiplicity_bound
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQhom : Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) (v : σ) (hv : MvPolynomial.X v ∉ Q)
    (hdegree : (actualHP Q hQhom).natDegree = (actualHP I hI).natDegree) :
    ∃ m : ℕ,
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m ∧
      1 ≤ actualMultiplicity Q hQhom (actualHP I hI).natDegree ∧
      (m : ℚ) * actualMultiplicity Q hQhom (actualHP I hI).natDegree ≤
        actualMultiplicity I hI (actualHP I hI).natDegree := by
  classical
  obtain ⟨n, J, f, degrees, hmono, hstart, hend, hdata, hlength⟩ :=
    exists_homogeneous_component_length_count I Q hI hQ
  let D := (actualHP I hI).natDegree
  have hJ : ∀ i, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
    intro i
    by_cases hi : i < n
    · exact (hdata i hi).1
    · have heq : J i = ⊤ := by
        apply top_unique
        rw [← hend]
        exact (monotone_nat_of_le_succ hmono) (Nat.le_of_not_gt hi)
      rw [heq]
      exact Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
  have hIle : ∀ i, I ≤ J i := fun i =>
    hstart.symm.le.trans ((monotone_nat_of_le_succ hmono) (Nat.zero_le i))
  let P : Fin n → Ideal (MvPolynomial σ k) := fun i => (J i).colon {f i}
  have hP : ∀ i : Fin n, (P i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) :=
    fun i => homogeneous_colon_singleton (J i) (hJ i) (hdata i i.isLt).2.1
  have hIP : ∀ i : Fin n, I ≤ P i := fun i =>
    (hIle i).trans (ideal_le_colon_singleton (J i) (f i))
  have hPdeg : ∀ i : Fin n, (actualHP (P i) (hP i)).natDegree ≤ D :=
    fun i => actualHP_natDegree_antitone hI (hP i) (hIP i)
  let U : ℕ → ℚ := fun i => actualMultiplicity (J i) (hJ i) D
  let V : ℕ → ℚ := fun i =>
    if hi : i < n then actualMultiplicity (P ⟨i, hi⟩) (hP ⟨i, hi⟩) D else 0
  have hUstep : ∀ i < n, U i = U (i+1) + V i := by
    intro i hi
    simp only [U, V, dite_eq_left hi]
    exact actualMultiplicity_cyclic_step (J i) (J (i+1)) (hJ i) (hJ (i+1))
      (f i) (hdata i hi).2.1 (hdata i hi).2.2.2.2 (hP ⟨i, hi⟩) D (hPdeg ⟨i, hi⟩)
  have hUzero : U 0 = actualMultiplicity I hI D :=
    actualMultiplicity_congr (hJ 0) hI hstart D
  have hUend : U n = 0 := by
    have htop := Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
    exact (actualMultiplicity_congr (hJ n) htop hend D).trans (actualMultiplicity_top htop D)
  have hsum : actualMultiplicity I hI D = ∑ i ∈ Finset.range n, V i := by
    have ht := rational_filtration_telescope U V n hUstep
    rw [hUzero, hUend, add_zero] at ht
    exact ht
  let m : ℕ := ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0
  have hm : Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m := by
    rw [hlength]
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  have hpositive : 1 ≤ actualMultiplicity Q hQhom D := by
    obtain ⟨N, hN⟩ := actualHP_eventually Q hQhom
    exact W27.prime_eventual_hilbert_coefficient_ge_one Q v hv (actualHP Q hQhom)
      (N+1) D (fun t ht => (hN t (by omega)).symm) hdegree
  refine ⟨m, hm, hpositive, ?_⟩
  rw [hsum]
  have hmcast : (m : ℚ) =
      ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then (1 : ℚ) else 0 := by
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  rw [hmcast, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro i hi
  have hin : i < n := Finset.mem_range.mp hi
  simp only [V, dite_eq_left hin]
  by_cases heq : (J i).colon {f i} = Q
  · rw [ite_eq_left heq, one_mul]
    exact le_of_eq (actualMultiplicity_congr (hP ⟨i, hin⟩) hQhom heq D).symm
  · rw [ite_eq_right heq, zero_mul]
    exact actualMultiplicity_nonneg (P ⟨i, hin⟩) (hP ⟨i, hin⟩) D (hPdeg ⟨i, hin⟩)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertMultiplicityFiltration
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousComponentLength

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

theorem distinct_selected_factor_weight_le
    {τ β : Type*} [Fintype τ] (Q : τ → β) (hQinj : Function.Injective Q)
    (P : β) (W : τ → ℚ) (V : ℚ) (hV : 0 ≤ V)
    (hmatch : ∀ a, P = Q a → W a = V) :
    (∑ a, if P = Q a then W a else 0) ≤ V := by
  classical
  by_cases hex : ∃ a, P = Q a
  · obtain ⟨a, ha⟩ := hex
    have hsum : (∑ b, if P = Q b then W b else 0) = W a := by
      rw [Finset.sum_eq_single a]
      · simp only [ite_eq_left ha]
      · intro b _ hba
        have hb : P ≠ Q b := by
          intro hb
          exact hba (hQinj (hb.symm.trans ha))
        exact ite_eq_right hb
      · intro hnot
        exact False.elim (hnot (Finset.mem_univ a))
    rw [hsum, hmatch a ha]
  · have hzero : (∑ a, if P = Q a then W a else 0) = 0 := by
      apply Finset.sum_eq_zero
      intro a _
      exact ite_eq_right (fun ha => hex ⟨a, ha⟩)
    rw [hzero]
    exact hV

theorem grouped_count_weighted_sum_eq
    {τ β : Type*} [Fintype τ] (n : ℕ) (P : ℕ → β) (Q : τ → β) (W : τ → ℚ) :
    (∑ a, ((∑ i ∈ Finset.range n, if P i = Q a then 1 else 0 : ℕ) : ℚ) * W a) =
      ∑ i ∈ Finset.range n, ∑ a, if P i = Q a then W a else 0 := by
  classical
  simp only [Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero,
    Finset.sum_mul, ite_mul, one_mul, zero_mul]
  exact Finset.sum_comm

variable {k σ τ : Type*} [Field k] [Fintype σ] [Fintype τ]

theorem component_multiplicity_sum_bound
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (Q : τ → Ideal (MvPolynomial σ k)) [∀ a, (Q a).IsPrime]
    (hQinj : Function.Injective Q)
    (hQhom : ∀ a, (Q a).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : ∀ a, Q a ∈ I.minimalPrimes)
    (v : τ → σ) (hv : ∀ a, MvPolynomial.X (v a) ∉ Q a)
    (hdegree : ∀ a, (actualHP (Q a) (hQhom a)).natDegree = (actualHP I hI).natDegree) :
    ∃ m : τ → ℕ,
      (∀ a, Module.length (Localization.AtPrime (Q a))
        (Localization.AtPrime (Q a) ⧸ I.map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime (Q a)))) = m a) ∧
      (∀ a, 1 ≤ actualMultiplicity (Q a) (hQhom a) (actualHP I hI).natDegree) ∧
      (∑ a, (m a : ℚ) * actualMultiplicity (Q a) (hQhom a)
        (actualHP I hI).natDegree) ≤ actualMultiplicity I hI (actualHP I hI).natDegree := by
  classical
  obtain ⟨n, J, f, degrees, hmono, hstart, hend, hdata⟩ :=
    exists_homogeneous_cyclic_filtration_nat I hI
  let D := (actualHP I hI).natDegree
  have hJ : ∀ i, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
    intro i
    by_cases hi : i < n
    · exact (hdata i hi).1
    · have heq : J i = ⊤ := by
        apply top_unique
        rw [← hend]
        exact (monotone_nat_of_le_succ hmono) (Nat.le_of_not_gt hi)
      rw [heq]
      exact Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
  have hIle : ∀ i, I ≤ J i := fun i =>
    hstart.symm.le.trans ((monotone_nat_of_le_succ hmono) (Nat.zero_le i))
  let P : Fin n → Ideal (MvPolynomial σ k) := fun i => (J i).colon {f i}
  have hP : ∀ i : Fin n, (P i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) :=
    fun i => homogeneous_colon_singleton (J i) (hJ i) (hdata i i.isLt).2.1
  have hIP : ∀ i : Fin n, I ≤ P i := fun i =>
    (hIle i).trans (ideal_le_colon_singleton (J i) (f i))
  have hPdeg : ∀ i : Fin n, (actualHP (P i) (hP i)).natDegree ≤ D :=
    fun i => actualHP_natDegree_antitone hI (hP i) (hIP i)
  let U : ℕ → ℚ := fun i => actualMultiplicity (J i) (hJ i) D
  let V : ℕ → ℚ := fun i =>
    if hi : i < n then actualMultiplicity (P ⟨i, hi⟩) (hP ⟨i, hi⟩) D else 0
  have hUstep : ∀ i < n, U i = U (i+1) + V i := by
    intro i hi
    simp only [U, V, dite_eq_left hi]
    exact actualMultiplicity_cyclic_step (J i) (J (i+1)) (hJ i) (hJ (i+1))
      (f i) (hdata i hi).2.1 (hdata i hi).2.2.2.2 (hP ⟨i, hi⟩) D (hPdeg ⟨i, hi⟩)
  have hUzero : U 0 = actualMultiplicity I hI D :=
    actualMultiplicity_congr (hJ 0) hI hstart D
  have hUend : U n = 0 := by
    have htop := Ideal.IsHomogeneous.top (MvPolynomial.homogeneousSubmodule σ k)
    exact (actualMultiplicity_congr (hJ n) htop hend D).trans (actualMultiplicity_top htop D)
  have hsum : actualMultiplicity I hI D = ∑ i ∈ Finset.range n, V i := by
    have ht := rational_filtration_telescope U V n hUstep
    rw [hUzero, hUend, add_zero] at ht
    exact ht
  let m : τ → ℕ := fun a =>
    ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q a then 1 else 0
  have hm : ∀ a, Module.length (Localization.AtPrime (Q a))
      (Localization.AtPrime (Q a) ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime (Q a)))) = m a := by
    intro a
    have hlength := localized_cyclic_filtration_length I (Q a) (hQ a)
      J hmono hstart n hend f
      (fun i hi => (hdata i hi).2.2.2.2) (fun i hi => (hdata i hi).2.2.2.1)
    rw [hlength]
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  have hpositive : ∀ a, 1 ≤ actualMultiplicity (Q a) (hQhom a) D := by
    intro a
    obtain ⟨N, hN⟩ := actualHP_eventually (Q a) (hQhom a)
    exact W27.prime_eventual_hilbert_coefficient_ge_one (Q a) (v a) (hv a)
      (actualHP (Q a) (hQhom a)) (N+1) D
      (fun t ht => (hN t (by omega)).symm) (hdegree a)
  refine ⟨m, hm, hpositive, ?_⟩
  change (∑ a, (m a : ℚ) * actualMultiplicity (Q a) (hQhom a) D) ≤
    actualMultiplicity I hI D
  rw [hsum]
  have hgroup := grouped_count_weighted_sum_eq n
    (fun i => (J i).colon {f i}) Q (fun a => actualMultiplicity (Q a) (hQhom a) D)
  change (∑ a, (m a : ℚ) * actualMultiplicity (Q a) (hQhom a) D) = _ at hgroup
  rw [hgroup]
  apply Finset.sum_le_sum
  intro i hi
  have hin : i < n := Finset.mem_range.mp hi
  have hnonneg : 0 ≤ V i := by
    simp only [V, dite_eq_left hin]
    exact actualMultiplicity_nonneg (P ⟨i, hin⟩) (hP ⟨i, hin⟩) D (hPdeg ⟨i, hin⟩)
  apply distinct_selected_factor_weight_le Q hQinj ((J i).colon {f i})
    (fun a => actualMultiplicity (Q a) (hQhom a) D) (V i) hnonneg
  intro a heq
  simp only [V, dite_eq_left hin]
  exact (actualMultiplicity_congr (hP ⟨i, hin⟩) (hQhom a) heq D).symm

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean <==
import Mathlib.Algebra.Homology.HomologicalComplex
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceResolution

namespace OAI

namespace PiExponentSiegelAux.W30
open CategoryTheory

universe u
variable {R : Type u} [CommRing R]

lemma coneBottom_comp {X Y Z : Type*} [AddCommGroup X] [AddCommGroup Y]
    [AddCommGroup Z] [Module R X] [Module R Y] [Module R Z]
    (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) (hgf : g.comp f = 0) :
    (coneBottom g r).comp (coneDifferential f g r) = 0 := by
  apply LinearMap.ext
  intro xy
  have hz : g (f xy.1) = 0 := LinearMap.congr_fun hgf xy.1
  change g (f xy.1 + r • xy.2) + r • (-g xy.2) = 0
  simp [map_add, map_smul, hz]

def scalarConeObject (C : ChainComplex (ModuleCat.{u} R) ℕ) : ℕ → ModuleCat.{u} R
  | 0 => C.X 0
  | n + 1 => ModuleCat.of R (C.X (n + 1) × C.X n)

def scalarConeMap (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) :
    ∀ n, scalarConeObject C (n + 1) ⟶ scalarConeObject C n
  | 0 => ModuleCat.ofHom (coneBottom (C.d 1 0).hom r)
  | n + 1 => ModuleCat.ofHom
      (coneDifferential (C.d (n + 2) (n + 1)).hom (C.d (n + 1) n).hom r)

lemma chain_linear_comp_zero (C : ChainComplex (ModuleCat.{u} R) ℕ) (n : ℕ) :
    (C.d (n + 1) n).hom.comp (C.d (n + 2) (n + 1)).hom = 0 := by
  simpa only [ModuleCat.hom_comp, ModuleCat.hom_zero] using
    congrArg (fun f => f.hom) (C.d_comp_d (n + 2) (n + 1) n)

theorem scalarConeMap_comp (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ) :
    scalarConeMap C r (n + 1) ≫ scalarConeMap C r n = 0 := by
  cases n with
  | zero =>
    apply ModuleCat.hom_ext
    exact coneBottom_comp _ _ r (chain_linear_comp_zero C 0)
  | succ n =>
    apply ModuleCat.hom_ext
    exact coneDifferential_comp _ _ _ r
      (chain_linear_comp_zero C (n + 1)) (chain_linear_comp_zero C n)

def scalarConeComplex (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) :
    ChainComplex (ModuleCat.{u} R) ℕ :=
  ChainComplex.of (scalarConeObject C) (scalarConeMap C r) (scalarConeMap_comp C r)

theorem scalarCone_interior_exact (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (n : ℕ)
    (hnext : LinearMap.range (C.d (n + 3) (n + 2)).hom =
      LinearMap.ker (C.d (n + 2) (n + 1)).hom)
    (hprev : LinearMap.range (C.d (n + 2) (n + 1)).hom =
      LinearMap.ker (C.d (n + 1) n).hom) :
    LinearMap.range (scalarConeMap C r (n + 2)).hom =
      LinearMap.ker (scalarConeMap C r (n + 1)).hom :=
  coneDifferential_exact _ _ _ r hnext hprev

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.ConeHomogeneousEquations

namespace OAI

noncomputable section

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

namespace PiExponentSiegel.W17.ConeLocalLength

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

theorem conePrimeLocalizationEquiv_algebraMap (F : ConeRing k σ) :
    conePrimeLocalizationEquiv k σ P
      (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)) F) =
    algebraMap (LaurentChart k σ)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) (coneToLaurent k σ F) := by
  let a := IsLocalization.localizationLocalizationAtPrimeIsoLocalization
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ)) (awayChartPrime k σ P)
  let b := PiExponentJets.W22.primeLocalizationEquiv (coneLaurentEquiv k σ)
    (awayChartPrime k σ P) (laurentPrime (AffineRing k σ) P) rfl
  change b (a (algebraMap (ConeRing k σ) _ F)) = _
  rw [a.commutes F]
  change b (algebraMap (ConeAway k σ) _ (algebraMap (ConeRing k σ) (ConeAway k σ) F)) = _
  rw [show b (algebraMap (ConeAway k σ) _
      (algebraMap (ConeRing k σ) (ConeAway k σ) F)) =
      algebraMap (LaurentChart k σ) _ ((coneLaurentEquiv k σ)
        (algebraMap (ConeRing k σ) (ConeAway k σ) F)) from
    IsLocalization.ringEquivOfRingEquiv_eq
      (PiExponentJets.W22.primeCompl_map_eq_of_comap (coneLaurentEquiv k σ)
        (awayChartPrime k σ P) (laurentPrime (AffineRing k σ) P) rfl) _]
  exact congrArg (algebraMap (LaurentChart k σ)
    (Localization.AtPrime (laurentPrime (AffineRing k σ) P)))
    (coneAwayToLaurent_algebraMap k σ F)

theorem conePrimeLocalizationEquiv_map_ideal (J : Ideal (ConeRing k σ)) :
    (J.map (algebraMap (ConeRing k σ)
      (Localization.AtPrime (conePrime k σ P)))).map
        (conePrimeLocalizationEquiv k σ P).toRingHom =
    (J.map (coneToLaurent k σ)).map (algebraMap (LaurentChart k σ)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro F
  exact conePrimeLocalizationEquiv_algebraMap k σ P F

theorem affine_ideal_map_to_laurent_local (J : Ideal (AffineRing k σ)) :
    (J.map (algebraMap (AffineRing k σ) (Localization.AtPrime P))).map
      (algebraMap (Localization.AtPrime P)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P))) =
    (J.map (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ)).map
      (algebraMap (LaurentChart k σ)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro x
  rw [RingHom.comp_apply, RingHom.comp_apply, ← IsScalarTower.algebraMap_apply]
  rw [LaurentPolynomial.C_eq_algebraMap, ← IsScalarTower.algebraMap_apply]

theorem homogenized_cone_local_length_eq {ι : Type*} (f : ι → AffineRing k σ)
    (hfinite : IsFiniteLength (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (AffineRing k σ) (Localization.AtPrime P)))) :
    Module.length (Localization.AtPrime (conePrime k σ P))
      (Localization.AtPrime (conePrime k σ P) ⧸
        (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).map
          (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)))) =
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (AffineRing k σ) (Localization.AtPrime P))) := by
  let J := Ideal.span (Set.range f)
  let H := Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))
  have hid := conePrimeLocalizationEquiv_map_ideal k σ P H
  rw [map_homogenized_span_eq_laurent_span k σ f] at hid
  have hlength := PiExponentJets.W22.quotient_length_eq_of_ringEquiv
    (conePrimeLocalizationEquiv k σ P)
    (H.map (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))))
    ((J.map (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ)).map
      (algebraMap (LaurentChart k σ)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P)))) hid.symm
  apply hlength.trans
  have h := laurentLocal_quotient_length (AffineRing k σ) P
    (J.map (algebraMap (AffineRing k σ) (Localization.AtPrime P))) hfinite
  rw [affine_ideal_map_to_laurent_local k σ P J] at h
  exact h

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Algebra.Polynomial.Laurent
import Mathlib.RingTheory.Flat.Localization
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.Localization.LocalizationLocalization
import Mathlib.RingTheory.Polynomial.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.FlatLocalLength

namespace OAI

noncomputable section

namespace PiExponentSiegel.W17.ConeLocalLength

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

section ExtendedPrime

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime] [Q.LiesOver P]

theorem localized_maximalIdeal_map_eq (hQ : Q = P.map (algebraMap A B)) :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (algebraMap (Localization.AtPrime P) (Localization.AtPrime Q)) =
    IsLocalRing.maximalIdeal (Localization.AtPrime Q) := by
  rw [← IsLocalization.AtPrime.map_eq_maximalIdeal P (Localization.AtPrime P),
    Ideal.map_map, ← IsScalarTower.algebraMap_eq A (Localization.AtPrime P)
      (Localization.AtPrime Q),
    IsScalarTower.algebraMap_eq A B (Localization.AtPrime Q), ← Ideal.map_map, ← hQ]
  exact IsLocalization.AtPrime.map_eq_maximalIdeal Q (Localization.AtPrime Q)

theorem localized_flat [Module.Flat A B] :
    Module.Flat (Localization.AtPrime P) (Localization.AtPrime Q) := inferInstance

end ExtendedPrime

section PolynomialExtension

variable (A : Type*) [CommRing A] (P : Ideal A) [P.IsPrime]

abbrev polynomialPrime : Ideal (Polynomial A) := P.map Polynomial.C

omit [P.IsPrime] in
theorem polynomialPrime_comap :
    (polynomialPrime A P).comap (algebraMap A (Polynomial A)) = P := by
  ext a
  change Polynomial.C a ∈ P.map Polynomial.C ↔ a ∈ P
  rw [Ideal.mem_map_C_iff]
  constructor
  · intro h
    simpa using h 0
  · intro ha n
    by_cases hn : n = 0
    · subst n
      simpa using ha
    · simp [Polynomial.coeff_C, hn]

instance polynomialPrime_liesOver : (polynomialPrime A P).LiesOver P :=
  (Ideal.liesOver_iff _ _).mpr (polynomialPrime_comap A P).symm

theorem polynomialLocal_flat :
    Module.Flat (Localization.AtPrime P)
      (Localization.AtPrime (polynomialPrime A P)) := inferInstance

theorem polynomialLocal_maximalIdeal_map_eq :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (algebraMap (Localization.AtPrime P)
        (Localization.AtPrime (polynomialPrime A P))) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (polynomialPrime A P)) :=
  localized_maximalIdeal_map_eq P (polynomialPrime A P) rfl

end PolynomialExtension

section LaurentExtension

variable (A : Type*) [CommRing A] (P : Ideal A) [P.IsPrime]

abbrev laurentPrime : Ideal (LaurentPolynomial A) := P.map LaurentPolynomial.C

instance laurent_polynomial_tower : IsScalarTower A (Polynomial A) (LaurentPolynomial A) :=
  IsScalarTower.of_algebraMap_eq (fun a => by
    simp [LaurentPolynomial.algebraMap_eq_toLaurent, Polynomial.algebraMap_eq,
      ← LaurentPolynomial.C_eq_algebraMap])

theorem polynomialPrime_disjoint_powers_X :
    Disjoint (Submonoid.powers (Polynomial.X : Polynomial A) : Set (Polynomial A))
      (polynomialPrime A P : Set (Polynomial A)) := by
  apply Set.disjoint_left.mpr
  rintro f ⟨n, rfl⟩ hf
  have hc := (Ideal.mem_map_C_iff.mp hf) n
  exact P.one_notMem (by simpa using hc)

omit [P.IsPrime] in
theorem laurentPrime_eq_map_polynomialPrime :
    laurentPrime A P = (polynomialPrime A P).map
      (algebraMap (Polynomial A) (LaurentPolynomial A)) := by
  have hc : (algebraMap (Polynomial A) (LaurentPolynomial A)).comp
      (Polynomial.C : A →+* Polynomial A) = LaurentPolynomial.C := by
    apply RingHom.ext
    intro a
    exact Polynomial.toLaurent_C a
  change P.map LaurentPolynomial.C =
    (P.map Polynomial.C).map (algebraMap (Polynomial A) (LaurentPolynomial A))
  rw [Ideal.map_map, hc]

instance laurentPrime_isPrime : (laurentPrime A P).IsPrime := by
  rw [laurentPrime_eq_map_polynomialPrime]
  exact IsLocalization.isPrime_of_isPrime_disjoint
    (Submonoid.powers (Polynomial.X : Polynomial A)) (LaurentPolynomial A)
    (polynomialPrime A P) inferInstance (polynomialPrime_disjoint_powers_X A P)

theorem laurentPrime_comap :
    (laurentPrime A P).comap (algebraMap A (LaurentPolynomial A)) = P := by
  rw [IsScalarTower.algebraMap_eq A (Polynomial A) (LaurentPolynomial A),
    ← Ideal.comap_comap, laurentPrime_eq_map_polynomialPrime,
    show Ideal.comap (algebraMap (Polynomial A) (LaurentPolynomial A))
        ((polynomialPrime A P).map (algebraMap (Polynomial A) (LaurentPolynomial A))) =
        polynomialPrime A P from
      IsLocalization.under_map_of_isPrime_disjoint
        (Submonoid.powers (Polynomial.X : Polynomial A)) (LaurentPolynomial A)
        (show (polynomialPrime A P).IsPrime from inferInstance)
        (polynomialPrime_disjoint_powers_X A P)]
  exact polynomialPrime_comap A P

instance laurentPrime_liesOver : (laurentPrime A P).LiesOver P :=
  (Ideal.liesOver_iff _ _).mpr (laurentPrime_comap A P).symm

instance laurent_flat : Module.Flat A (LaurentPolynomial A) := by
  let : Module.Flat (Polynomial A) (LaurentPolynomial A) :=
    IsLocalization.flat (LaurentPolynomial A) (Submonoid.powers (Polynomial.X : Polynomial A))
  exact Module.Flat.trans A (Polynomial A) (LaurentPolynomial A)

theorem laurentLocal_flat :
    Module.Flat (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime A P)) := inferInstance

theorem laurentLocal_maximalIdeal_map_eq :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (algebraMap (Localization.AtPrime P)
        (Localization.AtPrime (laurentPrime A P))) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (laurentPrime A P)) :=
  localized_maximalIdeal_map_eq P (laurentPrime A P) rfl

theorem laurentLocal_quotient_length
    (I : Ideal (Localization.AtPrime P))
    (hI : IsFiniteLength (Localization.AtPrime P) (Localization.AtPrime P ⧸ I)) :
    Module.length (Localization.AtPrime (laurentPrime A P))
      (Localization.AtPrime (laurentPrime A P) ⧸ I.map
        (algebraMap (Localization.AtPrime P)
          (Localization.AtPrime (laurentPrime A P)))) =
    Module.length (Localization.AtPrime P) (Localization.AtPrime P ⧸ I) :=
  PiExponentJets.W25.length_quotient_map_of_flat_local
    (laurentLocal_maximalIdeal_map_eq A P) I hI

end LaurentExtension

variable (k σ : Type*) [CommRing k]

abbrev AffineRing := MvPolynomial σ k
abbrev ConeRing := MvPolynomial (Option σ) k
abbrev ConeAway := Localization.Away (MvPolynomial.X none : ConeRing k σ)
abbrev LaurentChart := LaurentPolynomial (AffineRing k σ)

def coneHomogenizingUnit : (ConeAway k σ)ˣ :=
  (IsLocalization.Away.algebraMap_isUnit
    (S := ConeAway k σ) (MvPolynomial.X none : ConeRing k σ)).unit

@[simp] theorem coneHomogenizingUnit_val :
    (coneHomogenizingUnit k σ : ConeAway k σ) =
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X none) :=
  IsUnit.unit_spec _

@[simp] theorem coneHomogenizingUnit_inv_mul :
    (↑(coneHomogenizingUnit k σ)⁻¹ : ConeAway k σ) *
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X none) = 1 := by
  rw [← coneHomogenizingUnit_val]
  exact Units.inv_mul (coneHomogenizingUnit k σ)

def affineToConeAway : AffineRing k σ →+* ConeAway k σ :=
  MvPolynomial.eval₂Hom
    ((algebraMap (ConeRing k σ) (ConeAway k σ)).comp MvPolynomial.C)
    (fun i => algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X (some i)) *
      ↑(coneHomogenizingUnit k σ)⁻¹)

@[simp] theorem affineToConeAway_C (a : k) :
    affineToConeAway k σ (MvPolynomial.C a) =
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.C a) := by
  simp [affineToConeAway]

@[simp] theorem affineToConeAway_X (i : σ) :
    affineToConeAway k σ (MvPolynomial.X i) =
      algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X (some i)) *
        ↑(coneHomogenizingUnit k σ)⁻¹ := by
  simp [affineToConeAway]

def coneToLaurent : ConeRing k σ →+* LaurentChart k σ :=
  MvPolynomial.eval₂Hom (LaurentPolynomial.C.comp MvPolynomial.C)
    (fun i => i.elim (LaurentPolynomial.T 1)
      (fun j => LaurentPolynomial.C (MvPolynomial.X j) * LaurentPolynomial.T 1))

@[simp] theorem coneToLaurent_C (a : k) :
    coneToLaurent k σ (MvPolynomial.C a) =
      LaurentPolynomial.C (MvPolynomial.C a) := by simp [coneToLaurent]

@[simp] theorem coneToLaurent_X_none :
    coneToLaurent k σ (MvPolynomial.X none) = LaurentPolynomial.T 1 := by
  simp [coneToLaurent]

@[simp] theorem coneToLaurent_X_some (i : σ) :
    coneToLaurent k σ (MvPolynomial.X (some i)) =
      LaurentPolynomial.C (MvPolynomial.X i) * LaurentPolynomial.T 1 := by
  simp [coneToLaurent]

def coneAwayToLaurent : ConeAway k σ →+* LaurentChart k σ :=
  IsLocalization.Away.lift (MvPolynomial.X none : ConeRing k σ)
    (g := coneToLaurent k σ) (by simpa using LaurentPolynomial.isUnit_T (R := AffineRing k σ) 1)

@[simp] theorem coneAwayToLaurent_algebraMap (p : ConeRing k σ) :
    coneAwayToLaurent k σ (algebraMap (ConeRing k σ) (ConeAway k σ) p) =
      coneToLaurent k σ p := by simp [coneAwayToLaurent]

def laurentToConeAway : LaurentChart k σ →+* ConeAway k σ :=
  LaurentPolynomial.eval₂ (affineToConeAway k σ) (coneHomogenizingUnit k σ)

@[simp] theorem laurentToConeAway_C (p : AffineRing k σ) :
    laurentToConeAway k σ (LaurentPolynomial.C p) = affineToConeAway k σ p := by
  simp [laurentToConeAway]

@[simp] theorem laurentToConeAway_T :
    laurentToConeAway k σ (LaurentPolynomial.T 1) = coneHomogenizingUnit k σ := by
  simp [laurentToConeAway]

theorem laurentToConeAway_comp_coneToLaurent :
    (laurentToConeAway k σ).comp (coneToLaurent k σ) =
      algebraMap (ConeRing k σ) (ConeAway k σ) := by
  apply MvPolynomial.ringHom_ext
  · intro a
    simp
  · intro i
    cases i with
    | none => simp
    | some i => simp [mul_assoc]

theorem laurentToConeAway_comp_coneAwayToLaurent :
    (laurentToConeAway k σ).comp (coneAwayToLaurent k σ) = RingHom.id _ := by
  apply IsLocalization.ringHom_ext
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ))
  apply RingHom.ext
  intro p
  change laurentToConeAway k σ
    (coneAwayToLaurent k σ (algebraMap _ _ p)) = algebraMap _ _ p
  rw [coneAwayToLaurent_algebraMap]
  exact RingHom.congr_fun (laurentToConeAway_comp_coneToLaurent k σ) p

theorem coneAwayToLaurent_comp_affineToConeAway :
    (coneAwayToLaurent k σ).comp (affineToConeAway k σ) = LaurentPolynomial.C := by
  apply MvPolynomial.ringHom_ext
  · intro a
    simp
  · intro i
    change coneAwayToLaurent k σ (affineToConeAway k σ (MvPolynomial.X i)) =
      LaurentPolynomial.C (MvPolynomial.X i)
    apply (LaurentPolynomial.isUnit_T (R := AffineRing k σ) 1).mul_left_inj.mp
    have hu : coneAwayToLaurent k σ (coneHomogenizingUnit k σ) =
        LaurentPolynomial.T 1 := by simp
    calc
      coneAwayToLaurent k σ (affineToConeAway k σ (MvPolynomial.X i)) *
          LaurentPolynomial.T 1 =
          coneAwayToLaurent k σ
            (affineToConeAway k σ (MvPolynomial.X i) * coneHomogenizingUnit k σ) := by
        rw [map_mul, hu]
      _ = LaurentPolynomial.C (MvPolynomial.X i) * LaurentPolynomial.T 1 := by
        simp [mul_assoc]

theorem coneAwayToLaurent_comp_laurentToConeAway :
    (coneAwayToLaurent k σ).comp (laurentToConeAway k σ) = RingHom.id _ := by
  apply IsLocalization.ringHom_ext
    (Submonoid.powers (Polynomial.X : Polynomial (AffineRing k σ)))
  apply Polynomial.ringHom_ext
  · intro a
    change coneAwayToLaurent k σ
      (laurentToConeAway k σ (algebraMap _ _ (Polynomial.C a))) =
        algebraMap _ _ (Polynomial.C a)
    simp only [LaurentPolynomial.algebraMap_eq_toLaurent, Polynomial.toLaurent_C,
      laurentToConeAway_C]
    exact RingHom.congr_fun (coneAwayToLaurent_comp_affineToConeAway k σ) a
  · change coneAwayToLaurent k σ
      (laurentToConeAway k σ (algebraMap _ _ Polynomial.X)) =
        algebraMap _ _ Polynomial.X
    simp [LaurentPolynomial.algebraMap_eq_toLaurent]

def coneLaurentEquiv : ConeAway k σ ≃+* LaurentChart k σ :=
  RingEquiv.ofRingHom (coneAwayToLaurent k σ) (laurentToConeAway k σ)
    (coneAwayToLaurent_comp_laurentToConeAway k σ)
    (laurentToConeAway_comp_coneAwayToLaurent k σ)

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean <==
import Mathlib.RingTheory.LocalRing.RingHom.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeLocalLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedLengthEquivalence

namespace OAI

noncomputable section

namespace PiExponentSiegel.W17.ConeLocalLength

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

def awayChartPrime : Ideal (ConeAway k σ) :=
  (laurentPrime (AffineRing k σ) P).comap (coneLaurentEquiv k σ).toRingHom

instance awayChartPrime_isPrime : (awayChartPrime k σ P).IsPrime := by
  unfold awayChartPrime
  infer_instance

def conePrime : Ideal (ConeRing k σ) :=
  (awayChartPrime k σ P).comap (algebraMap (ConeRing k σ) (ConeAway k σ))

instance conePrime_isPrime : (conePrime k σ P).IsPrime := by
  unfold conePrime
  infer_instance

theorem homogenizing_coordinate_not_mem_conePrime :
    (MvPolynomial.X none : ConeRing k σ) ∉ conePrime k σ P := by
  intro h
  change algebraMap (ConeRing k σ) (ConeAway k σ) (MvPolynomial.X none) ∈
    awayChartPrime k σ P at h
  exact (show (awayChartPrime k σ P).IsPrime from inferInstance).ne_top
    ((awayChartPrime k σ P).eq_top_of_isUnit_mem h
      (IsLocalization.Away.algebraMap_isUnit (S := ConeAway k σ)
        (MvPolynomial.X none : ConeRing k σ)))

def conePrimeLocalizationEquiv :
    Localization.AtPrime (conePrime k σ P) ≃+*
      Localization.AtPrime (laurentPrime (AffineRing k σ) P) :=
  (IsLocalization.localizationLocalizationAtPrimeIsoLocalization
    (Submonoid.powers (MvPolynomial.X none : ConeRing k σ))
    (awayChartPrime k σ P)).toRingEquiv.trans
      (PiExponentJets.W22.primeLocalizationEquiv (coneLaurentEquiv k σ)
        (awayChartPrime k σ P) (laurentPrime (AffineRing k σ) P) rfl)

def affineLocalToConeLocal : Localization.AtPrime P →+*
    Localization.AtPrime (conePrime k σ P) :=
  (conePrimeLocalizationEquiv k σ P).symm.toRingHom.comp
    (algebraMap (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)))

@[instance_reducible] def affineLocalConeAlgebra :
    Algebra (Localization.AtPrime P) (Localization.AtPrime (conePrime k σ P)) :=
  (affineLocalToConeLocal k σ P).toAlgebra

theorem affineLocalToConeLocal_map_maximalIdeal :
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)).map
      (affineLocalToConeLocal k σ P) =
    IsLocalRing.maximalIdeal (Localization.AtPrime (conePrime k σ P)) := by
  rw [affineLocalToConeLocal, ← Ideal.map_map,
    laurentLocal_maximalIdeal_map_eq (AffineRing k σ) P]
  exact IsLocalRing.map_maximalIdeal_of_surjective
    (conePrimeLocalizationEquiv k σ P).symm.toRingHom
    (conePrimeLocalizationEquiv k σ P).symm.surjective

theorem affineLocalToConeLocal_flat :
    letI := affineLocalConeAlgebra k σ P
    Module.Flat (Localization.AtPrime P) (Localization.AtPrime (conePrime k σ P)) := by
  let := affineLocalConeAlgebra k σ P
  let e : Localization.AtPrime (conePrime k σ P) ≃ₐ[Localization.AtPrime P]
      Localization.AtPrime (laurentPrime (AffineRing k σ) P) :=
    { conePrimeLocalizationEquiv k σ P with
      commutes' := by
        intro a
        change conePrimeLocalizationEquiv k σ P
          ((conePrimeLocalizationEquiv k σ P).symm (algebraMap _ _ a)) = _
        exact (conePrimeLocalizationEquiv k σ P).apply_symm_apply _ }
  exact Module.Flat.of_linearEquiv e.toLinearEquiv

theorem coneLocal_quotient_length
    (I : Ideal (Localization.AtPrime P))
    (hI : IsFiniteLength (Localization.AtPrime P) (Localization.AtPrime P ⧸ I)) :
    Module.length (Localization.AtPrime (conePrime k σ P))
      (Localization.AtPrime (conePrime k σ P) ⧸ I.map (affineLocalToConeLocal k σ P)) =
    Module.length (Localization.AtPrime P) (Localization.AtPrime P ⧸ I) := by
  let := affineLocalConeAlgebra k σ P
  let := affineLocalToConeLocal_flat k σ P
  exact PiExponentJets.W25.length_quotient_map_of_flat_local
    (affineLocalToConeLocal_map_maximalIdeal k σ P) I hI

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceResolution

namespace OAI

namespace PiExponentSiegelAux.W30
open scoped Pointwise
variable {R Y Z Q : Type*} [CommRing R] [AddCommGroup Y] [AddCommGroup Z]
  [AddCommGroup Q] [Module R Y] [Module R Z] [Module R Q]

def coneQuotientAugmentation (π : Z →ₗ[R] Q) (r : R) : Z →ₗ[R] QuotSMulTop r Q :=
  (r • (⊤ : Submodule R Q)).mkQ.comp π

theorem coneQuotientAugmentation_exact (g : Y →ₗ[R] Z) (π : Z →ₗ[R] Q) (r : R)
    (hπ : Function.Surjective π) (hg : LinearMap.range g = LinearMap.ker π) :
    LinearMap.range (coneBottom g r) = LinearMap.ker (coneQuotientAugmentation π r) := by
  ext z
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨y, w⟩, rfl⟩
    have hz : π (g y) = 0 := LinearMap.congr_fun (comp_zero_of_range_eq_ker g π hg) y
    change (Submodule.Quotient.mk (π (g y + r • w)) : QuotSMulTop r Q) = 0
    apply (Submodule.Quotient.mk_eq_zero (r • (⊤ : Submodule R Q))).mpr
    simp only [map_add, map_smul, hz, zero_add]
    exact Submodule.smul_mem_pointwise_smul (π w) r ⊤ (Submodule.mem_top)
  · intro hz
    have hmem : π z ∈ r • (⊤ : Submodule R Q) :=
      (Submodule.Quotient.mk_eq_zero (r • (⊤ : Submodule R Q))).mp hz
    obtain ⟨q, _, hq⟩ := (Submodule.mem_smul_pointwise_iff_exists _ _ _).mp hmem
    obtain ⟨w, hw⟩ := hπ q
    have hcycle : π (z - r • w) = 0 := by
      simp only [map_sub, map_smul, hw, hq, sub_self]
    have hrange : z - r • w ∈ LinearMap.range g := by
      rw [hg]
      exact hcycle
    obtain ⟨y, hy⟩ := LinearMap.mem_range.mp hrange
    refine ⟨(y, w), ?_⟩
    change g y + r • w = z
    rw [hy]
    abel

theorem coneQuotientAugmentation_surjective (π : Z →ₗ[R] Q) (r : R)
    (hπ : Function.Surjective π) : Function.Surjective (coneQuotientAugmentation π r) :=
  (Submodule.mkQ_surjective _).comp hπ

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean <==
import Mathlib.RingTheory.Flat.FaithfullyFlat.Algebra
import Mathlib.RingTheory.Regular.Flat
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeEquationLength

namespace OAI

noncomputable section

attribute [local instance] Localization.AtPrime.algebraOfLiesOver

namespace PiExponentSiegel.W17.ConeLocalLength

open RingTheory.Sequence

section Units

variable {R τ M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem ofList_map_mul_units (xs : List τ) (a u : τ → R) (hu : ∀ x, IsUnit (u x)) :
    Ideal.ofList (xs.map (fun x => a x * u x)) = Ideal.ofList (xs.map a) := by
  apply le_antisymm
  · apply Ideal.span_le.mpr
    intro r hr
    obtain ⟨x, hx, rfl⟩ := List.mem_map.mp hr
    exact Ideal.mul_mem_right _ _ (Ideal.subset_span (List.mem_map.mpr ⟨x, hx, rfl⟩))
  · apply Ideal.span_le.mpr
    intro r hr
    obtain ⟨x, hx, rfl⟩ := List.mem_map.mp hr
    apply (Ideal.mul_unit_mem_iff_mem _ (hu x)).mp
    exact Ideal.subset_span (List.mem_map.mpr ⟨x, hx, rfl⟩)

theorem isRegular_map_mul_units (xs : List τ) (a u : τ → R) (hu : ∀ x, IsUnit (u x))
    (hreg : IsRegular M (xs.map a)) :
    IsRegular M (xs.map (fun x => a x * u x)) := by
  refine ⟨⟨?_⟩, ?_⟩
  · intro i hi
    have hi' : i < xs.length := by simpa only [List.length_map] using hi
    have ha := hreg.regular_mod_prev i (by simpa only [List.length_map] using hi')
    simp only [List.getElem_map] at ha ⊢
    have hI : Ideal.ofList ((xs.map (fun x => a x * u x)).take i) =
        Ideal.ofList ((xs.map a).take i) := by
      simp only [← List.map_take]
      exact ofList_map_mul_units (xs.take i) a u hu
    have hN : (Ideal.ofList ((xs.map (fun x => a x * u x)).take i) •
        (⊤ : Submodule R M)) = Ideal.ofList ((xs.map a).take i) • ⊤ :=
      congrArg (fun J : Ideal R => J • (⊤ : Submodule R M)) hI
    exact Eq.mp (congrArg (fun N : Submodule R M =>
      IsSMulRegular (M ⧸ N) (a xs[i] * u xs[i])) hN.symm)
      (ha.mul ((hu xs[i]).isSMulRegular _))
  · rw [ofList_map_mul_units xs a u hu]
    exact hreg.top_ne_smul

end Units

variable (k σ : Type*) [CommRing k]
variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

def coneLocalCoordinate : Localization.AtPrime (conePrime k σ P) :=
  algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)) (MvPolynomial.X none)

theorem coneLocalCoordinate_isUnit : IsUnit (coneLocalCoordinate k σ P) :=
  IsLocalization.map_units (Localization.AtPrime (conePrime k σ P))
    (⟨MvPolynomial.X none, homogenizing_coordinate_not_mem_conePrime k σ P⟩ :
      (conePrime k σ P).primeCompl)

theorem homogenized_local_eq_affine_mul_coordinate (f : AffineRing k σ) :
    algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))
      (PiExponentJets.W22.homogenize f) =
    affineLocalToConeLocal k σ P (algebraMap (AffineRing k σ) (Localization.AtPrime P) f) *
      coneLocalCoordinate k σ P ^ f.totalDegree := by
  let e := conePrimeLocalizationEquiv k σ P
  have ha : e (affineLocalToConeLocal k σ P
      (algebraMap (AffineRing k σ) (Localization.AtPrime P) f)) =
      algebraMap (LaurentChart k σ)
        (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) (LaurentPolynomial.C f) := by
    change e (e.symm (algebraMap (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P))
        (algebraMap (AffineRing k σ) (Localization.AtPrime P) f))) = _
    rw [e.apply_symm_apply]
    exact (IsScalarTower.algebraMap_apply (AffineRing k σ) (Localization.AtPrime P)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) f).symm.trans
        (IsScalarTower.algebraMap_apply (AffineRing k σ) (LaurentChart k σ)
          (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) f)
  apply e.injective
  rw [e.map_mul, e.map_pow, ha]
  change conePrimeLocalizationEquiv k σ P
    (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))
      (PiExponentJets.W22.homogenize f)) =
    algebraMap (LaurentChart k σ)
      (Localization.AtPrime (laurentPrime (AffineRing k σ) P)) (LaurentPolynomial.C f) *
    conePrimeLocalizationEquiv k σ P
      (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P))
        (MvPolynomial.X none)) ^ f.totalDegree
  rw [conePrimeLocalizationEquiv_algebraMap, conePrimeLocalizationEquiv_algebraMap,
    coneToLaurent_homogenize, coneToLaurent_X_none, map_mul, map_pow]

theorem affineLocalToConeLocal_faithfullyFlat :
    letI := affineLocalConeAlgebra k σ P
    Module.FaithfullyFlat (Localization.AtPrime P)
      (Localization.AtPrime (conePrime k σ P)) := by
  let := affineLocalConeAlgebra k σ P
  let := affineLocalToConeLocal_flat k σ P
  let : IsLocalHom (algebraMap (Localization.AtPrime P)
      (Localization.AtPrime (conePrime k σ P))) :=
    ((IsLocalRing.local_hom_TFAE _).out 1 3).mpr
      (affineLocalToConeLocal_map_maximalIdeal k σ P).le
  exact Module.FaithfullyFlat.of_flat_of_isLocalHom

theorem homogenized_list_regular_at_cone (fs : List (AffineRing k σ))
    (hreg : IsRegular (Localization.AtPrime P)
      (fs.map (algebraMap (AffineRing k σ) (Localization.AtPrime P)))) :
    IsRegular (Localization.AtPrime (conePrime k σ P))
      ((fs.map PiExponentJets.W22.homogenize).map
        (algebraMap (ConeRing k σ) (Localization.AtPrime (conePrime k σ P)))) := by
  let := affineLocalConeAlgebra k σ P
  let := affineLocalToConeLocal_faithfullyFlat k σ P
  have hbase : IsRegular (Localization.AtPrime (conePrime k σ P))
      (fs.map (fun f => affineLocalToConeLocal k σ P
        (algebraMap (AffineRing k σ) (Localization.AtPrime P) f))) := by
    have hb := hreg.of_faithfullyFlat (S := Localization.AtPrime (conePrime k σ P))
    change IsRegular (Localization.AtPrime (conePrime k σ P))
      ((fs.map (algebraMap (AffineRing k σ) (Localization.AtPrime P))).map
        (affineLocalToConeLocal k σ P)) at hb
    simpa only [List.map_map, Function.comp_def] using hb
  have hscaled := isRegular_map_mul_units fs
    (fun f => affineLocalToConeLocal k σ P
      (algebraMap (AffineRing k σ) (Localization.AtPrime P) f))
    (fun f => coneLocalCoordinate k σ P ^ f.totalDegree)
    (fun f => (coneLocalCoordinate_isUnit k σ P).pow f.totalDegree) hbase
  simpa only [List.map_map, Function.comp_def,
    homogenized_local_eq_affine_mul_coordinate] using hscaled

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean <==
import Mathlib.Logic.Equiv.Sum
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeResidueAlgebraEquiv
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeClosedPointEquiv

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable {n : ℕ} {T : Type*} (j : T → Fin n) (hj : Function.Injective j)

abbrev RemainingCoordinate := {i : Fin n // i ∉ Set.range j}

def coordinateIndexSplitting : RemainingCoordinate j ⊕ T ≃ Fin n := by
  classical
  exact (Equiv.sumCongr (Equiv.refl _) (Equiv.ofInjective j hj)).trans
    ((Equiv.sumComm _ _).trans (Equiv.sumCompl (fun i : Fin n => i ∈ Set.range j)))

@[simp] theorem coordinateIndexSplitting_inr (a : T) :
    coordinateIndexSplitting j hj (Sum.inr a) = j a := rfl

@[simp] theorem coordinateIndexSplitting_symm_selected (a : T) :
    (coordinateIndexSplitting j hj).symm (j a) = Sum.inr a := by
  rw [← coordinateIndexSplitting_inr j hj a, Equiv.symm_apply_apply]

def coordinateBasisRenaming (K : Type*) [Field K] : MvPolynomial (Fin n) K ≃ₐ[K]
    MvPolynomial (RemainingCoordinate j ⊕ T) K :=
  MvPolynomial.renameEquiv K (coordinateIndexSplitting j hj).symm

variable (K : Type*) [Field K] (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]
variable (t : Set Q.ResidueField) (j : t → Fin n) (hj : Function.Injective j)
variable (hcoord : ∀ a, residueCoordinate K n Q (j a) = (a : Q.ResidueField))
variable (ht : IsTranscendenceBasis K ((↑) : t → Q.ResidueField))

abbrev coordinateSplitPrime := Q.map (coordinateBasisRenaming j hj K).toRingHom

include hcoord ht in

theorem coordinateSplitPrime_basis :
    IsTranscendenceBasis K
      (splitResidueBeta K (RemainingCoordinate j) t (coordinateSplitPrime K Q t j hj)) := by
  have hb := primeResidueAlgEquiv_transcendenceBasis
    (coordinateBasisRenaming j hj K) Q ((↑) : t → Q.ResidueField) ht
  have he : splitResidueBeta K (RemainingCoordinate j) t (coordinateSplitPrime K Q t j hj) =
      fun a : t => primeResidueAlgEquiv (coordinateBasisRenaming j hj K) Q (a : Q.ResidueField) := by
    funext a
    rw [← hcoord a]
    change algebraMap (MvPolynomial (RemainingCoordinate j ⊕ t) K)
      (coordinateSplitPrime K Q t j hj).ResidueField (MvPolynomial.X (Sum.inr a)) =
      primeResidueAlgEquiv (coordinateBasisRenaming j hj K) Q
        (algebraMap (MvPolynomial (Fin n) K) Q.ResidueField (MvPolynomial.X (j a)))
    rw [primeResidueAlgEquiv_algebraMap]
    change algebraMap _ (coordinateSplitPrime K Q t j hj).ResidueField (MvPolynomial.X (Sum.inr a)) =
      algebraMap _ (coordinateSplitPrime K Q t j hj).ResidueField
        (MvPolynomial.rename (coordinateIndexSplitting j hj).symm (MvPolynomial.X (j a)))
    rw [MvPolynomial.rename_X, coordinateIndexSplitting_symm_selected]
  rw [he]
  exact hb

def coordinateBasisLocalEquiv : Localization.AtPrime Q ≃+*
    Localization.AtPrime (coordinateSplitPrime K Q t j hj) :=
  PiExponentSiegel.W23.atPrimeEquivOfRingEquiv (coordinateBasisRenaming j hj K).toRingEquiv Q

def coordinateBasisClosedPointEquiv : Localization.AtPrime Q ≃+*
    Localization.AtPrime
      (closedPolynomialIdeal K (RemainingCoordinate j) t (coordinateSplitPrime K Q t j hj)
        (coordinateSplitPrime_basis K Q t j hj hcoord ht)) :=
  (coordinateBasisLocalEquiv K Q t j hj).trans
    (polynomialPrimeClosedPointEquiv K (RemainingCoordinate j) t
      (coordinateSplitPrime K Q t j hj)
      (coordinateSplitPrime_basis K Q t j hj hcoord ht))

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch
import OAI.NumberTheory.PiExponent.Jets.OrdinaryAuxiliaryJet

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.CoordinateContactBound

open WeightedSliceDegree CurveValuationCenter CurveCenters

theorem supportBound_X_sub_C
    {K ι : Type*} [Field K] (W : ι → ℝ) (i : ι) (hi : 0 ≤ W i) (c : K) :
    SupportBound W (W i) (MvPolynomial.X i - MvPolynomial.C c) := by
  have hX : SupportBound W (W i) (MvPolynomial.X i : MvPolynomial ι K) :=
    supportBound_X W i
  have hC : SupportBound W (W i) (MvPolynomial.C (-c)) := (supportBound_C W (-c)).mono hi
  simpa only [map_neg, sub_eq_add_neg] using hX.add hC

@[simp] theorem ordinary_formalJet_X_sub_C {n : ℕ} (c : Fin n → ℂ) (i : Fin n) :
    OrdinaryAuxiliaryJet.formalJet c (MvPolynomial.X i - MvPolynomial.C (c i)) =
      MvPowerSeries.X i := by
  simp only [OrdinaryAuxiliaryJet.formalJet, map_sub, MvPolynomial.aeval_X, MvPolynomial.aeval_C]
  change MvPowerSeries.C (c i) + MvPowerSeries.X i - MvPowerSeries.C (c i) = MvPowerSeries.X i
  abel

theorem X_mem_rationalWeightedIdeal
    {K ι : Type*} [CommRing K] (V : ι → ℚ) (hV : ∀ i, 0 ≤ V i) (i : ι) :
    MvPowerSeries.X i ∈ (JetGeometry.rationalWeightedIdeal V hV (V i) :
      Ideal (MvPowerSeries ι K)) := by
  classical
  intro d hd
  rw [MvPowerSeries.coeff_X, ite_eq_right]
  intro he
  subst d
  simp [Finsupp.weight_single] at hd

theorem ordinary_formalJet_coordinate_mem {n : ℕ} (c : Fin n → ℂ)
    (V : Fin n → ℚ) (hV : ∀ i, 0 ≤ V i) (i : Fin n) :
    OrdinaryAuxiliaryJet.formalJet c (MvPolynomial.X i - MvPolynomial.C (c i)) ∈
      JetGeometry.rationalWeightedIdeal V hV (V i) := by
  rw [ordinary_formalJet_X_sub_C]
  exact X_mem_rationalWeightedIdeal V hV i

theorem coordinate_contact_sum_le
    {E : Type*} [Field E] [Algebra ℂ E] {n : ℕ}
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin n → E) (c : Fin n → ℂ)
    (W V : Fin n → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (i : Fin n) (hne : x i - algebraMap ℂ E (c i) ≠ 0)
    (S : Finset (NormalizedPlace ℂ E))
    (hc : ∀ p ∈ S, Centered x c p)
    (hres : ∀ p ∈ S,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (μ : NormalizedPlace ℂ E → ℝ)
    (hμ : ∀ p (hp : p ∈ S), letI := hres p hp;
      μ p = (PlaceCenteredBranch.ordinaryContact p x c (hc p hp)
        ⟨i, sub_ne_zero.mp hne⟩ V : ℝ)) :
    (V i : ℝ) * (∑ p ∈ S, μ p) ≤
      (W i : ℝ) * CurveContactSum.weightedDegree hfinite x W := by
  let f : MvPolynomial (Fin n) ℂ := MvPolynomial.X i - MvPolynomial.C (c i)
  have hfe : MvPolynomial.aeval x f = x i - algebraMap ℂ E (c i) := by simp [f]
  apply CurveContactSum.polynomial_contact_sum_le hfinite x W hW
    (W i : ℝ) (V i : ℝ) (by exact_mod_cast (hW i).le) f
    (supportBound_X_sub_C (fun j => (W j : ℝ)) i (by exact_mod_cast (hW i).le) (c i))
    (hfe ▸ hne) S μ
  intro p hp
  let := hres p hp
  rw [hμ p hp]
  have h := PlaceCenteredBranch.ordinaryWord_field_order_lower p x c (hc p hp)
    ⟨i, sub_ne_zero.mp hne⟩ V hV (V i) f
    (ordinary_formalJet_coordinate_mem c V (fun j => (hV j).le) i) []
    (by simpa only [OrdinaryDerivatives.word_nil, hfe] using hne)
  simp only [List.map_nil, List.sum_nil, sub_zero, OrdinaryDerivatives.word_nil] at h
  exact_mod_cast (by simpa only [mul_comm] using h :
    V i * PlaceCenteredBranch.ordinaryContact p x c (hc p hp) ⟨i, sub_ne_zero.mp hne⟩ V ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation (MvPolynomial.aeval x f) : ℚ))

end PiExponent.CoordinateContactBound

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeResidueAlgebraEquiv

namespace OAI

noncomputable section
namespace PiExponent.CoordinateFiniteSlice

open PiExponentJets.PolynomialLocalResidueResolution

variable {K ι : Type*} [Field K]

def coordinateEquiv (A : Finset ι) :
    Fin A.card ⊕ {i // i ∉ A} ≃ ι := by
  classical
  exact (Equiv.sumCongr A.equivFin.symm (Equiv.refl _)).trans (Equiv.sumCompl (· ∈ A))

@[simp] theorem coordinateEquiv_inl (A : Finset ι) (i : Fin A.card) :
    coordinateEquiv A (Sum.inl i) = (A.equivFin.symm i).val := rfl

@[simp] theorem coordinateEquiv_inr (A : Finset ι) (i : {i // i ∉ A}) :
    coordinateEquiv A (Sum.inr i) = i.val := rfl

def coordinateRenaming (A : Finset ι) :
    MvPolynomial ι K ≃ₐ[K] MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K :=
  MvPolynomial.renameEquiv K (coordinateEquiv A).symm

@[simp] theorem coordinateRenaming_X_inl (A : Finset ι) (i : Fin A.card) :
    coordinateRenaming (K := K) A (MvPolynomial.X (A.equivFin.symm i).val) =
      MvPolynomial.X (Sum.inl i) := by
  change MvPolynomial.rename (coordinateEquiv A).symm
    (MvPolynomial.X (coordinateEquiv A (Sum.inl i))) = _
  rw [MvPolynomial.rename_X, Equiv.symm_apply_apply]

@[simp] theorem coordinateRenaming_X_inr (A : Finset ι) (i : {i // i ∉ A}) :
    coordinateRenaming (K := K) A (MvPolynomial.X i.val) =
      MvPolynomial.X (Sum.inr i) := by
  change MvPolynomial.rename (coordinateEquiv A).symm
    (MvPolynomial.X (coordinateEquiv A (Sum.inr i))) = _
  rw [MvPolynomial.rename_X, Equiv.symm_apply_apply]

abbrev splitPrime (Q : Ideal (MvPolynomial ι K)) (A : Finset ι) :
    Ideal (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) :=
  Q.map (coordinateRenaming (K := K) A).toRingHom

instance splitPrime_isPrime (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    (splitPrime Q A).IsPrime := Ideal.map_isPrime_of_equiv (coordinateRenaming A)

def residueEquiv (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) :
    Q.ResidueField ≃ₐ[K] (splitPrime Q A).ResidueField :=
  primeResidueAlgEquiv (coordinateRenaming A) Q

@[simp] theorem residueEquiv_coordinate_inl
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : Fin A.card) :
    residueEquiv Q A
      (algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X (A.equivFin.symm i).val)) =
    algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inl i)) := by
  simpa only [residueEquiv, splitPrime, coordinateRenaming_X_inl] using
    primeResidueAlgEquiv_algebraMap (coordinateRenaming (K := K) A) Q
      (MvPolynomial.X (A.equivFin.symm i).val)

@[simp] theorem residueEquiv_coordinate_inr
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : {i // i ∉ A}) :
    residueEquiv Q A
      (algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X i.val)) =
    algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inr i)) := by
  simpa only [residueEquiv, splitPrime, coordinateRenaming_X_inr] using
    primeResidueAlgEquiv_algebraMap (coordinateRenaming (K := K) A) Q (MvPolynomial.X i.val)

theorem complementary_transcendenceBasis
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hB : IsTranscendenceBasis K (fun i : {i // i ∉ A} =>
      algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X i.val))) :
    IsTranscendenceBasis K (fun i : {i // i ∉ A} =>
      algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inr i))) := by
  simpa only [Function.comp_def, residueEquiv_coordinate_inr] using (residueEquiv Q A).isTranscendenceBasis hB

theorem splitPrime_mem_minimalPrimes
    (Q I : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (hQ : Q ∈ I.minimalPrimes) :
    splitPrime Q A ∈ (I.map (coordinateRenaming (K := K) A).toRingHom).minimalPrimes := by
  rw [Ideal.minimalPrimes_map_of_surjective (f := (coordinateRenaming (K := K) A).toRingHom)
    (coordinateRenaming (K := K) A).surjective]
  have hk : RingHom.ker (coordinateRenaming (K := K) A).toRingHom = ⊥ := by
    ext p
    change coordinateRenaming (K := K) A p = 0 ↔ p = 0
    exact (coordinateRenaming (K := K) A).map_eq_zero_iff
  rw [hk, sup_bot_eq]
  exact ⟨Q, hQ, rfl⟩

def residueCoordinates (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (i : ι) : Q.ResidueField :=
  algebraMap (MvPolynomial ι K) Q.ResidueField (MvPolynomial.X i)

def slicePoint (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι)
    (i : Fin A.card) : Q.ResidueField := residueCoordinates Q (A.equivFin.symm i)

@[simp] theorem enumeratedSliceMap_X_inl
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : Fin A.card) :
    WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)
      (MvPolynomial.X (A.equivFin.symm i).val) = MvPolynomial.X i := by
  simp [WeightedSliceDegree.enumeratedSliceMap,
    WeightedSliceDegree.sliceMap_X_mem (C := K) A (residueCoordinates Q)
      (A.equivFin.symm i).val (A.equivFin.symm i).property]

@[simp] theorem enumeratedSliceMap_X_inr
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : {i // i ∉ A}) :
    WeightedSliceDegree.enumeratedSliceMap (C := K) A (residueCoordinates Q)
      (MvPolynomial.X i.val) = MvPolynomial.C (residueCoordinates Q i.val) := by
  simp [WeightedSliceDegree.enumeratedSliceMap,
    WeightedSliceDegree.sliceMap_X_notMem (C := K) A (residueCoordinates Q) i.val i.property]

theorem residueEquiv_symm_coordinate_inl
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : Fin A.card) :
    (residueEquiv Q A).symm
      (algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inl i))) =
      slicePoint Q A i := by
  apply (residueEquiv Q A).injective
  rw [AlgEquiv.apply_symm_apply]
  exact (residueEquiv_coordinate_inl Q A i).symm

theorem residueEquiv_symm_coordinate_inr
    (Q : Ideal (MvPolynomial ι K)) [Q.IsPrime] (A : Finset ι) (i : {i // i ∉ A}) :
    (residueEquiv Q A).symm
      (algebraMap (MvPolynomial (Fin A.card ⊕ {i // i ∉ A}) K) (splitPrime Q A).ResidueField (MvPolynomial.X (Sum.inr i))) =
      residueCoordinates Q i.val := by
  apply (residueEquiv Q A).injective
  rw [AlgEquiv.apply_symm_apply]
  exact (residueEquiv_coordinate_inr Q A i).symm

end PiExponent.CoordinateFiniteSlice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalLengthTransport
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence
import OAI.NumberTheory.PiExponent.LocalAlgebra.SeparablePointLength
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeClosedPointEquiv

namespace OAI

noncomputable section

namespace PiExponent.CoordinateSliceLength

open PiExponentJets.PolynomialLocalResidueResolution

abbrev localizedLength {R : Type*} [CommRing R] (P : Ideal R) [P.IsPrime] (I : Ideal R) : ℕ∞ :=
  Module.length (Localization.AtPrime P)
    (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P)))

theorem localizedLength_congr {R : Type*} [CommRing R]
    (P Q : Ideal R) [P.IsPrime] [Q.IsPrime] (h : P = Q) (I : Ideal R) :
    localizedLength P I = localizedLength Q I := by
  subst Q
  rfl

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

def rationalizePolynomial :
    MvPolynomial (α ⊕ β) K →+* MvPolynomial α (SplitCoefficientField K β) :=
  (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom.comp
    (algebraMap (MvPolynomial (α ⊕ β) K)
      (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β))

@[simp] theorem rationalizePolynomial_X_inl (i : α) :
    rationalizePolynomial K α β (MvPolynomial.X (Sum.inl i)) = MvPolynomial.X i :=
  PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inl K α β i

@[simp] theorem rationalizePolynomial_X_inr (i : β) :
    rationalizePolynomial K α β (MvPolynomial.X (Sum.inr i)) =
      MvPolynomial.C (algebraMap (MvPolynomial β K) (SplitCoefficientField K β)
        (MvPolynomial.X i)) :=
  PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inr K α β i

theorem closedPolynomialIdeal_eq_ker :
    closedPolynomialIdeal K α β Q hB =
      RingHom.ker (closedPointEvaluationRingHom K α β Q hB) := by
  unfold closedPolynomialIdeal coefficientClosedPoint
  change ((RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).comap
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).map
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom = _
  exact Ideal.map_comap_of_surjective _
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).surjective _

theorem map_prime_eq_closedPolynomialIdeal :
    Q.map (rationalizePolynomial K α β) = closedPolynomialIdeal K α β Q hB := by
  have h := extended_kernel_eq
    (PiExponentSiegelAux.W09.coefficientDenominators K α β)
    (algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q))
    ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)
    (closedPointEvaluation_original K α β Q hB)
  rw [Ideal.ker_algebraMap_residueField] at h
  unfold closedPolynomialIdeal coefficientClosedPoint
  rw [← h, Ideal.map_map]
  rfl

theorem closedPolynomialIdeal_comap :
    (closedPolynomialIdeal K α β Q hB).comap (rationalizePolynomial K α β) = Q := by
  rw [closedPolynomialIdeal_eq_ker]
  change RingHom.ker ((closedPointEvaluationRingHom K α β Q hB).comp
    (rationalizePolynomial K α β)) = Q
  rw [show (closedPointEvaluationRingHom K α β Q hB).comp
      (rationalizePolynomial K α β) =
      algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) from
    closedPointEvaluation_original K α β Q hB]
  exact Ideal.ker_algebraMap_residueField Q

theorem closedPolynomialIdeal_mem_minimalPrimes
    (I : Ideal (MvPolynomial (α ⊕ β) K)) (hQ : Q ∈ I.minimalPrimes) :
    closedPolynomialIdeal K α β Q hB ∈
      (I.map (rationalizePolynomial K α β)).minimalPrimes := by
  refine ⟨⟨inferInstance, ?_⟩, ?_⟩
  · rw [← map_prime_eq_closedPolynomialIdeal]
    exact Ideal.map_mono hQ.1.2
  · intro J hJ hJP
    let : J.IsPrime := hJ.1
    have hcont : Q ≤ J.comap (rationalizePolynomial K α β) := by
      apply hQ.2 ⟨inferInstance, Ideal.map_le_iff_le_comap.mp hJ.2⟩
      rw [← closedPolynomialIdeal_comap K α β Q hB]
      exact Ideal.comap_mono hJP
    rw [← map_prime_eq_closedPolynomialIdeal]
    exact Ideal.map_le_iff_le_comap.mpr hcont

theorem polynomialPrimeClosedPointEquiv_algebraMap
    (p : MvPolynomial (α ⊕ β) K) :
    polynomialPrimeClosedPointEquiv K α β Q hB
      (algebraMap _ (Localization.AtPrime Q) p) =
    algebraMap (MvPolynomial α (SplitCoefficientField K β)) (Localization.AtPrime (closedPolynomialIdeal K α β Q hB))
      (rationalizePolynomial K α β p) := by
  let := closedLocal_isLocalizationAtOriginal K α β Q hB
  change PiExponentSiegel.W23.atPrimeEquivOfRingEquiv _ _
    ((IsLocalization.algEquiv Q.primeCompl (Localization.AtPrime Q)
      (CoefficientClosedLocal K α β Q hB))
      (algebraMap _ (Localization.AtPrime Q) p)) = _
  rw [AlgEquiv.commutes]
  rw [IsScalarTower.algebraMap_apply (MvPolynomial (α ⊕ β) K)
    (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
    (CoefficientClosedLocal K α β Q hB)]
  exact PiExponentSiegel.W23.atPrimeEquivOfRingEquiv_algebraMap _ _ _

theorem polynomialPrimeClosedPointEquiv_map_ideal (I : Ideal (MvPolynomial (α ⊕ β) K)) :
    (I.map (algebraMap _ (Localization.AtPrime Q))).map
      (polynomialPrimeClosedPointEquiv K α β Q hB).toRingHom =
    (I.map (rationalizePolynomial K α β)).map
      (algebraMap (MvPolynomial α (SplitCoefficientField K β)) (Localization.AtPrime (closedPolynomialIdeal K α β Q hB))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro p
  exact polynomialPrimeClosedPointEquiv_algebraMap K α β Q hB p

include hB in

theorem length_eq_rationalized (I : Ideal (MvPolynomial (α ⊕ β) K)) :
    localizedLength Q I =
      localizedLength (closedPolynomialIdeal K α β Q hB)
        (I.map (rationalizePolynomial K α β)) :=
  LocalLengthTransport.localLength_eq_of_localizedIdeal_map Q
    (closedPolynomialIdeal K α β Q hB) (polynomialPrimeClosedPointEquiv K α β Q hB)
    I (I.map (rationalizePolynomial K α β))
    (polynomialPrimeClosedPointEquiv_map_ideal K α β Q hB I)

theorem splitCoefficientResidue_isScalarTower :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    IsScalarTower K (SplitCoefficientField K β) (SplitResidue K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  apply IsScalarTower.of_algebraMap_eq
  intro a
  change algebraMap K (SplitResidue K α β Q) a =
    ((rationalResidueEquiv (splitLocalBeta K α β Q) hB.1
      (algebraMap K (SplitCoefficientField K β) a)) : SplitResidue K α β Q)
  rw [AlgEquiv.commutes]
  rfl

theorem splitResidue_finite [Finite α] [Finite β] :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    Module.Finite (SplitCoefficientField K β) (SplitResidue K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitCoefficientResidue_isScalarTower K α β Q hB
  let : Algebra.EssFiniteType K (SplitResidue K α β Q) :=
    Algebra.EssFiniteType.comp K (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q)
  let := Algebra.EssFiniteType.of_comp K (SplitCoefficientField K β)
    (SplitResidue K α β Q)
  let := splitResidue_algebraic K α β Q hB
  exact Algebra.finite_of_essFiniteType_of_isAlgebraic

def slicePoint (i : α) : SplitResidue K α β Q :=
  algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q)
    (MvPolynomial.X (Sum.inl i))

def residueSlice :
    MvPolynomial (α ⊕ β) K →+* MvPolynomial α (SplitResidue K α β Q) :=
  (MvPolynomial.aeval (fun i : α ⊕ β => match i with
    | Sum.inl i => MvPolynomial.X i
    | Sum.inr j => MvPolynomial.C (splitResidueBeta K α β Q j))).toRingHom

theorem map_rationalize_eq_residueSlice :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    (MvPolynomial.map (algebraMap (SplitCoefficientField K β) (SplitResidue K α β Q))).comp
      (rationalizePolynomial K α β) = residueSlice K α β Q := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitCoefficientResidue_isScalarTower K α β Q hB
  apply MvPolynomial.ringHom_ext
  · intro a
    change MvPolynomial.map _ (rationalizePolynomial K α β (MvPolynomial.C a)) = _
    have hr : rationalizePolynomial K α β (MvPolynomial.C a) =
        MvPolynomial.C (algebraMap K (SplitCoefficientField K β) a) := by
      change PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
        (algebraMap K (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) a) = _
      exact (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).commutes a
    rw [hr, MvPolynomial.map_C]
    change MvPolynomial.C _ = MvPolynomial.aeval _ (MvPolynomial.C a)
    rw [MvPolynomial.aeval_C]
    exact congrArg MvPolynomial.C
      (IsScalarTower.algebraMap_apply K (SplitCoefficientField K β) (SplitResidue K α β Q) a).symm
  · intro i
    cases i with
    | inl i => simp [residueSlice]
    | inr i =>
      have hc := closedPointEvaluation_coefficient K α β Q hB (MvPolynomial.X i)
      simp only [closedPointEvaluation, MvPolynomial.aeval_C, MvPolynomial.aeval_X] at hc
      simpa [residueSlice] using congrArg (MvPolynomial.C (σ := α)) hc

theorem closedPolynomialIdeal_eq_contractedPoint :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    closedPolynomialIdeal K α β Q hB =
      SeparablePointLength.contractedPoint (K := SplitCoefficientField K β)
        (slicePoint K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  rw [closedPolynomialIdeal_eq_ker, SeparablePointLength.contractedPoint_eq_ker]
  rfl

include hB in

theorem length_eq_residueSlice [Finite α] [Finite β] [CharZero K]
    (I : Ideal (MvPolynomial (α ⊕ β) K)) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap _ (Localization.AtPrime Q))) =
    Module.length (Localization.AtPrime (WeightedBezout.pointIdeal (slicePoint K α β Q)))
      (Localization.AtPrime (WeightedBezout.pointIdeal (slicePoint K α β Q)) ⧸
        (I.map (residueSlice K α β Q)).map (algebraMap _
          (Localization.AtPrime (WeightedBezout.pointIdeal (slicePoint K α β Q))))) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitResidue_finite K α β Q hB
  have hc := closedPolynomialIdeal_eq_contractedPoint K α β Q hB
  have h := length_eq_rationalized K α β Q hB I
  have hcongr := localizedLength_congr
    (closedPolynomialIdeal K α β Q hB)
    (SeparablePointLength.contractedPoint (K := SplitCoefficientField K β) (slicePoint K α β Q))
    hc (I.map (rationalizePolynomial K α β))
  have he := SeparablePointLength.pointLocal_quotient_length
    (K := SplitCoefficientField K β) (slicePoint K α β Q)
    (I.map (rationalizePolynomial K α β))
  have hi : (I.map (rationalizePolynomial K α β)).map
      (MvPolynomial.map (algebraMap (SplitCoefficientField K β) (SplitResidue K α β Q))) =
      I.map (residueSlice K α β Q) := by
    rw [Ideal.map_map, map_rationalize_eq_residueSlice K α β Q hB]
  rw [hi] at he
  exact h.trans (hcongr.trans he.symm)

include hB in

theorem slicePoint_mem_minimalPrimes [Finite α] [Finite β]
    (I : Ideal (MvPolynomial (α ⊕ β) K)) (hQ : Q ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal (slicePoint K α β Q) ∈
      (I.map (residueSlice K α β Q)).minimalPrimes := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitResidue_finite K α β Q hB
  have h := closedPolynomialIdeal_mem_minimalPrimes K α β Q hB I hQ
  rw [closedPolynomialIdeal_eq_contractedPoint K α β Q hB] at h
  have he := SeparablePointLength.point_mem_minimalPrimes_map
    (K := SplitCoefficientField K β) (slicePoint K α β Q)
    (I.map (rationalizePolynomial K α β)) h
  rw [Ideal.map_map, map_rationalize_eq_residueSlice K α β Q hB] at he
  exact he

end PiExponent.CoordinateSliceLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean <==
import Mathlib.Algebra.MvPolynomial.Degrees
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential

namespace OAI

noncomputable section
namespace PiExponent
open MvPolynomial
open NormalBasisRigidity

section Linear
variable {K ι : Type*} [Field K] [Fintype ι]

theorem normalBasis_complement_surjective (T : Submodule K (ι → K))
    (A : Finset ι)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (Pi.basisFun K ι i)) A) :
    Function.Surjective (fun t : T => fun i : {i // i ∉ A} => t.val i.val) := by
  classical
  have hli : LinearIndependent K (fun i : A => T.mkQ (Pi.basisFun K ι i)) := hA.1
  let b : Module.Basis A K ((ι → K) ⧸ T) := Module.Basis.mk hli (by
    have hr : Set.range (fun i : A => T.mkQ (Pi.basisFun K ι i)) =
        (fun i => T.mkQ (Pi.basisFun K ι i)) '' (A : Set ι) := by ext; simp
    change ⊤ ≤ Submodule.span K (Set.range (fun i : A => T.mkQ (Pi.basisFun K ι i)))
    rw [hr, hA.2])
  intro g
  let u : ι → K := fun i => if hi : i ∈ A then 0 else g ⟨i, hi⟩
  let w : ι → K := ∑ i : A, b.repr (T.mkQ u) i • Pi.basisFun K ι i.val
  have hw : T.mkQ w = T.mkQ u := by
    change T.mkQ (∑ i : A, _) = _
    simp only [map_sum, map_smul]
    simpa only [b, Module.Basis.mk_apply] using b.sum_repr (T.mkQ u)
  have ht : u - w ∈ T := by
    rw [← Submodule.Quotient.mk_eq_zero]
    change T.mkQ (u - w) = 0
    rw [map_sub, hw, sub_self]
  refine ⟨⟨u - w, ht⟩, ?_⟩
  funext i
  have hw0 : w i.val = 0 := by
    dsimp [w]
    simp only [Finset.sum_apply, Pi.smul_apply]
    apply Finset.sum_eq_zero
    intro a _
    have hn : a.val ≠ i.val := fun he => i.property (he ▸ a.property)
    simp [Pi.basisFun_apply, Ne.symm hn]
  change u i.val - w i.val = g i
  simp [u, i.property, hw0]

theorem normalBasis_complement_injective (T : Submodule K (ι → K))
    (A : Finset ι)
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (Pi.basisFun K ι i)) A) :
    Function.Injective (fun t : T => fun i : {i // i ∉ A} => t.val i.val) := by
  classical
  suffices hz : ∀ t : T, (∀ i, i ∉ A → t.val i = 0) → t = 0 by
    intro t u h
    have hd : t - u = 0 := hz (t - u) (by
      intro i hi
      exact sub_eq_zero.mpr (congrFun h ⟨i,hi⟩))
    exact sub_eq_zero.mp hd
  intro t ht
  have he : (∑ a : A, t.val a.val • Pi.basisFun K ι a.val) = t.val := by
    ext i
    simp only [Finset.sum_apply, Pi.smul_apply, Pi.basisFun_apply]
    by_cases hi : i ∈ A
    · rw [Finset.sum_eq_single (⟨i, hi⟩ : A)]
      · simp
      · intro a _ hn
        have hn' : a.val ≠ i := fun h => hn (Subtype.ext h)
        simp [Ne.symm hn']
      · simp
    · simp [ht i hi, show ∀ a : A, a.val ≠ i from fun a h => hi (h ▸ a.property)]
  have hs : (∑ a : A, t.val a.val • T.mkQ (Pi.basisFun K ι a.val)) = 0 := by
    calc
      _ = T.mkQ (∑ a : A, t.val a.val • Pi.basisFun K ι a.val) := by simp only [map_sum, map_smul]
      _ = 0 := by rw [he]; exact (Submodule.Quotient.mk_eq_zero T).mpr t.property
  have hall := (Fintype.linearIndependent_iff.mp hA.1) _ hs
  apply Subtype.ext
  ext i
  by_cases hi : i ∈ A
  · exact hall ⟨i,hi⟩
  · exact ht i hi

end Linear

section PolynomialChain
variable {C E ι κ : Type*} [Field C] [Field E] [Algebra C E] [Fintype ι] [Fintype κ]

theorem polynomialGradient_mul (φ : MvPolynomial ι C →ₐ[C] E) (t : ι → E)
    (p q : MvPolynomial ι C) :
    (∑ i, φ (pderiv i (p*q)) * t i) =
      φ p * (∑ i, φ (pderiv i q) * t i) +
      φ q * (∑ i, φ (pderiv i p) * t i) := by
  simp only [pderiv_mul, map_add, map_mul, add_mul, Finset.sum_add_distrib]
  simp only [Finset.mul_sum]
  conv_lhs => rw [add_comm]
  congr 1 <;> apply Finset.sum_congr rfl <;> intro i _ <;> ring

theorem polynomialGradient_rename (φ : MvPolynomial ι C →ₐ[C] E) (t : ι → E)
    (f : κ → ι) (p : MvPolynomial κ C) :
    (∑ i, φ (pderiv i (rename f p)) * t i) =
      ∑ j, φ (rename f (pderiv j p)) * t (f j) := by
  classical
  induction p using MvPolynomial.induction_on with
  | C c => simp
  | add p q hp hq => simp [hp,hq, add_mul, Finset.sum_add_distrib]
  | mul_X p j hp =>
    rw [map_mul, polynomialGradient_mul, hp]
    have hgrad : (∑ i, φ (pderiv i (rename f (X j))) * t i) = t (f j) := by
      simp [Pi.single_apply]
    rw [hgrad]
    let ψ : MvPolynomial κ C →ₐ[C] E := φ.comp (rename f)
    have hR := polynomialGradient_mul ψ (t ∘ f) p (X j)
    change _ = ∑ i, ψ (pderiv i (p * X j)) * (t ∘ f) i
    rw [hR]
    simp [ψ, Pi.single_apply]

end PolynomialChain

section KernelCriterion
variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

omit [CharZero C] in
theorem pderiv_totalDegree_lt_of_pos (p : MvPolynomial ι C) (hp : 0 < p.totalDegree)
    (i : ι) : (pderiv i p).totalDegree < p.totalDegree := by
  classical
  apply lt_of_le_of_lt (show (pderiv i p).totalDegree ≤ p.totalDegree - 1 from ?_)
    (Nat.sub_lt hp (by omega))
  apply Finset.sup_le
  intro m hm
  have hcoeff : p.coeff (m + Finsupp.single i 1) ≠ 0 := by
    have hh := (mem_support_iff.mp hm)
    rw [coeff_pderiv] at hh
    exact (mul_ne_zero_iff.mp hh).1
  have hb := le_totalDegree (mem_support_iff.mpr hcoeff)
  have hsum : (m + Finsupp.single i 1).sum (fun _ e => e) =
      m.sum (fun _ e => e) + 1 := by
    simp [Finsupp.sum_fintype, Finset.sum_add_distrib]
  rw [hsum] at hb
  omega

theorem eq_C_of_pderiv_eq_zero (p : MvPolynomial ι C)
    (hp : ∀ i, pderiv i p = 0) : p = MvPolynomial.C (p.coeff 0) := by
  classical
  ext m
  by_cases hm : m = 0
  · subst m; simp
  · rw [coeff_C, ite_eq_right (Ne.symm hm)]
    have hex : ∃ i, m i ≠ 0 := by
      by_contra! h
      apply hm
      ext i
      exact h i
    obtain ⟨i, hi'⟩ := hex
    have hc := congrArg (fun p : MvPolynomial ι C => p.coeff (m - Finsupp.single i 1)) (hp i)
    rw [coeff_pderiv, Finsupp.sub_add_single_one_cancel hi'] at hc
    have hpos : 0 < ((m - Finsupp.single i 1 : ι →₀ ℕ) i) + 1 := by omega
    have hn : ((((m - Finsupp.single i 1 : ι →₀ ℕ) i) : C) + 1) ≠ 0 := by
      exact_mod_cast (Nat.ne_of_gt hpos)
    rw [AddMonoidAlgebra.coeff_zero, Finsupp.zero_apply] at hc
    exact (mul_eq_zero.mp hc).resolve_right hn

theorem algebraicIndependent_of_pderiv_kernel (x : ι → E)
    (hker : ∀ p : MvPolynomial ι C, aeval x p = 0 →
      ∀ i, aeval x (pderiv i p) = 0) : AlgebraicIndependent C x := by
  apply algebraicIndependent_iff.mpr
  intro p
  induction hp : p.totalDegree using Nat.strong_induction_on generalizing p with
  | h n ih =>
    intro hz
    by_cases hn : n = 0
    · have he := totalDegree_eq_zero_iff_eq_C.mp (hp.trans hn)
      rw [he, aeval_C] at hz
      have hconstant : p.coeff 0 = 0 := (algebraMap C E).injective (by simpa using hz)
      rw [he, hconstant, map_zero]
    · have hpartials : ∀ i, pderiv i p = 0 := by
        intro i
        exact ih _ (hp ▸ pderiv_totalDegree_lt_of_pos p (by omega) i)
          _ rfl (hker p hz i)
      have he := eq_C_of_pderiv_eq_zero p hpartials
      rw [he, aeval_C] at hz
      have hconstant : p.coeff 0 = 0 := (algebraMap C E).injective (by simpa using hz)
      rw [he, hconstant, map_zero]


theorem normalBasis_complement_algebraicIndependent
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hker : ∀ p, φ p = 0 → p ∈ Q)
    (A : Finset ι)
    (hA : IsNormalBasis (K := E)
      (fun i => (polynomialTangent φ Q).mkQ (Pi.basisFun E ι i)) A) :
    AlgebraicIndependent C (fun i : {i // i ∉ A} => φ (X i.val)) := by
  classical
  let x : {i // i ∉ A} → E := fun i => φ (X i.val)
  have hφ (p : MvPolynomial {i // i ∉ A} C) : φ (rename Subtype.val p) = aeval x p := by
    have he : φ.comp (rename Subtype.val) = aeval x := by ext i; simp [x]
    exact AlgHom.congr_fun he p
  apply algebraicIndependent_of_pderiv_kernel
  intro p hp j
  obtain ⟨t,ht⟩ := normalBasis_complement_surjective (polynomialTangent φ Q) A hA
    (Pi.single j 1)
  have hmem : rename Subtype.val p ∈ Q := hker _ ((hφ p).trans hp)
  have heq : (∑ i, φ (pderiv i (rename Subtype.val p)) * t.val i) = 0 := by
    exact congrFun t.property ⟨rename Subtype.val p,hmem⟩
  rw [polynomialGradient_rename] at heq
  have hv : ∀ i : {i // i ∉ A}, t.val i.val = (Pi.single j (1 : E) : {i // i ∉ A} → E) i := by
    intro i
    exact congrFun ht i
  simpa [hv, hφ, Pi.single_apply, x] using heq

end KernelCriterion

section Algebraicity
open KaehlerDifferential
variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

omit [CharZero C] [Fintype ι] in
theorem derivation_eq_zero_of_field_generators
    (x : ι → E) (hgen : IntermediateField.adjoin C (Set.range x) = ⊤)
    (d : Derivation C E E) (hd : ∀ i, d (x i) = 0) : d = 0 := by
  have hp : ∀ a ∈ Algebra.adjoin C (Set.range x), d a = 0 := by
    exact Derivation.eqOn_adjoin (D1 := d) (D2 := 0) (by rintro _ ⟨i,rfl⟩; exact hd i)
  apply Derivation.ext
  intro z
  have hz : z ∈ IntermediateField.adjoin C (Set.range x) := by rw [hgen]; trivial
  obtain ⟨a,ha,b,hb,rfl⟩ := IntermediateField.mem_adjoin_iff_div.mp hz
  change d (a / b) = 0
  rw [d.leibniz_div, hp a ha, hp b hb, smul_zero, smul_zero, sub_self, smul_zero]

theorem normalBasis_complement_isAlgebraic
    [Algebra.EssFiniteType C E]
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p ∈ Q, φ p = 0)
    (hgen : IntermediateField.adjoin C (Set.range (fun i => φ (X i))) = ⊤)
    (A : Finset ι)
    (hA : IsNormalBasis (K := E)
      (fun i => (polynomialTangent (φ) Q).mkQ
        (Pi.basisFun (E) ι i)) A) :
    Algebra.IsAlgebraic
      (IntermediateField.adjoin C
        (Set.range (fun i : {i // i ∉ A} => φ (X i.val))))
      (E) := by
  classical
  let K := IntermediateField.adjoin C
    (Set.range (fun i : {i // i ∉ A} => φ (X i.val)))
  have hdzero (d : Derivation K E E) : d = 0 := by
    let dC := d.restrictScalars C
    let t : polynomialTangent (φ) Q :=
      ⟨(fun i => dC (φ (X i))),
        derivation_mem_polynomialTangent _ _ hQ dC⟩
    have ht : t = 0 := normalBasis_complement_injective _ A hA (by
      funext i
      change d (φ (X i.val)) = 0
      let k : K := ⟨φ (X i.val),
        IntermediateField.subset_adjoin C _ (Set.mem_range_self i)⟩
      exact d.map_algebraMap k)
    have hc : ∀ i, dC (φ (X i)) = 0 := by
      intro i
      exact congrFun (congrArg Subtype.val ht) i
    have hh := derivation_eq_zero_of_field_generators (fun i => φ (X i)) hgen dC hc
    ext z
    exact DFunLike.congr_fun hh z
  let : Algebra.EssFiniteType K E := Algebra.EssFiniteType.of_comp C K E
  constructor
  intro z
  have hz : D K E z = 0 := by
    apply (Module.forall_dual_apply_eq_zero_iff E _).mp
    intro l
    let d : Derivation K E E := l.compDer (D K E)
    exact DFunLike.congr_fun (hdzero d) z
  exact isAlgebraic_of_logarithmic_differential (C := K) (0 : E) z (by rw [map_zero, hz, smul_zero])

end Algebraicity

section TranscendenceBasis
open scoped IntermediateField.algebraAdjoinAdjoin
variable {C E ι : Type*} [Field C] [CharZero C] [Field E] [Algebra C E] [Fintype ι]

theorem normalBasis_complement_isTranscendenceBasis
    [Algebra.EssFiniteType C E]
    (φ : MvPolynomial ι C →ₐ[C] E) (Q : Ideal (MvPolynomial ι C))
    (hQ : ∀ p, φ p = 0 ↔ p ∈ Q)
    (hgen : IntermediateField.adjoin C (Set.range (fun i => φ (X i))) = ⊤)
    (A : Finset ι)
    (hA : IsNormalBasis (K := E)
      (fun i => (polynomialTangent φ Q).mkQ (Pi.basisFun E ι i)) A) :
    IsTranscendenceBasis C (fun i : {i // i ∉ A} => φ (X i.val)) := by
  have hind := normalBasis_complement_algebraicIndependent φ Q
    (fun p => (hQ p).mp) A hA
  apply hind.isTranscendenceBasis_iff_isAlgebraic.mpr
  let K := IntermediateField.adjoin C
    (Set.range (fun i : {i // i ∉ A} => φ (X i.val)))
  let : Algebra.IsAlgebraic K E := normalBasis_complement_isAlgebraic φ Q
    (fun p => (hQ p).mpr) hgen A hA
  exact Algebra.IsAlgebraic.trans _ K E

end TranscendenceBasis

variable {C ι : Type*} [Field C] [Fintype ι]

omit [Fintype ι] in

theorem polynomialResidueMap_field_generation
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    IntermediateField.adjoin C (Set.range (fun i => polynomialResidueMap Q (X i))) = ⊤ := by
  apply top_unique
  intro z _
  obtain ⟨a,b,hb,hz⟩ := IsFractionRing.div_surjective (MvPolynomial ι C ⧸ Q) z
  obtain ⟨a,rfl⟩ := Ideal.Quotient.mk_surjective a
  obtain ⟨b,rfl⟩ := Ideal.Quotient.mk_surjective b
  have he : aeval (fun i => polynomialResidueMap Q (X i)) = polynomialResidueMap Q := by
    ext i
    simp
  apply (IntermediateField.mem_adjoin_range_iff C _ z).mpr
  refine ⟨a,b,?_⟩
  rw [he]
  exact hz.symm

theorem primeNormalBasis_complement_isTranscendenceBasis
    [CharZero C] (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (A : Finset ι)
    (hA : IsNormalBasis (K := PolynomialResidueField Q)
      (fun i => (polynomialTangent (polynomialResidueMap Q) Q).mkQ
        (Pi.basisFun (PolynomialResidueField Q) ι i)) A) :
    IsTranscendenceBasis C
      (fun i : {i // i ∉ A} => polynomialResidueMap Q (X i.val)) :=
  normalBasis_complement_isTranscendenceBasis (polynomialResidueMap Q) Q
    (polynomialResidueMap_eq_zero_iff Q) (polynomialResidueMap_field_generation Q) A hA


omit [Fintype ι] in

theorem idealResidueMap_field_generation
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] :
    IntermediateField.adjoin C
      (Set.range (fun i => algebraMap (MvPolynomial ι C) Q.ResidueField (X i))) = ⊤ := by
  apply top_unique
  intro z _
  obtain ⟨a,b,hb,hz⟩ := IsFractionRing.div_surjective (MvPolynomial ι C ⧸ Q) z
  obtain ⟨a,rfl⟩ := Ideal.Quotient.mk_surjective a
  obtain ⟨b,rfl⟩ := Ideal.Quotient.mk_surjective b
  have he : aeval (fun i => algebraMap (MvPolynomial ι C) Q.ResidueField (X i)) =
      IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField := by
    ext i
    simp
  apply (IntermediateField.mem_adjoin_range_iff C _ z).mpr
  refine ⟨a,b,?_⟩
  rw [he]
  simpa only [IsScalarTower.coe_toAlgHom', Ideal.algebraMap_quotient_residueField_mk] using hz.symm

theorem idealResidueNormalBasis_complement_isTranscendenceBasis
    [CharZero C] (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (A : Finset ι)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent
        (IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField) Q).mkQ
          (Pi.basisFun Q.ResidueField ι i)) A) :
    IsTranscendenceBasis C
      (fun i : {i // i ∉ A} => algebraMap (MvPolynomial ι C) Q.ResidueField (X i.val)) := by
  let : Algebra.EssFiniteType C Q.ResidueField :=
    .comp C (MvPolynomial ι C) Q.ResidueField
  exact normalBasis_complement_isTranscendenceBasis
    (IsScalarTower.toAlgHom C (MvPolynomial ι C) Q.ResidueField) Q
    (fun _ => Ideal.algebraMap_residueField_eq_zero)
    (idealResidueMap_field_generation Q) A hA

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.MvPolynomial.Localization
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalResidueResolution

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K : Type*) [Field K] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]

lemma residueCoordinate_aeval (f : MvPolynomial (Fin n) K) :
    MvPolynomial.aeval (residueCoordinate K n Q) f =
      algebraMap (MvPolynomial (Fin n) K) (LocalPolynomialResidue K n Q) f := by
  have he : MvPolynomial.aeval (residueCoordinate K n Q) =
      IsScalarTower.toAlgHom K (MvPolynomial (Fin n) K) (LocalPolynomialResidue K n Q) := by
    ext i
    simp only [MvPolynomial.aeval_X]
    rfl
  exact AlgHom.congr_fun he f

theorem residueCoordinate_adjoin_top :
    IntermediateField.adjoin K (Set.range (residueCoordinate K n Q)) = ⊤ := by
  apply top_unique
  intro z _
  obtain ⟨a, b, hb, hz⟩ :=
    IsFractionRing.div_surjective (MvPolynomial (Fin n) K ⧸ Q) z
  obtain ⟨f, rfl⟩ := Ideal.Quotient.mk_surjective a
  obtain ⟨g, rfl⟩ := Ideal.Quotient.mk_surjective b
  apply (IntermediateField.mem_adjoin_range_iff K (residueCoordinate K n Q) z).mpr
  refine ⟨f, g, ?_⟩
  simpa only [residueCoordinate_aeval,
    Ideal.algebraMap_quotient_residueField_mk] using hz.symm

theorem exists_coordinate_residue_basis :
    ∃ t : Set (LocalPolynomialResidue K n Q),
      t.Finite ∧ t ⊆ Set.range (residueCoordinate K n Q) ∧
      IsTranscendenceBasis K ((↑) : t → LocalPolynomialResidue K n Q) := by
  have htop := residueCoordinate_adjoin_top K n Q
  let : Algebra.IsAlgebraic
      (Algebra.adjoin K (Set.range (residueCoordinate K n Q)))
      (LocalPolynomialResidue K n Q) := by
    rw [← IntermediateField.isAlgebraic_adjoin_iff_top, htop, Algebra.isAlgebraic_iff_isIntegral]
    exact Algebra.isIntegral_of_surjective IntermediateField.topEquiv.surjective
  obtain ⟨t, ht, htb⟩ :=
    exists_isTranscendenceBasis_subset (R := K) (Set.range (residueCoordinate K n Q))
  exact ⟨t, (Set.finite_range _).subset ht, ht, htb⟩

theorem exists_coordinate_basis_indices :
    ∃ (t : Set (LocalPolynomialResidue K n Q)) (j : t → Fin n),
      t.Finite ∧ Function.Injective j ∧
      (∀ a, residueCoordinate K n Q (j a) = (a : LocalPolynomialResidue K n Q)) ∧
      IsTranscendenceBasis K ((↑) : t → LocalPolynomialResidue K n Q) := by
  classical
  obtain ⟨t, hfin, ht, htb⟩ := exists_coordinate_residue_basis K n Q
  choose j hj using fun a : t => ht a.property
  refine ⟨t, j, hfin, ?_, hj, htb⟩
  intro a b hab
  apply Subtype.ext
  exact (hj a).symm.trans ((congrArg (residueCoordinate K n Q) hab).trans (hj b))

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean <==
import Mathlib.Algebra.BigOperators.Fin
import OAI.NumberTheory.PiExponent.Geometry.NormalizationGrowth
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousQuotientDimension

namespace OAI

noncomputable section
namespace PiExponentJets.W25

open MvPolynomial DirectSum
open PiExponentJets.W24 PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

theorem restrictTotalDegree_eq_iSup_homogeneous (n : ℕ) :
    restrictTotalDegree σ k n =
      ⨆ j : Fin (n + 1), homogeneousSubmodule σ k j.val := by
  classical
  apply le_antisymm
  · intro p hp
    have hpdegree : p.totalDegree ≤ n := (mem_restrictTotalDegree σ _ _).mp hp
    have hsum : (∑ j ∈ Finset.range (p.totalDegree + 1), homogeneousComponent j p) ∈
        ⨆ j : Fin (n + 1), homogeneousSubmodule σ k j.val := by
      apply Submodule.sum_mem
      intro j hj
      have hjdegree : j ≤ n :=
        (Nat.le_of_lt_succ (Finset.mem_range.mp hj)).trans hpdegree
      exact (le_iSup (fun a : Fin (n + 1) => homogeneousSubmodule σ k a.val)
        ⟨j, Nat.lt_succ_of_le hjdegree⟩) (homogeneousComponent_mem j p)
    simpa only [sum_homogeneousComponent] using hsum
  · apply iSup_le
    intro j p hp
    apply (mem_restrictTotalDegree σ _ _).mpr
    exact (show p.IsHomogeneous j.val from hp).totalDegree_le.trans
      (Nat.le_of_lt_succ j.isLt)

theorem quotientDegreeFiltration_eq_iSup_sections
    (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    quotientDegreeFiltration I n =
      ⨆ j : Fin (n + 1), quotientSection I j.val := by
  unfold quotientDegreeFiltration quotientSection
  rw [restrictTotalDegree_eq_iSup_homogeneous, Submodule.map_iSup]

theorem cumulativeSectionMap_injective (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    Function.Injective
      (DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val)) :=
  ((quotientSection_iSupIndep I hI).comp Fin.val_injective).dfinsupp_lsum_injective

theorem cumulativeSectionMap_range (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    LinearMap.range
        (DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val)) =
      quotientDegreeFiltration I n := by
  rw [DirectSum.range_coeLinearMap, quotientDegreeFiltration_eq_iSup_sections]

def cumulativeHomogeneousQuotientEquiv (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    (⨁ j : Fin (n + 1), quotientSection I j.val) ≃ₗ[k]
      quotientDegreeFiltration I n :=
  (LinearEquiv.ofInjective
    (DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val))
    (cumulativeSectionMap_injective I hI n)).trans
      (LinearEquiv.ofEq _ _ (cumulativeSectionMap_range I n))

@[simp] theorem cumulativeHomogeneousQuotientEquiv_apply
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ)
    (x : ⨁ j : Fin (n + 1), quotientSection I j.val) :
    (cumulativeHomogeneousQuotientEquiv I hI n x : MvPolynomial σ k ⧸ I) =
      DirectSum.coeLinearMap (fun j : Fin (n + 1) => quotientSection I j.val) x := rfl

variable [Finite σ]

theorem quotientDegreeFiltration_finrank_eq_sum_fin
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    Module.finrank k (quotientDegreeFiltration I n) =
      ∑ j : Fin (n + 1), Module.finrank k (quotientSection I j.val) := by
  rw [← (cumulativeHomogeneousQuotientEquiv I hI n).finrank_eq,
    Module.finrank_directSum]

theorem quotientDegreeFiltration_finrank_eq_sum
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (homogeneousSubmodule σ k)) (n : ℕ) :
    Module.finrank k (quotientDegreeFiltration I n) =
      ∑ j ∈ Finset.range (n + 1), Module.finrank k (quotientSection I j) := by
  rw [quotientDegreeFiltration_finrank_eq_sum_fin I hI n]
  exact Fin.sum_univ_eq_sum_range
    (fun j : ℕ => Module.finrank k (quotientSection I j)) (n + 1)

end PiExponentJets.W25

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.Ideal.Span

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

noncomputable def cyclicFactorEquiv (I : Ideal R) (f : R) :
    (R ⧸ I.colon {f}) ≃ₗ[R]
      (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) := by
  let J : Ideal R := I ⊔ Ideal.span {f}
  have hfJ : f ∈ J := (show Ideal.span {f} ≤ J from le_sup_right)
    (Ideal.subset_span (by simp))
  let F : R →ₗ[R] J ⧸ I.submoduleOf J :=
    (I.submoduleOf J).mkQ.comp (LinearMap.toSpanSingleton R J ⟨f, hfJ⟩)
  have hker : LinearMap.ker F = I.colon {f} := by
    ext a
    change ((Submodule.Quotient.mk (a • (⟨f, hfJ⟩ : J)) : J ⧸ I.submoduleOf J) = 0) ↔
      a ∈ I.colon {f}
    rw [Submodule.Quotient.mk_eq_zero]
    change a * f ∈ I ↔ a ∈ I.colon {f}
    simp only [Submodule.mem_colon_singleton, smul_eq_mul]
  have hsurj : Function.Surjective F := by
    intro y
    obtain ⟨x, rfl⟩ := (I.submoduleOf J).mkQ_surjective y
    have hx : (x : R) ∈ Ideal.span {f} ⊔ I := by
      simpa only [J, sup_comm] using x.property
    obtain ⟨a, b, hb, hab⟩ := Ideal.mem_span_singleton_sup.mp hx
    refine ⟨a, ?_⟩
    change (Submodule.Quotient.mk (a • (⟨f, hfJ⟩ : J)) : J ⧸ I.submoduleOf J) =
      Submodule.Quotient.mk x
    rw [Submodule.Quotient.eq]
    change a * f - (x : R) ∈ I
    rw [← hab]
    simpa only [sub_add_eq_sub_sub, sub_self, zero_sub] using I.neg_mem hb
  exact (Submodule.quotEquivOfEq _ _ hker.symm).trans (F.quotKerEquivOfSurjective hsurj)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open scoped nonZeroDivisors
open PiExponent.WeightedCurveDegree PiExponent.CurveLocalOrder

namespace PiExponent.DVRValuationUnique

variable {A E : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
  [Field E] [Algebra A E] [IsFractionRing A E]

def localFieldUnit (a : A) (ha : a ≠ 0) : Eˣ :=
  Units.mk0 (algebraMap A E a) ((map_ne_zero_iff _ (IsFractionRing.injective A E)).mpr ha)

omit [IsDomain A] [IsDiscreteValuationRing A] in
@[simp] theorem localFieldUnit_val (a : A) (ha : a ≠ 0) :
    ((localFieldUnit (E := E) a ha : Eˣ) : E) = algebraMap A E a := rfl

omit [IsDomain A] [IsDiscreteValuationRing A] [IsFractionRing A E] in
theorem integerOrder_unit_eq_zero
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a)) (u : Aˣ) :
    integerOrder v (Units.map (algebraMap A E) u) = 0 := by
  have hpos : 0 ≤ integerOrder v (Units.map (algebraMap A E) u) := by
    apply WithTop.coe_le_coe.mp
    simpa using hregular (u : A)
  have hneg : 0 ≤ integerOrder v (Units.map (algebraMap A E) u⁻¹) := by
    apply WithTop.coe_le_coe.mp
    simpa using hregular (u⁻¹ : Aˣ)
  simp only [map_inv, integerOrder_inv] at hneg
  omega

theorem exists_order_eq_uniformizer_multiple
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a))
    {π : A} (hπ : Irreducible π) (a : A) (ha : a ≠ 0) :
    ∃ n : ℕ, integerOrder v (localFieldUnit (E := E) a ha) =
      (n : ℤ) * integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) ∧
      IsDiscreteValuationRing.addVal A a = n := by
  obtain ⟨n, u, rfl⟩ := IsDiscreteValuationRing.eq_unit_mul_pow_irreducible ha hπ
  refine ⟨n, ?_, IsDiscreteValuationRing.addVal_def' u hπ n⟩
  have he : localFieldUnit (E := E) ((u : A) * π ^ n) ha =
      Units.map (algebraMap A E) u * localFieldUnit (E := E) π hπ.ne_zero ^ n := by
    ext
    simp [localFieldUnit, map_mul, map_pow]
  rw [he, integerOrder_mul, integerOrder_pow, integerOrder_unit_eq_zero v hregular]
  simp

theorem uniformizer_order_dvd
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a))
    {π : A} (hπ : Irreducible π) (z : Eˣ) :
    integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) ∣ integerOrder v z := by
  obtain ⟨a, b, hb, hab⟩ := IsFractionRing.div_surjective A (z : E)
  have hb0 : b ≠ 0 := mem_nonZeroDivisors_iff_ne_zero.mp hb
  have ha0 : a ≠ 0 := by
    intro ha
    apply z.ne_zero
    rw [← hab, ha, map_zero, zero_div]
  have hz : z = localFieldUnit (E := E) a ha0 / localFieldUnit (E := E) b hb0 := by
    ext
    simpa only [Units.val_div_eq_div_val, localFieldUnit_val] using hab.symm
  obtain ⟨m, hm, _⟩ := exists_order_eq_uniformizer_multiple v hregular hπ a ha0
  obtain ⟨n, hn, _⟩ := exists_order_eq_uniformizer_multiple v hregular hπ b hb0
  rw [hz, integerOrder_div, hm, hn]
  exact ⟨(m : ℤ) - n, by ring⟩

theorem eq_fractionAddValuation
    (v : AddValuation E (WithTop ℤ))
    (hregular : ∀ a : A, 0 ≤ v (algebraMap A E a))
    (hcenter : ∀ a ∈ IsLocalRing.maximalIdeal A, a ≠ 0 → 0 < v (algebraMap A E a))
    (hnormalized : ∃ z : Eˣ, integerOrder v z = 1) :
    v = fractionAddValuation A E := by
  obtain ⟨π, hπ⟩ := IsDiscreteValuationRing.exists_irreducible A
  have hπmem : π ∈ IsLocalRing.maximalIdeal A := by
    rw [hπ.maximalIdeal_eq]
    exact Ideal.subset_span (Set.mem_singleton π)
  have hpos : 0 < integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) := by
    apply WithTop.coe_lt_coe.mp
    simpa using hcenter π hπmem hπ.ne_zero
  have hone : integerOrder v (localFieldUnit (E := E) π hπ.ne_zero) = 1 := by
    obtain ⟨z, hz⟩ := hnormalized
    apply Int.eq_one_of_dvd_one hpos.le
    rw [← hz]
    exact uniformizer_order_dvd v hregular hπ z
  have hlocal (a : A) : v (algebraMap A E a) = localAddValuation A a := by
    by_cases ha : a = 0
    · simp [ha]
    obtain ⟨n, hn, hcanonical⟩ := exists_order_eq_uniformizer_multiple v hregular hπ a ha
    rw [hone, mul_one] at hn
    rw [localAddValuation_apply, hcanonical, enatToIntegerOrder_natCast]
    rw [← localFieldUnit_val a ha, ← coe_integerOrder, hn]
    rfl
  ext x
  obtain ⟨a, b, _, rfl⟩ := IsFractionRing.div_surjective A x
  rw [AddValuation.map_div, AddValuation.map_div, hlocal, hlocal,
    fractionAddValuation_algebraMap, fractionAddValuation_algebraMap]

theorem fractionAddValuation_normalized :
    ∃ z : Eˣ, integerOrder (fractionAddValuation A E) z = 1 := by
  obtain ⟨π, hπ⟩ := IsDiscreteValuationRing.exists_irreducible A
  refine ⟨localFieldUnit (E := E) π hπ.ne_zero, ?_⟩
  apply WithTop.coe_injective
  rw [coe_integerOrder, localFieldUnit_val, fractionAddValuation_algebraMap,
    localAddValuation_apply, IsDiscreteValuationRing.addVal_uniformizer hπ]
  rfl

end PiExponent.DVRValuationUnique

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean <==
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Analysis.DimensionLimits

namespace OAI

noncomputable section

open Filter
open scoped Topology

namespace PiExponent

def dimensionK (C : ℝ) (m : ℕ) : ℕ := ⌊C ^ m⌋₊

def dimensionW (B : ℝ) (m : ℕ) : ℝ := (B ^ m)⁻¹

def dimensionV (theta B C : ℝ) (m : ℕ) : ℝ :=
  2 * (dimensionK C m : ℝ) * theta ^ m * dimensionW B m

theorem dimensionK_le (C : ℝ) (hC : 0 ≤ C) (m : ℕ) :
    (dimensionK C m : ℝ) ≤ C ^ m :=
  Nat.floor_le (pow_nonneg hC m)

theorem dimensionK_one_le (C : ℝ) (hC : 1 ≤ C) (m : ℕ) :
    1 ≤ dimensionK C m := by
  exact (Nat.one_le_floor_iff _).2 (one_le_pow₀ hC)

theorem dimensionW_pos (B : ℝ) (hB : 0 < B) (m : ℕ) :
    0 < dimensionW B m := by
  exact inv_pos.mpr (pow_pos hB m)

theorem dimensionV_pos (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    0 < dimensionV theta B C m := by
  have hK : 0 < (dimensionK C m : ℝ) := by
    exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one (dimensionK_one_le C hC m))
  exact mul_pos (mul_pos (mul_pos (by norm_num) hK) (pow_pos htheta m))
    (dimensionW_pos B hB m)

theorem dimension_volume (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    (dimensionK C m : ℝ) * (dimensionW B m / dimensionV theta B C m) *
      theta ^ m = 1 / 2 := by
  have hK : (dimensionK C m : ℝ) ≠ 0 := by
    exact ne_of_gt (by exact_mod_cast
      (lt_of_lt_of_le Nat.zero_lt_one (dimensionK_one_le C hC m)))
  have ht : theta ^ m ≠ 0 := ne_of_gt (pow_pos htheta m)
  have hw : dimensionW B m ≠ 0 := ne_of_gt (dimensionW_pos B hB m)
  unfold dimensionV
  field_simp

theorem dimensionK_div_W_le (B C : ℝ) (hB : 0 < B) (hC : 0 ≤ C) (m : ℕ) :
    (dimensionK C m : ℝ) / dimensionW B m ≤ (C * B) ^ m := by
  rw [dimensionW, div_inv_eq_mul, mul_pow]
  exact mul_le_mul_of_nonneg_right (dimensionK_le C hC m) (pow_pos hB m).le

theorem dimensionV_geometric_lower (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (m : ℕ) (hlarge : 2 ≤ C ^ m) :
    (C * theta / B) ^ m ≤ dimensionV theta B C m := by
  have hfloor : C ^ m < (dimensionK C m : ℝ) + 1 := Nat.lt_floor_add_one _
  have hK : C ^ m ≤ 2 * (dimensionK C m : ℝ) := by linarith
  rw [div_pow, mul_pow, div_eq_mul_inv]
  unfold dimensionV dimensionW
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_right hK (pow_pos htheta m).le)
    (inv_pos.mpr (pow_pos hB m)).le

theorem dimension_volume_lt_one (theta C : ℝ) (htheta : 0 < theta)
    (hC : 0 ≤ C) (hsmall : C * theta < 1) (m : ℕ) (hm : 1 ≤ m) :
    (dimensionK C m : ℝ) * theta ^ m < 1 := by
  calc
    (dimensionK C m : ℝ) * theta ^ m ≤ C ^ m * theta ^ m :=
      mul_le_mul_of_nonneg_right (dimensionK_le C hC m) (pow_pos htheta m).le
    _ = (C * theta) ^ m := (mul_pow _ _ _).symm
    _ < 1 := pow_lt_one₀ (mul_nonneg hC htheta.le) hsmall (by omega)

theorem dimension_error_le (theta B C a b : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 0 ≤ C) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (m : ℕ) (hlarge : 2 ≤ C ^ m) :
    (a * (m : ℝ) + b) / dimensionV theta B C m +
        100 * (dimensionK C m : ℝ) / dimensionW B m ≤
      (a * (m : ℝ) + b) / (C * theta / B) ^ m + 100 * (C * B) ^ m := by
  have hr : 0 < (C * theta / B) ^ m := by
    have hCp : 0 < C := by
      by_contra hn
      have hz : C = 0 := le_antisymm (le_of_not_gt hn) hC
      subst C
      rcases m with _ | m <;> norm_num at hlarge
    positivity
  apply add_le_add
  · exact div_le_div_of_nonneg_left (by positivity) hr
      (dimensionV_geometric_lower theta B C htheta hB m hlarge)
  · rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left (dimensionK_div_W_le B C hB hC m) (by norm_num)

theorem dimension_collision_identity (theta A B C eta : ℝ)
    (htheta : 0 < theta) (hA : 0 < A) (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    eta ^ 2 * (dimensionK C m : ℝ) * theta ^ m /
        (((m : ℝ) + 1) * dimensionV theta B C m * A ^ m) =
      eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
  have hK : (dimensionK C m : ℝ) ≠ 0 := by
    exact ne_of_gt (by exact_mod_cast
      (lt_of_lt_of_le Nat.zero_lt_one (dimensionK_one_le C hC m)))
  have ht : theta ^ m ≠ 0 := ne_of_gt (pow_pos htheta m)
  have hA' : A ^ m ≠ 0 := ne_of_gt (pow_pos hA m)
  have hB' : B ^ m ≠ 0 := ne_of_gt (pow_pos hB m)
  have hm : (m : ℝ) + 1 ≠ 0 := by positivity
  unfold dimensionV dimensionW
  rw [div_pow]
  field_simp

theorem tendsto_dimension_error_majorant (theta B C a b : ℝ)
    (hB : 0 < B) (hC : 0 < C) (hsmall : C * B < 1)
    (hlarge : 1 < C * theta / B) :
    Tendsto (fun m : ℕ => (a * (m : ℝ) + b) / (C * theta / B) ^ m +
      100 * (C * B) ^ m) atTop (𝓝 0) := by
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hlarge
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hlarge
  have hlin : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) /
      (C * theta / B) ^ m) atTop (𝓝 0) := by
    convert (h₁.const_mul a).add (h₀.const_mul b) using 1
    · ext m
      simp only [pow_one, pow_zero]
      ring
    · simp
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hC hB).le hsmall
  simpa only [mul_zero, add_zero] using hlin.add (hgeom.const_mul 100)

theorem tendsto_dimension_collision (A B eta : ℝ)
    (hratio : 1 < B / A) (heta : 0 < eta) :
    Tendsto (fun m : ℕ => eta ^ 2 * (B / A) ^ m /
      (2 * ((m : ℝ) + 1))) atTop atTop := by
  have h := (tendsto_pow_div_nat_add_one hratio).const_mul_atTop
    (show 0 < eta ^ 2 / 2 by positivity)
  convert h using 1
  ext m
  rw [mul_div_mul_comm]

theorem exists_dimension_margin (theta A B C eta a b epsilon target : ℝ)
    (htheta : 0 < theta) (hB : 0 < B) (hC : 1 < C)
    (hsmall : C * B < 1) (hlarge : 1 < C * theta / B)
    (hratio : 1 < B / A) (heta : 0 < eta)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hepsilon : 0 < epsilon) :
    ∃ m : ℕ, 1 ≤ m ∧
      (a * (m : ℝ) + b) / dimensionV theta B C m +
        100 * (dimensionK C m : ℝ) / dimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
  have herrors := (tendsto_dimension_error_majorant theta B C a b hB
    (zero_lt_one.trans hC) hsmall hlarge).eventually (gt_mem_nhds hepsilon)
  have hcollision := (tendsto_dimension_collision A B eta hratio heta).eventually
    (eventually_gt_atTop target)
  have hfloor := (tendsto_pow_atTop_atTop_of_one_lt hC).eventually
    (eventually_ge_atTop (2 : ℝ))
  have hgood : ∀ᶠ m : ℕ in atTop, 1 ≤ m ∧
      (a * (m : ℝ) + b) / dimensionV theta B C m +
        100 * (dimensionK C m : ℝ) / dimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (2 * ((m : ℝ) + 1)) := by
    filter_upwards [herrors, hcollision, hfloor, eventually_ge_atTop 1]
      with m herror hcollision hfloor hm
    exact ⟨hm, (dimension_error_le theta B C a b htheta hB
      (zero_lt_one.trans hC).le ha hb m hfloor).trans_lt herror, hcollision⟩
  exact hgood.exists

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHypersurfaceEquidimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.RetainedMinimalPrimeFamily

namespace OAI

namespace PiExponentJets.W22.RetainedPrimeCycle

attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k] [Fintype σ]

theorem retainedChild_dimension
    (C : RetainedPrimeCycle.{u,u,u} k σ) (f : MvPolynomial σ k)
    (havoid : ∀ a, f ∉ (C.component a).val) (s : ℕ)
    (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (a : C.Index)
    (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T) :
    ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ) := by
  obtain ⟨N, hN⟩ := actualHP_eventually (C.component a).val (C.component a).homogeneous
  have hPdim := W24.prime_hilbert_natDegree_add_one_eq_krullDim (C.component a).val
    (C.component a).homogeneous (C.component a).coordinate (C.component a).coordinate_not_mem
    (actualHP (C.component a).val (C.component a).homogeneous) (N+1)
    (fun n hn => (hN n (by omega)).symm)
  have hdim : ringKrullDim (MvPolynomial σ k ⧸ (C.component a).val) = (s+2 : ℕ) := by
    calc
      _ = ((actualHP (C.component a).val (C.component a).homogeneous).natDegree + 1 :
          WithBot ℕ∞) := hPdim.symm
      _ = ((s+2 : ℕ) : WithBot ℕ∞) := by
        rw [← Nat.cast_one, ← Nat.cast_add]
        exact congrArg (fun n : ℕ => (n : WithBot ℕ∞)) (by rw [hparent a])
  exact W24.minimal_prime_hypersurface_dimension k σ (C.component a).val Q.val f
    (havoid a) (by simpa only [sup_comm] using Q.property.1) s hdim

noncomputable def equidimensionalRetainedCut
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) : ProperCut C :=
  canonicalRetainedCut C f d hd hf havoid s hparent T v hv
    (retainedChild_dimension C f havoid s hparent T)

theorem equidimensionalRetainedCut_covers
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) :
    (equidimensionalRetainedCut C f d hd hf havoid s hparent T v hv).CoversBelow T :=
  canonicalRetainedCut_covers C f d hd hf havoid s hparent T v hv
    (retainedChild_dimension C f havoid s hparent T)

end PiExponentJets.W22.RetainedPrimeCycle

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet
import OAI.NumberTheory.PiExponent.Jets.OrdinaryDVRBranchJet
import OAI.NumberTheory.PiExponent.Polynomials.WeightedPolynomialPole

namespace OAI

noncomputable section
namespace PiExponent.FibreContact

theorem contact_zero_cons {m : ℕ} (v : Fin (m+1) → ℚ)
    (a : Fin m → PowerSeries ℂ) (ha : ∃ i, a i ≠ 0)
    (hfull : ∃ i, (Fin.cases 0 a : Fin (m+1) → PowerSeries ℂ) i ≠ 0) :
    BranchContact.contact v (Fin.cases 0 a) hfull =
      BranchContact.contact (fun i => v i.succ) a ha := by
  apply le_antisymm
  · obtain ⟨i, hi, he⟩ := BranchContact.exists_attains (fun i => v i.succ) a ha
    have hh := BranchContact.contact_le v
      (Fin.cases (0 : PowerSeries ℂ) a : Fin (m+1) → PowerSeries ℂ) hfull i.succ
      (by simpa only [Fin.cases_succ] using hi)
    simp only [Fin.cases_succ] at hh
    exact hh.trans_eq he.symm
  · obtain ⟨i, hi, he⟩ := BranchContact.exists_attains v (Fin.cases (0 : PowerSeries ℂ) a : Fin (m+1) → PowerSeries ℂ) hfull
    cases i using Fin.cases with
    | zero => exact (hi rfl).elim
    | succ i =>
      have hh := BranchContact.contact_le (fun i => v i.succ) a ha i
        (by simpa only [Fin.cases_succ] using hi)
      simp only [Fin.cases_succ] at he
      exact hh.trans_eq he.symm

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem coordinates_one {m : ℕ} (c : Fin m → ℂ) (x : Fin m → A) :
    DVRBranchJet.coordinates c (1 : A) x =
      Fin.cases 0 (OrdinaryDVRBranchJet.coordinates c x) := by
  funext i
  cases i using Fin.cases with
  | zero => simp [DVRBranchJet.coordinates, FormalBranchEvaluation.branchCoordinates]
  | succ i =>
    simp only [DVRBranchJet.coordinates, FormalBranchEvaluation.branchCoordinates,
      Fin.cases_succ, map_one, sub_self,
      PowerSeries.subst_zero_of_constantCoeff_zero PowerSeries.constantCoeff_log, sub_zero]
    rfl

theorem logarithmic_contact_eq_ordinary {m : ℕ} (v : Fin (m+1) → ℚ)
    (c : Fin m → ℂ) (x : Fin m → A)
    (hnc : ∃ i, x i ≠ algebraMap ℂ A (c i)) :
    DVRBranchJet.contact v c (1 : A) x (Or.inr hnc) =
      OrdinaryDVRBranchJet.contact (fun i => v i.succ) c x hnc := by
  have ha := OrdinaryDVRBranchJet.coordinates_nonzero c x hnc
  have hb : ∃ i, (Fin.cases (0 : PowerSeries ℂ)
      (OrdinaryDVRBranchJet.coordinates c x) : Fin (m+1) → PowerSeries ℂ) i ≠ 0 := by
    obtain ⟨i, hi⟩ := ha
    exact ⟨i.succ, by simpa only [Fin.cases_succ] using hi⟩
  have hcongr {b d : Fin (m+1) → PowerSeries ℂ} (he : b = d)
      (hb : ∃ i, b i ≠ 0) (hd : ∃ i, d i ≠ 0) :
      BranchContact.contact v b hb = BranchContact.contact v d hd := by subst d; rfl
  exact (hcongr (coordinates_one c x)
    (DVRBranchJet.coordinates_nonzero c 1 x (Or.inr hnc)) hb).trans
      (contact_zero_cons v (OrdinaryDVRBranchJet.coordinates c x) ha hb)

theorem weightedPole_le {ι : Type*} [Fintype ι]
    (w z : ι → ℚ) (t : ℚ) (ht : 0 ≤ t) (hcoord : ∀ i, -z i / w i ≤ t) :
    WeightedCurveDegree.weightedPole w z ≤ t := by
  apply Finset.sup'_le
  intro i hi
  cases i with
  | none => exact ht
  | some i => exact hcoord i

theorem weightedPole_zero_cons {m : ℕ} (w : Fin (m+1) → ℚ) (z : Fin m → ℚ) :
    WeightedCurveDegree.weightedPole w (Fin.cases 0 z) =
      WeightedCurveDegree.weightedPole (fun i => w i.succ) z := by
  let zz : Fin (m+1) → ℚ := Fin.cases 0 z
  let ww : Fin m → ℚ := fun i => w i.succ
  change WeightedCurveDegree.weightedPole w zz = WeightedCurveDegree.weightedPole ww z
  have hz0 : zz 0 = 0 := rfl
  have hzs (i : Fin m) : zz i.succ = z i := rfl
  have hws (i : Fin m) : ww i = w i.succ := rfl
  have hleft0 := WeightedCurveDegree.weightedPole_nonneg w zz
  have hright0 := WeightedCurveDegree.weightedPole_nonneg ww z
  apply le_antisymm
  · apply weightedPole_le w zz _ hright0
    intro i
    cases i using Fin.cases with
    | zero => simpa only [hz0, neg_zero, zero_div] using hright0
    | succ i =>
      rw [hzs]
      have hh := WeightedCurveDegree.div_le_weightedPole ww z i
      rw [hws] at hh
      exact hh
  · apply weightedPole_le ww z _ hleft0
    intro i
    have hh := WeightedCurveDegree.div_le_weightedPole w zz i.succ
    rw [hzs] at hh
    rw [hws]
    exact hh

theorem coordinatePole_one {E : Type*} [Field E] {m : ℕ}
    (val : AddValuation E (WithTop ℤ)) (w : Fin (m+1) → ℚ) (x : Fin m → E) :
    WeightedPolynomialPole.coordinatePole val (Fin.cases 1 x) w =
      WeightedPolynomialPole.coordinatePole val x (fun i => w i.succ) := by
  have h1 : WeightedPolynomialPole.coordinateOrder val 1 = 0 := by
    simp [WeightedPolynomialPole.coordinateOrder]
  have he : (fun i : Fin (m+1) =>
      (WeightedPolynomialPole.coordinateOrder val ((Fin.cases (1 : E) x : Fin (m+1) → E) i) : ℚ)) =
      Fin.cases 0 (fun i => (WeightedPolynomialPole.coordinateOrder val (x i) : ℚ)) := by
    funext i
    cases i using Fin.cases <;> simp [h1]
  unfold WeightedPolynomialPole.coordinatePole
  rw [he]
  exact weightedPole_zero_cons w _

theorem weightedDegree_one {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (w : Fin (m+1) → ℚ) (x : Fin m → E) :
    CurveContactSum.weightedDegree hfinite (Fin.cases (1 : E) x : Fin (m+1) → E) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) := by
  have he : CurveContactSum.weightedPoleDivisor hfinite
      (Fin.cases (1 : E) x : Fin (m+1) → E) w =
      CurveContactSum.weightedPoleDivisor hfinite x (fun i => w i.succ) := by
    ext p
    exact coordinatePole_one p.valuation w x
  unfold CurveContactSum.weightedDegree
  rw [he]

end PiExponent.FibreContact
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.LinearAlgebra.Quotient.Basic
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem length_filtration_step (A B : Submodule R M) (hAB : A ≤ B) :
    Module.length R B = Module.length R A + Module.length R (B ⧸ A.submoduleOf B) := by
  have h := Module.length_eq_add_of_exact (A.submoduleOf B).subtype
    (A.submoduleOf B).mkQ (Submodule.subtype_injective _)
    (Submodule.mkQ_surjective _) (LinearMap.exact_subtype_mkQ _)
  rw [(Submodule.submoduleOfEquivOfLe hAB).length_eq] at h
  exact h

theorem length_eq_sum_filtration
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1))
    (hzero : N 0 = ⊥) (n : ℕ) :
    Module.length R (N n) =
      ∑ i ∈ Finset.range n, Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := by
  induction n with
  | zero =>
    simp only [Finset.range_zero, Finset.sum_empty]
    have hlen := congrArg (fun A : Submodule R M => Module.length R A) hzero
    exact hlen.trans Module.length_eq_zero
  | succ n ih =>
    rw [length_filtration_step (N n) (N (n + 1)) (hmono n), ih,
      Finset.sum_range_succ]

theorem module_length_eq_sum_filtration
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1))
    (hzero : N 0 = ⊥) (n : ℕ) (htop : N n = ⊤) :
    Module.length R M =
      ∑ i ∈ Finset.range n, Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := by
  have hlen := congrArg (fun A : Submodule R M => Module.length R A) htop
  have hlen' : Module.length R (N n) = Module.length R M :=
    hlen.trans Module.length_top
  exact hlen'.symm.trans (length_eq_sum_filtration N hmono hzero n)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean <==
import Mathlib.Algebra.Category.ModuleCat.Ext.HasExt
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic

namespace OAI

noncomputable section
universe w v u

namespace PiExponentSiegelAux.W31
open Module
open CategoryTheory CategoryTheory.Abelian
open scoped BigOperators

section General
variable {C : Type u} [Category.{v} C] [Abelian C] [HasExt.{w} C]

theorem ext_subsingleton_of_finite_identity_factorization
    {ι : Type*} [Fintype ι] (X F G : C) (n : ℕ)
    (p : ι → (F ⟶ G)) (j : ι → (G ⟶ F))
    (htotal : (∑ i, p i ≫ j i) = 𝟙 F)
    (h : Subsingleton (Ext X G n)) : Subsingleton (Ext X F n) := by
  apply subsingleton_of_forall_eq 0
  intro e
  have he : (∑ i, (e.comp (Ext.mk₀ (p i)) (add_zero n)).comp
      (Ext.mk₀ (j i)) (add_zero n)) = e := by
    simp only [Ext.comp_assoc_of_second_deg_zero, Ext.mk₀_comp_mk₀,
      ← Ext.comp_sum, ← Ext.mk₀_sum, htotal, Ext.comp_mk₀_id]
  calc
    e = _ := he.symm
    _ = 0 := by
      apply Finset.sum_eq_zero
      intro i hi
      rw [h.elim (e.comp (Ext.mk₀ (p i)) (add_zero n)) 0, Ext.zero_comp]

end General

variable {R : Type u} [CommRing R]
variable {F : Type u} [AddCommGroup F] [Module R F]

theorem ext_subsingleton_of_finite_basis {ι : Type*} [Fintype ι]
    (b : Basis ι R F) (X : ModuleCat.{u} R) (n : ℕ)
    (h : Subsingleton (Ext X (ModuleCat.of R R) n)) :
    Subsingleton (Ext X (ModuleCat.of R F) n) := by
  apply ext_subsingleton_of_finite_identity_factorization X (ModuleCat.of R F)
    (ModuleCat.of R R) n
    (fun i => ModuleCat.ofHom (b.coord i))
    (fun i => ModuleCat.ofHom (LinearMap.toSpanSingleton R F (b i))) ?_ h
  apply ModuleCat.hom_ext
  ext x
  simpa only [ModuleCat.hom_sum, ModuleCat.hom_comp, ModuleCat.hom_ofHom,
    ModuleCat.hom_id, LinearMap.sum_apply, LinearMap.comp_apply,
    LinearMap.toSpanSingleton_apply, Basis.coord_apply, LinearMap.id_apply] using
    b.sum_repr x

theorem ext_subsingleton_of_finite_free [Module.Free R F] [Module.Finite R F]
    (X : ModuleCat.{u} R) (n : ℕ)
    (h : Subsingleton (Ext X (ModuleCat.of R R) n)) :
    Subsingleton (Ext X (ModuleCat.of R F) n) :=
  ext_subsingleton_of_finite_basis (Module.Free.chooseBasis R F) X n h

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean <==
import Mathlib.Algebra.Category.ModuleCat.Ext.HasExt
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import Mathlib.CategoryTheory.Abelian.Projective.Ext
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic

namespace OAI

noncomputable section
universe w v u

namespace PiExponentSiegelAux.W31
open Module
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open HomologicalComplex

section General
variable {C : Type u} [Category.{v} C] [Abelian C]

def projectiveResolutionOfExact (P : ChainComplex C ℕ) (M : C)
    (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : (ShortComplex.mk (P.d 1 0) ε hε).Exact)
    (hepi : Epi ε) (hexact : ∀ n : ℕ, P.ExactAt (n + 1))
    (hproj : ∀ n : ℕ, CategoryTheory.Projective (P.X n)) :
    CategoryTheory.ProjectiveResolution M where
  complex := P
  projective := hproj
  π := (ChainComplex.toSingle₀Equiv P M).symm ⟨ε, hε⟩
  quasiIso := ⟨fun n => by
    cases n with
    | zero =>
      rw [ChainComplex.quasiIsoAt₀_iff,
        ShortComplex.quasiIso_iff_of_zeros' _ (by simp; rfl) (by simp; rfl)
          (by simp; rfl)]
      simpa [ChainComplex.toSingle₀Equiv] using! And.intro hzero hepi
    | succ n =>
      rw [quasiIsoAt_iff_exactAt' (hL := ChainComplex.exactAt_succ_single_obj ..)]
      exact hexact n⟩

theorem projectiveResolutionOfExact_complex (P : ChainComplex C ℕ) (M : C)
    (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : (ShortComplex.mk (P.d 1 0) ε hε).Exact)
    (hepi : Epi ε) (hexact : ∀ n : ℕ, P.ExactAt (n + 1))
    (hproj : ∀ n : ℕ, CategoryTheory.Projective (P.X n)) :
    (projectiveResolutionOfExact P M ε hε hzero hepi hexact hproj).complex = P := rfl

variable [HasExt.{w} C]

def resolutionExtAddEquiv (M Y : C) (P : ProjectiveResolution M) (n : ℕ) :
    Ext M Y n ≃+
      CochainComplex.HomComplex.CohomologyClass P.cochainComplex
        ((CochainComplex.singleFunctor C 0).obj Y) n :=
  P.extAddEquivCohomologyClass

theorem ext_subsingleton_iff_cocycles_are_boundaries
    (M Y : C) (P : ProjectiveResolution M) (n : ℕ) :
    Subsingleton (Ext M Y (n + 1)) ↔
      ∀ (f : P.complex.X (n + 1) ⟶ Y),
        P.complex.d (n + 2) (n + 1) ≫ f = 0 →
        ∃ g : P.complex.X n ⟶ Y, P.complex.d (n + 1) n ≫ g = f := by
  constructor
  · intro h f hf
    exact (P.extMk_eq_zero_iff f (n + 2) rfl hf n rfl).mp
      (h.elim _ 0)
  · intro h
    apply subsingleton_of_forall_eq 0
    intro e
    obtain ⟨f, hf, rfl⟩ := P.extMk_surjective e (n + 2) rfl
    exact (P.extMk_eq_zero_iff f (n + 2) rfl hf n rfl).mpr (h f hf)

theorem ext_subsingleton_of_isZero_resolution_term
    (M Y : C) (P : ProjectiveResolution M) (n : ℕ)
    (hterm : IsZero (P.complex.X n)) : Subsingleton (Ext M Y n) := by
  apply subsingleton_of_forall_eq 0
  intro e
  obtain ⟨f, hf, rfl⟩ := P.extMk_surjective e (n + 1) rfl
  have hfzero : f = 0 := hterm.eq_of_src f 0
  subst f
  exact P.extMk_zero (n + 1) rfl

end General

variable {R : Type u} [CommRing R]

theorem module_exactAt_succ_of_range_eq_ker (P : ChainComplex (ModuleCat.{u} R) ℕ)
    (n : ℕ)
    (h : LinearMap.range (P.d (n + 2) (n + 1)).hom =
      LinearMap.ker (P.d (n + 1) n).hom) : P.ExactAt (n + 1) := by
  rw [HomologicalComplex.exactAt_iff' _ (n + 2) (n + 1) n (by simp) (by simp)]
  rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
  exact h

def finiteFreeResolutionOfExact (P : ChainComplex (ModuleCat.{u} R) ℕ)
    (M : ModuleCat.{u} R) (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : LinearMap.range (P.d 1 0).hom = LinearMap.ker ε.hom)
    (hepi : Function.Surjective ε.hom)
    (hexact : ∀ n : ℕ, LinearMap.range (P.d (n + 2) (n + 1)).hom =
      LinearMap.ker (P.d (n + 1) n).hom)
    (rank : ℕ → ℕ) (basis : ∀ n : ℕ, Basis (Fin (rank n)) R (P.X n)) :
    ProjectiveResolution M :=
  projectiveResolutionOfExact P M ε hε
    ((ShortComplex.moduleCat_exact_iff_range_eq_ker _).mpr hzero)
    ((ModuleCat.epi_iff_surjective ε).mpr hepi)
    (fun n => module_exactAt_succ_of_range_eq_ker P n (hexact n))
    (fun n => ModuleCat.projective_of_free (basis n))

def moduleFreeResolutionOfExact (P : ChainComplex (ModuleCat.{u} R) ℕ)
    (M : ModuleCat.{u} R) (ε : P.X 0 ⟶ M) (hε : P.d 1 0 ≫ ε = 0)
    (hzero : LinearMap.range (P.d 1 0).hom = LinearMap.ker ε.hom)
    (hepi : Function.Surjective ε.hom)
    (hexact : ∀ n : ℕ, LinearMap.range (P.d (n + 2) (n + 1)).hom =
      LinearMap.ker (P.d (n + 1) n).hom)
    (hfree : ∀ n : ℕ, Module.Free R (P.X n)) : ProjectiveResolution M :=
  projectiveResolutionOfExact P M ε hε
    ((ShortComplex.moduleCat_exact_iff_range_eq_ker _).mpr hzero)
    ((ModuleCat.epi_iff_surjective ε).mpr hepi)
    (fun n => module_exactAt_succ_of_range_eq_ker P n (hexact n))
    (fun n => by
      let := hfree n
      exact ModuleCat.projective_of_free (Module.Free.chooseBasis R (P.X n)))

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean <==
import Mathlib.AlgebraicGeometry.ZariskisMainTheorem
import Mathlib.Topology.JacobsonSpace
import Mathlib.Tactic

namespace OAI

noncomputable section
namespace PiExponent.NumericalAmpleness
open CategoryTheory AlgebraicGeometry TopologicalSpace Set
universe u

theorem isFinite_of_proper_finite_closed_fibers {X Y : Scheme.{u}}
    (f : X ⟶ Y) [IsProper f] [JacobsonSpace Y]
    (hfinite : ∀ y : Y, IsClosed ({y} : Set Y) → (f ⁻¹' {y}).Finite) : IsFinite f := by
  have htop : f.quasiFiniteLocus = ⊤ := by
    apply top_unique
    intro x _
    by_contra hx
    have hclosed : IsClosed (f '' ((f.quasiFiniteLocus : Set X)ᶜ)) :=
      f.isClosedMap _ f.quasiFiniteLocus.isOpen.isClosed_compl
    obtain ⟨y, ⟨z, hz, hzy⟩, hy⟩ :=
      nonempty_inter_closedPoints (Z := f '' ((f.quasiFiniteLocus : Set X)ᶜ))
        ⟨f x, x, hx, rfl⟩ hclosed.isLocallyClosed
    have hfin : (f ⁻¹' {f z}).Finite := by rw [hzy]; exact hfinite y hy
    let : Finite (f.fiber (f z)) := (f.fiberHomeo (f z)).finite_iff.mpr hfin
    have hq : f.QuasiFiniteAt z :=
      Scheme.Hom.quasiFiniteAt_iff_isOpen_singleton_asFiber.mpr (isOpen_discrete _)
    exact hz hq
  let : LocallyQuasiFinite f := (Scheme.Hom.quasiFiniteLocus_eq_top_iff f).mp htop
  exact IsFinite.of_isProper_of_locallyQuasiFinite f

end PiExponent.NumericalAmpleness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CoherentAffineFinite
import OAI.NumberTheory.PiExponent.Approximation.TwistSections
import OAI.NumberTheory.PiExponent.Cohomology.FiniteCoverCohomology

namespace OAI

namespace PiExponent.FiniteGlobalPresentation
noncomputable section
universe u v₁ v₂ u₁ u₂
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponent.CoherentAffineFinite

section PresentationMap
variable {C : Type u₁} [Category.{v₁} C] {J : GrothendieckTopology C}
  {R : Sheaf J RingCat.{u}} [HasSheafify J AddCommGrpCat.{u}]
  [J.WEqualsLocallyBijective AddCommGrpCat.{u}]
  {C' : Type u₂} [Category.{v₂} C'] {J' : GrothendieckTopology C'}
  {S : Sheaf J' RingCat.{u}} [HasSheafify J' AddCommGrpCat.{u}]
  [J'.WEqualsLocallyBijective AddCommGrpCat.{u}]
  {M : SheafOfModules.{u} R}

instance presentation_map_isFinite (P : M.Presentation) [P.IsFinite]
    (F : SheafOfModules.{u} R ⥤ SheafOfModules.{u} S)
    [PreservesColimitsOfSize.{u,u} F]
    (η : SheafOfModules.unit S ≅ F.obj (SheafOfModules.unit R)) :
    (P.map F η).IsFinite where
  isFiniteType_generators := ⟨by
    rw [SheafOfModules.Presentation.map_generators_I]
    infer_instance⟩
  isFiniteType_relations := ⟨by
    rw [SheafOfModules.Presentation.map_relations_I]
    infer_instance⟩
private def presentationOfIso {N : SheafOfModules.{u} R} (e : M ≅ N)
    (P : M.Presentation) : N.Presentation := by
  let : IsIso e.hom := e.isIso_hom
  exact P.ofIsIso e.hom

end PresentationMap

theorem isFinitePresentation_of_presentation {X : Scheme.{u}} {M : X.Modules}
    (P : M.Presentation) [hP : P.IsFinite] : M.IsFinitePresentation := by
  let q := P.quasicoherentData
  have : q.IsFinitePresentation := by
    constructor
    intro U
    exact ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩
  exact { exists_quasicoherentData := ⟨q, inferInstance⟩ }

theorem tilde_exists_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    (N : ModuleCat R) [Module.Finite R N] :
    ∃ P : (tilde N).Presentation, P.IsFinite := by
  classical
  obtain ⟨s,hs⟩ := Module.Finite.fg_top (R := R) (M := N)
  let K := LinearMap.ker (Finsupp.linearCombination (M := N) R ((↑) : s → N))
  obtain ⟨t,ht⟩ := IsNoetherian.noetherian K
  let P := presentationTilde N (s : Set N) hs (t : Set (s →₀ R)) ht
  have : P.IsFinite := by
    constructor
    · constructor
      change Finite s
      infer_instance
    · constructor
      change Finite t
      infer_instance
  exact ⟨P,inferInstance⟩

theorem tilde_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    (N : ModuleCat R) [Module.Finite R N] : (tilde N).IsFinitePresentation := by
  obtain ⟨P,hP⟩ := tilde_exists_finitePresentation N
  exact isFinitePresentation_of_presentation P

theorem spec_kernel_isQuasicoherent {R : CommRingCat.{u}} {M N : (Spec R).Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N) :
    (kernel f).IsQuasicoherent := by
  let hm := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  let hn := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent N
  let em := @asIso _ _ _ _ M.fromTildeΓ hm
  let en := @asIso _ _ _ _ N.fromTildeΓ hn
  let g := (tilde.functor R).preimage
    (em.hom ≫ f ≫ en.inv)
  let e : (tilde.functor R).obj (kernel g) ≅ kernel f :=
    PreservesKernel.iso (tilde.functor R) g ≪≫
      kernel.mapIso ((tilde.functor R).map g) f em
        en (by
          change (tilde.functor R).map ((tilde.functor R).preimage _) ≫ _ = _
          erw [Functor.map_preimage]
          exact (Category.assoc em.hom (f ≫ en.inv) en.hom).trans
            (congrArg (fun q => em.hom ≫ q)
              ((Category.assoc f en.inv en.hom).trans
                ((congrArg (fun q => f ≫ q) en.inv_hom_id).trans (Category.comp_id f)))))
  exact (SheafOfModules.isQuasicoherent (Spec R).ringCatSheaf).prop_of_iso e
    (inferInstanceAs (tilde (kernel g)).IsQuasicoherent)

theorem spec_exists_finitePresentation_of_sections {R : CommRingCat.{u}} [IsNoetherianRing R]
    (M : (Spec R).Modules) [M.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))] :
    ∃ P : M.Presentation, P.IsFinite := by
  let : IsIso M.fromTildeΓ := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  obtain ⟨P,hP⟩ := tilde_exists_finitePresentation
    ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))
  let h := Scheme.Modules.isIso_fromTildeΓ_of_isQuasicoherent M
  exact ⟨presentationOfIso (@asIso _ _ _ _ M.fromTildeΓ h) P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem spec_kernel_exists_finitePresentation {R : CommRingCat.{u}} [IsNoetherianRing R]
    {M N : (Spec R).Modules} [M.IsQuasicoherent] [N.IsQuasicoherent]
    [Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤))] (f : M ⟶ N) :
    ∃ P : (kernel f).Presentation, P.IsFinite := by
  have := spec_kernel_isQuasicoherent f
  have : (moduleSpecΓFunctor (R := R)).IsRightAdjoint := tilde.adjunction.isRightAdjoint
  have : Module.Finite R (moduleSpecΓFunctor.obj M) :=
    inferInstanceAs (Module.Finite R ((modulesSpecToSheaf.obj M).obj.obj (op ⊤)))
  let g := moduleSpecΓFunctor.map (kernel.ι f)
  have : Mono g := inferInstanceAs (Mono (moduleSpecΓFunctor.map (kernel.ι f)))
  have : Module.Finite R ((modulesSpecToSheaf.obj (kernel f)).obj.obj (op ⊤)) :=
    Module.Finite.of_injective g.hom ((ModuleCat.mono_iff_injective g).mp inferInstance)
  exact spec_exists_finitePresentation_of_sections (kernel f)

def presentationOver_of_restrict {X : Scheme.{u}} (M : X.Modules) (U : X.Opens)
    (P : (M.restrict U.ι).Presentation) : (M.over U).Presentation := by
  let E := Scheme.Modules.overEquiv U
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤
      SheafOfModules (Sheaf.over X.ringCatSheaf U) := E.inverse
  let : PreservesColimitsOfSize.{u,u} F :=
    E.symm.toAdjunction.leftAdjoint_preservesColimits
  let e : E.inverse.obj (M.restrict U.ι) ≅ M.over U :=
    E.inverse.mapIso ((Scheme.Modules.overFunctorEquiv U).app M).symm ≪≫
      (E.unitIso.app (M.over U)).symm
  let : IsIso e.hom := e.isIso_hom
  exact presentationOfIso e (P.map F (E.unitIso.app _))

instance presentationOver_of_restrict_isFinite {X : Scheme.{u}} (M : X.Modules)
    (U : X.Opens) (P : (M.restrict U.ι).Presentation) [hP : P.IsFinite] :
    (presentationOver_of_restrict M U P).IsFinite := by
  exact ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩

theorem isFinitePresentation_of_affine_presentations {X : Scheme.{u}} (M : X.Modules)
    (h : ∀ U : X.affineOpens, ∃ P : (M.restrict U.1.ι).Presentation, P.IsFinite) :
    M.IsFinitePresentation := by
  classical
  let pres (U : X.affineOpens) := (h U).choose
  have hpres (U : X.affineOpens) : (pres U).IsFinite := (h U).choose_spec
  let q : M.QuasicoherentData := {
    I := X.affineOpens
    X U := U.1
    coversTop := by
      rw [Opens.coversTop_iff]
      apply top_unique
      intro x hx
      obtain ⟨U,hU,hxU,hUt⟩ := exists_isAffineOpen_mem_and_subset
        (show x ∈ (⊤ : X.Opens) from trivial)
      exact Opens.mem_iSup.mpr ⟨⟨U,hU⟩,hxU⟩
    presentation U := presentationOver_of_restrict M U.1 (pres U) }
  have : q.IsFinitePresentation := by
    constructor
    intro U
    change (presentationOver_of_restrict M U.1 (pres U)).IsFinite
    infer_instance
  exact { exists_quasicoherentData := ⟨q, inferInstance⟩ }

theorem affine_kernel_exists_finitePresentation {X : Scheme.{u}}
    [IsAffine X] [IsLocallyNoetherian X] {M N : X.Modules}
    [M.IsQuasicoherent] [N.IsQuasicoherent] (f : M ⟶ N)
    (hM : LocallyFinitelyGenerated M) :
    ∃ P : (kernel f).Presentation, P.IsFinite := by
  let a := X.isoSpec.inv
  let F := Scheme.Modules.restrictFunctor a
  have : IsNoetherianRing Γ(X,⊤) :=
    IsLocallyNoetherian.component_noetherian ⟨⊤, isAffineOpen_top X⟩
  have : Module.Finite Γ(X,⊤) ((modulesSpecToSheaf.obj (M.restrict a)).obj.obj (op ⊤)) :=
    spec_sections_finite_of_localGenerators (M.restrict a) (hM.restrict a)
  obtain ⟨P,hP⟩ := spec_kernel_exists_finitePresentation (F.map f)
  let e := PreservesKernel.iso F f
  let : IsIso e.inv := e.isIso_inv
  let P' := presentationOfIso e.symm P
  let b := X.isoSpec.hom
  let G : SheafOfModules (Spec Γ(X,⊤)).ringCatSheaf ⥤ SheafOfModules X.ringCatSheaf :=
    Scheme.Modules.restrictFunctor b
  let : PreservesColimitsOfSize.{u,u} G :=
    (Scheme.Modules.restrictAdjunction b).leftAdjoint_preservesColimits
  let Q := P'.map G (Scheme.Modules.restrictUnitIso b).symm
  let e₁ := (Scheme.Modules.restrictFunctorComp b a).app (kernel f)
  have e₂ : (kernel f).restrict (𝟙 X) ≅ ((kernel f).restrict a).restrict b := by
    change (kernel f).restrict (b ≫ a) ≅ ((kernel f).restrict a).restrict b at e₁
    simpa only [b, a, Iso.hom_inv_id] using e₁
  let e₃ := e₂.symm ≪≫ Scheme.Modules.restrictFunctorId.app (kernel f)
  let : IsIso e₃.hom := e₃.isIso_hom
  exact ⟨presentationOfIso e₃ Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem free_isFinitePresentation (X : Scheme.{u}) (I : Type u) [Finite I] :
    (SheafOfModules.free (R := X.ringCatSheaf) I).IsFinitePresentation := by
  let f : SheafOfModules.free (R := X.ringCatSheaf) (ULift.{u} Empty) ⟶
      SheafOfModules.free I := 0
  let P := SheafOfModules.presentationOfIsCokernelFree f (𝟙 _) (by simp [f])
    (CokernelCofork.IsColimit.ofId f rfl)
  have : P.IsFinite := by
    constructor
    · constructor
      change Finite I
      infer_instance
    · constructor
      change Finite (ULift.{u} Empty)
      infer_instance
  exact isFinitePresentation_of_presentation P

theorem kernel_isFinitePresentation {X : Scheme.{u}} [IsLocallyNoetherian X]
    {M N : X.Modules} [M.IsFinitePresentation] [N.IsQuasicoherent] (f : M ⟶ N) :
    (kernel f).IsFinitePresentation := by
  apply isFinitePresentation_of_affine_presentations
  intro U
  have : IsAffine U.1.toScheme := U.2
  let F := Scheme.Modules.restrictFunctor U.1.ι
  let : M.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData M).choose.isQuasicoherent
  obtain ⟨P,hP⟩ := affine_kernel_exists_finitePresentation (F.map f)
    ((locallyFinitelyGenerated_of_finitePresentation M).restrict U.1.ι)
  let e := PreservesKernel.iso F f
  let : IsIso e.inv := e.isIso_inv
  exact ⟨presentationOfIso e.symm P,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

theorem kernel_generators_isFinitePresentation {X : Scheme.{u}} [IsLocallyNoetherian X]
    (M : X.Modules) [M.IsQuasicoherent] (s : M.GeneratingSections) [hs : s.IsFiniteType] :
    (kernel s.π).IsFinitePresentation := by
  let : Finite s.I := hs.finite
  have := free_isFinitePresentation X s.I
  exact kernel_isFinitePresentation s.π

theorem exists_local_finitePresentation {X : Scheme.{u}} (M : X.Modules)
    [M.IsFinitePresentation] (x : X) :
    ∃ U : X.Opens, x ∈ U ∧ ∃ P : (M.restrict U.ι).Presentation, P.IsFinite := by
  obtain ⟨q,hq⟩ := SheafOfModules.IsFinitePresentation.exists_quasicoherentData M
  have hcov := q.coversTop
  rw [Opens.coversTop_iff] at hcov
  obtain ⟨i,hi⟩ := Opens.mem_iSup.mp (show x ∈ ⨆ i, q.X i by rw [hcov]; trivial)
  let F : SheafOfModules (Sheaf.over X.ringCatSheaf (q.X i)) ⥤
      SheafOfModules (Scheme.Opens.toScheme (X := X) (q.X i)).ringCatSheaf :=
    (Scheme.Modules.overEquiv (q.X i)).functor
  let : PreservesColimitsOfSize.{u,u} F :=
    (Scheme.Modules.overEquiv (q.X i)).toAdjunction.leftAdjoint_preservesColimits
  let : (q.presentation i).IsFinite := hq.isFinite_presentation i
  let P := (q.presentation i).map F (Iso.refl _)
  let e := (Scheme.Modules.overFunctorEquiv (q.X i)).app M
  let : IsIso e.hom := e.isIso_hom
  exact ⟨q.X i, hi, presentationOfIso e P,
    ⟨⟨(hq.isFinite_presentation i).isFiniteType_generators.finite⟩,
      ⟨(hq.isFinite_presentation i).isFiniteType_relations.finite⟩⟩⟩

theorem isFinitePresentation_of_localPresentations {X : Scheme.{u}} (M : X.Modules)
    (h : ∀ x : X, ∃ U : X.Opens, x ∈ U ∧
      ∃ P : (M.restrict U.ι).Presentation, P.IsFinite) : M.IsFinitePresentation := by
  classical
  choose U hx P hP using h
  have hP' (x : X) : (P x).IsFinite := hP x
  let q : M.QuasicoherentData := {
    I := X
    X := U
    coversTop := by
      rw [Opens.coversTop_iff]
      apply top_unique
      intro x hxtop
      exact Opens.mem_iSup.mpr ⟨x,hx x⟩
    presentation x := presentationOver_of_restrict M (U x) (P x) }
  have : q.IsFinitePresentation := by
    constructor
    intro x
    change (presentationOver_of_restrict M (U x) (P x)).IsFinite
    infer_instance
  exact { exists_quasicoherentData := ⟨q, inferInstance⟩ }

theorem finitePresentation_of_le {X : Scheme.{u}} (M : X.Modules) {U V : X.Opens}
    (h : V ≤ U) (P : (M.restrict U.ι).Presentation) [hP : P.IsFinite] :
    ∃ Q : (M.restrict V.ι).Presentation, Q.IsFinite := by
  let F : SheafOfModules U.toScheme.ringCatSheaf ⥤ SheafOfModules V.toScheme.ringCatSheaf :=
    Scheme.Modules.restrictFunctor (X.homOfLE h)
  let : PreservesColimitsOfSize.{u,u} F :=
    (Scheme.Modules.restrictAdjunction (X.homOfLE h)).leftAdjoint_preservesColimits
  let Q := P.map F
    (Scheme.Modules.restrictUnitIso (X.homOfLE h)).symm
  let e := (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M
  simp only [X.homOfLE_ι h] at e
  let : IsIso e.inv := e.isIso_inv
  exact ⟨presentationOfIso e.symm Q,
    ⟨⟨hP.isFiniteType_generators.finite⟩, ⟨hP.isFiniteType_relations.finite⟩⟩⟩

def restrictIsoOfLE {X : Scheme.{u}} {M N : X.Modules} {U V : X.Opens}
    (h : V ≤ U) (e : M.restrict U.ι ≅ N.restrict U.ι) :
    M.restrict V.ι ≅ N.restrict V.ι := by
  let e' := (Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app M ≪≫
    (Scheme.Modules.restrictFunctor (X.homOfLE h)).mapIso e ≪≫
    ((Scheme.Modules.restrictFunctorComp (X.homOfLE h) U.ι).app N).symm
  simp only [X.homOfLE_ι h] at e'
  exact e'

theorem isFinitePresentation_of_locally_iso {X : Scheme.{u}} (M N : X.Modules)
    [M.IsFinitePresentation]
    (h : ∀ x : X, ∃ V : X.Opens, x ∈ V ∧ Nonempty (N.restrict V.ι ≅ M.restrict V.ι)) :
    N.IsFinitePresentation := by
  apply isFinitePresentation_of_localPresentations
  intro x
  obtain ⟨V,hxV,⟨e⟩⟩ := h x
  obtain ⟨U,hxU,P,hP⟩ := exists_local_finitePresentation M x
  obtain ⟨Q,hQ⟩ := finitePresentation_of_le M (V := U ⊓ V) inf_le_left P
  let e' := restrictIsoOfLE (V := U ⊓ V) inf_le_right e
  let : IsIso e'.inv := e'.isIso_inv
  exact ⟨U ⊓ V, ⟨hxU,hxV⟩, presentationOfIso e'.symm Q,
    ⟨⟨hQ.isFiniteType_generators.finite⟩, ⟨hQ.isFiniteType_relations.finite⟩⟩⟩

theorem moduleTwist_isFinitePresentation {X : Scheme.{0}}
    (L : PiExponentSeshadri.Geometry.LineBundle X) (n : ℕ) (M : X.Modules)
    [M.IsFinitePresentation] :
    ((PiExponentSeshadri.Geometry.moduleTwistFunctor L n).obj M).IsFinitePresentation := by
  apply isFinitePresentation_of_locally_iso M
  intro x
  obtain ⟨U,hxU,⟨e⟩⟩ := L.locallyRankOne x
  exact ⟨U,hxU,⟨(PiExponentSeshadri.Geometry.moduleTwistRestrictFrame L U e n).app M⟩⟩

end
end PiExponent.FiniteGlobalPresentation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean <==
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Geometry.SupportedSheaf

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Frames PiExponentSeshadri.SectionOpens
variable {X : Scheme.{0}}

def openSectionModule (M : X.Modules) (U : X.Opens) : ModuleCat Γ(X,⊤) := by
  letI := Module.compHom Γ(M,U) (X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op).hom
  exact ModuleCat.of Γ(X,⊤) Γ(M,U)

def openSectionRestriction (M : X.Modules) (U : X.Opens) :
    Γ(M,⊤) →ₗ[Γ(X,⊤)] openSectionModule M U where
  toFun := M.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op
  map_add' := map_add _
  map_smul' := fun r s => M.map_smul _ r s

def disjointSupportCoverEquiv (M : X.Modules) {ι : Type*} (D : ι → X.Opens)
    (hcover : ⊤ ≤ ⨆ i, D i)
    (hz : ∀ i j, i ≠ j → Subsingleton Γ(M,D i ⊓ D j)) :
    Γ(M,⊤) ≃ₗ[Γ(X,⊤)] ((i : ι) → openSectionModule M (D i)) := by
  let F : (X : TopCat).Sheaf AddCommGrpCat :=
    (SheafOfModules.toSheaf X.ringCatSheaf).obj M
  let f := LinearMap.pi (fun i => openSectionRestriction M (D i))
  apply LinearEquiv.ofBijective f
  constructor
  · intro s t h
    apply F.eq_of_locally_eq' D ⊤ (fun _ => homOfLE le_top) hcover s t
    intro i
    exact congrFun h i
  · intro s
    have hc : TopCat.Presheaf.IsCompatible F.obj D s := by
      intro i j
      by_cases h : i = j
      · subst j; rfl
      · let : Subsingleton (F.obj.obj (op (D i ⊓ D j))) := hz i j h
        exact Subsingleton.elim _ _
    obtain ⟨t,ht,_⟩ := F.existsUnique_gluing' D ⊤ (fun _ => homOfLE le_top) hcover s hc
    exact ⟨t,funext ht⟩

def openSectionIso (M N : X.Modules) (U : X.Opens)
    (e : M.restrict U.ι ≅ N.restrict U.ι) :
    openSectionModule M U ≃ₗ[Γ(X,⊤)] openSectionModule N U := by
  let etop := ((Scheme.Modules.toPresheaf U.toScheme).mapIso e).app (op ⊤)
  let a := (M.restrictAppIso U.ι ⊤).symm ≪≫ etop ≪≫ N.restrictAppIso U.ι ⊤
  have E : openSectionModule M (U.ι ''ᵁ ⊤) ≃ₗ[Γ(X,⊤)]
      openSectionModule N (U.ι ''ᵁ ⊤) := by
    refine { toFun := fun x => a.hom x
             invFun := fun x => a.inv x
             left_inv := by intro s; exact ConcreteCategory.congr_hom a.hom_inv_id s
             right_inv := by intro s; exact ConcreteCategory.congr_hom a.inv_hom_id s
             map_add' := map_add _
             map_smul' := ?_ }
    intro r s
    change Γ(M,U.ι ''ᵁ ⊤) at s
    change (N.restrictAppIso U.ι ⊤).hom
        (e.hom.app ⊤ ((M.restrictAppIso U.ι ⊤).inv
          ((X.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op r) • s))) =
      (X.presheaf.map (homOfLE (show U.ι ''ᵁ ⊤ ≤ ⊤ from le_top)).op r) • a.hom s
    rw [Scheme.Modules.smul_restrictAppIso_inv_apply,e.hom.app_smul,
      Scheme.Modules.smul_restrictAppIso_hom_apply]
    simp only [← ConcreteCategory.comp_apply, Category.assoc, Iso.hom_inv_id, Category.comp_id]
    rfl
  have htop : U.ι ''ᵁ (⊤ : U.toScheme.Opens) = U := by
    rw [Scheme.Hom.image_top_eq_opensRange,Scheme.Opens.opensRange_ι]
  exact htop ▸ E

def finiteSupportLocallyIsoGlobal (M N : X.Modules) (S : Set X)
    (hfin : S.Finite) (hclosed : ∀ x ∈ S, IsClosed ({x} : Set X))
    (hM : ∀ x ∉ S, Subsingleton (M.presheaf.stalk x))
    (hN : ∀ x ∉ S, Subsingleton (N.presheaf.stalk x))
    (hloc : ∀ x ∈ S, ∃ U : X.Opens, x ∈ U ∧ Nonempty (M.restrict U.ι ≅ N.restrict U.ι)) :
    Γ(M,⊤) ≃ₗ[Γ(X,⊤)] Γ(N,⊤) := by
  classical
  choose U hx he using fun x : S => hloc x x.property
  let e : ∀ x : S, M.restrict (U x).ι ≅ N.restrict (U x).ι := fun x => (he x).some
  have hc : IsClosed S := by
    rw [← Set.biUnion_of_singleton S]
    exact hfin.isClosed_biUnion hclosed
  have hcx (x : S) : IsClosed (S \ {x.val}) := by
    rw [← Set.biUnion_of_singleton (S \ {x.val})]
    exact (hfin.subset Set.sdiff_subset).isClosed_biUnion (fun y hy => hclosed y hy.1)
  let V : S → X.Opens := fun x => U x ⊓ ⟨(S \ {x.val})ᶜ,(hcx x).isOpen_compl⟩
  let D : Option S → X.Opens := fun x => match x with
    | none => ⟨Sᶜ,hc.isOpen_compl⟩
    | some x => V x
  have hV (x : S) : x.val ∈ V x := ⟨hx x,fun h => h.2 rfl⟩
  have hcover : ⊤ ≤ ⨆ i, D i := by
    intro x _
    by_cases hs : x ∈ S
    · exact Opens.mem_iSup.mpr ⟨some ⟨x,hs⟩,hV ⟨x,hs⟩⟩
    · exact Opens.mem_iSup.mpr ⟨none,hs⟩
  have honly (x : X) (hs : x ∈ S) (i : Option S) (hi : x ∈ D i) :
      i = some ⟨x,hs⟩ := by
    cases i with
    | none => exact (hi hs).elim
    | some y =>
      congr 1
      apply Subtype.ext
      by_contra hne
      exact hi.2 ⟨hs,fun h => hne h.symm⟩
  have hz (P : X.Modules) (hP : ∀ x ∉ S, Subsingleton (P.presheaf.stalk x)) :
      ∀ i j, i ≠ j → Subsingleton Γ(P,D i ⊓ D j) := by
    intro i j hij
    apply FiniteSupport.sections_subsingleton_of_stalks
      ((SheafOfModules.toSheaf X.ringCatSheaf).obj P)
    intro x hx
    apply hP
    intro hs
    exact hij ((honly x hs i hx.1).trans (honly x hs j hx.2).symm)
  have eD (i : Option S) : openSectionModule M (D i) ≃ₗ[Γ(X,⊤)] openSectionModule N (D i) := by
    cases i with
    | none =>
      letI : Subsingleton (openSectionModule M (D none)) := by
        change Subsingleton Γ(M,D none)
        exact FiniteSupport.sections_subsingleton_of_stalks
          ((SheafOfModules.toSheaf X.ringCatSheaf).obj M) _ (fun x hx => hM x hx)
      letI : Subsingleton (openSectionModule N (D none)) := by
        change Subsingleton Γ(N,D none)
        exact FiniteSupport.sections_subsingleton_of_stalks
          ((SheafOfModules.toSheaf X.ringCatSheaf).obj N) _ (fun x hx => hN x hx)
      exact LinearEquiv.ofSubsingleton _ _
    | some x =>
      let hVu : V x ≤ U x := inf_le_left
      let nest (P : X.Modules) : (P.restrict (U x).ι).restrict (X.homOfLE hVu) ≅ P.restrict (V x).ι :=
        ((Scheme.Modules.restrictFunctorComp (X.homOfLE hVu) (U x).ι).app P).symm ≪≫
          (Scheme.Modules.restrictFunctorCongr (X.homOfLE_ι hVu)).app P
      exact openSectionIso M N (V x) ((nest M).symm ≪≫
        (Scheme.Modules.restrictFunctor (X.homOfLE hVu)).mapIso (e x) ≪≫ nest N)
  exact (disjointSupportCoverEquiv M D hcover (hz M hM)).trans
    ((LinearEquiv.piCongrRight eD).trans (disjointSupportCoverEquiv N D hcover (hz N hN)).symm)

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean <==
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import OAI.NumberTheory.PiExponent.LocalAlgebra.ParameterCombinations

namespace OAI

namespace PiExponentJets.W22

variable {k σ ι : Type*} [CommRing k]

theorem linearCombination_eq_parameterCombination (f : ι → MvPolynomial σ k) (c : ι →₀ k) :
    Finsupp.linearCombination k f c = parameterCombination c.support c f := by
  simp only [Finsupp.linearCombination_apply, Finsupp.sum, parameterCombination,
    MvPolynomial.C_mul']

theorem linearCombination_totalDegree_le (f : ι → MvPolynomial σ k) (c : ι →₀ k)
    {d : ℕ} (hf : ∀ i, (f i).totalDegree ≤ d) :
    (Finsupp.linearCombination k f c).totalDegree ≤ d := by
  rw [linearCombination_eq_parameterCombination]
  exact parameterCombination_totalDegree_le c.support c f (fun i _ => hf i)

theorem linearCombination_mem_ideal (f : ι → MvPolynomial σ k) (c : ι →₀ k)
    (J : Ideal (MvPolynomial σ k)) (hf : ∀ i, f i ∈ J) :
    Finsupp.linearCombination k f c ∈ J := by
  rw [linearCombination_eq_parameterCombination]
  exact parameterCombination_mem c.support c f J (fun i _ => hf i)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean <==
import Mathlib.RingTheory.Flat.Basic
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.LocalRing.MaximalIdeal.Basic
import Mathlib.RingTheory.TensorProduct.Quotient

namespace OAI

noncomputable section
namespace PiExponentJets.W25

open TensorProduct

variable {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
  [IsLocalRing A] [IsLocalRing B]

theorem simple_baseChange_of_map_maximalIdeal
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    {M : Type*} [AddCommGroup M] [Module A M] [IsSimpleModule A M] :
    IsSimpleModule B (B ⊗[A] M) := by
  obtain ⟨J, hJ, ⟨e⟩⟩ :=
    (isSimpleModule_iff_quot_maximal (R := A) (M := M)).mp inferInstance
  have hJmax : J = IsLocalRing.maximalIdeal A := IsLocalRing.eq_maximalIdeal hJ
  subst J
  have : IsSimpleModule B (B ⧸ IsLocalRing.maximalIdeal B) :=
    isSimpleModule_iff_isCoatom.mpr
      (Ideal.isMaximal_def.mp (inferInstance : (IsLocalRing.maximalIdeal B).IsMaximal))
  let eB : (B ⊗[A] M) ≃ₗ[B] (B ⧸ IsLocalRing.maximalIdeal B) :=
    (e.baseChange A B M (A ⧸ IsLocalRing.maximalIdeal A)).trans
      ((Algebra.TensorProduct.quotIdealMapEquivTensorQuot B
        (IsLocalRing.maximalIdeal A)).toLinearEquiv.symm.trans
        (Submodule.quotEquivOfEq _ _ hmax))
  exact IsSimpleModule.congr eB

theorem length_baseChange_of_flat_local [Module.Flat A B]
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    {M : Type*} [AddCommGroup M] [Module A M] (hM : IsFiniteLength A M) :
    Module.length B (B ⊗[A] M) = Module.length A M := by
  induction hM with
  | of_subsingleton =>
    simp only [Module.length_eq_zero]
  | @of_simple_quotient M _ _ N hsimple hN ih =>
    have : IsSimpleModule B (B ⊗[A] (M ⧸ N)) :=
      simple_baseChange_of_map_maximalIdeal hmax
    have hexact : Function.Exact N.subtype N.mkQ := by
      rw [LinearMap.exact_iff, Submodule.range_subtype, Submodule.ker_mkQ]
    have hinj : Function.Injective (N.subtype.baseChange B) :=
      Module.Flat.lTensor_preserves_injective_linearMap N.subtype
        (Submodule.subtype_injective N)
    have hsurj : Function.Surjective (N.mkQ.baseChange B) :=
      LinearMap.lTensor_surjective B (Submodule.mkQ_surjective N)
    have hbaseexact : Function.Exact (N.subtype.baseChange B) (N.mkQ.baseChange B) :=
      Module.Flat.lTensor_exact B hexact
    have hA := Module.length_eq_add_of_exact N.subtype N.mkQ
      (Submodule.subtype_injective N) (Submodule.mkQ_surjective N) hexact
    have hB := Module.length_eq_add_of_exact (N.subtype.baseChange B)
      (N.mkQ.baseChange B) hinj hsurj hbaseexact
    calc
      Module.length B (B ⊗[A] M) =
          Module.length B (B ⊗[A] N) + Module.length B (B ⊗[A] (M ⧸ N)) := hB
      _ = Module.length A N + Module.length A (M ⧸ N) := by
        rw [ih, Module.length_eq_one B (B ⊗[A] (M ⧸ N)),
          Module.length_eq_one A (M ⧸ N)]
      _ = Module.length A M := hA.symm

theorem finiteLength_baseChange_of_flat_local [Module.Flat A B]
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    {M : Type*} [AddCommGroup M] [Module A M] (hM : IsFiniteLength A M) :
    IsFiniteLength B (B ⊗[A] M) := by
  apply Module.length_ne_top_iff.mp
  rw [length_baseChange_of_flat_local hmax hM]
  exact Module.length_ne_top_iff.mpr hM

theorem length_quotient_map_of_flat_local [Module.Flat A B]
    (hmax : (IsLocalRing.maximalIdeal A).map (algebraMap A B) =
      IsLocalRing.maximalIdeal B)
    (I : Ideal A) (hI : IsFiniteLength A (A ⧸ I)) :
    Module.length B (B ⧸ I.map (algebraMap A B)) = Module.length A (A ⧸ I) := by
  calc
    Module.length B (B ⧸ I.map (algebraMap A B)) =
        Module.length B (B ⊗[A] (A ⧸ I)) :=
      (Algebra.TensorProduct.quotIdealMapEquivTensorQuot B I).toLinearEquiv.length_eq
    _ = Module.length A (A ⧸ I) := length_baseChange_of_flat_local hmax hI

end PiExponentJets.W25

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean <==
import Mathlib.Algebra.Category.ModuleCat.Ext.HasExt
import Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences
import Mathlib.Data.Nat.Init
import Mathlib.RingTheory.Ideal.AssociatedPrime.Localization
import Mathlib.RingTheory.LocalRing.ResidueField.Basic
import Mathlib.RingTheory.Localization.Submodule

namespace OAI

noncomputable section

universe w v u

namespace PiExponentJets.W18
open CategoryTheory CategoryTheory.Abelian

section ExactDimensionShifting
variable {C : Type u} [Category.{v} C] [Abelian C] [HasExt.{w} C]

theorem ext_subsingleton_of_shortExact
    (X : C) (S : ShortComplex C) (hS : S.ShortExact) (n : ℕ)
    (hmid : Subsingleton (Ext X S.X₂ n))
    (hleft : Subsingleton (Ext X S.X₁ (n + 1))) :
    Subsingleton (Ext X S.X₃ n) := by
  let := hmid
  let := hleft
  apply subsingleton_of_forall_eq 0
  intro e
  obtain ⟨a, ha⟩ := Ext.covariant_sequence_exact₃ X hS e rfl
    (Subsingleton.elim _ 0)
  rw [Subsingleton.elim a 0, Ext.zero_comp] at ha
  exact ha.symm

theorem ext_zero_of_finite_exact_resolution
    (X : C) (K F : ℕ → C) (r : ℕ)
    (i : ∀ n, K (n + 1) ⟶ F n) (p : ∀ n, F n ⟶ K n)
    (hzero : ∀ n, i n ≫ p n = 0)
    (hexact : ∀ n < r, (ShortComplex.mk (i n) (p n) (hzero n)).ShortExact)
    (hmid : ∀ n < r, Subsingleton (Ext X (F n) n))
    (hend : Subsingleton (Ext X (K r) r)) :
    Subsingleton (Ext X (K 0) 0) := by
  exact Nat.decreasingInduction
    (motive := fun n _ => Subsingleton (Ext X (K n) n))
    (fun n hn ih => ext_subsingleton_of_shortExact X
      (ShortComplex.mk (i n) (p n) (hzero n)) (hexact n hn) n (hmid n hn) ih)
    hend (Nat.zero_le r)

theorem nonzero_ext_forces_resolution_obstruction
    (X : C) (K F : ℕ → C) (r : ℕ)
    (i : ∀ n, K (n + 1) ⟶ F n) (p : ∀ n, F n ⟶ K n)
    (hzero : ∀ n, i n ≫ p n = 0)
    (hexact : ∀ n < r, (ShortComplex.mk (i n) (p n) (hzero n)).ShortExact)
    (e : Ext X (K 0) 0) (he : e ≠ 0) :
    ¬ ((∀ n < r, Subsingleton (Ext X (F n) n)) ∧
      Subsingleton (Ext X (K r) r)) := by
  rintro ⟨hmid, hend⟩
  let := ext_zero_of_finite_exact_resolution X K F r i p hzero hexact hmid hend
  exact he (Subsingleton.elim _ _)

theorem lengthTwo_ext_zero
    (X : C) (S T : ShortComplex C) (hS : S.ShortExact) (hT : T.ShortExact)
    (hlink : T.X₃ = S.X₁)
    (hF₀ : Subsingleton (Ext X S.X₂ 0))
    (hF₁ : Subsingleton (Ext X T.X₂ 1))
    (hF₂ : Subsingleton (Ext X T.X₁ 2)) :
    Subsingleton (Ext X S.X₃ 0) := by
  have hK : Subsingleton (Ext X T.X₃ 1) :=
    ext_subsingleton_of_shortExact X T hT 1 hF₁ hF₂
  rw [hlink] at hK
  exact ext_subsingleton_of_shortExact X S hS 0 hF₀ hK

end ExactDimensionShifting

variable {R : Type u} [CommRing R] [IsNoetherianRing R]
variable {M : Type u} [AddCommGroup M] [Module R M]

theorem associatedPrime_nonzero_quotient_hom (P : Ideal R)
    (hP : IsAssociatedPrime P M) :
    ∃ f : R ⧸ P →ₗ[R] M, f ≠ 0 := by
  obtain ⟨hprime, f, hf⟩ :=
    (isAssociatedPrime_iff_exists_injective_linearMap P M).mp hP
  let := hprime
  refine ⟨f, ?_⟩
  intro hz
  have h10 : (1 : R ⧸ P) = 0 := hf (by simp [hz])
  exact one_ne_zero h10

theorem associatedPrime_nonzero_ext_zero (P : Ideal R)
    (hP : IsAssociatedPrime P M) :
    ∃ e : Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R M) 0, e ≠ 0 := by
  obtain ⟨f, hf⟩ := associatedPrime_nonzero_quotient_hom P hP
  refine ⟨Ext.mk₀ (ModuleCat.ofHom f), ?_⟩
  intro he
  have hh := (Ext.mk₀_eq_zero_iff (ModuleCat.ofHom f)).mp he
  exact hf (congrArg (fun g : ModuleCat.of R (R ⧸ P) ⟶ ModuleCat.of R M => g.hom) hh)

theorem not_isAssociatedPrime_of_ext_zero (P : Ideal R)
    (h : Subsingleton (Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R M) 0)) :
    ¬ IsAssociatedPrime P M := by
  intro hP
  obtain ⟨e, he⟩ := associatedPrime_nonzero_ext_zero P hP
  exact he (h.elim e 0)

theorem associatedPrime_local_nonzero_ext_zero (P : Ideal R) [P.IsPrime]
    (hP : IsAssociatedPrime P M) :
    ∃ e : Ext
      (ModuleCat.of (Localization.AtPrime P)
        (IsLocalRing.ResidueField (Localization.AtPrime P)))
      (ModuleCat.of (Localization.AtPrime P) (LocalizedModule.AtPrime P M)) 0,
      e ≠ 0 := by
  have hlocal : IsAssociatedPrime (IsLocalRing.maximalIdeal (Localization.AtPrime P))
      (LocalizedModule.AtPrime P M) :=
    Module.associatedPrimes.mem_associatedPrimes_atPrime_of_mem_associatedPrimes hP
  exact associatedPrime_nonzero_ext_zero
    (IsLocalRing.maximalIdeal (Localization.AtPrime P)) hlocal

end PiExponentJets.W18

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean <==
import Mathlib.Algebra.Module.Submodule.RestrictScalars
import Mathlib.Algebra.Module.Submodule.Union
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.RingTheory.Ideal.Operations
import Mathlib.RingTheory.Ideal.Span

namespace OAI

namespace PiExponentSiegel.W20

variable {K M I J : Type*} [Field K] [Infinite K]
  [AddCommGroup M] [Module K M] [Finite I]

theorem exists_linearCombination_avoiding_submodules
    (g : J → M) (P : I → Submodule K M)
    (h : ∀ i, ¬ Submodule.span K (Set.range g) ≤ P i) :
    ∃ c : J →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  let bad : I → Submodule K (J →₀ K) :=
    fun i => (P i).comap (Finsupp.linearCombination K g)
  have hbad : ∀ i, bad i ≠ ⊤ := by
    intro i hi
    apply h i
    apply Submodule.span_le.mpr
    rintro _ ⟨j, rfl⟩
    have hc : Finsupp.single j (1 : K) ∈ bad i := by
      rw [hi]
      trivial
    change Finsupp.linearCombination K g (Finsupp.single j 1) ∈ P i at hc
    simpa using hc
  obtain ⟨c, hc⟩ := Submodule.exists_forall_notMem_of_forall_ne_top bad hbad
  exact ⟨c, hc⟩

variable {R : Type*} [CommRing R] [Algebra K R]

theorem exists_linearCombination_avoiding_ideals
    (g : J → R) (P : I → Ideal R)
    (h : ∀ i, ¬ Ideal.span (Set.range g) ≤ P i) :
    ∃ c : J →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  apply exists_linearCombination_avoiding_submodules g
    (fun i => (P i).restrictScalars K)
  intro i hi
  apply h i
  apply Ideal.span_le.mpr
  intro x hx
  exact hi (Submodule.subset_span hx)

theorem exists_span_element_avoiding_ideals
    (g : J → R) (P : I → Ideal R)
    (h : ∀ i, ¬ Ideal.span (Set.range g) ≤ P i) :
    ∃ x ∈ Submodule.span K (Set.range g), ∀ i, x ∉ P i := by
  obtain ⟨c, hc⟩ := exists_linearCombination_avoiding_ideals (K := K) g P h
  refine ⟨Finsupp.linearCombination K g c, ?_, hc⟩
  rw [← Finsupp.range_linearCombination]
  exact ⟨c, rfl⟩

theorem exists_linearCombination_avoiding_primes_below_radical
    (g : J → R) (m : Ideal R)
    (hgen : (Ideal.span (Set.range g)).radical = m)
    (P : I → Ideal R) (hprime : ∀ i, (P i).IsPrime)
    (hbelow : ∀ i, P i < m) :
    ∃ c : J →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  apply exists_linearCombination_avoiding_ideals g P
  intro i hle
  have hmle : m ≤ P i := by
    rw [← hgen]
    exact (hprime i).radical_le_iff.mpr hle
  exact (not_le_of_gt (hbelow i)) hmle

end PiExponentSiegel.W20

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal

namespace OAI

namespace PiExponentSeshadri.InvertibleLocal
noncomputable section

section
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry
variable {X Y Z : Scheme} {I : X.IdealSheafData} {f : Y ⟶ X}

lemma restricted_image_on_chart (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] (U : Z.affineOpens) (V : X.affineOpens)
    (hUV : j ''ᵁ U.1 ≤ f ⁻¹ᵁ V.1) :
    ((restrictedInclusion J ι j).val.app (op U.1)).hom.range =
      ((I.comap f).comap j).ideal U := by
  rw [(I.comap f).ideal_comap_of_isOpenImmersion j U]
  have he := (h.2 ⟨j ''ᵁ U.1, U.2.image_of_isOpenImmersion j⟩ V hUV).trans
    (IdealPullback.comap_ideal I f _ V hUV).symm
  ext r
  change (∃ s, (restrictedInclusion J ι j).val.app (op U.1) s = r) ↔ _
  erw [Ideal.mem_comap, ← he]
  change (∃ s, _) ↔ ∃ s, ι.val.app (op (j ''ᵁ U.1)) s = (j.appIso U.1).inv r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r at hs
    rw [← hs]
    exact (congrArg (fun k : Γ(Y, j ''ᵁ U.1) ⟶ Γ(Y, j ''ᵁ U.1) =>
      k (ι.val.app (op (j ''ᵁ U.1)) s)) (j.appIso U.1).hom_inv_id).symm
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r
    rw [hs]
    exact congrArg (fun k : Γ(Z, U.1) ⟶ Γ(Z, U.1) => k r) (j.appIso U.1).inv_hom_id

private theorem mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (g : A ⟶ D) [Mono g] : Mono (e.inv ≫ g) := inferInstance

lemma local_equation_on_chart (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (h : PresentsPullbackIdeal I f J ι)
    (U : Y.affineOpens) (V : X.affineOpens) (hUV : U.1 ≤ f ⁻¹ᵁ V.1)
    (e : J.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r} := by
  let : Mono ι := h.1
  let g : UnitEndomorphism.unit U.1.toScheme ⟶ UnitEndomorphism.unit U.1.toScheme :=
    e.inv ≫ restrictedInclusion J ι U.1.ι
  let : Mono (restrictedInclusion J ι U.1.ι) := restrictedInclusion_mono J ι U.1.ι
  have : Mono g := mono_iso_inv_comp e (restrictedInclusion J ι U.1.ι)
  refine ⟨UnitEndomorphism.equation g ⊤, UnitEndomorphism.equation_regular g ⊤, ?_⟩
  rw [← UnitEndomorphism.image_principal g ⊤,
    ← restricted_image_on_chart J ι h U.1.ι ⟨⊤, isAffineOpen_top _⟩ V
      (by simpa only [Scheme.Opens.ι_image_top] using hUV)]
  ext r
  change (∃ s, (restrictedInclusion J ι U.1.ι).val.app (op ⊤) s = r) ↔
    ∃ s, (restrictedInclusion J ι U.1.ι).val.app (op ⊤) (e.inv.val.app (op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (op ⊤) s, ?_⟩
    have ht : e.inv.val.app (op ⊤) (e.hom.val.app (op ⊤) s) = s := by
      exact congrArg (fun k : J.sheaf.restrict U.1.ι ⟶ J.sheaf.restrict U.1.ι =>
        k.val.app (op ⊤) s) e.hom_inv_id
    rw [ht]; exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (op ⊤) s, hs⟩

lemma local_equations (hf : InvertiblePullbackIdeal I f) (y : Y) :
    ∃ U : Y.affineOpens, y ∈ U.1 ∧ ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r} := by
  obtain ⟨J, ι, h⟩ := hf
  obtain ⟨W, hyW, ⟨e⟩⟩ := J.locallyRankOne y
  obtain ⟨V, hV, hyV, _⟩ := exists_isAffineOpen_mem_and_subset
    (show f y ∈ (⊤ : X.Opens) from trivial)
  obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset
    (show y ∈ W ⊓ f ⁻¹ᵁ V from ⟨hyW, hyV⟩)
  refine ⟨⟨U, hU⟩, hyU, ?_⟩
  exact local_equation_on_chart J ι h ⟨U, hU⟩ ⟨V, hV⟩
    (hUV.trans inf_le_right) (frameOfLE J.sheaf (hUV.trans inf_le_left) e)

lemma invertible_iff_local_equations :
    InvertiblePullbackIdeal I f ↔
    ∀ y : Y, ∃ U : Y.affineOpens, y ∈ U.1 ∧
      ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top _⟩ = Ideal.span {r} :=
  ⟨local_equations, invertible_of_local_equations⟩

lemma invertible_congr {X' : Scheme} {I' : X'.IdealSheafData} {f' : Y ⟶ X'}
    (he : I.comap f = I'.comap f') :
    InvertiblePullbackIdeal I f ↔ InvertiblePullbackIdeal I' f' := by
  rw [invertible_iff_local_equations, invertible_iff_local_equations, he]

end

open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y Z : Scheme}

lemma presents_restrict_general (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hf : PresentsPullbackIdeal I f J ι) (j : Z ⟶ Y) [IsOpenImmersion j] :
    PresentsPullbackIdeal I (j ≫ f) (restrictLineBundle J j) (restrictedInclusion J ι j) := by
  let : Mono ι := hf.1
  refine ⟨restrictedInclusion_mono J ι j, ?_⟩
  intro U V e
  change ((restrictedInclusion J ι j).val.app (Opposite.op U.1)).hom.range = _
  rw [restricted_image_on_chart J ι hf j U V ?_, ← Scheme.IdealSheafData.comap_comp]
  · exact IdealPullback.comap_ideal I (j ≫ f) U V e
  · rintro _ ⟨z, hz, rfl⟩
    exact e hz

lemma invertible_restrict_general (I : X.IdealSheafData) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (j : Z ⟶ Y) [IsOpenImmersion j] :
    InvertiblePullbackIdeal I (j ≫ f) := by
  obtain ⟨J, ι, h⟩ := hf
  exact ⟨restrictLineBundle J j, restrictedInclusion J ι j,
    presents_restrict_general I f J ι h j⟩

lemma invertible_of_cover (I : X.IdealSheafData) (f : Y ⟶ X) (C : Y.OpenCover)
    (hf : ∀ i, InvertiblePullbackIdeal I (C.f i ≫ f)) :
    InvertiblePullbackIdeal I f := by
  let J : LineBundle Y := {
    sheaf := IdealModule.closedModule (I.comap f)
    locallyRankOne y := by
      let i := C.idx y
      obtain ⟨z, hz⟩ := C.covers y
      obtain ⟨U, hzU, r, hr, hIr⟩ := local_equations (hf i) z
      let j := U.1.ι ≫ C.f i
      have he : ((I.comap f).comap j).ideal ⟨⊤, isAffineOpen_top U.1.toScheme⟩ =
          Ideal.span {r} := by
        simpa only [j, Scheme.IdealSheafData.comap_comp] using hIr
      obtain ⟨e⟩ := IdealModule.frame_restriction (I.comap f) j r he hr.1
      refine ⟨j.opensRange, ?_, ⟨IdealModule.frameOnRange _ j e⟩⟩
      exact ⟨⟨z, hzU⟩, hz⟩ }
  have : Mono (IdealModule.closedInclusion (I.comap f)) :=
    inferInstanceAs (Mono (IdealModule.inclusion (I.comap f).subschemeι))
  refine ⟨J, IdealModule.closedInclusion (I.comap f), this, ?_⟩
  intro U V e
  change ((IdealModule.closedInclusion (I.comap f)).val.app (Opposite.op U.1)).hom.range = _
  rw [IdealModule.closed_image]
  exact IdealPullback.comap_ideal I f U V e

end
end PiExponentSeshadri.InvertibleLocal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean <==
import OAI.NumberTheory.PiExponent.Analysis.ColonSeriesTelescope

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def colonHilbertNumerator (P : ℕ → Polynomial ℤ) (m : ℕ) : Polynomial ℤ :=
  (∑ j ∈ Finset.range m, Polynomial.X ^ j * P j) * (1 - Polynomial.X) +
    Polynomial.X ^ m * P m

theorem stabilized_colon_polynomial_numerator
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (f : MvPolynomial σ k) (hf : f.IsHomogeneous 1) (m r : ℕ)
    (hstable : iteratedColon I f (m+1) = iteratedColon I f m)
    (P : ℕ → Polynomial ℤ)
    (hP : ∀ j : ℕ, sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon I f j) =
      (P j : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ r).val) :
    sectionHilbertSeries I = (colonHilbertNumerator P m : PowerSeries ℤ) *
      (PowerSeries.invOneSubPow ℤ (r+1)).val := by
  have hu : (PowerSeries.invOneSubPow ℤ r).val =
      (1-PowerSeries.X) * (PowerSeries.invOneSubPow ℤ (r+1)).val := by
    symm
    simpa only [pow_one, Nat.add_comm] using
      PowerSeries.one_sub_pow_mul_invOneSubPow_val_add_eq_invOneSubPow_val ℤ r 1
  have hv : (PowerSeries.invOneSubPow ℤ r).val * (PowerSeries.invOneSubPow ℤ 1).val =
      (PowerSeries.invOneSubPow ℤ (r+1)).val := by
    rw [← Units.val_mul, ← PowerSeries.invOneSubPow_add]
  rw [stabilized_iteratedColon_series I hI f hf m hstable]
  simp_rw [hP]
  have hsum : (∑ j ∈ Finset.range m,
      PowerSeries.X ^ j * ((P j : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ r).val)) =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j * (P j : PowerSeries ℤ)) *
        (PowerSeries.invOneSubPow ℤ r).val := by
    simp only [Finset.sum_mul, mul_assoc]
  rw [hsum, mul_assoc (P m : PowerSeries ℤ), hv, hu]
  have hcoe : (colonHilbertNumerator P m : PowerSeries ℤ) =
      (∑ j ∈ Finset.range m, PowerSeries.X ^ j * (P j : PowerSeries ℤ)) *
        (1-PowerSeries.X) + PowerSeries.X ^ m * (P m : PowerSeries ℤ) := by
    change Polynomial.coeToPowerSeries.ringHom
      ((∑ j ∈ Finset.range m, Polynomial.X ^ j * P j) * (1-Polynomial.X) +
        Polynomial.X ^ m * P m) = _
    rw [map_add, map_mul, map_sum]
    simp only [map_mul, map_sub, map_pow, map_one]
    simp only [Polynomial.coeToPowerSeries.ringHom_apply, Polynomial.coe_X]
  rw [hcoe]
  ring

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean <==
import Mathlib.Algebra.Polynomial.Degree.SmallDegree
import Mathlib.Algebra.Polynomial.Taylor
import Mathlib.Tactic

namespace OAI

namespace PiExponentJets.W27
open Polynomial

theorem difference_taylor_coefficient (p : Polynomial ℚ) (s : ℕ)
    (hp : p.natDegree = s+1) (a : ℚ) :
    (p - Polynomial.taylor a p).coeff s = -a * (s+1 : ℚ) * p.leadingCoeff := by
  have hd : (Polynomial.hasseDeriv s p).natDegree ≤ 1 := by
    simpa [hp] using Polynomial.natDegree_hasseDeriv_le p s
  have hlin := Polynomial.eq_X_add_C_of_natDegree_le_one hd
  have h0 : (Polynomial.hasseDeriv s p).coeff 0 = p.coeff s := by
    simp [Polynomial.hasseDeriv_coeff]
  have h1 : (Polynomial.hasseDeriv s p).coeff 1 = (s+1 : ℚ) * p.leadingCoeff := by
    rw [Polynomial.hasseDeriv_coeff]
    simp only [Nat.add_comm 1 s, Nat.choose_succ_self_right, Nat.cast_add, Nat.cast_one]
    rw [← hp, Polynomial.coeff_natDegree]
  rw [Polynomial.coeff_sub, Polynomial.taylor_coeff, hlin]
  simp only [Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_X]
  rw [h0, h1]
  ring

theorem difference_taylor_natDegree_le (p : Polynomial ℚ) (s : ℕ)
    (hp : p.natDegree = s+1) (a : ℚ) :
    (p - Polynomial.taylor a p).natDegree ≤ s := by
  apply Polynomial.natDegree_le_iff_coeff_eq_zero.mpr
  intro n hn
  rw [Polynomial.coeff_sub]
  by_cases he : n = s+1
  · subst n
    rw [← hp, Polynomial.coeff_natDegree, Polynomial.coeff_taylor_natDegree, sub_self]
  · have hlt : p.natDegree < n := by omega
    rw [Polynomial.coeff_eq_zero_of_natDegree_lt hlt,
      Polynomial.coeff_eq_zero_of_natDegree_lt (by simpa using hlt), sub_self]

theorem backward_difference_degree_and_leading
    (p : Polynomial ℚ) (s : ℕ) (hp : p.natDegree = s+1)
    (d : ℚ) (hd : d ≠ 0) :
    (p - Polynomial.taylor (-d) p).natDegree = s ∧
      (p - Polynomial.taylor (-d) p).leadingCoeff = d * (s+1 : ℚ) * p.leadingCoeff := by
  have hp0 : p ≠ 0 := by
    intro hz
    simp [hz] at hp
  have hs : (s+1 : ℚ) ≠ 0 := by positivity
  have hc : (p - Polynomial.taylor (-d) p).coeff s =
      d * (s+1 : ℚ) * p.leadingCoeff := by
    simpa using difference_taylor_coefficient p s hp (-d)
  have hcn : (p - Polynomial.taylor (-d) p).coeff s ≠ 0 := by
    rw [hc]
    exact mul_ne_zero (mul_ne_zero hd hs) (Polynomial.leadingCoeff_ne_zero.mpr hp0)
  have hdeg := Polynomial.natDegree_eq_of_le_of_coeff_ne_zero
    (difference_taylor_natDegree_le p s hp (-d)) hcn
  refine ⟨hdeg, ?_⟩
  simpa only [Polynomial.leadingCoeff, hdeg] using hc

theorem backward_difference_multiplicity
    (p : Polynomial ℚ) (s : ℕ) (hp : p.natDegree = s+1)
    (d : ℚ) (hd : d ≠ 0) :
    (p - Polynomial.taylor (-d) p).leadingCoeff *
        ((p - Polynomial.taylor (-d) p).natDegree.factorial : ℚ) =
      d * (p.leadingCoeff * (p.natDegree.factorial : ℚ)) := by
  obtain ⟨hdeg, hl⟩ := backward_difference_degree_and_leading p s hp d hd
  rw [hl, hdeg, hp, Nat.factorial_succ]
  push_cast
  ring

theorem backward_difference_eq_comp (p : Polynomial ℚ) (d : ℚ) :
    p - Polynomial.taylor (-d) p = p - p.comp (Polynomial.X - Polynomial.C d) := by
  simp only [Polynomial.taylor_apply, Polynomial.C_neg, sub_eq_add_neg]

end PiExponentJets.W27

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDegree

namespace OAI

namespace PiExponentJets.W24

open Polynomial

theorem natDegree_le_of_eventual_polynomial_le (p q : Polynomial ℚ)
    (hp : 0 < p.leadingCoeff) (N : ℕ)
    (hle : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) ≤ q.eval (n : ℚ)) :
    p.natDegree ≤ q.natDegree := by
  by_contra hn
  have hdeg : q.degree < p.degree := degree_lt_degree (Nat.lt_of_not_ge hn)
  have hnonneg := W27.polynomial_leadingCoeff_nonneg_of_eventually_nonneg
    (q - p) N (fun n hn => by simpa only [eval_sub] using sub_nonneg.mpr (hle n hn))
  rw [leadingCoeff_sub_of_degree_lt' hdeg] at hnonneg
  exact (not_le_of_gt hp) (neg_nonneg.mp hnonneg)

theorem natDegree_affine_comp_le (p : Polynomial ℚ) (a b : ℚ) :
    (p.comp (C a * X + C b)).natDegree ≤ p.natDegree := by
  have ha : (C a * X + C b : Polynomial ℚ).natDegree ≤ 1 := by
    rw [natDegree_add_C]
    simpa only [natDegree_X] using natDegree_C_mul_le a (X : Polynomial ℚ)
  exact (natDegree_comp_le).trans ((Nat.mul_le_mul_left _ ha).trans_eq (Nat.mul_one _))

theorem natDegree_eq_of_polynomial_growth_bounds
    (q lower upper : Polynomial ℚ) (d : ℕ)
    (hql : 0 < q.leadingCoeff) (hll : 0 < lower.leadingCoeff)
    (hld : lower.natDegree = d) (hud : upper.natDegree ≤ d)
    (a b c e : ℚ) (N : ℕ)
    (hlo : ∀ n : ℕ, N ≤ n → lower.eval (n : ℚ) ≤ q.eval (a * n + b))
    (hup : ∀ n : ℕ, N ≤ n → q.eval (n : ℚ) ≤ upper.eval (c * n + e)) :
    q.natDegree = d := by
  have hlow : lower.natDegree ≤ (q.comp (C a * X + C b)).natDegree :=
    natDegree_le_of_eventual_polynomial_le lower _ hll N (by
      simpa only [eval_comp, eval_add, eval_mul, eval_C, eval_X] using hlo)
  have hupp : q.natDegree ≤ (upper.comp (C c * X + C e)).natDegree :=
    natDegree_le_of_eventual_polynomial_le q _ hql N (by
      simpa only [eval_comp, eval_add, eval_mul, eval_C, eval_X] using hup)
  exact le_antisymm
    (hupp.trans ((natDegree_affine_comp_le upper c e).trans hud))
    (hld ▸ hlow.trans (natDegree_affine_comp_le q a b))

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.HilbertPolynomial

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

noncomputable def actualMultiplicity (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (d : ℕ) : ℚ :=
  (actualHP I hI).coeff d * (d.factorial : ℚ)

theorem actualMultiplicity_congr {I J : Ideal (MvPolynomial σ k)}
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (h : I = J) (d : ℕ) :
    actualMultiplicity I hI d = actualMultiplicity J hJ d := by
  unfold actualMultiplicity
  rw [actualHP_congr hI hJ h]

theorem actualMultiplicity_nonneg (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (d : ℕ)
    (hd : (actualHP I hI).natDegree ≤ d) : 0 ≤ actualMultiplicity I hI d := by
  obtain ⟨N, hN⟩ := actualHP_eventually I hI
  exact W27.quotient_eventual_hilbert_coefficient_nonneg I (actualHP I hI) (N+1) d
    (fun n hn => (hN n (by omega)).symm) hd

theorem actualMultiplicity_top
    (h : (⊤ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k)) (d : ℕ) :
    actualMultiplicity ⊤ h d = 0 := by
  simp only [actualMultiplicity, actualHP_top h, Polynomial.coeff_zero, zero_mul]

theorem actualMultiplicity_cyclic_step
    (I J : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {s : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous s)
    (hstep : J = I ⊔ Ideal.span {f})
    (hP : (I.colon {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (d : ℕ) (hd : (actualHP (I.colon {f}) hP).natDegree ≤ d) :
    actualMultiplicity I hI d =
      actualMultiplicity J hJ d + actualMultiplicity (I.colon {f}) hP d := by
  have hJs : (Ideal.span {f} ⊔ I).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by
    simpa only [hstep, sup_comm] using hJ
  have heq : Ideal.span {f} ⊔ I = J := (sup_comm _ _).trans hstep.symm
  unfold actualMultiplicity
  rw [actualHP_colon_step I hI f hf hJs hP, Polynomial.coeff_add,
    shiftHilbertPolynomial_top_coeff _ _ d hd, add_mul,
    actualHP_congr hJs hJ heq]

theorem rational_filtration_telescope (U V : ℕ → ℚ) :
    ∀ n : ℕ, (∀ i < n, U i = U (i+1) + V i) →
      U 0 = (∑ i ∈ Finset.range n, V i) + U n := by
  intro n
  induction n with
  | zero => intro _; simp
  | succ n ih =>
    intro hs
    have hprev := ih (fun i hi => hs i (Nat.lt_succ_of_lt hi))
    rw [hprev, hs n (Nat.lt_succ_self n), Finset.sum_range_succ]
    ring

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.HilbertPolynomialBase

namespace OAI

namespace PiExponentJets.W64

variable {k σ : Type*} [Field k] [Fintype σ]

theorem quotientSection_finrank_zero_of_no_variables
    (hσ : Fintype.card σ = 0) (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Module.finrank k (quotientSection I (n+1)) = 0 := by
  have h := Submodule.finrank_map_le (Ideal.Quotient.mkₐ k I).toLinearMap
    (MvPolynomial.homogeneousSubmodule σ k (n+1))
  rw [homogeneousSection_finrank, card_exponents_degree, hσ,
    Nat.multichoose_zero_succ] at h
  exact Nat.eq_zero_of_le_zero h

theorem sectionHilbertSeries_no_variables
    (hσ : Fintype.card σ = 0) (I : Ideal (MvPolynomial σ k)) :
    sectionHilbertSeries I = PowerSeries.C (Module.finrank k (quotientSection I 0) : ℤ) := by
  ext n
  cases n with
  | zero => simp
  | succ n =>
    rw [coeff_sectionHilbertSeries, quotientSection_finrank_zero_of_no_variables hσ I n]
    simp only [PowerSeries.coeff_C, Nat.succ_ne_zero, ite_false, Nat.cast_zero]

theorem exists_hilbert_numerator_no_variables
    (hσ : Fintype.card σ = 0) (I : Ideal (MvPolynomial σ k)) :
    ∃ P : Polynomial ℤ, sectionHilbertSeries I =
      (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  refine ⟨Polynomial.C (Module.finrank k (quotientSection I 0) : ℤ), ?_⟩
  simpa only [hσ, PowerSeries.invOneSubPow_zero, Units.val_one, mul_one,
    Polynomial.coe_C] using sectionHilbertSeries_no_variables hσ I

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean <==
import Mathlib.RingTheory.Noetherian.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.IdealFiniteGenerators

theorem exists_generators {R : Type*} [CommRing R] [IsNoetherianRing R]
    (I : Ideal R) : ∃ m : ℕ, ∃ a : Fin m → I,
      Ideal.span (Set.range fun j => (a j).val) = I := by
  obtain ⟨m,b,hb⟩ := Submodule.fg_iff_exists_fin_generating_family.mp
    (IsNoetherian.noetherian I)
  let a : Fin m → I := fun j => ⟨b j, by
    rw [← hb]
    exact Submodule.subset_span ⟨j,rfl⟩⟩
  exact ⟨m,a,hb⟩

end PiExponent.IdealFiniteGenerators

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean <==
import Mathlib.Algebra.Category.Grp.EpiMono
import Mathlib.Algebra.Category.Grp.Abelian
import Mathlib.CategoryTheory.Sites.Abelian
import Mathlib.Topology.Sheaves.LocallySurjective
import Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree
import Mathlib.AlgebraicGeometry.IdealSheaf.Functorial
import Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme
import Mathlib.AlgebraicGeometry.Morphisms.Flat
import Mathlib.RingTheory.Flat.TorsionFree
import OAI.NumberTheory.PiExponent.Approximation.FrameSections

namespace OAI

noncomputable section

namespace PiExponentSeshadri.IdealModule

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}} (f : X ⟶ Y)

def unit (X : Scheme.{u}) : X.Modules := SheafOfModules.unit X.ringCatSheaf

def structureMap : unit Y ⟶
    (Scheme.Modules.pushforward f).obj (unit X) :=
  SheafOfModules.unitToPushforwardObjUnit f.toRingCatSheafHom

@[simp] lemma structureMap_app (U : Y.Opens) (x : Γ(Y, U)) :
    ((structureMap f).val.app (op U)) x = (f.app U) x := rfl

def idealModule : Y.Modules := kernel (structureMap f)

def inclusion : idealModule f ⟶ unit Y :=
  kernel.ι (structureMap f)

instance : Mono (inclusion f) := inferInstanceAs (Mono (kernel.ι (structureMap f)))

def sectionsKernelIso (U : Y.Opens) :
    (idealModule f).val.obj (op U) ≅
      ModuleCat.of (Y.ringCatSheaf.obj.obj (op U))
        ((structureMap f).val.app (op U)).hom.ker :=
  PreservesKernel.iso
    (Scheme.Modules.toPresheafOfModules Y ⋙
      PresheafOfModules.evaluation Y.ringCatSheaf.obj (op U)) (structureMap f) ≪≫
    ModuleCat.kernelIsoKer _

lemma sectionsKernelIso_inclusion (U : Y.Opens) :
    (sectionsKernelIso f U).hom ≫
      ModuleCat.ofHom ((structureMap f).val.app (op U)).hom.ker.subtype =
        (inclusion f).val.app (op U) := by
  let E := Scheme.Modules.toPresheafOfModules Y ⋙
    PresheafOfModules.evaluation Y.ringCatSheaf.obj (op U)
  change ((PreservesKernel.iso E (structureMap f)).hom ≫
    (ModuleCat.kernelIsoKer (E.map (structureMap f))).hom) ≫
      ModuleCat.ofHom (E.map (structureMap f)).hom.ker.subtype =
        E.map (kernel.ι (structureMap f))
  rw [Category.assoc, ModuleCat.kernelIsoKer_hom_ker_subtype,
    PreservesKernel.iso_hom, kernelComparison_comp_ι]

lemma image_eq_kernel (U : Y.Opens) :
    ((inclusion f).val.app (op U)).hom.range = RingHom.ker (f.app U).hom := by
  ext x
  constructor
  · rintro ⟨y, rfl⟩
    change (f.app U) (((inclusion f).val.app (op U)) y) = 0
    have h := congrArg (fun g => (g.val.app (op U)) y)
      (kernel.condition (structureMap f))
    exact h
  · intro hx
    let y : ((structureMap f).val.app (op U)).hom.ker := ⟨x, hx⟩
    refine ⟨(sectionsKernelIso f U).inv y, ?_⟩
    have h := congrArg (fun g => g ((sectionsKernelIso f U).inv y))
      (sectionsKernelIso_inclusion f U)
    simpa using h.symm

lemma image_eq_ideal [QuasiCompact f] (U : Y.affineOpens) :
    ((inclusion f).val.app (op U.1)).hom.range = f.ker.ideal U := by
  rw [image_eq_kernel, Scheme.Hom.ker_apply]

end

section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry Opposite
universe u
variable {X Y : Scheme.{u}}

def closedModule (I : X.IdealSheafData) : X.Modules := idealModule I.subschemeι

def closedInclusion (I : X.IdealSheafData) : closedModule I ⟶ unit X :=
  inclusion I.subschemeι

lemma closed_image (I : X.IdealSheafData) (U : X.affineOpens) :
    ((closedInclusion I).val.app (op U.1)).hom.range = I.ideal U := by
  exact (image_eq_ideal I.subschemeι U).trans (congrArg (fun J => J.ideal U) I.ker_subschemeι)

lemma isIso_of_affine_app {M N : X.Modules} (g : M ⟶ N)
    (h : ∀ U : X.affineOpens, IsIso (g.app U.1)) : IsIso g := by
  let F := SheafOfModules.toSheaf X.ringCatSheaf
  have hb : TopologicalSpace.Opens.IsBasis (Set.range fun U : X.affineOpens => U.val) := by
    simpa using X.isBasis_affineOpens
  have hg : IsIso (F.map g) := TopCat.Sheaf.isIso_iff_isIso_basis hb h
  let : IsIso ((Scheme.Modules.toPresheaf X).map g) :=
    inferInstanceAs (IsIso ((sheafToPresheaf _ AddCommGrpCat).map (F.map g)))
  exact isIso_of_reflects_iso g (Scheme.Modules.toPresheaf X)

def multiply (r : Γ(X, ⊤)) : unit X ⟶ unit X where
  val.app U := by
    let S := X.ringCatSheaf.obj.obj U
    letI : CommRing S := inferInstanceAs (CommRing Γ(X, U.unop))
    exact ModuleCat.ofHom (LinearMap.mulLeft S
      ((X.presheaf.map (homOfLE le_top).op) r))
  val.naturality {U V} i := by
    apply ModuleCat.hom_ext
    apply LinearMap.ext
    intro a
    change Γ(X, U.unop) at a
    change (X.presheaf.map (homOfLE le_top).op r) * (X.presheaf.map i a) =
      X.presheaf.map i (X.presheaf.map (homOfLE le_top).op r * a)
    rw [map_mul, ← CommRingCat.comp_apply, ← Functor.map_comp]
    rfl

@[simp] lemma multiply_app (r : Γ(X, ⊤)) (U : X.Opens) (a : Γ(X, U)) :
    (multiply r).val.app (op U) a = X.presheaf.map (homOfLE le_top).op r * a := rfl

lemma multiply_structure_zero (f : Y ⟶ X) (r : Γ(X, ⊤))
    (hr : (f.app ⊤) r = 0) : multiply r ≫ structureMap f = 0 := by
  ext U a
  change Γ(X, U) at a
  change (f.app U) ((X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op r) *
    (a : Γ(X, U))) = 0
  rw [map_mul]
  have he : (f.app U) (X.presheaf.map (homOfLE le_top).op r) = 0 := by
    rw [← CommRingCat.comp_apply, f.naturality, CommRingCat.comp_apply, hr, map_zero]
  rw [he, zero_mul]

def equationToIdeal (f : Y ⟶ X) (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0) :
    unit X ⟶ idealModule f :=
  kernel.lift (structureMap f) (multiply r) (multiply_structure_zero f r hr)

@[reassoc (attr := simp)] lemma equationToIdeal_inclusion
    (f : Y ⟶ X) (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0) :
    equationToIdeal f r hr ≫ inclusion f = multiply r := kernel.lift_ι _ _ _

lemma equationToIdeal_app (f : Y ⟶ X) (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0)
    (U : X.Opens) (a : Γ(X, U)) :
    (inclusion f).val.app (op U) ((equationToIdeal f r hr).val.app (op U) a) =
      X.presheaf.map (homOfLE le_top).op r * a :=
  congrArg (fun g => g.val.app (op U) a) (equationToIdeal_inclusion f r hr)

lemma isIso_equationToIdeal (f : Y ⟶ X) [QuasiCompact f]
    (r : Γ(X, ⊤)) (hr : (f.app ⊤) r = 0)
    (hprincipal : ∀ U : X.affineOpens,
      f.ker.ideal U = Ideal.span {X.presheaf.map (homOfLE le_top).op r})
    (hregular : ∀ U : X.affineOpens,
      IsLeftRegular (X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r)) :
    IsIso (equationToIdeal f r hr) := by
  apply isIso_of_affine_app
  intro U
  have hinj : Function.Injective ((inclusion f).val.app (op U.1)) := by
    let : Mono (inclusion f).val :=
      inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map (inclusion f)))
    exact PresheafOfModules.injective_of_mono (inclusion f).val (op U.1)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro a b hab
    apply hregular U
    have he := congrArg ((inclusion f).val.app (op U.1)) hab
    change (inclusion f).val.app (op U.1) ((equationToIdeal f r hr).val.app (op U.1) a) =
      (inclusion f).val.app (op U.1) ((equationToIdeal f r hr).val.app (op U.1) b) at he
    exact (equationToIdeal_app f r hr U.1 a).symm.trans
      (he.trans (equationToIdeal_app f r hr U.1 b))
  · intro y
    have hy : (inclusion f).val.app (op U.1) y ∈ f.ker.ideal U := by
      rw [← image_eq_ideal f U]
      exact ⟨y, rfl⟩
    rw [hprincipal U] at hy
    have hd : X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r ∣
        (show Γ(X, U.1) from (inclusion f).val.app (op U.1) y) :=
      Ideal.mem_span_singleton.mp hy
    obtain ⟨a, ha⟩ := hd
    refine ⟨a, hinj ?_⟩
    exact (equationToIdeal_app f r hr U.1 a).trans ha.symm

end

section
open CategoryTheory AlgebraicGeometry
variable {X : Scheme}
lemma regular_map_flat {R S : Type*} [CommRing R] [CommRing S]
    (f : R →+* S) (hf : f.Flat) {r : R} (hr : IsLeftRegular r) :
    IsLeftRegular (f r) := by
  let := f.toAlgebra
  let : Module.Flat R S := hf
  have hh : IsSMulRegular S r := Module.Flat.isSMulRegular_of_isRegular
    ⟨hr, hr.right_of_commute (fun a => mul_comm r a)⟩
  simpa only [IsSMulRegular, IsLeftRegular, Algebra.smul_def, RingHom.algebraMap_toAlgebra] using hh

lemma restriction_regular [IsAffine X] (r : Γ(X, ⊤)) (hr : IsLeftRegular r)
    (U : X.affineOpens) :
    IsLeftRegular (X.presheaf.map (homOfLE (show U.1 ≤ ⊤ from le_top)).op r) := by
  apply regular_map_flat _ _ hr
  simpa [Scheme.Hom.appLE] using
    Scheme.Hom.flat_appLE (𝟙 X) (isAffineOpen_top X) U.2 (show U.1 ≤ (𝟙 X) ⁻¹ᵁ ⊤ from le_top)

end

open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

lemma structureMap_epi (f : X ⟶ Y) [IsClosedImmersion f] : Epi (structureMap f) := by
  let F := SheafOfModules.toSheaf Y.ringCatSheaf
  have hloc : TopCat.Presheaf.IsLocallySurjective (F.map (structureMap f)).hom := by
    apply (TopCat.Presheaf.isLocallySurjective_iff _).mpr
    intro U t y hy
    obtain ⟨_,⟨V,hA,rfl⟩,hyV,hVU⟩ :=
      Y.isBasis_affineOpens.exists_subset_of_mem_open hy U.isOpen
    obtain ⟨s,hs⟩ := f.app_surjective V hA
      (((F.obj ((Scheme.Modules.pushforward f).obj (unit X))).obj.map
        (homOfLE hVU).op) t)
    exact ⟨V,hVU,⟨s,hs⟩,hyV⟩
  let : Epi (F.map (structureMap f)) :=
    (TopCat.Sheaf.isLocallySurjective_iff_epi _).mp hloc
  exact F.epi_of_epi_map inferInstance

theorem closedSequence_exact (f : X ⟶ Y) [IsClosedImmersion f] :
    (ShortComplex.mk (inclusion f) (structureMap f) (kernel.condition _)).ShortExact := by
  let := structureMap_epi f
  exact { exact := ShortComplex.exact_kernel _ }

end PiExponentSeshadri.IdealModule

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean <==
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerAnnihilator

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X Y : Scheme.{0}}

lemma restrictedInclusion_structureMap_eq_zero (I : Y.IdealSheafData)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    restrictedInclusion I f ≫ structureMap (I.comap f).subschemeι = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  change (I.comap f).subschemeι.app U.1 ((restrictedInclusion I f).app U.1 x) = 0
  apply RingHom.mem_ker.mp
  rw [(I.comap f).ker_subschemeι_app U, ← restricted_image I f U]
  exact ⟨x,rfl⟩

def restrictedToClosed (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    (closedModule I).restrict f ⟶ closedModule (I.comap f) :=
  kernel.lift (structureMap (I.comap f).subschemeι) (restrictedInclusion I f)
    (restrictedInclusion_structureMap_eq_zero I f)

@[reassoc (attr := simp)] lemma restrictedToClosed_inclusion (I : Y.IdealSheafData)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    restrictedToClosed I f ≫ closedInclusion (I.comap f) = restrictedInclusion I f :=
  kernel.lift_ι _ _ _

instance restrictedToClosed_isIso (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    IsIso (restrictedToClosed I f) := by
  apply isIso_of_affine_app
  intro U
  let : Mono (closedInclusion (I.comap f)).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules X).map (closedInclusion (I.comap f))))
  let : Mono (restrictedInclusion I f).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules X).map (restrictedInclusion I f)))
  have ht : Function.Injective ((closedInclusion (I.comap f)).app U.1) := by
    exact PresheafOfModules.injective_of_mono (closedInclusion (I.comap f)).val (op U.1)
  have hs : Function.Injective ((restrictedInclusion I f).app U.1) := by
    exact PresheafOfModules.injective_of_mono (restrictedInclusion I f).val (op U.1)
  have he (x : Γ((closedModule I).restrict f,U.1)) :
      (closedInclusion (I.comap f)).app U.1 ((restrictedToClosed I f).app U.1 x) =
        (restrictedInclusion I f).app U.1 x :=
    congrArg (fun g => g.app U.1 x) (restrictedToClosed_inclusion I f)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro x y h
    apply hs
    rw [← he x, ← he y, h]
  · intro x
    have hx : (closedInclusion (I.comap f)).app U.1 x ∈ (I.comap f).ideal U := by
      rw [← closed_image (I.comap f) U]
      exact ⟨x,rfl⟩
    rw [← restricted_image I f U] at hx
    obtain ⟨y,hy⟩ := hx
    exact ⟨y, ht ((he y).trans hy)⟩

def closedModuleRestrictIso (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f] :
    (closedModule I).restrict f ≅ closedModule (I.comap f) := asIso (restrictedToClosed I f)

lemma closedModuleRestrictIso_naturality {I J : Y.IdealSheafData} (h : I ≤ J)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    (Scheme.Modules.restrictFunctor f).map (closedMap h) ≫ (closedModuleRestrictIso J f).hom =
      (closedModuleRestrictIso I f).hom ≫ closedMap (Scheme.IdealSheafData.comap_mono f h) := by
  apply (cancel_mono (closedInclusion (J.comap f))).mp
  simp only [Category.assoc, closedMap_inclusion]
  change (Scheme.Modules.restrictFunctor f).map (closedMap h) ≫
    restrictedToClosed J f ≫ closedInclusion (J.comap f) =
    restrictedToClosed I f ≫ closedInclusion (I.comap f)
  rw [restrictedToClosed_inclusion, restrictedToClosed_inclusion]
  unfold restrictedInclusion
  let F : Y.Modules ⥤ X.Modules := Scheme.Modules.restrictFunctor f
  exact (Category.assoc _ _ _).symm.trans
    ((congrArg (fun g : F.obj (closedModule I) ⟶ F.obj (unit Y) =>
      g ≫ (Scheme.Modules.restrictUnitIso f).hom)
      (F.map_comp (closedMap h) (closedInclusion J)).symm).trans
      (congrArg (fun g : closedModule I ⟶ unit Y =>
        F.map g ≫ (Scheme.Modules.restrictUnitIso f).hom) (closedMap_inclusion h)))

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerFiltration

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

theorem hom_ext_affine {M N : X.Modules} {f g : M ⟶ N}
    (h : ∀ U : X.affineOpens, f.app U.1 = g.app U.1) : f = g := by
  let F := SheafOfModules.toSheaf X.ringCatSheaf
  apply F.map_injective
  apply Sheaf.hom_ext
  apply TopCat.Sheaf.hom_ext _ _ (show Opens.IsBasis
    (Set.range (fun U : X.affineOpens => U.1)) by simpa using X.isBasis_affineOpens)
  intro U
  ext x
  exact ConcreteCategory.congr_hom (h U) x

lemma restriction_mem_ideal (I : X.IdealSheafData) (r : Γ(X,⊤))
    (hr : I.subschemeι.appTop r = 0) (U : X.affineOpens) :
    restrictScalar X U.1 r ∈ I.ideal U := by
  rw [← I.ker_subschemeι_app U, RingHom.mem_ker]
  unfold restrictScalar
  have h := congrArg (fun f => f r) (I.subschemeι.naturality
    (homOfLE (show U.1 ≤ ⊤ from le_top)).op)
  change I.subschemeι.app U.1 (X.presheaf.map (homOfLE le_top).op r) = _ at h
  rw [CommRingCat.comp_apply] at h
  exact h.trans ((congrArg _ hr).trans (map_zero _))

lemma smul_closedInclusion_structureMap_eq_zero (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    (r • closedInclusion (I^n)) ≫ structureMap (I^(n+1)).subschemeι = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  change (I^(n+1)).subschemeι.app U.1
    (restrictScalar X U.1 r * (show Γ(X,U.1) from (closedInclusion (I^n)).app U.1 x)) = 0
  apply RingHom.mem_ker.mp
  rw [(I^(n+1)).ker_subschemeι_app U]
  change restrictScalar X U.1 r * (show Γ(X,U.1) from (closedInclusion (I^n)).app U.1 x) ∈
    I.ideal U ^ (n+1)
  rw [pow_succ']
  apply Ideal.mul_mem_mul (restriction_mem_ideal I r hr U)
  change (closedInclusion (I^n)).app U.1 x ∈ (I^n).ideal U
  rw [← closed_image (I^n) U]
  exact ⟨x,rfl⟩

def multiplyToNextPower (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    closedModule (I^n) ⟶ closedModule (I^(n+1)) :=
  kernel.lift (structureMap (I^(n+1)).subschemeι) (r • closedInclusion (I^n))
    (smul_closedInclusion_structureMap_eq_zero I n r hr)

@[reassoc (attr := simp)] lemma multiplyToNextPower_inclusion (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    multiplyToNextPower I n r hr ≫ closedInclusion (I^(n+1)) = r • closedInclusion (I^n) :=
  kernel.lift_ι _ _ _

lemma multiplyToNextPower_powerMap (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    multiplyToNextPower I n r hr ≫ powerMap I n = r • 𝟙 (closedModule (I^n)) := by
  apply (cancel_mono (closedInclusion (I^n))).mp
  rw [Category.assoc, show powerMap I n ≫ closedInclusion (I^n) =
    closedInclusion (I^(n+1)) from closedMap_inclusion _]
  rw [multiplyToNextPower_inclusion]
  ext U x
  change restrictScalar X U r * (show Γ(X,U) from (closedInclusion (I^n)).app U x) =
    (closedInclusion (I^n)).app U (restrictScalar X U r • x)
  exact ((closedInclusion (I^n)).app_smul _ x).symm

theorem powerLayer_smul_id_eq_zero (I : X.IdealSheafData) (n : ℕ)
    (r : Γ(X,⊤)) (hr : I.subschemeι.appTop r = 0) :
    r • 𝟙 (powerLayer I n) = 0 := by
  apply (cancel_epi (cokernel.π (powerMap I n))).mp
  have h : (r • 𝟙 (closedModule (I^n))) ≫ cokernel.π (powerMap I n) = 0 := by
    rw [← multiplyToNextPower_powerMap I n r hr, Category.assoc, cokernel.condition,
      Limits.comp_zero]
  calc
    _ = (r • 𝟙 (closedModule (I^n))) ≫ cokernel.π (powerMap I n) := by
      ext U x
      exact ((cokernel.π (powerMap I n)).app_smul _ x).symm
    _ = 0 := h
    _ = _ := Limits.comp_zero.symm
end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalClosedAnnihilatedDescent
import OAI.NumberTheory.PiExponent.Approximation.ModulePullbackCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerRestriction

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.ClosedAnnihilatedDescent
variable {X : Scheme.{0}}

theorem powerLayer_locallyAnnihilated (I : X.IdealSheafData) (n : ℕ) :
    LocallyAnnihilated I.subschemeι (powerLayer I n) := by
  intro U r hr
  apply Module.mem_annihilator.mpr
  intro x
  exact powerLayer_restrict_kernel_smul_eq_zero I n U r hr x

def descendedPowerLayer (I : X.IdealSheafData) (n : ℕ) : I.subscheme.Modules :=
  (Scheme.Modules.pullback I.subschemeι).obj (powerLayer I n)

instance descendedPowerLayer_isFinitePresentation [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (n : ℕ) : (descendedPowerLayer I n).IsFinitePresentation := by
  have := powerLayer_isFinitePresentation I n
  exact pullback_isFinitePresentation I.subschemeι (powerLayer I n)

def powerLayerPushforwardIso [IsLocallyNoetherian X] (I : X.IdealSheafData) (n : ℕ) :
    (Scheme.Modules.pushforward I.subschemeι).obj (descendedPowerLayer I n) ≅ powerLayer I n := by
  have := powerLayer_isFinitePresentation I n
  let : (powerLayer I n).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (powerLayer I n)).choose.isQuasicoherent
  exact closedDescentPushforwardIso I.subschemeι (powerLayer I n)
    (powerLayer_locallyAnnihilated I n)

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean <==
import OAI.NumberTheory.PiExponent.Approximation.ClosedPushforwardCoherent
import OAI.NumberTheory.PiExponent.Approximation.CoherentCokernels
import OAI.NumberTheory.PiExponent.Approximation.FullSupportNilpotence
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModule

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
variable {X : Scheme.{0}}

instance closedInclusion_mono (I : X.IdealSheafData) : Mono (closedInclusion I) :=
  inferInstanceAs (Mono (inclusion I.subschemeι))

lemma closedInclusion_structureMap_eq_zero {I J : X.IdealSheafData} (h : I ≤ J) :
    closedInclusion I ≫ structureMap J.subschemeι = 0 := by
  ext U x
  change J.subschemeι.app U ((closedInclusion I).app U x) = 0
  have hi : I.subschemeι.app U ((closedInclusion I).app U x) = 0 :=
    congrArg (fun f => f.app U x) (kernel.condition (structureMap I.subschemeι))
  rw [Scheme.Hom.congr_app (Scheme.IdealSheafData.inclusion_subschemeι h).symm U,
    Scheme.Hom.comp_app]
  change J.subscheme.presheaf.map _
    ((Scheme.IdealSheafData.inclusion h).app _
      (I.subschemeι.app U ((closedInclusion I).app U x))) = 0
  rw [hi, map_zero, map_zero]

def closedMap {I J : X.IdealSheafData} (h : I ≤ J) : closedModule I ⟶ closedModule J :=
  kernel.lift (structureMap J.subschemeι) (closedInclusion I)
    (closedInclusion_structureMap_eq_zero h)

@[reassoc (attr := simp)] lemma closedMap_inclusion {I J : X.IdealSheafData} (h : I ≤ J) :
    closedMap h ≫ closedInclusion J = closedInclusion I := kernel.lift_ι _ _ _

instance closedMap_mono {I J : X.IdealSheafData} (h : I ≤ J) : Mono (closedMap h) := by
  have : Mono (closedMap h ≫ closedInclusion J) := by rw [closedMap_inclusion]; infer_instance
  exact mono_of_mono (closedMap h) (closedInclusion J)

@[simp] lemma closedMap_refl (I : X.IdealSheafData) : closedMap (le_refl I) = 𝟙 _ := by
  apply (cancel_mono (closedInclusion I)).mp
  simp

@[reassoc (attr := simp)] lemma closedMap_comp {I J K : X.IdealSheafData}
    (hIJ : I ≤ J) (hJK : J ≤ K) : closedMap hIJ ≫ closedMap hJK = closedMap (hIJ.trans hJK) := by
  apply (cancel_mono (closedInclusion K)).mp
  simp

def powerMap (I : X.IdealSheafData) (n : ℕ) : closedModule (I^(n+1)) ⟶ closedModule (I^n) :=
  closedMap (fun _U => Ideal.pow_le_pow_right (Nat.le_succ n))

instance powerMap_mono (I : X.IdealSheafData) (n : ℕ) : Mono (powerMap I n) :=
  closedMap_mono _

def powerLayer (I : X.IdealSheafData) (n : ℕ) : X.Modules := cokernel (powerMap I n)

def powerSequence (I : X.IdealSheafData) (n : ℕ) : ShortComplex X.Modules :=
  ShortComplex.mk (powerMap I n) (cokernel.π (powerMap I n)) (cokernel.condition _)

theorem powerSequence_shortExact (I : X.IdealSheafData) (n : ℕ) :
    (powerSequence I n).ShortExact := by
  change (ShortComplex.mk (powerMap I n) (cokernel.π (powerMap I n)) _).ShortExact
  exact { exact := ShortComplex.exact_of_g_is_cokernel _ (cokernelIsCokernel (powerMap I n)) }

theorem closedModule_bot_isZero : IsZero (closedModule (⊥ : X.IdealSheafData)) := by
  have hmono : Mono (structureMap (Scheme.IdealSheafData.subschemeι (⊥ : X.IdealSheafData))) := by
    let F := Scheme.Modules.toPresheafOfModules X
    apply F.mono_of_mono_map
    apply PresheafOfModules.mono_of_injective
    intro U
    exact (ConcreteCategory.bijective_of_isIso
      ((⊥ : X.IdealSheafData).subschemeι.app U.unop)).injective
  exact isZero_kernel_of_mono _

theorem closedModule_isFinitePresentation [IsLocallyNoetherian X] (I : X.IdealSheafData) :
    (closedModule I).IsFinitePresentation := by
  have : (unit X).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  have : (unit I.subscheme).IsFinitePresentation :=
    PiExponent.GeometrySupport.LineBundleCoherent.structureSheaf_isFinitePresentation
  let : ((Scheme.Modules.pushforward I.subschemeι).obj (unit I.subscheme)).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      ((Scheme.Modules.pushforward I.subschemeι).obj (unit I.subscheme))).choose.isQuasicoherent
  exact PiExponent.FiniteGlobalPresentation.kernel_isFinitePresentation (structureMap I.subschemeι)

theorem powerLayer_isFinitePresentation [IsLocallyNoetherian X]
    (I : X.IdealSheafData) (n : ℕ) : (powerLayer I n).IsFinitePresentation := by
  have := closedModule_isFinitePresentation (I^n)
  have := closedModule_isFinitePresentation (I^(n+1))
  let : (closedModule (I^(n+1))).IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData
      (closedModule (I^(n+1)))).choose.isQuasicoherent
  exact PiExponent.CoherentCokernels.cokernel_isFinitePresentation (powerMap I n)

theorem powerModule_eventually_isZero [IsNoetherian X] (I : X.IdealSheafData)
    (hI : I.support = ⊤) : ∃ n : ℕ, 0 < n ∧ IsZero (closedModule (I^n)) := by
  obtain ⟨n, hn, he⟩ := Geometry.exists_pos_pow_eq_bot_of_fullSupport I hI
  exact ⟨n,hn,he ▸ closedModule_bot_isZero⟩

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModuleRestriction

namespace OAI

namespace PiExponentSeshadri.IdealModule
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
variable {X Y : Scheme.{0}}

def closedQuotientRestrictIso {I J : Y.IdealSheafData} (h : I ≤ J)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    (cokernel (closedMap h)).restrict f ≅
      cokernel (closedMap (Scheme.IdealSheafData.comap_mono f h)) :=
  PreservesCokernel.iso (Scheme.Modules.restrictFunctor f) (closedMap h) ≪≫
    cokernel.mapIso _ _ (closedModuleRestrictIso I f) (closedModuleRestrictIso J f)
      (closedModuleRestrictIso_naturality h f)

def closedQuotientCongr {I J I' J' : X.IdealSheafData} (h : I ≤ J) (h' : I' ≤ J')
    (hI : I = I') (hJ : J = J') : cokernel (closedMap h) ≅ cokernel (closedMap h') := by
  subst I'
  subst J'
  exact Iso.refl _

def powerLayerRestrictIso (I : Y.IdealSheafData) (n : ℕ)
    (f : X ⟶ Y) [IsOpenImmersion f] :
    (powerLayer I n).restrict f ≅ powerLayer (I.comap f) n :=
  closedQuotientRestrictIso (fun _U => Ideal.pow_le_pow_right (Nat.le_succ n)) f ≪≫
    closedQuotientCongr _ _ (IdealPullback.comap_pow I f (n+1)) (IdealPullback.comap_pow I f n)

theorem powerLayer_restrict_smul_eq_zero (I : Y.IdealSheafData) (n : ℕ)
    (f : X ⟶ Y) [IsOpenImmersion f] (r : Γ(X,⊤))
    (hr : (I.comap f).subschemeι.appTop r = 0)
    (x : Γ((powerLayer I n).restrict f,⊤)) : r • x = 0 := by
  let e := powerLayerRestrictIso I n f
  have hz : r • e.hom.app ⊤ x = 0 := by
    have h := congrArg (fun a : powerLayer (I.comap f) n ⟶ powerLayer (I.comap f) n =>
      a.app ⊤ (e.hom.app ⊤ x)) (powerLayer_smul_id_eq_zero (I.comap f) n r hr)
    change (X.presheaf.map (𝟙 (op ⊤)) r) • e.hom.app ⊤ x = 0 at h
    have hid : X.presheaf.map (𝟙 (op ⊤)) r = r :=
      congrArg (fun g : Γ(X,⊤) ⟶ Γ(X,⊤) => g r) (X.presheaf.map_id (op ⊤))
    exact (congrArg (fun a : Γ(X,⊤) => a • e.hom.app ⊤ x) hid).symm.trans h
  apply (ConcreteCategory.bijective_of_isIso (e.hom.app ⊤)).injective
  exact (e.hom.app_smul r x).trans (hz.trans (map_zero _).symm)

theorem ker_subscheme_morphismRestrict (I : Y.IdealSheafData) (U : Y.Opens) :
    (I.subschemeι ∣_ U).ker = I.comap U.ι := by
  apply Scheme.IdealSheafData.ext
  funext V
  rw [Scheme.ker_ideal_of_isPullback_of_isOpenImmersion I.subschemeι
    (I.subschemeι ∣_ U) (I.subschemeι ⁻¹ᵁ U).ι U.ι
    (isPullback_morphismRestrict I.subschemeι U), I.ker_subschemeι,
    I.ideal_comap_of_isOpenImmersion]

theorem ker_appTop_subscheme_morphismRestrict (I : Y.IdealSheafData) (U : Y.affineOpens) :
    RingHom.ker (I.subschemeι ∣_ U.1).appTop.hom =
      RingHom.ker (I.comap U.1.ι).subschemeι.appTop.hom := by
  let : IsAffine U.1.toScheme := U.2
  exact (Scheme.Hom.ker_apply (I.subschemeι ∣_ U.1) ⟨⊤,isAffineOpen_top _⟩).symm.trans
    ((congrArg (fun J : U.1.toScheme.IdealSheafData => J.ideal ⟨⊤,isAffineOpen_top _⟩)
      (ker_subscheme_morphismRestrict I U.1)).trans
      ((I.comap U.1.ι).ker_subschemeι_app ⟨⊤,isAffineOpen_top _⟩).symm)

theorem powerLayer_restrict_kernel_smul_eq_zero (I : Y.IdealSheafData) (n : ℕ)
    (U : Y.affineOpens) (r : Γ(U.1.toScheme,⊤))
    (hr : (I.subschemeι ∣_ U.1).appTop r = 0)
    (x : Γ((powerLayer I n).restrict U.1.ι,⊤)) : r • x = 0 := by
  apply powerLayer_restrict_smul_eq_zero I n U.1.ι r _ x
  apply RingHom.mem_ker.mp
  rw [← ker_appTop_subscheme_morphismRestrict I U]
  exact hr

end
end PiExponentSeshadri.IdealModule

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerAnnihilator

namespace OAI

namespace PiExponent.GeometrySupport.IdealPullbackMap
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}} (f : Y ⟶ X) [QuasiCompact f]
    (I : X.IdealSheafData) (J : Y.IdealSheafData) (hIJ : I ≤ J.map f)

include hIJ in

theorem comp_quotient_zero :
    (closedInclusion I ≫ structureMap f) ≫
      (Scheme.Modules.pushforward f).map (structureMap J.subschemeι) = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  have hr : (closedInclusion I).app U.1 x ∈ I.ideal U := by
    rw [← closed_image I U]
    exact ⟨x, rfl⟩
  let r : Γ(X, U.1) := (closedInclusion I).app U.1 x
  have hz : r ∈ (J.subschemeι ≫ f).ker.ideal U := (hIJ U) hr
  rw [Scheme.Hom.ker_apply] at hz
  change (J.subschemeι ≫ f).app U.1 r = 0 at hz
  rw [Scheme.Hom.comp_app] at hz
  exact hz

def map : closedModule I ⟶ (Scheme.Modules.pushforward f).obj (closedModule J) :=
  kernel.lift ((Scheme.Modules.pushforward f).map (structureMap J.subschemeι))
    (closedInclusion I ≫ structureMap f) (comp_quotient_zero f I J hIJ) ≫
      (PreservesKernel.iso (Scheme.Modules.pushforward f) (structureMap J.subschemeι)).inv

@[reassoc (attr := simp)] theorem map_inclusion :
    map f I J hIJ ≫ (Scheme.Modules.pushforward f).map (closedInclusion J) =
      closedInclusion I ≫ structureMap f := by
  rw [map]
  erw [Category.assoc]
  have he : (PreservesKernel.iso (Scheme.Modules.pushforward f)
      (structureMap J.subschemeι)).inv ≫
      (Scheme.Modules.pushforward f).map (closedInclusion J) =
      kernel.ι ((Scheme.Modules.pushforward f).map (structureMap J.subschemeι)) :=
    PreservesKernel.iso_inv_ι _ _
  erw [he, kernel.lift_ι]

theorem map_app_inclusion (U : X.Opens) (s : Γ(closedModule I, U)) :
    (closedInclusion J).app (f ⁻¹ᵁ U) ((map f I J hIJ).app U s) =
      f.app U ((closedInclusion I).app U s) :=
  congrArg (fun g => g.app U s) (map_inclusion f I J hIJ)

def comap : closedModule I ⟶ (Scheme.Modules.pushforward f).obj (closedModule (I.comap f)) :=
  map f I (I.comap f) (I.le_map_comap f)

@[reassoc (attr := simp)] theorem comap_inclusion :
    comap f I ≫ (Scheme.Modules.pushforward f).map (closedInclusion (I.comap f)) =
      closedInclusion I ≫ structureMap f := map_inclusion _ _ _ _

end
end PiExponent.GeometrySupport.IdealPullbackMap

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealSectionRestriction

namespace OAI

noncomputable section
namespace PiExponent.IdealSectionRestriction
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.IdealModule

private theorem bijective_iff_of_square {A B C D : Type*}
    (p : A → B) (q : C → D) (a : A → C) (b : B → D)
    (ha : Function.Bijective a) (hb : Function.Bijective b)
    (h : ∀ x, b (p x) = q (a x)) : Function.Bijective p ↔ Function.Bijective q := by
  have he : b ∘ p = q ∘ a := funext h
  rw [← hb.of_comp_iff' p, he]
  exact Function.Bijective.of_comp_iff q ha

private theorem appLE_congr {X Y : Scheme.{0}} {f g : X ⟶ Y} (h : f = g)
    (U : Y.Opens) (V : X.Opens) (hf : V ≤ f ⁻¹ᵁ U) (hg : V ≤ g ⁻¹ᵁ U) :
    f.appLE U V hf = g.appLE U V hg := by
  subst g
  rfl

theorem squareIdeal {X Y X' Y' : Scheme.{0}} (f : Y ⟶ X)
    (j : X' ⟶ X) (k : Y' ⟶ Y) (f' : Y' ⟶ X') (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) :
    (I.comap f).comap k = (I.comap j).comap f' := by
  rw [← I.comap_comp k f, ← I.comap_comp f' j, h]

theorem pullback_open_square {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X'.Opens) (V : Y'.Opens)
    (hV : k ''ᵁ V ≤ f ⁻¹ᵁ (j ''ᵁ U)) (hV' : V ≤ f' ⁻¹ᵁ U)
    (s : Γ(closedModule I, j ''ᵁ U)) :
    idealCongr (squareIdeal f j k f' h I) V
      (sectionsEquiv (I.comap f) k V
        (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV s)) =
      pullback f' (I.comap j) U V hV' (sectionsEquiv I j U s) := by
  apply inclusion_injective ((I.comap j).comap f') V
  rw [idealCongr_inclusion]
  have h₁ := sectionsEquiv_inclusion (I.comap f) k V
    (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV s)
  have h₂ := pullback_inclusion f I (j ''ᵁ U) (k ''ᵁ V) hV s
  have h₃ := pullback_inclusion f' (I.comap j) U V hV' (sectionsEquiv I j U s)
  have h₄ := sectionsEquiv_inclusion I j U s
  rw [Scheme.Hom.appIso_hom'] at h₁ h₄
  have hh : f.appLE (j ''ᵁ U) (k ''ᵁ V) hV ≫
      k.appLE (k ''ᵁ V) V (k.preimage_image_eq V).ge =
      j.appLE (j ''ᵁ U) U (j.preimage_image_eq U).ge ≫ f'.appLE U V hV' := by
    rw [Scheme.Hom.appLE_comp_appLE, Scheme.Hom.appLE_comp_appLE]
    exact appLE_congr h _ _ _ _
  exact (h₁.trans (congrArg (k.appLE (k ''ᵁ V) V (k.preimage_image_eq V).ge) h₂)).trans
    ((congrArg (fun a => a ((closedInclusion I).app (j ''ᵁ U) s)) hh).trans
      ((congrArg (f'.appLE U V hV') h₄).symm.trans h₃.symm))

theorem pullback_open_square_bijective_iff {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X'.Opens) (V : Y'.Opens)
    (hV : k ''ᵁ V ≤ f ⁻¹ᵁ (j ''ᵁ U)) (hV' : V ≤ f' ⁻¹ᵁ U) :
    Function.Bijective (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV) ↔
      Function.Bijective (pullback f' (I.comap j) U V hV') := by
  exact bijective_iff_of_square
    (pullback f I (j ''ᵁ U) (k ''ᵁ V) hV)
    (pullback f' (I.comap j) U V hV')
    (sectionsEquiv I j U)
    (fun z => idealCongr (squareIdeal f j k f' h I) V
      (sectionsEquiv (I.comap f) k V z))
    (sectionsEquiv I j U).bijective
    ((idealCongr (squareIdeal f j k f' h I) V).bijective.comp
      (sectionsEquiv (I.comap f) k V).bijective)
    (pullback_open_square f j k f' h I U V hV hV')

theorem comap_app_bijective_iff_open_square {X Y X' Y' : Scheme.{0}}
    (f : Y ⟶ X) [QuasiCompact f]
    (j : X' ⟶ X) [IsOpenImmersion j]
    (k : Y' ⟶ Y) [IsOpenImmersion k]
    (f' : Y' ⟶ X') [QuasiCompact f'] (h : k ≫ f = f' ≫ j)
    (I : X.IdealSheafData) (U : X.Opens) (U' : X'.Opens) (V' : Y'.Opens)
    (hj : j ''ᵁ U' = U) (hk : k ''ᵁ V' = f ⁻¹ᵁ U)
    (hv : V' = f' ⁻¹ᵁ U') :
    Function.Bijective ((GeometrySupport.IdealPullbackMap.comap f I).app U) ↔
      Function.Bijective ((GeometrySupport.IdealPullbackMap.comap f' (I.comap j)).app U') := by
  subst U
  exact (pullback_bijective_iff_comap f I (j ''ᵁ U') (k ''ᵁ V') hk.le hk).symm.trans
    ((pullback_open_square_bijective_iff f j k f' h I U' V' hk.le hv.le).trans
      (pullback_bijective_iff_comap f' (I.comap j) U' V' hv.le hv))

end PiExponent.IdealSectionRestriction

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealModuleRestriction
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPullbackMap

namespace OAI

noncomputable section
namespace PiExponent.IdealSectionRestriction
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.IdealModule
variable {X Y : Scheme.{0}}

def sectionsEquiv (I : Y.IdealSheafData) (f : X ⟶ Y) [IsOpenImmersion f]
    (U : X.Opens) :
    Γ(closedModule I, f ''ᵁ U) ≃+ Γ(closedModule (I.comap f), U) :=
  ((closedModule I).restrictAppIso f U).symm.addCommGroupIsoToAddEquiv.trans
    (asIso ((closedModuleRestrictIso I f).hom.app U)).addCommGroupIsoToAddEquiv

theorem sectionsEquiv_inclusion (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] (U : X.Opens) (s : Γ(closedModule I, f ''ᵁ U)) :
    (closedInclusion (I.comap f)).app U (sectionsEquiv I f U s) =
      (f.appIso U).hom ((closedInclusion I).app (f ''ᵁ U) s) := by
  have h := congrArg (fun g => g.app U s) (restrictedToClosed_inclusion I f)
  exact h

theorem inclusion_injective (I : Y.IdealSheafData) (U : Y.Opens) :
    Function.Injective ((closedInclusion I).app U) := by
  let : Mono (closedInclusion I).val := inferInstanceAs
    (Mono ((Scheme.Modules.toPresheafOfModules Y).map (closedInclusion I)))
  exact PresheafOfModules.injective_of_mono (closedInclusion I).val (op U)

def pullback (f : X ⟶ Y) [QuasiCompact f] (I : Y.IdealSheafData)
    (U : Y.Opens) (V : X.Opens) (h : V ≤ f ⁻¹ᵁ U) :
    Γ(closedModule I,U) →+ Γ(closedModule (I.comap f),V) :=
  ((closedModule (I.comap f)).presheaf.map (homOfLE h).op).hom.comp
    ((GeometrySupport.IdealPullbackMap.comap f I).app U).hom

theorem pullback_inclusion (f : X ⟶ Y) [QuasiCompact f] (I : Y.IdealSheafData)
    (U : Y.Opens) (V : X.Opens) (h : V ≤ f ⁻¹ᵁ U)
    (s : Γ(closedModule I,U)) :
    (closedInclusion (I.comap f)).app V (pullback f I U V h s) =
      f.appLE U V h ((closedInclusion I).app U s) := by
  have hn := PresheafOfModules.naturality_apply (closedInclusion (I.comap f)).val
    (homOfLE h).op ((GeometrySupport.IdealPullbackMap.comap f I).app U s)
  change (closedInclusion (I.comap f)).app V (pullback f I U V h s) =
    X.presheaf.map (homOfLE h).op
      ((closedInclusion (I.comap f)).app (f ⁻¹ᵁ U)
        ((GeometrySupport.IdealPullbackMap.comap f I).app U s)) at hn
  have he := congrArg (fun g => g.app U s)
    (GeometrySupport.IdealPullbackMap.comap_inclusion f I)
  exact hn.trans (congrArg (X.presheaf.map (homOfLE h).op) he)

theorem pullback_eq_sectionsEquiv (I : Y.IdealSheafData) (f : X ⟶ Y)
    [IsOpenImmersion f] [QuasiCompact f] (U : X.Opens) :
    pullback f I (f ''ᵁ U) U (f.preimage_image_eq U).ge =
      (sectionsEquiv I f U).toAddMonoidHom := by
  ext s
  apply inclusion_injective (I.comap f) U
  have he := sectionsEquiv_inclusion I f U s
  rw [Scheme.Hom.appIso_hom'] at he
  exact (pullback_inclusion f I (f ''ᵁ U) U (f.preimage_image_eq U).ge s).trans he.symm

def idealCongr {I J : Y.IdealSheafData} (h : I = J) (U : Y.Opens) :
    Γ(closedModule I,U) ≃+ Γ(closedModule J,U) := by
  subst J
  exact AddEquiv.refl _

theorem idealCongr_inclusion {I J : Y.IdealSheafData} (h : I = J) (U : Y.Opens)
    (s : Γ(closedModule I,U)) :
    (closedInclusion J).app U (idealCongr h U s) = (closedInclusion I).app U s := by
  subst J
  rfl

theorem pullback_comp {Z : Scheme.{0}} (f : X ⟶ Y) (g : Y ⟶ Z)
    [QuasiCompact f] [QuasiCompact g] (I : Z.IdealSheafData)
    (U : Z.Opens) (V : Y.Opens) (W : X.Opens)
    (hV : V ≤ g ⁻¹ᵁ U) (hW : W ≤ f ⁻¹ᵁ V) (s : Γ(closedModule I,U)) :
    pullback f (I.comap g) V W hW (pullback g I U V hV s) =
      idealCongr (I.comap_comp f g) W
        (pullback (f ≫ g) I U W
          (hW.trans ((Opens.map f.base).map (homOfLE hV)).le) s) := by
  apply inclusion_injective ((I.comap g).comap f) W
  rw [idealCongr_inclusion]
  have h₁ := pullback_inclusion f (I.comap g) V W hW (pullback g I U V hV s)
  have h₂ := pullback_inclusion g I U V hV s
  have h₃ := pullback_inclusion (f ≫ g) I U W
    (hW.trans ((Opens.map f.base).map (homOfLE hV)).le) s
  exact (h₁.trans (congrArg (f.appLE V W hW) h₂)).trans
    ((congrArg (fun k : Γ(Z,U) ⟶ Γ(X,W) => k ((closedInclusion I).app U s))
      (Scheme.Hom.appLE_comp_appLE f g U V W hV hW)).trans h₃.symm)

theorem pullback_self (f : X ⟶ Y) [QuasiCompact f] (I : Y.IdealSheafData)
    (U : Y.Opens) :
    pullback f I U (f ⁻¹ᵁ U) le_rfl =
      ((GeometrySupport.IdealPullbackMap.comap f I).app U).hom := by
  ext s
  exact congrArg (fun a => a ((GeometrySupport.IdealPullbackMap.comap f I).app U s))
    ((closedModule (I.comap f)).presheaf.map_id (op (f ⁻¹ᵁ U)))

theorem pullback_bijective_iff_comap (f : X ⟶ Y) [QuasiCompact f]
    (I : Y.IdealSheafData) (U : Y.Opens) (V : X.Opens)
    (h : V ≤ f ⁻¹ᵁ U) (he : V = f ⁻¹ᵁ U) :
    Function.Bijective (pullback f I U V h) ↔
      Function.Bijective ((GeometrySupport.IdealPullbackMap.comap f I).app U) := by
  subst V
  rw [pullback_self]
  rfl

end PiExponent.IdealSectionRestriction

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealLocal
import OAI.NumberTheory.PiExponent.LocalAlgebra.TensorIdealInclusion

namespace OAI


namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

def idealPowerInclusion (J : LineBundle X) (ι : J.sheaf ⟶ O X) :
    ∀ n : ℕ, (J.pow n).sheaf ⟶ O X
  | 0 => 𝟙 _
  | n+1 => tensorInclusion J (J.pow n) ι ≫ idealPowerInclusion J ι n

lemma idealPowerInclusion_mono (J : LineBundle X) (ι : J.sheaf ⟶ O X) [Mono ι]
    (n : ℕ) : Mono (idealPowerInclusion J ι n) := by
  induction n with
  | zero => change Mono (𝟙 (O X)); infer_instance
  | succ n ih =>
    let := ih
    let := tensorInclusion_mono J (J.pow n) ι
    change Mono (tensorInclusion J (J.pow n) ι ≫ idealPowerInclusion J ι n)
    infer_instance

def idealPowerFrame (J : LineBundle X) (U : X.Opens)
    (e : J.sheaf.restrict U.ι ≅ O U.toScheme) :
    ∀ n : ℕ, (J.pow n).sheaf.restrict U.ι ≅ O U.toScheme
  | 0 => Scheme.Modules.restrictUnitIso U.ι
  | n+1 => tensorFrame J (J.pow n) U e (idealPowerFrame J U e n)

def affineMapCoefficient {M N : X.Modules} (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ O U.1.toScheme)
    (f : N.restrict U.1.ι ≅ O U.1.toScheme) (a : M ⟶ N) : Γ(X,U.1) :=
  U.1.topIso.hom (endValue (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map a ≫ f.hom))

lemma affineMapCoefficient_comp {M N P : X.Modules} (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ O U.1.toScheme)
    (f : N.restrict U.1.ι ≅ O U.1.toScheme)
    (g : P.restrict U.1.ι ≅ O U.1.toScheme) (a : M ⟶ N) (b : N ⟶ P) :
    affineMapCoefficient U e g (a ≫ b) =
      affineMapCoefficient U e f a * affineMapCoefficient U f g b := by
  unfold affineMapCoefficient
  rw [← map_mul,← endValue_comp]
  simp only [Functor.map_comp,Category.assoc,Iso.hom_inv_id_assoc]

private lemma affineMapCoefficient_id {M : X.Modules} (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ O U.1.toScheme) :
    affineMapCoefficient U e e (𝟙 M) = 1 := by
  simp only [affineMapCoefficient]
  erw [CategoryTheory.Functor.map_id, Category.id_comp, Iso.inv_hom_id, endValue_id, map_one]

lemma idealPowerInclusion_ideal (J : LineBundle X) (ι : J.sheaf ⟶ O X)
    (U : X.affineOpens) (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme) (n : ℕ) :
    Ideal.span {affineMapCoefficient U (idealPowerFrame J U.1 e n)
      (Scheme.Modules.restrictUnitIso U.1.ι) (idealPowerInclusion J ι n)} =
      (Ideal.span {affineMapCoefficient U e (Scheme.Modules.restrictUnitIso U.1.ι) ι})^n := by
  induction n with
  | zero =>
    simp only [idealPowerFrame, idealPowerInclusion]
    exact (congrArg (fun r : Γ(X,U.1) => Ideal.span {r})
      (affineMapCoefficient_id U (Scheme.Modules.restrictUnitIso U.1.ι))).trans (by simp)
  | succ n ih =>
    change Ideal.span {affineMapCoefficient U (tensorFrame J (J.pow n) U.1 e (idealPowerFrame J U.1 e n))
      (Scheme.Modules.restrictUnitIso U.1.ι) (tensorInclusion J (J.pow n) ι ≫ idealPowerInclusion J ι n)} = _
    erw [affineMapCoefficient_comp U _ (idealPowerFrame J U.1 e n),
      ← Ideal.span_singleton_mul_span_singleton,ih]
    rw [show Ideal.span {affineMapCoefficient U (tensorFrame J (J.pow n) U.1 e (idealPowerFrame J U.1 e n))
      (idealPowerFrame J U.1 e n) (tensorInclusion J (J.pow n) ι)} =
      Ideal.span {affineMapCoefficient U e (Scheme.Modules.restrictUnitIso U.1.ι) ι} from
        tensor_inclusion_ideal J (J.pow n) ι U e (idealPowerFrame J U.1 e n)]
    rw [pow_succ']

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean <==
import Mathlib.AlgebraicGeometry.FunctionField
import Mathlib.AlgebraicGeometry.Morphisms.FiniteType
import Mathlib.AlgebraicGeometry.Stalk
import OAI.NumberTheory.PiExponent.Cohomology.EulerSupportDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineTranscendenceDimension

namespace OAI

noncomputable section
namespace PiExponent.IntegralAffineOpenDimension
open CategoryTheory AlgebraicGeometry TopologicalSpace
universe u
variable {k : Type u} [Field k] {X : Scheme.{u}} [IsIntegral X]
variable (p : X ⟶ Spec (.of k))

def chartConstants (U : X.affineOpens) : k →+* Γ(X, U.1) :=
  (Spec.preimage (U.2.fromSpec ≫ p)).hom

@[instance_reducible] def chartAlgebra (U : X.affineOpens) : Algebra k Γ(X, U.1) :=
  (chartConstants p U).toAlgebra

@[instance_reducible] def functionFieldAlgebra : Algebra k X.functionField :=
  (Spec.preimage (X.fromSpecStalk (genericPoint X) ≫ p)).hom.toAlgebra

theorem germToFunctionField_fromSpec (U : X.affineOpens) [Nonempty U.1] :
    Spec.map (X.germToFunctionField U.1) ≫ U.2.fromSpec =
      X.fromSpecStalk (genericPoint X) :=
  U.2.fromSpecStalk_eq_fromSpecStalk _

theorem chart_functionField_scalarTower (U : X.affineOpens) [Nonempty U.1] :
    letI := chartAlgebra p U
    letI := functionFieldAlgebra p
    IsScalarTower k Γ(X, U.1) X.functionField := by
  let := chartAlgebra p U
  let := functionFieldAlgebra p
  have h : Spec.preimage (U.2.fromSpec ≫ p) ≫ X.germToFunctionField U.1 =
      Spec.preimage (X.fromSpecStalk (genericPoint X) ≫ p) := by
    apply Spec.map_injective
    rw [Spec.map_comp, Spec.map_preimage, ← Category.assoc,
      germToFunctionField_fromSpec, Spec.map_preimage]
  exact IsScalarTower.of_algebraMap_eq' (CommRingCat.hom_ext_iff.mp h).symm

omit [IsIntegral X] in
theorem chart_finiteType [LocallyOfFiniteType p] (U : X.affineOpens) :
    letI := chartAlgebra p U
    Algebra.FiniteType k Γ(X, U.1) := by
  let := chartAlgebra p U
  have h : LocallyOfFiniteType (Spec.map (Spec.preimage (U.2.fromSpec ≫ p))) := by
    rw [Spec.map_preimage]
    let hOpen : IsOpenImmersion U.2.fromSpec := U.2.isOpenImmersion_fromSpec
    let : LocallyOfFiniteType U.2.fromSpec :=
      @locallyOfFiniteType_of_isOpenImmersion _ _ U.2.fromSpec hOpen
    exact locallyOfFiniteType_comp U.2.fromSpec p
  have h' : RingHom.FiniteType (chartConstants p U) := HasRingHomProperty.Spec_iff.mp h
  exact RingHom.finiteType_algebraMap.mp h'

theorem chart_ring_dimension [LocallyOfFiniteType p] (U : X.affineOpens) [Nonempty U.1] :
    letI := functionFieldAlgebra p
    ringKrullDim Γ(X, U.1) = ((Algebra.trdeg k X.functionField).toNat : WithBot ℕ∞) := by
  let := chartAlgebra p U
  let := functionFieldAlgebra p
  let := chart_functionField_scalarTower p U
  let := chart_finiteType p U
  let := functionField_isFractionRing_of_isAffineOpen X U.1 U.2
  let : FaithfulSMul Γ(X, U.1) X.functionField :=
    (faithfulSMul_iff_algebraMap_injective _ _).mpr (IsFractionRing.injective _ _)
  rw [PiExponentJets.W24.finiteType_domain_krullDim_eq_trdeg k Γ(X, U.1),
    PiExponentJets.W24.localization_trdeg_toNat_eq k Γ(X, U.1) X.functionField
      (nonZeroDivisors Γ(X, U.1))]

omit [IsIntegral X] in
theorem affine_dimension_eq_ring (U : X.affineOpens) :
    topologicalKrullDim U.1 = ringKrullDim Γ(X, U.1) := by
  have h := U.2.isoSpec.hom.homeomorph.isHomeomorph.topologicalKrullDim_eq
  change topologicalKrullDim U.1 = topologicalKrullDim (PrimeSpectrum Γ(X, U.1)) at h
  exact h.trans (PrimeSpectrum.topologicalKrullDim_eq_ringKrullDim _)

theorem affine_open_dimension_eq [LocallyOfFiniteType p] (U : X.affineOpens) [Nonempty U.1] :
    topologicalKrullDim U.1 = topologicalKrullDim X := by
  let := functionFieldAlgebra p
  have hU : topologicalKrullDim U.1 =
      ((Algebra.trdeg k X.functionField).toNat : WithBot ℕ∞) :=
    (affine_dimension_eq_ring U).trans (chart_ring_dimension p U)
  apply le_antisymm (topologicalKrullDim_subspace_le X U.1)
  change topologicalKrullDim X ≤ topologicalKrullDim U.1
  rw [hU]
  apply PiExponent.NumericalAmpleness.dimension_le_of_local_bound
  intro x
  obtain ⟨V, hV, hxV, _⟩ := exists_isAffineOpen_mem_and_subset (Opens.mem_top x)
  let : Nonempty V := ⟨⟨x, hxV⟩⟩
  exact ⟨V, hxV, ((affine_dimension_eq_ring ⟨V, hV⟩).trans
    (chart_ring_dimension p ⟨V, hV⟩)).le⟩

theorem affine_ring_dimension_eq [LocallyOfFiniteType p] (U : X.affineOpens) [Nonempty U.1] :
    ringKrullDim Γ(X, U.1) = topologicalKrullDim X :=
  (affine_dimension_eq_ring U).symm.trans (affine_open_dimension_eq p U)

end PiExponent.IntegralAffineOpenDimension

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean <==
import OAI.NumberTheory.PiExponent.Approximation.PushforwardTensor
import OAI.NumberTheory.PiExponent.Approximation.SectionOpens
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal

namespace OAI

noncomputable section
namespace PiExponent.InvertibleIdealAway
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.InvertibleLocal
variable {X B C : Scheme.{0}}

private theorem isIso_of_comp_iso_hom {D : Type*} [Category D]
    {A B C : D} (f : A ⟶ B) (e : B ≅ C) (h : IsIso (f ≫ e.hom)) : IsIso f :=
  (isIso_comp_right_iff f e.hom).mp h

theorem restrictedInclusion_isIso_of_unit
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι)
    (U : B.Opens) (V : X.affineOpens) (hUV : U ≤ p ⁻¹ᵁ V.1)
    (hunit : (I.comap p).comap U.ι = ⊤) :
    IsIso (restrictedInclusion J ι U.ι) := by
  have : Mono ι := hJ.1
  let φ := restrictedInclusion J ι U.ι
  have : Mono φ := inferInstance
  apply PiExponentSeshadri.IdealModule.isIso_of_affine_app
  intro W
  have himage : ((φ.val.app (op W.1)).hom).range = ⊤ := by
    change ((restrictedInclusion J ι U.ι).val.app (op W.1)).hom.range = _
    rw [restricted_image_on_chart J ι hJ U.ι W V
      ((U.ι_image_le W.1).trans hUV), hunit]
    rfl
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · have : Mono φ.val := inferInstanceAs
      (Mono ((Scheme.Modules.toPresheafOfModules U.toScheme).map φ))
    exact PresheafOfModules.injective_of_mono φ.val (op W.1)
  · intro r
    have hr : r ∈ ((φ.val.app (op W.1)).hom).range := by
      rw [himage]
      trivial
    exact hr

theorem inclusion_isIso_of_comap_top
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (hunit : I.comap p = ⊤) : IsIso ι := by
  apply PiExponentSeshadri.SectionOpens.isIso_of_locally_isIso
  intro b
  obtain ⟨V, hV, hbV, -⟩ := exists_isAffineOpen_mem_and_subset
    (show p b ∈ (⊤ : X.Opens) from trivial)
  let U := p ⁻¹ᵁ V
  have hi : IsIso (restrictedInclusion J ι U.ι) :=
    restrictedInclusion_isIso_of_unit I p J ι hJ U ⟨V, hV⟩ le_rfl (by
      rw [hunit, Scheme.IdealSheafData.comap_top])
  refine ⟨U, hbV, ?_⟩
  exact isIso_of_comp_iso_hom ((Scheme.Modules.restrictFunctor U.ι).map ι)
    (Scheme.Modules.restrictUnitIso U.ι) hi

theorem pullback_map_isIso_of_factors
    {M N : B.Modules} (ι : M ⟶ N) (g : C ⟶ B)
    (U : B.Opens) (h : C ⟶ U.toScheme) (hfac : h ≫ U.ι = g)
    [IsIso ((Scheme.Modules.restrictFunctor U.ι).map ι)] :
    IsIso ((Scheme.Modules.pullback g).map ι) := by
  have : IsIso ((Scheme.Modules.pullback U.ι).map ι) :=
    (NatIso.isIso_map_iff (Scheme.Modules.restrictFunctorIsoPullback U.ι) ι).mp inferInstance
  have : IsIso ((Scheme.Modules.pullback h).map ((Scheme.Modules.pullback U.ι).map ι)) :=
    inferInstance
  have hcomp : IsIso ((Scheme.Modules.pullback (h ≫ U.ι)).map ι) :=
    (NatIso.isIso_map_iff (Scheme.Modules.pullbackComp h U.ι) ι).mp (by
      change IsIso ((Scheme.Modules.pullback h).map ((Scheme.Modules.pullback U.ι).map ι))
      infer_instance)
  exact hfac ▸ hcomp

theorem pullback_inclusion_isIso_of_avoids
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (g : C ⟶ B)
    (havoid : ∀ c, (g ≫ p) c ∉ I.support) :
    IsIso ((Scheme.Modules.pullback g).map ι) := by
  let V : X.Opens := ⟨(I.support : Set X)ᶜ, I.support.isClosed.isOpen_compl⟩
  let U : B.Opens := p ⁻¹ᵁ V
  have hunit : I.comap (U.ι ≫ p) = ⊤ :=
    CompactJetIdeal.restrict_eq_top_of_disjoint I (U.ι ≫ p) (fun u => u.property)
  have hpresent := presents_restrict_general I p J ι hJ U.ι
  have hinc : IsIso (restrictedInclusion J ι U.ι) :=
    inclusion_isIso_of_comap_top I (U.ι ≫ p) (restrictLineBundle J U.ι)
      (restrictedInclusion J ι U.ι) hpresent hunit
  have : IsIso ((Scheme.Modules.restrictFunctor U.ι).map ι) :=
    isIso_of_comp_iso_hom ((Scheme.Modules.restrictFunctor U.ι).map ι)
      (Scheme.Modules.restrictUnitIso U.ι) hinc
  have hrange : Set.range g ⊆ Set.range U.ι := by
    rintro _ ⟨c, rfl⟩
    exact ⟨⟨g c, havoid c⟩, rfl⟩
  let h : C ⟶ U.toScheme := IsOpenImmersion.lift U.ι g hrange
  exact pullback_map_isIso_of_factors ι g U h (IsOpenImmersion.lift_fac _ _ _)

def pullbackInclusion (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (g : C ⟶ B) : (J.pullback g).sheaf ⟶ structureSheaf C :=
  (Scheme.Modules.pullback g).map ι ≫ (pullbackUnitIso g).hom

def pullbackIsoOfAvoids
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (g : C ⟶ B)
    (havoid : ∀ c, (g ≫ p) c ∉ I.support) :
    (J.pullback g).sheaf ≅ structureSheaf C := by
  exact @asIso C.Modules _ _ _ ((Scheme.Modules.pullback g).map ι)
    (pullback_inclusion_isIso_of_avoids I p J ι hJ g havoid) ≪≫ pullbackUnitIso g

def pullbackIsoOfComapTop
    (I : X.IdealSheafData) (p : B ⟶ X)
    (J : LineBundle B) (ι : J.sheaf ⟶ structureSheaf B)
    (hJ : PresentsPullbackIdeal I p J ι) (g : C ⟶ B)
    (hunit : I.comap (g ≫ p) = ⊤) :
    (J.pullback g).sheaf ≅ structureSheaf C := by
  apply pullbackIsoOfAvoids I p J ι hJ g
  intro c hc
  have hm : c ∈ (I.comap (g ≫ p)).support := by
    rw [Scheme.IdealSheafData.support_comap]
    exact hc
  rw [hunit] at hm
  exact hm

end PiExponent.InvertibleIdealAway

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.Approximation.PowerSectionExtension

namespace OAI

noncomputable section

namespace PiExponentSeshadri.UnitEndomorphism
open CategoryTheory AlgebraicGeometry Opposite
universe u
variable {X : Scheme.{u}}
abbrev unit (X : Scheme.{u}) : X.Modules := SheafOfModules.unit X.ringCatSheaf
variable (g : unit X ⟶ unit X)

def equation (U : X.Opens) : Γ(X, U) := g.val.app (op U) (1 : Γ(X, U))

lemma app_eq_mul (U : X.Opens) (a : Γ(X, U)) :
    g.val.app (op U) a = equation g U * a := by
  let F : Γ(X, U) →ₗ[Γ(X, U)] Γ(X, U) := (g.val.app (op U)).hom
  have h := F.map_smul a (1 : Γ(X, U))
  simpa only [smul_eq_mul, mul_one, mul_comm a, one_mul, F, equation] using! h

lemma image_principal (U : X.Opens) :
    (show Ideal Γ(X, U) from (g.val.app (op U)).hom.range) = Ideal.span {equation g U} := by
  ext a
  constructor
  · rintro ⟨b, rfl⟩
    exact Ideal.mem_span_singleton.mpr ⟨b, app_eq_mul g U b⟩
  · intro ha
    obtain ⟨b, hb⟩ := Ideal.mem_span_singleton.mp ha
    exact ⟨b, (app_eq_mul g U b).trans hb.symm⟩

lemma equation_regular [Mono g] (U : X.Opens) : IsRegular (equation g U) := by
  let : Mono g.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules X).map g))
  have hinj := PresheafOfModules.injective_of_mono g.val (op U)
  apply (Commute.isRegular_iff (fun a => Commute.all _ a)).mpr
  intro a b hab
  apply hinj
  simpa only [app_eq_mul] using! hab

end PiExponentSeshadri.UnitEndomorphism
namespace PiExponentSeshadri.InvertibleLocal

section
open CategoryTheory AlgebraicGeometry Opposite
open PiExponentSeshadri.Geometry
universe u
variable {X Y Z : Scheme} (I : X.IdealSheafData) (f : Y ⟶ X)
variable (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)

lemma image_eq_comap [IsAffine X] (h : PresentsPullbackIdeal I f J ι) (U : Y.affineOpens) :
    sectionImageIdeal J ι U.1 = (I.comap f).ideal U := by
  let V : X.affineOpens := ⟨⊤, isAffineOpen_top X⟩
  have e : U.1 ≤ f ⁻¹ᵁ V.1 := by simp [V]
  exact (h.2 U V e).trans (IdealPullback.comap_ideal I f U V e).symm

variable {I f}

private theorem mono_comp_iso {C : Type*} [Category C] {A B D : C}
    (g : A ⟶ B) (e : B ≅ D) [Mono g] : Mono (g ≫ e.hom) := inferInstance

private theorem mono_iso_inv_comp {C : Type*} [Category C] {A B D : C}
    (e : A ≅ B) (g : A ⟶ D) [Mono g] : Mono (e.inv ≫ g) := inferInstance

def restrictedInclusion (j : Z ⟶ Y) [IsOpenImmersion j] :
    J.sheaf.restrict j ⟶ structureSheaf Z :=
  (Scheme.Modules.restrictFunctor j).map ι ≫ (Scheme.Modules.restrictUnitIso j).hom

instance restrictedInclusion_mono (j : Z ⟶ Y) [IsOpenImmersion j] [Mono ι] :
    Mono (restrictedInclusion J ι j) := by
  exact mono_comp_iso ((Scheme.Modules.restrictFunctor j).map ι)
    (Scheme.Modules.restrictUnitIso j)

lemma restricted_image [IsAffine X] (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] (U : Z.affineOpens) :
    ((restrictedInclusion J ι j).val.app (op U.1)).hom.range =
      ((I.comap f).comap j).ideal U := by
  rw [(I.comap f).ideal_comap_of_isOpenImmersion j U]
  ext r
  change Γ(Z, U.1) at r
  change (∃ s, (restrictedInclusion J ι j).val.app (op U.1) s = r) ↔ _
  erw [Ideal.mem_comap, ← image_eq_comap I f J ι h
    ⟨j ''ᵁ U.1, U.2.image_of_isOpenImmersion j⟩]
  change (∃ s, _) ↔ ∃ s, ι.val.app (op (j ''ᵁ U.1)) s = (j.appIso U.1).inv r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r at hs
    rw [← hs]
    exact (congrArg (fun k : Γ(Y, j ''ᵁ U.1) ⟶ Γ(Y, j ''ᵁ U.1) => k (ι.val.app (op (j ''ᵁ U.1)) s))
      (j.appIso U.1).hom_inv_id).symm
  · rintro ⟨s, hs⟩
    refine ⟨s, ?_⟩
    change (j.appIso U.1).hom (ι.val.app (op (j ''ᵁ U.1)) s) = r
    rw [hs]
    exact congrArg (fun k : Γ(Z, U.1) ⟶ Γ(Z, U.1) => k r) (j.appIso U.1).inv_hom_id

lemma local_equation [IsAffine X] (h : PresentsPullbackIdeal I f J ι)
    (j : Z ⟶ Y) [IsOpenImmersion j] [IsAffine Z]
    (e : J.sheaf.restrict j ≅ structureSheaf Z) :
    ∃ r : Γ(Z, ⊤), IsRegular r ∧
      ((I.comap f).comap j).ideal ⟨⊤, isAffineOpen_top Z⟩ = Ideal.span {r} := by
  let : Mono ι := h.1
  let g : UnitEndomorphism.unit Z ⟶ UnitEndomorphism.unit Z :=
    e.inv ≫ restrictedInclusion J ι j
  let : Mono (restrictedInclusion J ι j) := restrictedInclusion_mono J ι j
  have : Mono g := mono_iso_inv_comp e (restrictedInclusion J ι j)
  refine ⟨UnitEndomorphism.equation g ⊤, UnitEndomorphism.equation_regular g ⊤, ?_⟩
  rw [← UnitEndomorphism.image_principal g ⊤, ← restricted_image J ι h j ⟨⊤, isAffineOpen_top Z⟩]
  ext r
  change (∃ s, (restrictedInclusion J ι j).val.app (op ⊤) s = r) ↔
    ∃ s, (restrictedInclusion J ι j).val.app (op ⊤) (e.inv.val.app (op ⊤) s) = r
  constructor
  · rintro ⟨s, hs⟩
    refine ⟨e.hom.val.app (op ⊤) s, ?_⟩
    have ht : e.inv.val.app (op ⊤) (e.hom.val.app (op ⊤) s) = s := by
      exact congrArg (fun k : J.sheaf.restrict j ⟶ J.sheaf.restrict j => k.val.app (op ⊤) s)
        e.hom_inv_id
    rw [ht]; exact hs
  · rintro ⟨s, hs⟩
    exact ⟨e.inv.val.app (op ⊤) s, hs⟩

end

section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y : Scheme}

lemma affine_local_equation [IsAffine X] (I : X.IdealSheafData) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (y : Y) :
    ∃ U : Y.affineOpens, y ∈ U.1 ∧ ∃ r : Γ(U.1.toScheme, ⊤), IsRegular r ∧
      ((I.comap f).comap U.1.ι).ideal ⟨⊤, isAffineOpen_top U.1.toScheme⟩ =
        Ideal.span {r} := by
  obtain ⟨J, ι, h⟩ := hf
  obtain ⟨U, hyU, ⟨e⟩⟩ := affine_frame J y
  refine ⟨U, hyU, ?_⟩
  exact local_equation J ι h U.1.ι e

end

open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry
variable {X Y Z : Scheme}


def restrictLineBundle (J : LineBundle Y) (j : Z ⟶ Y) [IsOpenImmersion j] : LineBundle Z where
  sheaf := J.sheaf.restrict j
  locallyRankOne z := by
    obtain ⟨U, hzU, ⟨e⟩⟩ := J.locallyRankOne (j z)
    let V := j ⁻¹ᵁ U
    refine ⟨V, hzU, ⟨?_⟩⟩
    let e' := (Scheme.Modules.restrictFunctorComp (j ∣_ U) U.ι).app J.sheaf ≪≫
      (Scheme.Modules.restrictFunctor (j ∣_ U)).mapIso e ≪≫
      Scheme.Modules.restrictUnitIso (j ∣_ U)
    have e'' : J.sheaf.restrict (V.ι ≫ j) ≅ structureSheaf V.toScheme := by
      simp only [morphismRestrict_ι] at e'
      exact e'
    exact ((Scheme.Modules.restrictFunctorComp V.ι j).app J.sheaf).symm ≪≫ e''

lemma presents_restrict [IsAffine X] (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hf : PresentsPullbackIdeal I f J ι) (j : Z ⟶ Y) [IsOpenImmersion j] :
    PresentsPullbackIdeal I (j ≫ f) (restrictLineBundle J j) (restrictedInclusion J ι j) := by
  let : Mono ι := hf.1
  refine ⟨restrictedInclusion_mono J ι j, ?_⟩
  intro U V e
  change ((restrictedInclusion J ι j).val.app (Opposite.op U.1)).hom.range = _
  rw [restricted_image J ι hf j U, ← Scheme.IdealSheafData.comap_comp]
  exact IdealPullback.comap_ideal I (j ≫ f) U V e

lemma invertible_restrict [IsAffine X] (I : X.IdealSheafData) (f : Y ⟶ X)
    (hf : InvertiblePullbackIdeal I f) (j : Z ⟶ Y) [IsOpenImmersion j] :
    InvertiblePullbackIdeal I (j ≫ f) := by
  obtain ⟨J, ι, h⟩ := hf
  exact ⟨restrictLineBundle J j, restrictedInclusion J ι j, presents_restrict I f J ι h j⟩

end PiExponentSeshadri.InvertibleLocal

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean <==
import Lean.Elab.Tactic.Omega
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import OAI.NumberTheory.PiExponent.LocalAlgebra.GenericCombination

namespace OAI

namespace PiExponentSiegel.W17.IsolatedIntersection

variable {R : Type*} [CommRing R]

theorem minimalPrime_over_parent_intersection {I P Q : Ideal R} {f : R}
    (hQ : Q ∈ (I ⊔ Ideal.span {f}).minimalPrimes)
    (hIP : I ≤ P) (hPQ : P ≤ Q) :
    Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes := by
  refine ⟨⟨hQ.1.1, sup_le hPQ (le_sup_right.trans hQ.1.2)⟩, ?_⟩
  intro S hS hSQ
  exact hQ.2 ⟨hS.1, sup_le (hIP.trans (le_sup_left.trans hS.2))
    (le_sup_right.trans hS.2)⟩ hSQ

theorem exists_minimalPrime_parent {I Q : Ideal R} {f : R}
    (hQ : Q ∈ (I ⊔ Ideal.span {f}).minimalPrimes) :
    ∃ P ∈ I.minimalPrimes, P ≤ Q ∧
      Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes := by
  let : Q.IsPrime := hQ.1.1
  obtain ⟨P, hP, hPQ⟩ := Ideal.exists_minimalPrimes_le (le_sup_left.trans hQ.1.2)
  exact ⟨P, hP, hPQ, minimalPrime_over_parent_intersection hQ hP.1.2 hPQ⟩

theorem local_regular_avoids_retained_minimalPrime
    (I T : Ideal R) [T.IsPrime] {Q : Ideal R} {f : R}
    (hQ : Q ∈ I.minimalPrimes) (hQT : Q ≤ T)
    (hreg : IsSMulRegular
      (Localization.AtPrime T ⧸ I.map (algebraMap R (Localization.AtPrime T)))
      (algebraMap R (Localization.AtPrime T) f)) : f ∉ Q := by
  let L := Localization.AtPrime T
  let a : R →+* L := algebraMap R L
  have hd : Disjoint (T.primeCompl : Set R) (Q : Set R) := by
    apply Set.disjoint_left.mpr
    intro x hx hxQ
    exact (show x ∉ T from hx) (hQT hxQ)
  have hc : (Q.map a).comap a = Q :=
    IsLocalization.under_map_of_isPrime_disjoint T.primeCompl L hQ.1.1 hd
  have hm : Q.map a ∈ (I.map a).minimalPrimes := by
    rw [IsLocalization.minimalPrimes_map T.primeCompl L]
    change (Q.map a).comap a ∈ I.minimalPrimes
    rw [hc]
    exact hQ
  have hnot : a f ∉ Q.map a := hreg.notMem_of_mem_minimalPrimes
    (by simpa only [Ideal.annihilator_quotient] using hm)
  exact fun hf => hnot (Ideal.mem_map_of_mem a hf)

theorem exists_component_chain (J : ℕ → Ideal R)
    (hstep : ∀ i, J i ≤ J (i + 1)) (n : ℕ) (T : Ideal R)
    (hT : T ∈ (J n).minimalPrimes) :
    ∃ C : ℕ → Ideal R, C n = T ∧
      (∀ i ≤ n, C i ∈ (J i).minimalPrimes ∧ C i ≤ T) ∧
      (∀ i < n, C i ≤ C (i + 1)) := by
  classical
  induction n generalizing T with
  | zero =>
    refine ⟨fun _ => T, rfl, ?_, ?_⟩
    · intro i hi
      have : i = 0 := by omega
      subst i
      exact ⟨hT, le_rfl⟩
    · intro i hi
      omega
  | succ n ih =>
    let : T.IsPrime := hT.1.1
    obtain ⟨P, hP, hPT⟩ := Ideal.exists_minimalPrimes_le ((hstep n).trans hT.1.2)
    obtain ⟨C, hCn, hC, hmono⟩ := ih P hP
    let D : ℕ → Ideal R := fun i => if i ≤ n then C i else T
    refine ⟨D, by simp [D], ?_, ?_⟩
    · intro i hi
      by_cases hin : i ≤ n
      · have hx : C i ∈ (J i).minimalPrimes ∧ C i ≤ T :=
          ⟨(hC i hin).1, (hC i hin).2.trans hPT⟩
        simpa [D, hin] using hx
      · have heq : i = n + 1 := by omega
        subst i
        have hx : T ∈ (J (n + 1)).minimalPrimes ∧ T ≤ T := ⟨hT, le_rfl⟩
        simpa [D] using hx
    · intro i hi
      by_cases hin : i < n
      · have hi₁ : i ≤ n := by omega
        have hi₂ : i + 1 ≤ n := by omega
        simpa [D, hi₁, hi₂] using hmono i hin
      · have heq : i = n := by omega
        subst i
        simpa [D, hCn] using hPT

theorem exists_proper_component_chain
    (J : ℕ → Ideal R) (f : ℕ → R)
    (hstep : ∀ i, J (i + 1) = J i ⊔ Ideal.span {f i})
    (n : ℕ) (T : Ideal R) [T.IsPrime]
    (hT : T ∈ (J n).minimalPrimes)
    (hreg : ∀ i < n, IsSMulRegular
      (Localization.AtPrime T ⧸ (J i).map (algebraMap R (Localization.AtPrime T)))
      (algebraMap R (Localization.AtPrime T) (f i))) :
    ∃ C : ℕ → Ideal R, C n = T ∧
      (∀ i ≤ n, C i ∈ (J i).minimalPrimes ∧ C i ≤ T) ∧
      (∀ i < n, f i ∉ C i ∧ C i < C (i + 1) ∧
        C (i + 1) ∈ (C i ⊔ Ideal.span {f i}).minimalPrimes) := by
  have hmono : ∀ i, J i ≤ J (i + 1) := by
    intro i
    rw [hstep]
    exact le_sup_left
  obtain ⟨C, hCn, hC, hCC⟩ := exists_component_chain J hmono n T hT
  refine ⟨C, hCn, hC, ?_⟩
  intro i hi
  have hi₁ : i ≤ n := Nat.le_of_lt hi
  have hi₂ : i + 1 ≤ n := hi
  have hnot := local_regular_avoids_retained_minimalPrime (J i) T
    (hC i hi₁).1 (hC i hi₁).2 (hreg i hi)
  have hnext : C (i + 1) ∈ (J i ⊔ Ideal.span {f i}).minimalPrimes := by
    rw [← hstep]
    exact (hC (i + 1) hi₂).1
  have hmin := minimalPrime_over_parent_intersection hnext (hC i hi₁).1.1.2 (hCC i hi)
  refine ⟨hnot, lt_of_le_of_ne (hCC i hi) ?_, hmin⟩
  intro heq
  apply hnot
  rw [heq]
  exact hnext.1.2 ((show Ideal.span {f i} ≤ J i ⊔ Ideal.span {f i} from
    le_sup_right) (Ideal.subset_span (Set.mem_singleton _)))

theorem completeIdeal_not_le_proper_parent {J T P : Ideal R}
    (hT : T ∈ J.minimalPrimes) (hP : P.IsPrime) (hPT : P < T) : ¬ J ≤ P := by
  intro hJP
  exact (not_le_of_gt hPT) (hT.2 ⟨hP, hJP⟩ hPT.le)

variable {K ι τ : Type*} [Field K] [Infinite K] [Algebra K R] [Finite ι]

theorem exists_generatorCombination_avoiding_parents
    (g : τ → R) (T : Ideal R)
    (hT : T ∈ (Ideal.span (Set.range g)).minimalPrimes)
    (P : ι → Ideal R) (hP : ∀ i, (P i).IsPrime) (hPT : ∀ i, P i < T) :
    ∃ c : τ →₀ K, ∀ i, Finsupp.linearCombination K g c ∉ P i := by
  apply PiExponentSiegel.W20.exists_linearCombination_avoiding_ideals g P
  exact fun i => completeIdeal_not_le_proper_parent hT (hP i) (hPT i)

end PiExponentSiegel.W17.IsolatedIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeQuotientAugmentation
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulBounded

namespace OAI

namespace PiExponentSiegelAux.W30
universe u
variable {R : Type u} [CommRing R]

theorem scalarCone_positive_exact (C : ChainComplex (ModuleCat.{u} R) ℕ)
    {Q : Type u} [AddCommGroup Q] [Module R Q] (π : C.X 0 →ₗ[R] Q) (r : R)
    (hzero : LinearMap.range (C.d 1 0).hom = LinearMap.ker π)
    (hexact : ∀ n, LinearMap.range (C.d (n + 2) (n + 1)).hom =
      LinearMap.ker (C.d (n + 1) n).hom)
    (hr : IsSMulRegular Q r) (n : ℕ) :
    LinearMap.range ((scalarConeComplex C r).d (n + 2) (n + 1)).hom =
      LinearMap.ker ((scalarConeComplex C r).d (n + 1) n).hom := by
  cases n with
  | zero =>
    change LinearMap.range (coneDifferential (C.d 2 1).hom (C.d 1 0).hom r) =
      LinearMap.ker (coneBottom (C.d 1 0).hom r)
    exact coneBottom_exact (C.d 2 1).hom (C.d 1 0).hom π r (hexact 0) hzero hr
  | succ n =>
    have hd₁ : (scalarConeComplex C r).d (n + 1 + 2) (n + 1 + 1) =
        scalarConeMap C r (n + 1 + 1) := ChainComplex.of_d _ _ (n + 1 + 1)
    have hd₀ : (scalarConeComplex C r).d (n + 1 + 1) (n + 1) =
        scalarConeMap C r (n + 1) := ChainComplex.of_d _ _ (n + 1)
    rw [hd₁, hd₀]
    exact scalarCone_interior_exact C r n (hexact (n + 1)) (hexact n)

theorem iterateScalarCones_exact (rs : List R) {Q : Type u}
    [AddCommGroup Q] [Module R Q] (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (π : C.X 0 →ₗ[R] Q) (hπ : Function.Surjective π)
    (hzero : LinearMap.range (C.d 1 0).hom = LinearMap.ker π)
    (hexact : ∀ n, LinearMap.range (C.d (n + 2) (n + 1)).hom =
      LinearMap.ker (C.d (n + 1) n).hom)
    (hreg : RingTheory.Sequence.IsRegular Q rs) :
    ∃ ε : (iterateScalarCones C rs).X 0 →ₗ[R]
        (Q ⧸ (Ideal.ofList rs • ⊤ : Submodule R Q)),
      Function.Surjective ε ∧
      LinearMap.range ((iterateScalarCones C rs).d 1 0).hom = LinearMap.ker ε ∧
      ∀ n, LinearMap.range ((iterateScalarCones C rs).d (n + 2) (n + 1)).hom =
        LinearMap.ker ((iterateScalarCones C rs).d (n + 1) n).hom := by
  induction rs generalizing Q C with
  | nil =>
    let e := (Ideal.ofList ([] : List R) • (⊤ : Submodule R Q)).quotEquivOfEqBot
      (by simp)
    refine ⟨e.symm.toLinearMap.comp π, e.symm.surjective.comp hπ, ?_, hexact⟩
    calc
      _ = LinearMap.ker π := hzero
      _ = _ := by
        ext x
        change π x = 0 ↔ e.symm (π x) = 0
        exact ⟨fun h => by rw [h, map_zero], fun h => e.symm.injective (by simpa using h)⟩
  | cons r rs ih =>
    obtain ⟨hr, htail⟩ := (RingTheory.Sequence.isRegular_cons_iff Q r rs).mp hreg
    let C' := scalarConeComplex C r
    let π' : C'.X 0 →ₗ[R] QuotSMulTop r Q := coneQuotientAugmentation π r
    have hπ' : Function.Surjective π' := coneQuotientAugmentation_surjective π r hπ
    have hz' : LinearMap.range (C'.d 1 0).hom = LinearMap.ker π' := by
      change LinearMap.range (coneBottom (C.d 1 0).hom r) =
        LinearMap.ker (coneQuotientAugmentation π r)
      exact coneQuotientAugmentation_exact (C.d 1 0).hom π r hπ hzero
    have he' : ∀ n, LinearMap.range (C'.d (n + 2) (n + 1)).hom =
        LinearMap.ker (C'.d (n + 1) n).hom :=
      scalarCone_positive_exact C π r hzero hexact hr
    obtain ⟨ε, hε, hzε, heε⟩ := ih C' π' hπ' hz' he' htail
    let e := Submodule.quotOfListConsSMulTopEquivQuotSMulTopInner Q r rs
    refine ⟨e.symm.toLinearMap.comp ε, e.symm.surjective.comp hε, ?_, heε⟩
    calc
      _ = LinearMap.ker ε := hzε
      _ = _ := by
        ext x
        change ε x = 0 ↔ e.symm (ε x) = 0
        exact ⟨fun h => by rw [h, map_zero], fun h => e.symm.injective (by simpa using h)⟩

theorem regularSequenceComplex_exact (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    ∃ ε : (regularSequenceComplex rs).X 0 →ₗ[R] (R ⧸ Ideal.ofList rs),
      Function.Surjective ε ∧
      LinearMap.range ((regularSequenceComplex rs).d 1 0).hom = LinearMap.ker ε ∧
      ∀ n, LinearMap.range ((regularSequenceComplex rs).d (n + 2) (n + 1)).hom =
        LinearMap.ker ((regularSequenceComplex rs).d (n + 1) n).hom := by
  have hzero : LinearMap.range (emptyKoszulComplex.d 1 0).hom =
      LinearMap.ker (LinearMap.id : R →ₗ[R] R) := by
    have hd : (emptyKoszulComplex (R := R)).d 1 0 = 0 :=
      ChainComplex.of_d (emptyKoszulObject (R := R)) (fun _ => 0) 0
    rw [hd]
    change LinearMap.range (0 : (Fin 0 → R) →ₗ[R] R) =
      LinearMap.ker (LinearMap.id : R →ₗ[R] R)
    exact LinearMap.range_zero.trans LinearMap.ker_id.symm
  have hexact : ∀ n : ℕ,
      LinearMap.range ((emptyKoszulComplex (R := R)).d (n + 2) (n + 1)).hom =
      LinearMap.ker ((emptyKoszulComplex (R := R)).d (n + 1) n).hom := by
    intro n
    let : Subsingleton ((emptyKoszulComplex (R := R)).X (n + 1)) := by
      change Subsingleton (Fin 0 → R)
      infer_instance
    exact Subsingleton.elim _ _
  have h := iterateScalarCones_exact rs emptyKoszulComplex
    (LinearMap.id : R →ₗ[R] R) Function.surjective_id hzero hexact hreg
  have hI : (Ideal.ofList rs • (⊤ : Submodule R R)) = Ideal.ofList rs := by
    change Ideal.ofList rs * ⊤ = Ideal.ofList rs
    exact Ideal.mul_top _
  rw [hI] at h
  exact h

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulFiniteFree

namespace OAI

namespace PiExponentSiegelAux.W30
universe u
variable {R : Type u} [CommRing R]

lemma scalarCone_bounded (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (d : ℕ)
    (hbound : ∀ n, d < n → Subsingleton (C.X n)) (n : ℕ) (hn : d + 1 < n) :
    Subsingleton ((scalarConeComplex C r).X n) := by
  cases n with
  | zero => omega
  | succ n =>
    let := hbound n (by omega)
    let := hbound (n + 1) (by omega)
    change Subsingleton (C.X (n + 1) × C.X n)
    infer_instance

lemma iterateScalarCones_bounded (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (d : ℕ) (hbound : ∀ n, d < n → Subsingleton (C.X n))
    (n : ℕ) (hn : d + rs.length < n) :
    Subsingleton ((iterateScalarCones C rs).X n) := by
  induction rs generalizing C d with
  | nil => exact hbound n (by simpa using hn)
  | cons r rs ih =>
    apply ih (scalarConeComplex C r) (d + 1) (scalarCone_bounded C r d hbound)
    simp only [List.length_cons] at hn
    omega

theorem regularSequenceComplex_bounded (rs : List R) (n : ℕ) (hn : rs.length < n) :
    Subsingleton ((regularSequenceComplex rs).X n) := by
  apply iterateScalarCones_bounded rs emptyKoszulComplex 0 ?_ n (by simpa using hn)
  intro k hk
  cases k with
  | zero => omega
  | succ k =>
    change Subsingleton (Fin 0 → R)
    infer_instance

theorem iterateScalarCones_zero (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ) :
    (iterateScalarCones C rs).X 0 = C.X 0 := by
  induction rs generalizing C with
  | nil => rfl
  | cons r rs ih => exact (ih (scalarConeComplex C r)).trans rfl

@[simp] theorem regularSequenceComplex_zero (rs : List R) :
    (regularSequenceComplex rs).X 0 = ModuleCat.of R R :=
  iterateScalarCones_zero rs emptyKoszulComplex

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualTransport

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R X Y Z : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z]
variable [Module R X] [Module R Y] [Module R Z]

def dualConeBottom (g : Y →ₗ[R] Z) (r : R) :
    Dual R Z →ₗ[R] (Dual R Y × Dual R Z) :=
  g.dualMap.prod (r • LinearMap.id)

@[simp] theorem dualConeBottom_apply (g : Y →ₗ[R] Z) (r : R) (α : Dual R Z) :
    dualConeBottom g r α = (α.comp g, r • α) := rfl

theorem coneBottom_dual_equiv (g : Y →ₗ[R] Z) (r : R) :
    (dualProdDualEquivDual R Y Z).toLinearMap.comp (dualConeBottom g r) =
      (coneBottom g r).dualMap := by
  apply LinearMap.ext
  intro α
  apply LinearMap.ext
  rintro ⟨y, z⟩
  change α (g y) + r • α z = α (g y + r • z)
  rw [map_add, map_smul]

theorem dualConeBottom_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R)
    (hex : LinearMap.range g.dualMap = LinearMap.ker f.dualMap)
    (hinj : Function.Injective g.dualMap) :
    LinearMap.range (dualConeBottom g r) = LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  constructor
  · rintro ⟨α, rfl⟩
    apply Prod.ext
    · exact LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap f.dualMap hex) α
    · change r • g.dualMap α - g.dualMap (r • α) = 0
      rw [map_smul, sub_self]
  · intro hab
    have ha : f.dualMap ab.1 = 0 := congrArg Prod.fst hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hm : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hex]
      exact ha
    obtain ⟨t, ht⟩ := hm
    refine ⟨t, ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t = ab.2
      apply hinj
      rw [map_smul, ht]
      exact sub_eq_zero.mp hb

theorem dualConeBottom_injective (g : Y →ₗ[R] Z) (r : R)
    (hinj : Function.Injective g.dualMap) : Function.Injective (dualConeBottom g r) := by
  intro α β h
  exact hinj (congrArg Prod.fst h)

theorem dualConeBottom_injective_of_regular (g : Y →ₗ[R] Z) (r : R)
    (hr : IsSMulRegular (Dual R Z) r) : Function.Injective (dualConeBottom g r) := by
  intro α β h
  exact hr (congrArg Prod.snd h)

theorem dualConeBottom_endpoint_exact {Q : Type*} [AddCommGroup Q] [Module R Q]
    (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) (π : Dual R Y →ₗ[R] Q)
    (hfg : f.dualMap.comp g.dualMap = 0)
    (hgπ : LinearMap.range g.dualMap = LinearMap.ker π)
    (hinj : Function.Injective g.dualMap) (hr : IsSMulRegular Q r) :
    LinearMap.range (dualConeBottom g r) = LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  constructor
  · rintro ⟨α, rfl⟩
    apply Prod.ext
    · exact LinearMap.congr_fun hfg α
    · change r • g.dualMap α - g.dualMap (r • α) = 0
      rw [map_smul, sub_self]
  · intro hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hπg : π (g.dualMap ab.2) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap π hgπ) ab.2
    have hrπ : r • π ab.1 = 0 := by
      have h := congrArg π hb
      simpa only [map_sub, map_smul, hπg, sub_zero, map_zero] using h
    have hπa : π ab.1 = 0 := hr (by simpa only [smul_zero] using hrπ)
    have hm : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hgπ]
      exact hπa
    obtain ⟨t, ht⟩ := hm
    refine ⟨t, ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t = ab.2
      apply hinj
      rw [map_smul, ht]
      exact sub_eq_zero.mp hb

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_dual_one_exact (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S)
    (hex : LinearMap.range (P.d 1 0).hom.dualMap =
      LinearMap.ker (P.d 2 1).hom.dualMap)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap) :
    LinearMap.range ((scalarConeComplex P r).d 1 0).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d 2 1).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d 1 0).hom.dualMap)
    (((scalarConeComplex P r).d 2 1).hom.dualMap)
    (dualConeBottom (P.d 1 0).hom r)
    (dualConeDifferential (P.d 2 1).hom (P.d 1 0).hom r)
    (LinearEquiv.refl S (Dual S (P.X 0)))
    (dualProdDualEquivDual S (P.X 1) (P.X 0))
    (dualProdDualEquivDual S (P.X 2) (P.X 1))
  · have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
    rw [hd]
    exact coneBottom_dual_equiv (P.d 1 0).hom r
  · have hd : (scalarConeComplex P r).d 2 1 = scalarConeMap P r 1 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 1
    rw [hd]
    exact coneDifferential_dual_equiv (P.d 2 1).hom (P.d 1 0).hom r
  · exact dualConeBottom_exact _ _ r hex hinj

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean <==
import Mathlib.LinearAlgebra.Dual.Lemmas
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceResolution

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R X Y Z W : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z] [AddCommGroup W]
variable [Module R X] [Module R Y] [Module R Z] [Module R W]

def dualConeDifferential (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) :
    (Dual R Y × Dual R Z) →ₗ[R] (Dual R X × Dual R Y) :=
  (f.dualMap.comp (LinearMap.fst R _ _)).prod
    (r • LinearMap.fst R _ _ - g.dualMap.comp (LinearMap.snd R _ _))

@[simp] theorem dualConeDifferential_apply (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (r : R) (α : Dual R Y) (β : Dual R Z) :
    dualConeDifferential f g r (α, β) = (α.comp f, r • α - β.comp g) := rfl

theorem coneDifferential_dual_precomposition (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (r : R) (α : Dual R Y) (β : Dual R Z) :
    (α.coprod β).comp (coneDifferential f g r) =
      (α.comp f).coprod (r • α - β.comp g) := by
  apply LinearMap.ext
  rintro ⟨x, y⟩
  change α (f x + r • y) + β (-g y) = α (f x) + (r • α - β.comp g) y
  change α (f x + r • y) + β (-g y) =
    α (f x) + (r • α y - β (g y))
  simp only [map_add, map_smul, map_neg, sub_eq_add_neg]
  abel

theorem coneDifferential_dual_equiv (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) :
    (dualProdDualEquivDual R X Y).toLinearMap.comp (dualConeDifferential f g r) =
      (coneDifferential f g r).dualMap.comp (dualProdDualEquivDual R Y Z).toLinearMap := by
  apply LinearMap.ext
  rintro ⟨α, β⟩
  exact (coneDifferential_dual_precomposition f g r α β).symm

theorem dualConeDifferential_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R)
    (hhg : LinearMap.range h.dualMap = LinearMap.ker g.dualMap)
    (hgf : LinearMap.range g.dualMap = LinearMap.ker f.dualMap) :
    LinearMap.range (dualConeDifferential g h r) =
      LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨α, β⟩, rfl⟩
    have hfg : f.dualMap (g.dualMap α) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap f.dualMap hgf) α
    have hgh : g.dualMap (h.dualMap β) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker h.dualMap g.dualMap hhg) β
    apply Prod.ext
    · exact hfg
    · change r • g.dualMap α - g.dualMap (r • α - h.dualMap β) = 0
      simp only [map_sub, map_smul, hgh, sub_zero, sub_self]
  · intro hab
    have ha : f.dualMap ab.1 = 0 := congrArg Prod.fst hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hamem : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hgf]
      exact ha
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hamem
    have hcycle : g.dualMap (r • t - ab.2) = 0 := by
      simpa only [map_sub, map_smul, ht] using hb
    have hbmem : r • t - ab.2 ∈ LinearMap.range h.dualMap := by
      rw [hhg]
      exact hcycle
    obtain ⟨a, ha⟩ := LinearMap.mem_range.mp hbmem
    refine ⟨(t, a), ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t - h.dualMap a = ab.2
      rw [ha]
      abel

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualCone

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R X Y Z W Q : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z] [AddCommGroup W]
variable [AddCommGroup Q]
variable [Module R X] [Module R Y] [Module R Z] [Module R W] [Module R Q]

theorem dualCone_endpoint_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R) (π : Dual R Y →ₗ[R] Q)
    (hfg : f.dualMap.comp g.dualMap = 0)
    (hgh : g.dualMap.comp h.dualMap = 0)
    (hhg : LinearMap.range h.dualMap = LinearMap.ker g.dualMap)
    (hgπ : LinearMap.range g.dualMap = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    LinearMap.range (dualConeDifferential g h r) =
      LinearMap.ker (dualConeDifferential f g r) := by
  ext ab
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨α, β⟩, rfl⟩
    apply Prod.ext
    · exact LinearMap.congr_fun hfg α
    · change r • g.dualMap α - g.dualMap (r • α - h.dualMap β) = 0
      have hz : g.dualMap (h.dualMap β) = 0 := LinearMap.congr_fun hgh β
      simp only [map_sub, map_smul, hz, sub_zero, sub_self]
  · intro hab
    have hb : r • ab.1 - g.dualMap ab.2 = 0 := congrArg Prod.snd hab
    have hπg : π (g.dualMap ab.2) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g.dualMap π hgπ) ab.2
    have hrπ : r • π ab.1 = 0 := by
      have h := congrArg π hb
      simpa only [map_sub, map_smul, hπg, sub_zero, map_zero] using h
    have hπa : π ab.1 = 0 := hr (by simpa only [smul_zero] using hrπ)
    have hamem : ab.1 ∈ LinearMap.range g.dualMap := by
      rw [hgπ]
      exact hπa
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hamem
    have hcycle : g.dualMap (r • t - ab.2) = 0 := by
      simpa only [map_sub, map_smul, ht] using hb
    have hbmem : r • t - ab.2 ∈ LinearMap.range h.dualMap := by
      rw [hhg]
      exact hcycle
    obtain ⟨a, ha⟩ := LinearMap.mem_range.mp hbmem
    refine ⟨(t, a), ?_⟩
    apply Prod.ext
    · exact ht
    · change r • t - h.dualMap a = ab.2
      rw [ha]
      abel

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualBottom
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulTopAugmentation

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R A B : Type*} [CommRing R]
variable [AddCommGroup A] [AddCommGroup B] [Module R A] [Module R B]

theorem regular_on_dual (r : R) (hr : IsSMulRegular R r) :
    IsSMulRegular (Dual R A) r := by
  intro α β h
  apply LinearMap.ext
  intro a
  apply hr
  exact congrArg (fun φ : Dual R A => φ a) h

theorem coordinate_quotient_exact (f : A →ₗ[R] B) (e : B ≃ₗ[R] R)
    (I : Ideal R) (hI : LinearMap.range (e.toLinearMap.comp f) = I) :
    LinearMap.range f = LinearMap.ker (I.mkQ.comp e.toLinearMap) := by
  ext b
  constructor
  · rintro ⟨a, rfl⟩
    change I.mkQ (e (f a)) = 0
    apply (Submodule.Quotient.mk_eq_zero I).mpr
    rw [← hI]
    exact ⟨a, rfl⟩
  · intro hb
    have hm : e b ∈ I := (Submodule.Quotient.mk_eq_zero I).mp hb
    rw [← hI] at hm
    obtain ⟨a, ha⟩ := hm
    exact ⟨a, e.injective ha⟩

theorem coordinate_quotient_surjective (e : B ≃ₗ[R] R) (I : Ideal R) :
    Function.Surjective (I.mkQ.comp e.toLinearMap) :=
  I.mkQ_surjective.comp e.surjective

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_dual_zero_injective_of_regular
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S) (hr : IsSMulRegular S r) :
    Function.Injective ((scalarConeComplex P r).d 1 0).hom.dualMap := by
  have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
    ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
  rw [hd]
  change Function.Injective (coneBottom (P.d 1 0).hom r).dualMap
  intro α β h
  apply dualConeBottom_injective_of_regular (P.d 1 0).hom r (regular_on_dual r hr)
  apply (dualProdDualEquivDual S (P.X 1) (P.X 0)).injective
  have he (φ : Dual S (P.X 0)) :
      (dualProdDualEquivDual S (P.X 1) (P.X 0)) (dualConeBottom (P.d 1 0).hom r φ) =
        (coneBottom (P.d 1 0).hom r).dualMap φ :=
    LinearMap.congr_fun (coneBottom_dual_equiv (P.d 1 0).hom r) φ
  rw [he, he]
  exact h

theorem scalarCone_dual_zero_injective
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap) :
    Function.Injective ((scalarConeComplex P r).d 1 0).hom.dualMap := by
  have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
    ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
  rw [hd]
  change Function.Injective (coneBottom (P.d 1 0).hom r).dualMap
  intro α β h
  apply dualConeBottom_injective (P.d 1 0).hom r hinj
  apply (dualProdDualEquivDual S (P.X 1) (P.X 0)).injective
  have he (φ : Dual S (P.X 0)) :
      (dualProdDualEquivDual S (P.X 1) (P.X 0)) (dualConeBottom (P.d 1 0).hom r φ) =
        (coneBottom (P.d 1 0).hom r).dualMap φ :=
    LinearMap.congr_fun (coneBottom_dual_equiv (P.d 1 0).hom r) φ
  rw [he, he]
  exact h

theorem scalarCone_first_top_dual_image
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S)
    (hbound : ∀ k, 0 < k → Subsingleton (P.X k)) (e : P.X 0 ≃ₗ[S] S) :
    LinearMap.range
      ((W31.scalarConeTopDualCoordinate P r 0 hbound e).toLinearMap.comp
        ((scalarConeComplex P r).d 1 0).hom.dualMap) = Ideal.span {r} := by
  have he (α : Dual S (P.X 0)) :
      W31.scalarConeTopDualCoordinate P r 0 hbound e
        (((scalarConeComplex P r).d 1 0).hom.dualMap α) =
          r * W31.topDualCoordinate e α := by
    rw [W31.scalarConeTopDualCoordinate_apply]
    exact W31.scalarConeFirstTopBoundary_eval P r α (e.symm 1)
  ext z
  rw [LinearMap.mem_range, Ideal.mem_span_singleton]
  constructor
  · rintro ⟨α, hα⟩
    refine ⟨W31.topDualCoordinate e α, ?_⟩
    exact hα.symm.trans (he α)
  · rintro ⟨a, ha⟩
    refine ⟨(W31.topDualCoordinate e).symm a, ?_⟩
    change W31.scalarConeTopDualCoordinate P r 0 hbound e
      (((scalarConeComplex P r).d 1 0).hom.dualMap ((W31.topDualCoordinate e).symm a)) = z
    rw [he, LinearEquiv.apply_symm_apply]
    exact ha.symm

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualBottom
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualEndpoint

namespace OAI

namespace PiExponentSiegelAux.W30
open Module
universe u
variable {R : Type u} [CommRing R]

theorem chain_dual_comp_zero (P : ChainComplex (ModuleCat.{u} R) ℕ) (n : ℕ) :
    (P.d (n + 2) (n + 1)).hom.dualMap.comp (P.d (n + 1) n).hom.dualMap = 0 := by
  apply LinearMap.ext
  intro α
  apply LinearMap.ext
  intro x
  change α ((P.d (n + 1) n).hom ((P.d (n + 2) (n + 1)).hom x)) = 0
  have hz : (P.d (n + 1) n).hom ((P.d (n + 2) (n + 1)).hom x) = 0 :=
    LinearMap.congr_fun (chain_linear_comp_zero P n) x
  rw [hz, map_zero]

theorem scalarCone_dual_endpoint_exact
    {Q : Type u} [AddCommGroup Q] [Module R Q]
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ)
    (π : Dual R (P.X (n + 2)) →ₗ[R] Q)
    (hlo : LinearMap.range (P.d (n + 1) n).hom.dualMap =
      LinearMap.ker (P.d (n + 2) (n + 1)).hom.dualMap)
    (hπ : LinearMap.range (P.d (n + 2) (n + 1)).hom.dualMap = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    LinearMap.range ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap)
    (((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap)
    (dualConeDifferential (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r)
    (dualConeDifferential (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r)
    (dualProdDualEquivDual R (P.X (n + 1)) (P.X n))
    (dualProdDualEquivDual R (P.X (n + 2)) (P.X (n + 1)))
    (dualProdDualEquivDual R (P.X (n + 3)) (P.X (n + 2)))
  · have hd : (scalarConeComplex P r).d (n + 2) (n + 1) = scalarConeMap P r (n + 1) :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) (n + 1)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r
  · have hd : (scalarConeComplex P r).d (n + 3) (n + 2) = scalarConeMap P r (n + 2) :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) (n + 2)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r
  · exact dualCone_endpoint_exact _ _ _ r π
      (chain_dual_comp_zero P (n + 1)) (chain_dual_comp_zero P n) hlo hπ hr

theorem scalarCone_dual_one_endpoint_exact
    {Q : Type u} [AddCommGroup Q] [Module R Q]
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (π : Dual R (P.X 1) →ₗ[R] Q)
    (hπ : LinearMap.range (P.d 1 0).hom.dualMap = LinearMap.ker π)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap)
    (hr : IsSMulRegular Q r) :
    LinearMap.range ((scalarConeComplex P r).d 1 0).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d 2 1).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d 1 0).hom.dualMap)
    (((scalarConeComplex P r).d 2 1).hom.dualMap)
    (dualConeBottom (P.d 1 0).hom r)
    (dualConeDifferential (P.d 2 1).hom (P.d 1 0).hom r)
    (LinearEquiv.refl R (Dual R (P.X 0)))
    (dualProdDualEquivDual R (P.X 1) (P.X 0))
    (dualProdDualEquivDual R (P.X 2) (P.X 1))
  · have hd : (scalarConeComplex P r).d 1 0 = scalarConeMap P r 0 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 0
    rw [hd]
    exact coneBottom_dual_equiv (P.d 1 0).hom r
  · have hd : (scalarConeComplex P r).d 2 1 = scalarConeMap P r 1 :=
      ChainComplex.of_d (scalarConeObject P) (scalarConeMap P r) 1
    rw [hd]
    exact coneDifferential_dual_equiv (P.d 2 1).hom (P.d 1 0).hom r
  · exact dualConeBottom_endpoint_exact _ _ r π (chain_dual_comp_zero P 0) hπ hinj hr

theorem scalarCone_dual_low_exact
    {Q : Type u} [AddCommGroup Q] [Module R Q]
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (n : ℕ)
    (π : Dual R (P.X (n + 1)) →ₗ[R] Q)
    (hinj : Function.Injective (P.d 1 0).hom.dualMap)
    (hlow : ∀ k, k < n → LinearMap.range (P.d (k + 1) k).hom.dualMap =
      LinearMap.ker (P.d (k + 2) (k + 1)).hom.dualMap)
    (hπ : LinearMap.range (P.d (n + 1) n).hom.dualMap = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    ∀ k, k < n + 1 →
      LinearMap.range ((scalarConeComplex P r).d (k + 1) k).hom.dualMap =
        LinearMap.ker ((scalarConeComplex P r).d (k + 2) (k + 1)).hom.dualMap := by
  intro k hk
  by_cases hkn : k < n
  · cases k with
    | zero => exact scalarCone_dual_one_exact P r (hlow 0 hkn) hinj
    | succ k =>
      exact scalarCone_dual_interior_exact P r k (hlow k (by omega))
        (hlow (k + 1) hkn)
  · have hkn : k = n := by omega
    subst k
    cases n with
    | zero => exact scalarCone_dual_one_endpoint_exact P r π hπ hinj hr
    | succ n =>
      exact scalarCone_dual_endpoint_exact P r n π (hlow n (by omega)) hπ hr

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeComplex
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualCone

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R A B C A' B' C' : Type*} [CommRing R]
variable [AddCommGroup A] [AddCommGroup B] [AddCommGroup C]
variable [AddCommGroup A'] [AddCommGroup B'] [AddCommGroup C']
variable [Module R A] [Module R B] [Module R C]
variable [Module R A'] [Module R B'] [Module R C']

theorem exact_of_equivalences (f : A →ₗ[R] B) (g : B →ₗ[R] C)
    (f' : A' →ₗ[R] B') (g' : B' →ₗ[R] C')
    (eA : A' ≃ₗ[R] A) (eB : B' ≃ₗ[R] B) (eC : C' ≃ₗ[R] C)
    (hf : eB.toLinearMap.comp f' = f.comp eA.toLinearMap)
    (hg : eC.toLinearMap.comp g' = g.comp eB.toLinearMap)
    (hex : LinearMap.range f' = LinearMap.ker g') :
    LinearMap.range f = LinearMap.ker g := by
  have hf_apply (a : A') : eB (f' a) = f (eA a) := LinearMap.congr_fun hf a
  have hg_apply (b : B') : eC (g' b) = g (eB b) := LinearMap.congr_fun hg b
  ext b
  constructor
  · rintro ⟨a, rfl⟩
    obtain ⟨a', rfl⟩ := eA.surjective a
    change g (f (eA a')) = 0
    rw [← hf_apply a', ← hg_apply (f' a')]
    have hz : g' (f' a') = 0 := by
      have hm : f' a' ∈ LinearMap.range f' := ⟨a', rfl⟩
      rw [hex] at hm
      exact hm
    rw [hz, map_zero]
  · intro hb
    obtain ⟨b', rfl⟩ := eB.surjective b
    have hz : g' b' = 0 := by
      apply eC.injective
      rw [map_zero, hg_apply b']
      exact hb
    have hm : b' ∈ LinearMap.range f' := by
      rw [hex]
      exact hz
    obtain ⟨a', ha'⟩ := hm
    refine ⟨eA a', ?_⟩
    rw [← hf_apply a', ha']

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_dual_interior_exact
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S) (n : ℕ)
    (hlo : LinearMap.range (P.d (n + 1) n).hom.dualMap =
      LinearMap.ker (P.d (n + 2) (n + 1)).hom.dualMap)
    (hhi : LinearMap.range (P.d (n + 2) (n + 1)).hom.dualMap =
      LinearMap.ker (P.d (n + 3) (n + 2)).hom.dualMap) :
    LinearMap.range ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap =
      LinearMap.ker ((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap := by
  apply exact_of_equivalences
    (((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap)
    (((scalarConeComplex P r).d (n + 3) (n + 2)).hom.dualMap)
    (dualConeDifferential (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r)
    (dualConeDifferential (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r)
    (dualProdDualEquivDual S (P.X (n + 1)) (P.X n))
    (dualProdDualEquivDual S (P.X (n + 2)) (P.X (n + 1)))
    (dualProdDualEquivDual S (P.X (n + 3)) (P.X (n + 2)))
  · have hd : (scalarConeComplex P r).d (n + 2) (n + 1) = scalarConeMap P r (n + 1) := by
      exact ChainComplex.of_d _ _ (n + 1)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 2) (n + 1)).hom (P.d (n + 1) n).hom r
  · have hd : (scalarConeComplex P r).d (n + 3) (n + 2) = scalarConeMap P r (n + 2) := by
      exact ChainComplex.of_d _ _ (n + 2)
    rw [hd]
    exact coneDifferential_dual_equiv (P.d (n + 3) (n + 2)).hom (P.d (n + 2) (n + 1)).hom r
  · exact dualConeDifferential_exact _ _ _ r hlo hhi

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean <==
import Mathlib.LinearAlgebra.Basis.Prod
import Mathlib.RingTheory.Finiteness.Prod
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeComplex

namespace OAI

namespace PiExponentSiegelAux.W30

universe u
variable {R : Type u} [CommRing R]

def emptyKoszulObject : ℕ → ModuleCat.{u} R
  | 0 => ModuleCat.of R R
  | _ + 1 => ModuleCat.of R (Fin 0 → R)

def emptyKoszulComplex : ChainComplex (ModuleCat.{u} R) ℕ :=
  ChainComplex.of emptyKoszulObject (fun _ => 0) (fun _ => by simp)

def iterateScalarCones (C : ChainComplex (ModuleCat.{u} R) ℕ) :
    List R → ChainComplex (ModuleCat.{u} R) ℕ
  | [] => C
  | r :: rs => iterateScalarCones (scalarConeComplex C r) rs

def regularSequenceComplex (rs : List R) : ChainComplex (ModuleCat.{u} R) ℕ :=
  iterateScalarCones emptyKoszulComplex rs

lemma scalarCone_free (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (hfree : ∀ n, Module.Free R (C.X n)) (n : ℕ) :
    Module.Free R ((scalarConeComplex C r).X n) := by
  cases n with
  | zero => exact hfree 0
  | succ n =>
    let := hfree (n + 1)
    let := hfree n
    change Module.Free R (C.X (n + 1) × C.X n)
    infer_instance

lemma scalarCone_finite (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R)
    (hfinite : ∀ n, Module.Finite R (C.X n)) (n : ℕ) :
    Module.Finite R ((scalarConeComplex C r).X n) := by
  cases n with
  | zero => exact hfinite 0
  | succ n =>
    let := hfinite (n + 1)
    let := hfinite n
    change Module.Finite R (C.X (n + 1) × C.X n)
    infer_instance

lemma iterateScalarCones_free (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (hfree : ∀ n, Module.Free R (C.X n)) (n : ℕ) :
    Module.Free R ((iterateScalarCones C rs).X n) := by
  induction rs generalizing C with
  | nil => exact hfree n
  | cons r rs ih => exact ih (scalarConeComplex C r) (scalarCone_free C r hfree)

lemma iterateScalarCones_finite (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (hfinite : ∀ n, Module.Finite R (C.X n)) (n : ℕ) :
    Module.Finite R ((iterateScalarCones C rs).X n) := by
  induction rs generalizing C with
  | nil => exact hfinite n
  | cons r rs ih => exact ih (scalarConeComplex C r) (scalarCone_finite C r hfinite)

theorem regularSequenceComplex_free (rs : List R) (n : ℕ) :
    Module.Free R ((regularSequenceComplex rs).X n) := by
  apply iterateScalarCones_free
  intro k
  cases k with
  | zero =>
    change Module.Free R R
    exact Module.Free.self R
  | succ k =>
    change Module.Free R (Fin 0 → R)
    infer_instance

theorem regularSequenceComplex_finite (rs : List R) (n : ℕ) :
    Module.Finite R ((regularSequenceComplex rs).X n) := by
  apply iterateScalarCones_finite
  intro k
  cases k with
  | zero =>
    change Module.Finite R R
    exact Module.Finite.self R
  | succ k =>
    change Module.Finite R (Fin 0 → R)
    infer_instance

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean <==
import OAI.NumberTheory.PiExponent.Jets.KoszulTopDifferential
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceAugmentation

namespace OAI

namespace PiExponentSiegelAux.W30
open Module

variable {R A B C : Type*} [CommRing R]
variable [AddCommGroup A] [AddCommGroup B] [AddCommGroup C]
variable [Module R A] [Module R B] [Module R C]

lemma range_comp_eq_of_surjective (f : B →ₗ[R] C) (g : A →ₗ[R] B)
    (hg : Function.Surjective g) : LinearMap.range (f.comp g) = LinearMap.range f := by
  ext c
  constructor
  · rintro ⟨a, rfl⟩
    exact ⟨g a, rfl⟩
  · rintro ⟨b, rfl⟩
    obtain ⟨a, rfl⟩ := hg b
    exact ⟨a, rfl⟩

theorem scalar_sub_range (e : A ≃ₗ[R] R) (g : B →ₗ[R] R) (r : R)
    (I : Ideal R) (hg : LinearMap.range g = I) :
    LinearMap.range
      (r • e.toLinearMap.comp (LinearMap.fst R A B) -
        g.comp (LinearMap.snd R A B)) = I ⊔ Ideal.span {r} := by
  let T : (A × B) →ₗ[R] (B × R) :=
    (-(LinearMap.snd R A B)).prod (e.toLinearMap.comp (LinearMap.fst R A B))
  have hT : Function.Surjective T := by
    rintro ⟨b, z⟩
    refine ⟨(e.symm z, -b), ?_⟩
    change (-(-b), e (e.symm z)) = (b, z)
    simp only [neg_neg, e.apply_symm_apply]
  have hmap : r • e.toLinearMap.comp (LinearMap.fst R A B) -
      g.comp (LinearMap.snd R A B) = (coneBottom g r).comp T := by
    apply LinearMap.ext
    rintro ⟨a, b⟩
    change r • e a - g b = g (-b) + r • e a
    rw [map_neg]
    abel
  rw [hmap, range_comp_eq_of_surjective _ _ hT, coneBottom_range_eq_sup g r I hg]

universe u
variable {S : Type u} [CommRing S]

theorem scalarCone_top_dual_image
    (P : ChainComplex (ModuleCat.{u} S) ℕ) (r : S) (n : ℕ)
    (hbound : ∀ k, n + 1 < k → Subsingleton (P.X k))
    (e : P.X (n + 1) ≃ₗ[S] S) (I : Ideal S)
    (hI : LinearMap.range
      ((W31.topDualCoordinate e).toLinearMap.comp (P.d (n + 1) n).hom.dualMap) = I) :
    LinearMap.range
      ((W31.scalarConeTopDualCoordinate P r (n + 1) hbound e).toLinearMap.comp
        ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap) =
      I ⊔ Ideal.span {r} := by
  let E := dualProdDualEquivDual S (P.X (n + 1)) (P.X n)
  let F := (W31.scalarConeTopDualCoordinate P r (n + 1) hbound e).toLinearMap.comp
    ((scalarConeComplex P r).d (n + 2) (n + 1)).hom.dualMap
  have hmap : F.comp E.toLinearMap =
      r • (W31.topDualCoordinate e).toLinearMap.comp
          (LinearMap.fst S (Dual S (P.X (n + 1))) (Dual S (P.X n))) -
        ((W31.topDualCoordinate e).toLinearMap.comp (P.d (n + 1) n).hom.dualMap).comp
          (LinearMap.snd S (Dual S (P.X (n + 1))) (Dual S (P.X n))) := by
    apply LinearMap.ext
    rintro ⟨α, β⟩
    exact W31.scalarConeTopDualCoordinate_boundary P r n hbound e α β
  change LinearMap.range F = _
  rw [← range_comp_eq_of_surjective F E.toLinearMap E.surjective, hmap]
  exact scalar_sub_range (W31.topDualCoordinate e) _ r I hI

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean <==
import Mathlib.LinearAlgebra.Dual.Defs
import Mathlib.LinearAlgebra.Prod
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulBounded

namespace OAI

noncomputable section
universe u
namespace PiExponentSiegelAux.W31
variable {R : Type u} [CommRing R]

def scalarConeTopEquiv (C : ChainComplex (ModuleCat.{u} R) ℕ) (r : R) (d : ℕ)
    (hbound : ∀ n, d < n → Subsingleton (C.X n)) :
    (W30.scalarConeComplex C r).X (d + 1) ≃ₗ[R] C.X d := by
  letI := hbound (d + 1) (Nat.lt_succ_self d)
  letI : Unique (C.X (d + 1)) :=
    { default := 0, uniq := fun x => Subsingleton.elim x 0 }
  exact LinearEquiv.uniqueProd (R := R) (M := C.X d) (M₂ := C.X (d + 1))

def iterateScalarConesTopEquiv (rs : List R) (C : ChainComplex (ModuleCat.{u} R) ℕ)
    (d : ℕ) (hbound : ∀ n, d < n → Subsingleton (C.X n)) :
    (W30.iterateScalarCones C rs).X (d + rs.length) ≃ₗ[R] C.X d := by
  induction rs generalizing C d with
  | nil =>
    exact LinearEquiv.refl R (C.X d)
  | cons r rs ih =>
    have e := ih (W30.scalarConeComplex C r) (d + 1)
      (W30.scalarCone_bounded C r d hbound)
    let K := W30.iterateScalarCones (W30.scalarConeComplex C r) rs
    have hidx : d + (r :: rs).length = (d + 1) + rs.length := by
      simp only [List.length_cons]
      exact (Nat.add_assoc d rs.length 1).symm.trans (Nat.add_right_comm d rs.length 1)
    exact (K.XIsoOfEq hidx).toLinearEquiv.trans
      (e.trans (scalarConeTopEquiv C r d hbound))

def regularSequenceTopEquiv (rs : List R) :
    (W30.regularSequenceComplex rs).X rs.length ≃ₗ[R] R := by
  have hbound : ∀ n, 0 < n → Subsingleton (W30.emptyKoszulComplex (R := R) |>.X n) :=
    fun n hn => W30.regularSequenceComplex_bounded ([] : List R) n hn
  let K := W30.iterateScalarCones (W30.emptyKoszulComplex (R := R)) rs
  exact (K.XIsoOfEq (Nat.zero_add rs.length).symm).toLinearEquiv.trans
    (iterateScalarConesTopEquiv rs W30.emptyKoszulComplex 0 hbound)

def regularSequenceTopDualEquiv (rs : List R) :
    Module.Dual R ((W30.regularSequenceComplex rs).X rs.length) ≃ₗ[R] R :=
  (regularSequenceTopEquiv rs).dualMap.symm.trans (LinearMap.ringLmapEquivSelf R R R)

theorem regularSequenceTopDualEquiv_apply (rs : List R)
    (φ : Module.Dual R ((W30.regularSequenceComplex rs).X rs.length)) :
    regularSequenceTopDualEquiv rs φ = φ ((regularSequenceTopEquiv rs).symm 1) := rfl

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineLocalRegularBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterSelection

namespace OAI

namespace PiExponent

open PiExponentJets.W22

theorem localIsolatedBezout
    (k : Type) [Field k] [Infinite k] (n : ℕ)
    {J : Type*} (f : J → MvPolynomial (Fin n) k) (D h : ℕ)
    (hdegree : ∀ j, (f j).totalDegree ≤ D)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (hminimal : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hheight : P.height = (h : ℕ∞)) (hbound : h ≤ n) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((D ^ h : ℕ) : ℕ∞) := by
  have hrad := localized_radical_eq_maximal_of_mem_minimalPrimes
    (Ideal.span (Set.range f)) P hminimal
  obtain ⟨cs, _hcslength, hgslen, hgsdegree, hgscontained, hgsreg, hgsrad⟩ :=
    PiExponentSiegel.W58.polynomialLocal_exists_degree_bounded_regular_parameters
      k n P f D h hdegree hheight hrad
  let gs := cs.map (Finsupp.linearCombination k f)
  have hlen : gs.length = h := hgslen
  have hgsmin : P ∈ (Ideal.ofList gs).minimalPrimes :=
    mem_minimalPrimes_of_localized_radical (Ideal.ofList gs) P hgsrad
  have hselected := affine_local_regular_list_bezout n P gs D
    hgsdegree hgsreg (hlen.le.trans hbound) hgsmin
  have htransfer := ideal_quotient_length_le_of_bound
    (Ideal.map_mono hgscontained) hselected
  simpa only [hlen] using htransfer

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.Length
import Mathlib.RingTheory.SimpleModule.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiltrationLength

namespace OAI

namespace PiExponentJets.W22

open scoped Classical BigOperators

variable {R : Type*} [CommRing R]

theorem map_ideal_eq_top_of_not_le
    (P Q : Ideal R) [Q.IsPrime] (hPQ : ¬ P ≤ Q) :
    P.map (algebraMap R (Localization.AtPrime Q)) = ⊤ := by
  obtain ⟨x, hxP, hxQ⟩ := SetLike.not_le_iff_exists.mp hPQ
  have hu : IsUnit (algebraMap R (Localization.AtPrime Q) x) :=
    (IsLocalization.AtPrime.isUnit_to_map_iff (Localization.AtPrime Q) Q x).mpr hxQ
  exact Ideal.eq_top_of_isUnit_mem _ (Ideal.mem_map_of_mem _ hxP) hu

theorem localized_prime_factor_length_zero
    (P Q : Ideal R) [Q.IsPrime] (hPQ : ¬ P ≤ Q) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ P.map (algebraMap R (Localization.AtPrime Q))) = 0 := by
  rw [map_ideal_eq_top_of_not_le P Q hPQ]
  exact Module.length_eq_zero

theorem localized_prime_factor_length_one
    (Q : Ideal R) [Q.IsPrime] :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ Q.map (algebraMap R (Localization.AtPrime Q))) = 1 := by
  rw [Localization.AtPrime.map_eq_maximalIdeal]
  let : IsSimpleModule (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ IsLocalRing.maximalIdeal (Localization.AtPrime Q)) :=
    isSimpleModule_iff_isCoatom.mpr (Ideal.isMaximal_def.mp inferInstance)
  exact Module.length_eq_one _ _

theorem prime_not_le_of_ne_minimal
    (I P Q : Ideal R) [P.IsPrime]
    (hQ : Q ∈ I.minimalPrimes) (hIP : I ≤ P) (hne : P ≠ Q) : ¬ P ≤ Q := by
  intro hPQ
  exact hne (le_antisymm hPQ (hQ.2 ⟨inferInstance, hIP⟩ hPQ))

theorem localized_prime_factor_length
    (I P Q : Ideal R) [P.IsPrime] [Q.IsPrime]
    (hQ : Q ∈ I.minimalPrimes) (hIP : I ≤ P) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ P.map (algebraMap R (Localization.AtPrime Q))) =
      if P = Q then 1 else 0 := by
  classical
  by_cases hPQ : P = Q
  · subst P
    simpa only [ite_true] using localized_prime_factor_length_one Q
  · rw [ite_eq_right hPQ]
    exact localized_prime_factor_length_zero P Q
      (prime_not_le_of_ne_minimal I P Q hQ hIP hPQ)

theorem local_component_length_eq_prime_factor_count
    (I Q : Ideal R) [Q.IsPrime] (hQ : Q ∈ I.minimalPrimes)
    (N : ℕ → Submodule (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q))))
    (hmono : ∀ i, N i ≤ N (i + 1)) (hzero : N 0 = ⊥)
    (n : ℕ) (htop : N n = ⊤)
    (P : ℕ → Ideal R) [∀ i, (P i).IsPrime]
    (hIP : ∀ i < n, I ≤ P i)
    (e : ∀ i < n,
      (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) ≃ₗ[Localization.AtPrime Q]
        (Localization.AtPrime Q ⧸ (P i).map (algebraMap R (Localization.AtPrime Q)))) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q))) =
      ∑ i ∈ Finset.range n, if P i = Q then 1 else 0 := by
  rw [module_length_eq_sum_filtration N hmono hzero n htop]
  apply Finset.sum_congr rfl
  intro i hi
  rw [(e i (Finset.mem_range.mp hi)).length_eq]
  exact localized_prime_factor_length I (P i) Q hQ (hIP i (Finset.mem_range.mp hi))

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean <==
import Mathlib.RingTheory.KrullDimension.LocalRing
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionPrimeFactors

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A : Type*} [CommRing A]

theorem maximal_factor_cut_eq_colon (P : Ideal A) [P.IsMaximal] (x : A) :
    Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
      Module.length A ((P.colon {x}) ⧸ P.submoduleOf (P.colon {x})) := by
  let : IsSimpleModule A (A ⧸ P) :=
    isSimpleModule_iff_isCoatom.mpr (Ideal.isMaximal_def.mp inferInstance)
  apply finite_length_cut_eq_colon P x
  apply Module.length_ne_top_iff.mp
  rw [Module.length_eq_one A (A ⧸ P)]
  exact ENat.one_ne_top

theorem regular_not_mem_minimalPrime (x : A) (hx : x ∈ nonZeroDivisors A)
    (P : Ideal A) (hP : P ∈ minimalPrimes A) : x ∉ P := by
  exact fun hxP => Set.disjoint_left.mp
    (Ideal.disjoint_nonZeroDivisors_of_mem_minimalPrimes hP) hxP hx

theorem dimension_one_prime_factor_dichotomy
    [Ring.KrullDimLE 1 A] [IsLocalRing A]
    (x : A) (hx : x ∈ nonZeroDivisors A)
    (P : Ideal A) [P.IsPrime] :
    (P ∈ minimalPrimes A ∧ Function.Injective (quotientMul P x)) ∨
    (P = IsLocalRing.maximalIdeal A ∧
      Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
        Module.length A ((P.colon {x}) ⧸ P.submoduleOf (P.colon {x}))) := by
  rcases (Ring.krullDimLE_one_iff.mp inferInstance) P inferInstance with hP | hP
  · exact Or.inl ⟨hP,
      prime_quotientMul_injective P x (regular_not_mem_minimalPrime x hx P hP)⟩
  · let : P.IsMaximal := hP
    exact Or.inr ⟨IsLocalRing.eq_maximalIdeal hP, maximal_factor_cut_eq_colon P x⟩

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.EndomorphismEulerAdditivity
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionTransport

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A M₁ M₂ M₃ : Type*} [CommRing A]
  [AddCommGroup M₁] [Module A M₁] [AddCommGroup M₂] [Module A M₂]
  [AddCommGroup M₃] [Module A M₃]

theorem scalar_euler_cross_add (x : A)
    (f : M₁ →ₗ[A] M₂) (g : M₂ →ₗ[A] M₃)
    (hExact : Function.Exact f g) (hf : Function.Injective f)
    (hg : Function.Surjective g) :
    Module.length A (M₂ ⧸ LinearMap.range (x • (LinearMap.id : M₂ →ₗ[A] M₂))) +
        Module.length A (LinearMap.ker (x • (LinearMap.id : M₁ →ₗ[A] M₁))) +
        Module.length A (LinearMap.ker (x • (LinearMap.id : M₃ →ₗ[A] M₃))) =
      Module.length A (LinearMap.ker (x • (LinearMap.id : M₂ →ₗ[A] M₂))) +
        Module.length A (M₁ ⧸ LinearMap.range (x • (LinearMap.id : M₁ →ₗ[A] M₁))) +
        Module.length A (M₃ ⧸ LinearMap.range (x • (LinearMap.id : M₃ →ₗ[A] M₃))) := by
  apply EndomorphismEuler.endomorphism_euler_cross_add
    (x • LinearMap.id) (x • LinearMap.id) (x • LinearMap.id) f g hExact
  · ext m
    exact map_smul f x m
  · ext m
    exact map_smul g x m
  · exact hf
  · exact hg

theorem cyclic_ideal_step_cross_add (I : Ideal A) (f x : A) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) +
        Module.length A (((I.colon {f}).colon {x}) ⧸
          (I.colon {f}).submoduleOf ((I.colon {f}).colon {x})) +
        Module.length A (((I ⊔ Ideal.span {f}).colon {x}) ⧸
          (I ⊔ Ideal.span {f}).submoduleOf ((I ⊔ Ideal.span {f}).colon {x})) =
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) +
        Module.length A (A ⧸ ((I.colon {f}) ⊔ Ideal.span {x})) +
        Module.length A (A ⧸ ((I ⊔ Ideal.span {f}) ⊔ Ideal.span {x})) := by
  let J : Ideal A := I ⊔ Ideal.span {f}
  let T : Submodule A (A ⧸ I) := Submodule.map I.mkQ J
  let eT : (A ⧸ I.colon {f}) ≃ₗ[A] T :=
    (W22.cyclicFactorEquiv I f).trans (W22.subquotientEquivImage I J)
  let eQ : ((A ⧸ I) ⧸ T) ≃ₗ[A] (A ⧸ J) :=
    Submodule.quotientQuotientEquivQuotient I J le_sup_left
  have h := scalar_euler_cross_add x T.subtype T.mkQ
    (LinearMap.exact_subtype_mkQ T) (Submodule.subtype_injective T)
    (Submodule.mkQ_surjective T)
  rw [scalar_kernel_length_eq eT.symm x, scalar_kernel_length_eq eQ x,
    scalar_cokernel_length_eq eT.symm x, scalar_cokernel_length_eq eQ x] at h
  change Module.length A ((A ⧸ I) ⧸ LinearMap.range (quotientMul I x)) +
      Module.length A (LinearMap.ker (quotientMul (I.colon {f}) x)) +
      Module.length A (LinearMap.ker (quotientMul J x)) =
    Module.length A (LinearMap.ker (quotientMul I x)) +
      Module.length A ((A ⧸ I.colon {f}) ⧸ LinearMap.range (quotientMul (I.colon {f}) x)) +
      Module.length A ((A ⧸ J) ⧸ LinearMap.range (quotientMul J x)) at h
  simpa only [cokernel_length_eq_cut, kernel_length_eq_colon, J] using h

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionQuotientTransport

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

theorem minimalPrimeCutSum_quotient (I : Ideal A) (x : A) :
    minimalPrimeCutSum I x =
      minimalPrimeCutSum (⊥ : Ideal (A ⧸ I)) (Ideal.Quotient.mk I x) := by
  classical
  let : Fintype I.minimalPrimes :=
    (I.finite_minimalPrimes_of_isNoetherianRing A).fintype
  let : Fintype (minimalPrimes (A ⧸ I)) :=
    ((⊥ : Ideal (A ⧸ I)).finite_minimalPrimes_of_isNoetherianRing (A ⧸ I)).fintype
  symm
  unfold minimalPrimeCutSum
  apply Fintype.sum_equiv (quotientMinimalPrimesEquiv I)
  intro Q
  let P := (quotientMinimalPrimesEquiv I Q).val
  let : P.IsPrime := (quotientMinimalPrimesEquiv I Q).property.1.1
  let : Q.val.IsPrime := Q.property.1.1
  have hIP : I ≤ P := (quotientMinimalPrimesEquiv I Q).property.1.2
  have hmap : P.map (Ideal.Quotient.mk I) = Q.val :=
    Ideal.map_comap_of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective Q.val
  have hc := quotient_prime_cut_length I P hIP x
  rw [hmap] at hc
  exact congrArg₂ HMul.hMul (quotient_minimal_local_length I Q).symm hc.symm

omit [IsNoetherianRing A] in
theorem quotient_parameter_mem_nonZeroDivisors (I : Ideal A) (x : A)
    (hregular : Function.Injective (quotientMul I x)) :
    Ideal.Quotient.mk I x ∈ nonZeroDivisors (A ⧸ I) := by
  apply mem_nonZeroDivisors_iff_left.mpr
  intro y hy
  apply hregular
  change x • y = x • (0 : A ⧸ I)
  rw [smul_zero, Algebra.smul_def]
  exact hy

theorem local_onecut_length [IsLocalRing A]
    (I : Ideal A) (x : A) (hdim : ringKrullDim (A ⧸ I) = 1)
    (hregular : Function.Injective (quotientMul I x)) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) = minimalPrimeCutSum I x := by
  have hnot : ¬ Subsingleton (A ⧸ I) := by
    intro hsub
    let := hsub
    have hbot : ringKrullDim (A ⧸ I) = ⊥ := ringKrullDim_eq_bot_of_subsingleton
    rw [hdim] at hbot
    exact WithBot.one_ne_bot hbot
  let : Nontrivial (A ⧸ I) := not_subsingleton_iff_nontrivial.mp hnot
  let : IsLocalRing (A ⧸ I) :=
    IsLocalRing.of_surjective' (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  let : Ring.KrullDimLE 1 (A ⧸ I) := Ring.krullDimLE_iff.mpr hdim.le
  calc
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) =
        Module.length (A ⧸ I) ((A ⧸ I) ⧸ Ideal.span {Ideal.Quotient.mk I x}) :=
      quotient_principal_cut_length I x
    _ = minimalPrimeCutSum (⊥ : Ideal (A ⧸ I)) (Ideal.Quotient.mk I x) :=
      regular_ring_onecut_length _ (quotient_parameter_mem_nonZeroDivisors I x hregular)
    _ = minimalPrimeCutSum I x := (minimalPrimeCutSum_quotient I x).symm

theorem localOneCutLengthStatement_proved [IsLocalRing A] :
    LocalOneCutLengthStatement A := by
  intro I x hdim hregular _hprimary _hradical
  exact local_onecut_length I x hdim hregular

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean <==
import Mathlib.RingTheory.OrderOfVanishing.Noetherian
import OAI.NumberTheory.PiExponent.LocalAlgebra.CyclicPrimeFactor
import OAI.NumberTheory.PiExponent.LocalAlgebra.SubquotientLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A M : Type*} [CommRing A] [AddCommGroup M] [Module A M]

theorem finite_length_kernel_eq_cokernel
    (u : M →ₗ[A] M) (hfin : IsFiniteLength A M) :
    Module.length A (LinearMap.ker u) =
      Module.length A (M ⧸ LinearMap.range u) := by
  have hk := Module.length_eq_add_of_exact (LinearMap.ker u).subtype
    (LinearMap.ker u).mkQ (Submodule.subtype_injective _)
    (Submodule.mkQ_surjective _) (LinearMap.exact_subtype_mkQ _)
  rw [u.quotKerEquivRange.length_eq] at hk
  have hr := Module.length_eq_add_of_exact (LinearMap.range u).subtype
    (LinearMap.range u).mkQ (Submodule.subtype_injective _)
    (Submodule.mkQ_surjective _) (LinearMap.exact_subtype_mkQ _)
  have hfiniteRange : Module.length A (LinearMap.range u) ≠ ⊤ :=
    Module.length_ne_top_iff.mpr
      (hfin.of_injective (Submodule.subtype_injective (LinearMap.range u)))
  apply ENat.add_left_injective_of_ne_top hfiniteRange
  calc
    Module.length A (LinearMap.ker u) + Module.length A (LinearMap.range u) =
        Module.length A M := hk.symm
    _ = Module.length A (M ⧸ LinearMap.range u) +
        Module.length A (LinearMap.range u) := hr.trans (add_comm _ _)

def quotientMul (I : Ideal A) (x : A) : (A ⧸ I) →ₗ[A] (A ⧸ I) :=
  x • LinearMap.id

@[simp] theorem quotientMul_apply (I : Ideal A) (x : A) (y : A ⧸ I) :
    quotientMul I x y = x • y := rfl

@[simp] theorem quotientMul_mk (I : Ideal A) (x a : A) :
    quotientMul I x (I.mkQ a) = I.mkQ (a * x) := by
  change x • I.mkQ a = I.mkQ (a * x)
  calc
    x • I.mkQ a = I.mkQ (x • a) := (I.mkQ.map_smul x a).symm
    _ = I.mkQ (a * x) := by rw [smul_eq_mul, mul_comm]

theorem quotientMul_kernel (I : Ideal A) (x : A) :
    LinearMap.ker (quotientMul I x) = Submodule.map I.mkQ (I.colon {x}) := by
  ext y
  constructor
  · intro hy
    obtain ⟨a, rfl⟩ := I.mkQ_surjective y
    have ha : a * x ∈ I := by
      have hz : quotientMul I x (I.mkQ a) = 0 := hy
      rw [quotientMul_mk, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero] at hz
      exact hz
    refine ⟨a, ?_, rfl⟩
    change a ∈ I.colon {x}
    simpa only [Submodule.mem_colon_singleton, smul_eq_mul] using ha
  · rintro ⟨a, ha, rfl⟩
    change a ∈ I.colon {x} at ha
    change quotientMul I x (I.mkQ a) = 0
    rw [quotientMul_mk, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
    simpa only [Submodule.mem_colon_singleton, smul_eq_mul] using ha

noncomputable def colonQuotientEquivKernel (I : Ideal A) (x : A) :
    ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) ≃ₗ[A]
      LinearMap.ker (quotientMul I x) :=
  (W22.subquotientEquivImage I (I.colon {x})).trans
    (LinearEquiv.ofEq _ _ (quotientMul_kernel I x).symm)

theorem quotientMul_range (I : Ideal A) (x : A) :
    LinearMap.range (quotientMul I x) = Submodule.map I.mkQ (Ideal.span {x}) := by
  have hcomp : (quotientMul I x).comp I.mkQ =
      I.mkQ.comp (LinearMap.toSpanSingleton A A x) := by
    apply LinearMap.ext
    intro a
    change quotientMul I x (I.mkQ a) = I.mkQ (a * x)
    exact quotientMul_mk I x a
  have hr := congrArg LinearMap.range hcomp
  simpa only [LinearMap.range_comp, Submodule.range_mkQ, Submodule.map_top,
    LinearMap.range_toSpanSingleton] using hr

noncomputable def cokernelEquivCut (I : Ideal A) (x : A) :
    ((A ⧸ I) ⧸ LinearMap.range (quotientMul I x)) ≃ₗ[A]
      A ⧸ (I ⊔ Ideal.span {x}) :=
  (Submodule.quotEquivOfEq _ _ (quotientMul_range I x)).trans
    (Submodule.quotientQuotientEquivQuotientSup I (Ideal.span {x}))

theorem kernel_length_eq_colon (I : Ideal A) (x : A) :
    Module.length A (LinearMap.ker (quotientMul I x)) =
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) :=
  (colonQuotientEquivKernel I x).length_eq.symm

theorem cokernel_length_eq_cut (I : Ideal A) (x : A) :
    Module.length A ((A ⧸ I) ⧸ LinearMap.range (quotientMul I x)) =
      Module.length A (A ⧸ (I ⊔ Ideal.span {x})) :=
  (cokernelEquivCut I x).length_eq

theorem finite_length_cut_eq_colon (I : Ideal A) (x : A)
    (hfin : IsFiniteLength A (A ⧸ I)) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) =
      Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) := by
  rw [← cokernel_length_eq_cut, ← kernel_length_eq_colon]
  exact (finite_length_kernel_eq_cokernel (quotientMul I x) hfin).symm

theorem regular_colon_length_zero (I : Ideal A) (x : A)
    (hregular : Function.Injective (quotientMul I x)) :
    Module.length A ((I.colon {x}) ⧸ I.submoduleOf (I.colon {x})) = 0 := by
  rw [← kernel_length_eq_colon, LinearMap.ker_eq_bot.mpr hregular]
  exact Module.length_bot

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.LocalIntersectionRegularEuler

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators Classical

variable {A : Type*} [CommRing A] [IsNoetherianRing A]
  [Ring.KrullDimLE 1 A] [IsLocalRing A]

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] [IsLocalRing A] in
private theorem subtype_indicator_sum
    (S : Set (Ideal A)) [Fintype S] (P : Ideal A) (w : Ideal A → ℕ∞) :
    (∑ Q : S, if P = Q.val then w Q.val else 0) =
      if P ∈ S then w P else 0 := by
  classical
  by_cases hp : P ∈ S
  · rw [ite_eq_left hp]
    calc
      (∑ Q : S, if P = Q.val then w Q.val else 0) =
          (if P = P then w P else 0) := by
        apply Finset.sum_eq_single (⟨P, hp⟩ : S)
        · intro Q hQ hne
          have hne' : P ≠ Q.val := by
            intro h
            apply hne
            exact Subtype.ext h.symm
          simp only [hne', ↓reduceIte]
        · simp
      _ = w P := ite_eq_left rfl
  · rw [ite_eq_right hp]
    apply Finset.sum_eq_zero
    intro Q hQ
    have hne : P ≠ Q.val := fun h => hp (h.symm ▸ Q.property)
    simp only [hne, ↓reduceIte]

theorem regular_ring_onecut_length (x : A) (hx : x ∈ nonZeroDivisors A) :
    Module.length A (A ⧸ Ideal.span {x}) =
      minimalPrimeCutSum (⊥ : Ideal A) x := by
  classical
  obtain ⟨n, J, f, hp, he, hcounts⟩ := exists_regular_onecut_sum_and_local_counts x hx
  let ps : ℕ → Ideal A := fun i => (J i).colon {f i}
  let w : Ideal A → ℕ∞ := fun P => Module.length A (A ⧸ (P ⊔ Ideal.span {x}))
  have hsumNat : (Module.length A (A ⧸ Ideal.span {x})).toNat =
      ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then (w (ps i)).toNat else 0 := by
    exact_mod_cast he
  have hsumENat : ((Module.length A (A ⧸ Ideal.span {x})).toNat : ℕ∞) =
      ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then ((w (ps i)).toNat : ℕ∞) else 0 := by
    exact_mod_cast hsumNat
  have hzeroCut : Module.length A (A ⧸ Ideal.span {x}) ≠ ⊤ := by
    exact Module.length_ne_top_iff.mpr (isFiniteLength_quotient_span_singleton A hx)
  rw [ENat.natCast_toNat hzeroCut] at hsumENat
  have hsum : Module.length A (A ⧸ Ideal.span {x}) =
      ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then w (ps i) else 0 := by
    refine hsumENat.trans (Finset.sum_congr rfl ?_)
    intro i hi
    split_ifs with hmin
    · exact ENat.natCast_toNat (regular_cut_length_ne_top x hx (ps i))
    · rfl
  let : Fintype ((⊥ : Ideal A).minimalPrimes) :=
    ((⊥ : Ideal A).finite_minimalPrimes_of_isNoetherianRing A).fintype
  have hterm (P : (⊥ : Ideal A).minimalPrimes) :
      (letI : P.val.IsPrime := P.property.1.1
       Module.length (Localization.AtPrime P.val)
          (Localization.AtPrime P.val ⧸ (⊥ : Ideal A).map
            (algebraMap A (Localization.AtPrime P.val))) * w P.val) =
        ∑ i ∈ Finset.range n, if ps i = P.val then w P.val else 0 := by
    let : P.val.IsPrime := P.property.1.1
    rw [hcounts P.val P.property, Finset.sum_mul]
    apply Finset.sum_congr rfl
    intro i hi
    by_cases h : ps i = P.val
    · simp only [ps] at h
      simp only [h, ↓reduceIte, one_mul, ps]
    · simp only [ps] at h
      simp only [h, ↓reduceIte, zero_mul, ps]
  calc
    Module.length A (A ⧸ Ideal.span {x}) =
        ∑ i ∈ Finset.range n, if ps i ∈ minimalPrimes A then w (ps i) else 0 := hsum
    _ = ∑ i ∈ Finset.range n, ∑ P : (⊥ : Ideal A).minimalPrimes,
        if ps i = P.val then w P.val else 0 := by
      apply Finset.sum_congr rfl
      intro i hi
      exact (subtype_indicator_sum ((⊥ : Ideal A).minimalPrimes) (ps i) w).symm
    _ = ∑ P : (⊥ : Ideal A).minimalPrimes, ∑ i ∈ Finset.range n,
        if ps i = P.val then w P.val else 0 := Finset.sum_comm
    _ = minimalPrimeCutSum (⊥ : Ideal A) x := by
      unfold minimalPrimeCutSum
      apply Finset.sum_congr rfl
      intro P hP
      exact (hterm P).symm

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A : Type*} [CommRing A]

theorem prime_quotientMul_injective (P : Ideal A) [P.IsPrime]
    (x : A) (hx : x ∉ P) : Function.Injective (quotientMul P x) := by
  have hx0 : Ideal.Quotient.mk P x ≠ 0 := by
    simpa only [ne_eq, Ideal.Quotient.eq_zero_iff_mem] using hx
  intro y z hyz
  change x • y = x • z at hyz
  simp only [Algebra.smul_def] at hyz
  exact mul_left_cancel₀ hx0 hyz

theorem prime_colon_length_zero (P : Ideal A) [P.IsPrime]
    (x : A) (hx : x ∉ P) :
    Module.length A ((P.colon {x}) ⧸ P.submoduleOf (P.colon {x})) = 0 :=
  regular_colon_length_zero P x (prime_quotientMul_injective P x hx)

theorem quotientMul_eq_zero_of_mem (P : Ideal A) (x : A) (hx : x ∈ P) :
    quotientMul P x = 0 := by
  apply LinearMap.ext
  intro y
  obtain ⟨a, rfl⟩ := P.mkQ_surjective y
  change quotientMul P x (P.mkQ a) = 0
  rw [quotientMul_mk, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
  exact P.mul_mem_left a hx

noncomputable def minimalPrimeCutSum [IsNoetherianRing A]
    (I : Ideal A) (x : A) : ℕ∞ := by
  classical
  letI : Fintype I.minimalPrimes :=
    (I.finite_minimalPrimes_of_isNoetherianRing A).fintype
  exact ∑ P : I.minimalPrimes,
    letI : P.val.IsPrime := P.property.1.1
    Module.length (Localization.AtPrime P.val)
      (Localization.AtPrime P.val ⧸
        I.map (algebraMap A (Localization.AtPrime P.val))) *
      Module.length A (A ⧸ (P.val ⊔ Ideal.span {x}))

def LocalOneCutLengthStatement (A : Type*) [CommRing A]
    [IsNoetherianRing A] [IsLocalRing A] : Prop :=
  ∀ (I : Ideal A) (x : A),
    ringKrullDim (A ⧸ I) = 1 →
    Function.Injective (quotientMul I x) →
    (I ⊔ Ideal.span {x}).IsPrimary →
    (I ⊔ Ideal.span {x}).radical = IsLocalRing.maximalIdeal A →
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) = minimalPrimeCutSum I x

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedFiltrationLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

open scoped BigOperators

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

omit [IsNoetherianRing A] in
theorem quotient_annihilator_eq_colon (J : Ideal A) (f : A) :
    (⊥ : Submodule A (A ⧸ J)).colon {J.mkQ f} = J.colon {f} := by
  ext a
  simp only [Submodule.mem_colon_singleton, Submodule.mem_bot]
  change a • J.mkQ f = 0 ↔ a * f ∈ J
  rw [← J.mkQ.map_smul, smul_eq_mul, Submodule.mkQ_apply,
    Submodule.Quotient.mk_eq_zero]

theorem exists_cyclic_prime_filtration_nat :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = ⊥ ∧ J n = ⊤ ∧
      ∀ i < n, ((J i).colon {f i}).IsPrime ∧
        J (i + 1) = J i ⊔ Ideal.span {f i} := by
  classical
  obtain ⟨s, hshead, hslast⟩ :=
    IsNoetherianRing.exists_relSeries_isQuotientEquivQuotientPrime A A
  have hsmono : Monotone s := Fin.monotone_iff_le_succ.mpr fun i => (s.step i).1
  let J : ℕ → Ideal A := fun i =>
    s ⟨min i s.length, Nat.lt_succ_of_le (min_le_right _ _)⟩
  have hd : ∀ i : Fin s.length, ∃ f : A,
      ((s i.castSucc).colon {f}).IsPrime ∧
        s i.succ = s i.castSucc ⊔ Ideal.span {f} := by
    intro i
    obtain ⟨f, hp, hf⟩ :=
      Submodule.isQuotientEquivQuotientPrime_iff.mp (s.step i)
    exact ⟨f, by simpa only [quotient_annihilator_eq_colon] using hp, hf⟩
  let generators : Fin s.length → A := fun i => (hd i).choose
  let f : ℕ → A := fun i => if hi : i < s.length then generators ⟨i, hi⟩ else 0
  refine ⟨s.length, J, f, ?_, ?_, ?_, ?_⟩
  · intro i
    apply hsmono
    exact min_le_min_right s.length (Nat.le_succ i)
  · change s.head = (⊥ : Submodule A A)
    exact hshead
  · simpa only [J, min_self, RelSeries.last, Fin.last] using hslast
  · intro i hi
    have hleft : J i = s (Fin.castSucc ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.le_of_lt hi)
    have hright : J (i + 1) = s (Fin.succ ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.succ_le_of_lt hi)
    simpa only [f, dite_eq_left hi, generators, hleft, hright] using (hd ⟨i, hi⟩).choose_spec

theorem exists_cyclic_filtration_all_local_counts :
    ∃ (n : ℕ) (J : ℕ → Ideal A) (f : ℕ → A),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = ⊥ ∧ J n = ⊤ ∧
      (∀ i < n, ((J i).colon {f i}).IsPrime ∧
        J (i + 1) = J i ⊔ Ideal.span {f i}) ∧
      ∀ (P : Ideal A) [P.IsPrime], P ∈ minimalPrimes A →
        Module.length (Localization.AtPrime P)
          (Localization.AtPrime P ⧸ (⊥ : Ideal A).map
            (algebraMap A (Localization.AtPrime P))) =
          ∑ i ∈ Finset.range n, if (J i).colon {f i} = P then 1 else 0 := by
  obtain ⟨n, J, f, hmono, hstart, hend, hstep⟩ :=
    exists_cyclic_prime_filtration_nat (A := A)
  refine ⟨n, J, f, hmono, hstart, hend, hstep, ?_⟩
  intro P hP hp
  exact W22.localized_cyclic_filtration_length ⊥ P hp J hmono hstart n hend f
    (fun i hi => (hstep i hi).2) (fun i hi => (hstep i hi).1)

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean <==
import Mathlib.RingTheory.LocalRing.Quotient
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionMinimalSum
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLocalizedLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A : Type*} [CommRing A]

theorem quotient_cut_length (I J : Ideal A) :
    Module.length A (A ⧸ (I ⊔ J)) =
      Module.length (A ⧸ I) ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I)) := by
  calc
    Module.length A (A ⧸ (I ⊔ J)) =
        Module.length (A ⧸ (I ⊔ J)) (A ⧸ (I ⊔ J)) :=
      PiExponentSiegel.W23.quotient_module_length_eq_intrinsic _
    _ = Module.length ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I))
        ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I)) :=
      (PiExponentSiegel.W23.intrinsic_length_eq_of_ringEquiv
        (DoubleQuot.quotQuotEquivQuotSup I J)).symm
    _ = Module.length (A ⧸ I) ((A ⧸ I) ⧸ J.map (Ideal.Quotient.mk I)) :=
      (PiExponentSiegel.W23.quotient_module_length_eq_intrinsic _).symm

theorem quotient_principal_cut_length (I : Ideal A) (x : A) :
    Module.length A (A ⧸ (I ⊔ Ideal.span {x})) =
      Module.length (A ⧸ I) ((A ⧸ I) ⧸ Ideal.span {Ideal.Quotient.mk I x}) := by
  have hmap : (Ideal.span {x}).map (Ideal.Quotient.mk I) =
      Ideal.span {Ideal.Quotient.mk I x} := by
    simp only [Ideal.map_span, Set.image_singleton]
  exact (quotient_cut_length I (Ideal.span {x})).trans
    (Submodule.quotEquivOfEq _ _ hmap).length_eq

theorem quotient_prime_cut_length (I P : Ideal A) (hIP : I ≤ P) (x : A) :
    Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
      Module.length (A ⧸ I) ((A ⧸ I) ⧸
        (P.map (Ideal.Quotient.mk I) ⊔ Ideal.span {Ideal.Quotient.mk I x})) := by
  have hleft : I ⊔ (P ⊔ Ideal.span {x}) = P ⊔ Ideal.span {x} :=
    sup_eq_right.mpr (hIP.trans le_sup_left)
  have hright : (P ⊔ Ideal.span {x}).map (Ideal.Quotient.mk I) =
      P.map (Ideal.Quotient.mk I) ⊔ Ideal.span {Ideal.Quotient.mk I x} := by
    simp only [Ideal.map_sup, Ideal.map_span, Set.image_singleton]
  calc
    Module.length A (A ⧸ (P ⊔ Ideal.span {x})) =
        Module.length A (A ⧸ (I ⊔ (P ⊔ Ideal.span {x}))) :=
      (Submodule.quotEquivOfEq _ _ hleft).length_eq.symm
    _ = Module.length (A ⧸ I) ((A ⧸ I) ⧸
        (P ⊔ Ideal.span {x}).map (Ideal.Quotient.mk I)) :=
      quotient_cut_length I (P ⊔ Ideal.span {x})
    _ = Module.length (A ⧸ I) ((A ⧸ I) ⧸
        (P.map (Ideal.Quotient.mk I) ⊔ Ideal.span {Ideal.Quotient.mk I x})) :=
      (Submodule.quotEquivOfEq _ _ hright).length_eq

noncomputable def quotientMinimalPrimesEquiv (I : Ideal A) :
    minimalPrimes (A ⧸ I) ≃ I.minimalPrimes := by
  classical
  let f : minimalPrimes (A ⧸ I) → I.minimalPrimes := fun Q =>
    ⟨Q.val.comap (Ideal.Quotient.mk I), by
      rw [I.minimalPrimes_eq_comap]
      exact ⟨Q.val, Q.property, rfl⟩⟩
  apply Equiv.ofBijective f
  constructor
  · intro Q R h
    apply Subtype.ext
    apply Ideal.comap_injective_of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
    exact congrArg Subtype.val h
  · intro P
    have hmem : P.val ∈ Ideal.comap (Ideal.Quotient.mk I) '' minimalPrimes (A ⧸ I) :=
      Eq.mp (congrArg (fun S : Set (Ideal A) => P.val ∈ S) I.minimalPrimes_eq_comap) P.property
    obtain ⟨Q, hQ, hQP⟩ := hmem
    exact ⟨⟨Q, hQ⟩, Subtype.ext hQP⟩

@[simp] theorem quotientMinimalPrimesEquiv_apply (I : Ideal A)
    (Q : minimalPrimes (A ⧸ I)) :
    (quotientMinimalPrimesEquiv I Q).val = Q.val.comap (Ideal.Quotient.mk I) := rfl

theorem quotient_minimal_local_length (I : Ideal A)
    (Q : minimalPrimes (A ⧸ I)) :
    (letI : (quotientMinimalPrimesEquiv I Q).val.IsPrime :=
       (quotientMinimalPrimesEquiv I Q).property.1.1
     Module.length (Localization.AtPrime (quotientMinimalPrimesEquiv I Q).val)
       (Localization.AtPrime (quotientMinimalPrimesEquiv I Q).val ⧸
        I.map (algebraMap A (Localization.AtPrime (quotientMinimalPrimesEquiv I Q).val)))) =
    (letI : Q.val.IsPrime := Q.property.1.1
     Module.length (Localization.AtPrime Q.val)
       (Localization.AtPrime Q.val ⧸ (⊥ : Ideal (A ⧸ I)).map
        (algebraMap (A ⧸ I) (Localization.AtPrime Q.val)))) := by
  let P := (quotientMinimalPrimesEquiv I Q).val
  let : P.IsPrime := (quotientMinimalPrimesEquiv I Q).property.1.1
  let : Q.val.IsPrime := Q.property.1.1
  have hIP : I ≤ P := (quotientMinimalPrimesEquiv I Q).property.1.2
  have hmap : PiExponentSiegel.W23.quotientParameterPrime I P hIP = Q.val := by
    exact Ideal.map_comap_of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective Q.val
  have hlocal := PiExponentSiegel.W23.quotient_localized_length_eq_explicit I P hIP
  have hprime :
      (⟨PiExponentSiegel.W23.quotientParameterPrime I P hIP,
        PiExponentSiegel.W23.quotientParameterPrime_isPrime I P hIP⟩ : PrimeSpectrum (A ⧸ I)) =
      ⟨Q.val, Q.property.1.1⟩ := PrimeSpectrum.ext hmap
  have hlength := congrArg (fun p : PrimeSpectrum (A ⧸ I) =>
    Module.length (Localization.AtPrime p.asIdeal) (Localization.AtPrime p.asIdeal)) hprime
  refine (hlocal.trans hlength).trans ?_
  rw [Ideal.map_bot]
  exact ((⊥ : Submodule (Localization.AtPrime Q.val) (Localization.AtPrime Q.val)).quotEquivOfEqBot
    rfl).length_eq.symm

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean <==
import Mathlib.Algebra.Module.Submodule.Equiv
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionLength

namespace OAI

namespace PiExponentJets.W28.LocalIntersection

variable {A M N : Type*} [CommRing A]
  [AddCommGroup M] [Module A M] [AddCommGroup N] [Module A N]

theorem map_scalar_kernel (e : M ≃ₗ[A] N) (x : A) :
    (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))).map e.toLinearMap =
      LinearMap.ker (x • (LinearMap.id : N →ₗ[A] N)) := by
  ext y
  constructor
  · rintro ⟨z, hz, rfl⟩
    change x • e z = 0
    change x • z = 0 at hz
    rw [← map_smul, hz, map_zero]
  · intro hy
    refine ⟨e.symm y, ?_, e.apply_symm_apply y⟩
    change x • e.symm y = 0
    change x • y = 0 at hy
    rw [← map_smul, hy, map_zero]

theorem map_scalar_range (e : M ≃ₗ[A] N) (x : A) :
    (LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))).map e.toLinearMap =
      LinearMap.range (x • (LinearMap.id : N →ₗ[A] N)) := by
  ext y
  constructor
  · rintro ⟨z, ⟨w, rfl⟩, rfl⟩
    refine ⟨e w, ?_⟩
    change x • e w = e (x • w)
    exact (map_smul e x w).symm
  · rintro ⟨z, rfl⟩
    refine ⟨x • e.symm z, ⟨e.symm z, rfl⟩, ?_⟩
    change e (x • e.symm z) = x • z
    rw [map_smul, e.apply_symm_apply]

noncomputable def scalarKernelEquiv (e : M ≃ₗ[A] N) (x : A) :
    LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M)) ≃ₗ[A]
      LinearMap.ker (x • (LinearMap.id : N →ₗ[A] N)) :=
  e.ofSubmodules _ _ (map_scalar_kernel e x)

noncomputable def scalarCokernelEquiv (e : M ≃ₗ[A] N) (x : A) :
    (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) ≃ₗ[A]
      (N ⧸ LinearMap.range (x • (LinearMap.id : N →ₗ[A] N))) :=
  Submodule.Quotient.equiv _ _ e (map_scalar_range e x)

theorem scalar_kernel_length_eq (e : M ≃ₗ[A] N) (x : A) :
    Module.length A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) =
      Module.length A (LinearMap.ker (x • (LinearMap.id : N →ₗ[A] N))) :=
  (scalarKernelEquiv e x).length_eq

theorem scalar_cokernel_length_eq (e : M ≃ₗ[A] N) (x : A) :
    Module.length A (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) =
      Module.length A (N ⧸ LinearMap.range (x • (LinearMap.id : N →ₗ[A] N))) :=
  (scalarCokernelEquiv e x).length_eq

theorem cyclic_factor_kernel_length (I : Ideal A) (f x : A) :
    Module.length A (LinearMap.ker (x • (LinearMap.id :
      (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) →ₗ[A]
      (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f}))))) =
    Module.length A (((I.colon {f}).colon {x}) ⧸
      (I.colon {f}).submoduleOf ((I.colon {f}).colon {x})) := by
  rw [scalar_kernel_length_eq (W22.cyclicFactorEquiv I f).symm x]
  exact kernel_length_eq_colon (I.colon {f}) x

theorem cyclic_factor_cokernel_length (I : Ideal A) (f x : A) :
    Module.length A
      ((↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) ⧸
        LinearMap.range (x • (LinearMap.id :
          (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f})) →ₗ[A]
          (↥(I ⊔ Ideal.span {f}) ⧸ I.submoduleOf (I ⊔ Ideal.span {f}))))) =
      Module.length A (A ⧸ ((I.colon {f}) ⊔ Ideal.span {x})) := by
  rw [scalar_cokernel_length_eq (W22.cyclicFactorEquiv I f).symm x]
  exact cokernel_length_eq_cut (I.colon {f}) x

end PiExponentJets.W28.LocalIntersection

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Defs
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

theorem quotient_length_antitone {P Q : Submodule R M} (hPQ : P ≤ Q) :
    Module.length R (M ⧸ Q) ≤ Module.length R (M ⧸ P) :=
  Module.length_le_of_surjective (Submodule.factor hPQ)
    (Submodule.factor_surjective hPQ)

theorem ideal_quotient_length_le {a J : Ideal R} (haJ : a ≤ J) :
    Module.length R (R ⧸ J) ≤ Module.length R (R ⧸ a) :=
  quotient_length_antitone haJ

theorem ideal_quotient_length_le_of_bound {a J : Ideal R} (haJ : a ≤ J)
    {B : ℕ∞} (hbound : Module.length R (R ⧸ a) ≤ B) :
    Module.length R (R ⧸ J) ≤ B :=
  (ideal_quotient_length_le haJ).trans hbound

theorem ideal_quotient_finite_length {a J : Ideal R} (haJ : a ≤ J)
    (ha : IsFiniteLength R (R ⧸ a)) : IsFiniteLength R (R ⧸ J) :=
  ha.of_surjective (Submodule.factor_surjective haJ)

theorem ideal_quotient_length_le_of_degree_bound {a J : Ideal R} (haJ : a ≤ J)
    {degree B : ℕ∞} (hdegree : 1 ≤ degree)
    (hbound : Module.length R (R ⧸ a) * degree ≤ B) :
    Module.length R (R ⧸ J) ≤ B := by
  apply ideal_quotient_length_le_of_bound haJ
  exact (le_mul_of_one_le_right' hdegree).trans hbound

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

noncomputable section
namespace PiExponent.LocalLengthTransport

abbrev localLength {R : Type*} [CommRing R]
    (P : Ideal R) [P.IsPrime] (I : Ideal R) : ℕ∞ :=
  Module.length (Localization.AtPrime P)
    (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P)))

theorem localLength_congr {R : Type*} [CommRing R]
    (P Q : Ideal R) [P.IsPrime] [Q.IsPrime] (hPQ : P = Q) (I : Ideal R) :
    localLength P I = localLength Q I := by
  subst Q
  rfl

variable {R S : Type*} [CommRing R] [CommRing S]
variable (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]

theorem localizedIdeal_map_eq
    (f : R →+* S) (e : Localization.AtPrime P ≃+* Localization.AtPrime Q)
    (he : ∀ r : R, e (algebraMap R (Localization.AtPrime P) r) =
      algebraMap S (Localization.AtPrime Q) (f r))
    (I : Ideal R) :
    (I.map (algebraMap R (Localization.AtPrime P))).map e.toRingHom =
      (I.map f).map (algebraMap S (Localization.AtPrime Q)) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  exact RingHom.ext he

theorem localLength_eq_map
    (f : R →+* S) (e : Localization.AtPrime P ≃+* Localization.AtPrime Q)
    (he : ∀ r : R, e (algebraMap R (Localization.AtPrime P) r) =
      algebraMap S (Localization.AtPrime Q) (f r))
    (I : Ideal R) :
    localLength P I = localLength Q (I.map f) :=
  PiExponentJets.W22.quotient_length_eq_of_ringEquiv e _ _
    (localizedIdeal_map_eq P Q f e he I).symm

theorem localLength_eq_of_localizedIdeal_map
    (e : Localization.AtPrime P ≃+* Localization.AtPrime Q)
    (I : Ideal R) (J : Ideal S)
    (hIJ : (I.map (algebraMap R (Localization.AtPrime P))).map e.toRingHom =
      J.map (algebraMap S (Localization.AtPrime Q))) :
    localLength P I = localLength Q J :=
  PiExponentJets.W22.quotient_length_eq_of_ringEquiv e _ _ hIJ.symm

end PiExponent.LocalLengthTransport

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import Mathlib.RingTheory.KrullDimension.Regular
import Mathlib.RingTheory.LocalRing.Quotient
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPrefixLocalization

namespace OAI

namespace PiExponentJets.W29

open Ideal

section LocalQuotient

variable {S : Type*} [CommRing S] [IsNoetherianRing S] [IsLocalRing S]

theorem local_quotient_cut_dimension_one (I : Ideal S) (x : S)
    (hmin : IsLocalRing.maximalIdeal S ∈ (I ⊔ Ideal.span {x}).minimalPrimes)
    (hinj : Function.Injective (W28.LocalIntersection.quotientMul I x)) :
    ringKrullDim (S ⧸ I) = 1 := by
  have hImax : I ≤ IsLocalRing.maximalIdeal S := le_sup_left.trans hmin.1.2
  have hIne : I ≠ ⊤ := ne_of_lt
    (lt_of_le_of_lt hImax (IsLocalRing.maximalIdeal.isMaximal S).lt_top)
  let : Nontrivial (S ⧸ I) := Ideal.Quotient.nontrivial_iff.mpr hIne
  let : IsLocalRing (S ⧸ I) :=
    IsLocalRing.of_surjective' (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  have hmap : (IsLocalRing.maximalIdeal S).map (Ideal.Quotient.mk I) =
      IsLocalRing.maximalIdeal (S ⧸ I) :=
    IsLocalRing.map_maximalIdeal_of_surjective (Ideal.Quotient.mk I)
      Ideal.Quotient.mk_surjective
  have hu : ringKrullDim (S ⧸ I) ≤ 1 := by
    have hheight := Ideal.map_height_le_one_of_mem_minimalPrimes hmin
    rw [hmap] at hheight
    rw [← IsLocalRing.maximalIdeal_height_eq_ringKrullDim]
    exact WithBot.coe_le_coe.mpr hheight
  let xb : S ⧸ I := Ideal.Quotient.mk I x
  have hx : x ∈ IsLocalRing.maximalIdeal S :=
    hmin.1.2 (Ideal.mem_sup_right (Ideal.subset_span (by simp)))
  have hxb : xb ∈ IsLocalRing.maximalIdeal (S ⧸ I) := by
    rw [← hmap]
    exact Ideal.mem_map_of_mem (Ideal.Quotient.mk I) hx
  have hreg : IsSMulRegular (S ⧸ I) xb := by
    intro y z hyz
    change xb * y = xb * z at hyz
    apply hinj
    change x • y = x • z
    simpa only [Algebra.smul_def, Ideal.Quotient.algebraMap_eq] using hyz
  have hspan : (Ideal.span {xb} : Ideal (S ⧸ I)) ≤
      IsLocalRing.maximalIdeal (S ⧸ I) := (Ideal.span_singleton_le_iff_mem _).mpr hxb
  have hspanne : (Ideal.span {xb} : Ideal (S ⧸ I)) ≠ ⊤ := ne_of_lt
    (lt_of_le_of_lt hspan (IsLocalRing.maximalIdeal.isMaximal (S ⧸ I)).lt_top)
  let : Nontrivial ((S ⧸ I) ⧸ Ideal.span {xb}) :=
    Ideal.Quotient.nontrivial_iff.mpr hspanne
  have hdrop := ringKrullDim_quotient_span_singleton_succ_eq_ringKrullDim hreg hxb
  have hl : 1 ≤ ringKrullDim (S ⧸ I) := by
    rw [← hdrop]
    simpa only [zero_add, add_zero, add_comm] using add_le_add_right
      (ringKrullDim_nonneg_of_nontrivial (R := (S ⧸ I) ⧸ Ideal.span {xb}))
      (1 : WithBot ℕ∞)
  exact le_antisymm hu hl

end LocalQuotient

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

theorem regularPrefix_local_cut_dimension_one
    (T Q : Ideal A) [T.IsPrime] [Q.IsPrime] (hQT : Q ≤ T)
    (gs : List A)
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap A (Localization.AtPrime T))))
    (j : ℕ) (hj : j < gs.length)
    (hQ : Q ∈ (Ideal.ofList (gs.take j) ⊔ Ideal.span {gs[j]}).minimalPrimes) :
    ringKrullDim (Localization.AtPrime Q ⧸
      (Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q))) = 1 := by
  let μ := algebraMap A (Localization.AtPrime Q)
  have hmin : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ∈
      (((Ideal.ofList (gs.take j)).map μ) ⊔ Ideal.span {μ gs[j]}).minimalPrimes := by
    have hloc : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ∈
        ((Ideal.ofList (gs.take j) ⊔ Ideal.span {gs[j]}).map μ).minimalPrimes := by
      rw [IsLocalization.minimalPrimes_map Q.primeCompl (Localization.AtPrime Q)]
      simpa only [Set.mem_preimage, Localization.AtPrime.under_maximalIdeal] using hQ
    simpa only [Ideal.map_sup, Ideal.map_span, Set.image_singleton] using hloc
  exact local_quotient_cut_dimension_one _ _ hmin
    (W16.regularPrefix_quotientMul_injective T Q hQT gs hreg j hj)

end PiExponentJets.W29

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

namespace PiExponentJets.W22

variable {A : Type*} [CommRing A]

noncomputable def localPrimeTowerEquiv
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] :
    Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))) ≃ₐ[A]
      Localization.AtPrime p :=
  IsLocalization.localizationLocalizationAtPrimeIsoLocalization Q.primeCompl p

@[simp] theorem localPrimeTowerEquiv_algebraMap
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] (a : A) :
    localPrimeTowerEquiv Q p
      (algebraMap A (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q)))) a) =
      algebraMap A (Localization.AtPrime p) a :=
  (localPrimeTowerEquiv Q p).commutes a

theorem localPrimeTower_map_ideal
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] (I : Ideal A) :
    (I.map (algebraMap A (Localization.AtPrime Q))).map
      (algebraMap (Localization.AtPrime Q) (Localization.AtPrime p)) =
    (I.map (algebraMap A
      (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q)))))).map
        (localPrimeTowerEquiv Q p).toRingEquiv.toRingHom := by
  have he : (localPrimeTowerEquiv Q p).toRingEquiv.toRingHom.comp
      (algebraMap A (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))))) =
      algebraMap A (Localization.AtPrime p) := by
    ext a
    exact localPrimeTowerEquiv_algebraMap Q p a
  rw [Ideal.map_map, Ideal.map_map, he,
    ← IsScalarTower.algebraMap_eq A (Localization.AtPrime Q) (Localization.AtPrime p)]

theorem localPrimeTower_quotient_length
    (Q : Ideal A) [Q.IsPrime] (p : Ideal (Localization.AtPrime Q)) [p.IsPrime] (I : Ideal A) :
    Module.length (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))))
      (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q))) ⧸
        I.map (algebraMap A
          (Localization.AtPrime (p.comap (algebraMap A (Localization.AtPrime Q)))))) =
    Module.length (Localization.AtPrime p)
      (Localization.AtPrime p ⧸ (I.map (algebraMap A (Localization.AtPrime Q))).map
        (algebraMap (Localization.AtPrime Q) (Localization.AtPrime p))) :=
  quotient_length_eq_of_ringEquiv (localPrimeTowerEquiv Q p).toRingEquiv _ _
    (localPrimeTower_map_ideal Q p I)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveModelLocalOrder
import OAI.NumberTheory.PiExponent.Geometry.CurveSectionDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalSectionOrder
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.LocalSectionOrder PiExponent.CurveSectionDegree

namespace PiExponent.LocalPullbackSectionOrder


theorem topIso_germ_stalkMap {X : Scheme.{0}} (U : X.Opens) (y : U.toScheme) :
    U.topIso.hom ≫ X.presheaf.germ U (U.ι y) y.2 ≫ U.ι.stalkMap y =
      U.toScheme.presheaf.germ ⊤ y trivial := by
  have hmap : U.topIso.hom ≫ U.ι.app U =
      U.toScheme.presheaf.map (homOfLE (show U.ι ⁻¹ᵁ U ≤ ⊤ from le_top)).op := by
    rw [Scheme.Opens.ι_app, Scheme.Opens.topIso_hom]
    erw [← Functor.map_comp]
    rfl
  have hstalk := congrArg (fun k => U.topIso.hom ≫ k) (U.ι.germ_stalkMap U y y.2)
  have hres := congrArg (fun k => k ≫ U.toScheme.presheaf.germ (U.ι ⁻¹ᵁ U) y y.2) hmap
  exact hstalk.trans ((Category.assoc U.topIso.hom (U.ι.app U)
    (U.toScheme.presheaf.germ (U.ι ⁻¹ᵁ U) y y.2)).symm.trans
      (hres.trans (U.toScheme.presheaf.germ_res (homOfLE le_top) y y.2)))

theorem factor_coefficient_image {X : Scheme.{0}} {A : Type} [CommRing A] [IsLocalRing A]
    (U : X.Opens) (g : Spec (CommRingCat.of A) ⟶ U.toScheme)
    (c : Γ(U.toScheme, ⊤)) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom (g.appTop c) =
      (Scheme.stalkClosedPointTo (g ≫ U.ι))
        (X.presheaf.germ U ((g ≫ U.ι) (IsLocalRing.closedPoint A))
          (g (IsLocalRing.closedPoint A)).2 (U.topIso.hom c)) := by
  have h := topIso_germ_stalkMap U (g (IsLocalRing.closedPoint A))
  have hg := Scheme.germ_stalkClosedPointTo g ⊤ trivial
  simp only [Scheme.stalkClosedPointTo_comp]
  change ((g.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom) c) =
    ((U.topIso.hom ≫ X.presheaf.germ U _ _ ≫ U.ι.stalkMap _ ≫
      Scheme.stalkClosedPointTo g) c)
  erw [← Category.assoc U.topIso.hom
    (X.presheaf.germ U _ _ ≫ U.ι.stalkMap _) (Scheme.stalkClosedPointTo g), h]
  rw [hg]
  congr 1

theorem exists_frame_coefficient_germ {X : Scheme.{0}} {A : Type}
    [CommRing A] [IsLocalRing A] (f : Spec (CommRingCat.of A) ⟶ X)
    (L : LineBundle X) :
    ∃ e : (Scheme.Modules.pullback f).obj L.sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ s : GlobalSections X L.sheaf,
      localCoefficient e (pullbackSection f s) =
        (Scheme.stalkClosedPointTo f) (coefficientGermAt L s (f (IsLocalRing.closedPoint A))) := by
  let F := affineFrameAt L (f (IsLocalRing.closedPoint A))
  have hr : Set.range f ⊆ Set.range F.openSet.1.ι := by
    rw [Scheme.Opens.range_ι]
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map f.continuous).mem_open
      F.openSet.1.isOpen F.mem
  let g := IsOpenImmersion.lift F.openSet.1.ι f hr
  have hfac : g ≫ F.openSet.1.ι = f := IsOpenImmersion.lift_fac _ _ _
  obtain ⟨e, he⟩ := PullbackFrameCoefficient.exists_frame_of_factors_through_open
    F.openSet.1 g F.frame
  have haux (f' : Spec (CommRingCat.of A) ⟶ X) (hf' : g ≫ F.openSet.1.ι = f') :
      ∃ e' : (Scheme.Modules.pullback f').obj L.sheaf ≅ O (Spec (CommRingCat.of A)),
      ∀ s : GlobalSections X L.sheaf,
        localCoefficient e' (pullbackSection f' s) =
          (Scheme.stalkClosedPointTo f')
            ((X.presheaf.germ F.openSet.1 (f' (IsLocalRing.closedPoint A))
              (by rw [← hf']; exact (g (IsLocalRing.closedPoint A)).2))
              (F.openSet.1.topIso.hom (coefficient F.frame (restrictSection F.openSet.1.ι s)))) := by
    subst f'
    refine ⟨e, fun s => ?_⟩
    unfold localCoefficient
    exact (congrArg (Scheme.ΓSpecIso (CommRingCat.of A)).hom (he s)).trans
      (factor_coefficient_image F.openSet.1 g _)
  exact haux f hfac

theorem sectionOrder_eq_germ_order {X : Scheme.{0}} {A : Type}
    [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    (f : Spec (CommRingCat.of A) ⟶ X)
    [IsDomain (X.presheaf.stalk (f (IsLocalRing.closedPoint A)))]
    [IsDiscreteValuationRing (X.presheaf.stalk (f (IsLocalRing.closedPoint A)))]
    [IsIso (Scheme.stalkClosedPointTo f)]
    (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (e : (Scheme.Modules.pullback f).obj L.sheaf ≅ O (Spec (CommRingCat.of A))) :
    sectionOrder e (pullbackSection f s) =
      IsDiscreteValuationRing.addVal (X.presheaf.stalk (f (IsLocalRing.closedPoint A)))
        (coefficientGermAt L s (f (IsLocalRing.closedPoint A))) := by
  obtain ⟨e', he'⟩ := exists_frame_coefficient_germ f L
  rw [sectionOrder_frame_independent e e', sectionOrder, he']
  exact CurveModelLocalOrder.addVal_ringEquiv
    (asIso (Scheme.stalkClosedPointTo f)).commRingCatIsoToRingEquiv _

end PiExponent.LocalPullbackSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean <==
import Mathlib.RingTheory.DiscreteValuationRing.Basic
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Cohomology.CurveZeroEuler
import OAI.NumberTheory.PiExponent.Polynomials.FrameCoefficients

namespace OAI

noncomputable section
open CategoryTheory CategoryTheory.Limits AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
universe u

namespace PiExponent.LocalSectionOrder

def localCoefficient
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : A :=
  (Scheme.ΓSpecIso (CommRingCat.of A)).hom (coefficient e s)

def localFrameChange
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A))) : Aˣ :=
  Units.map (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom (frameChange e f)

theorem localCoefficient_change
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) :
    localCoefficient f s = (localFrameChange e f : A) * localCoefficient e s := by
  unfold localCoefficient
  rw [coefficient_change e f s, map_mul]
  rfl

theorem zeroIdeal_frame_independent
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) :
    Ideal.span {localCoefficient e s} = Ideal.span {localCoefficient f s} := by
  rw [localCoefficient_change e f,
    Ideal.span_singleton_mul_left_unit (localFrameChange e f).isUnit]

def sectionOrder
    {A : Type u} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : ℕ∞ :=
  IsDiscreteValuationRing.addVal A (localCoefficient e s)

theorem sectionOrder_frame_independent
    {A : Type u} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) :
    sectionOrder e s = sectionOrder f s := by
  unfold sectionOrder
  rw [localCoefficient_change e f, AddValuation.map_mul,
    IsDiscreteValuationRing.addVal_eq_zero_of_unit, zero_add]

theorem localCoefficient_eq_zero_iff
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : localCoefficient e s = 0 ↔ s = 0 := by
  constructor
  · intro h
    have hc : coefficient e s = 0 := by
      apply (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of A)).hom).1
      simpa only [localCoefficient, map_zero] using h
    have he : s ≫ e.hom = 0 := by
      ext U a
      change Γ(Spec (CommRingCat.of A), U) at a
      change (s ≫ e.hom).app U a = (0 : Γ(Spec (CommRingCat.of A), U))
      rw [end_apply, end_naturality]
      change a * (Spec (CommRingCat.of A)).presheaf.map _ (coefficient e s) = 0
      rw [hc, map_zero]
      exact mul_zero a
    apply (cancel_mono e.hom).mp
    simpa using he
  · intro h
    subst h
    unfold localCoefficient coefficient endValue
    rw [zero_comp]
    change (Scheme.ΓSpecIso (CommRingCat.of A)).hom (0 : Γ(Spec (CommRingCat.of A), ⊤)) = 0
    exact map_zero _

def zeroScheme
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : Scheme :=
  Spec (CommRingCat.of (A ⧸ Ideal.span {localCoefficient e s}))

theorem zeroScheme_frame_independent
    {A : Type u} [CommRing A] {M : (Spec (CommRingCat.of A)).Modules}
    (e f : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) : zeroScheme e s = zeroScheme f s := by
  unfold zeroScheme
  rw [zeroIdeal_frame_independent e f]

theorem zeroScheme_euler_eq_sectionOrder
    {A : Type} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]
    {M : (Spec (CommRingCat.of A)).Modules}
    (e : M ≅ O (Spec (CommRingCat.of A)))
    (s : O (Spec (CommRingCat.of A)) ⟶ M) (hs : s ≠ 0) (d : ℕ) :
    eulerCharacteristic
      (CurveZeroEuler.algebraStructureMap (A ⧸ Ideal.span {localCoefficient e s})) d
      (structureSheaf (zeroScheme e s)) = ((sectionOrder e s).toNat : ℤ) :=
  CurveZeroEuler.principal_zero_euler_eq_order ((localCoefficient_eq_zero_iff e s).not.mpr hs) d

end PiExponent.LocalSectionOrder

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.LocalRing.ResidueField.Basic
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedLengthEquivalence

namespace OAI

noncomputable section
namespace PiExponentSiegel.W23

variable {A : Type*} [CommRing A]

def quotientParameterPrime (I m : Ideal A) (_hI : I ≤ m) : Ideal (A ⧸ I) :=
  m.map (Ideal.Quotient.mk I)

instance quotientParameterPrime_isPrime (I m : Ideal A) [m.IsPrime] (hI : I ≤ m) :
    (quotientParameterPrime I m hI).IsPrime :=
  Ideal.map_isPrime_of_surjective (f := Ideal.Quotient.mk I) (I := m)
    Ideal.Quotient.mk_surjective
    (by simpa only [Ideal.mk_ker] using hI)

instance quotientParameterPrime_isMaximal (I m : Ideal A) [m.IsMaximal] (hI : I ≤ m) :
    (quotientParameterPrime I m hI).IsMaximal :=
  Ideal.IsMaximal.map_of_surjective_of_ker_le (f := Ideal.Quotient.mk I) (m := m)
    Ideal.Quotient.mk_surjective
    (by simpa only [Ideal.mk_ker] using hI)

@[simp] theorem mem_quotientParameterPrime_mk (I m : Ideal A) (hI : I ≤ m) (a : A) :
    Ideal.Quotient.mk I a ∈ quotientParameterPrime I m hI ↔ a ∈ m :=
  Ideal.mem_quotient_iff_mem hI

def parameterLocalizedIdeal (I m : Ideal A) [m.IsPrime] :
    Ideal (Localization.AtPrime m) :=
  I.map (algebraMap A (Localization.AtPrime m))

variable (I m : Ideal A) [m.IsPrime] (hI : I ≤ m)

def parameterLocalizationMap :
    Localization.AtPrime m →+* Localization.AtPrime (quotientParameterPrime I m hI) :=
  IsLocalization.map (Localization.AtPrime (quotientParameterPrime I m hI))
    (Ideal.Quotient.mk I) (M := m.primeCompl)
    (S := Localization.AtPrime m)
    (T := (quotientParameterPrime I m hI).primeCompl) (by
      intro a ha
      change Ideal.Quotient.mk I a ∉ quotientParameterPrime I m hI
      exact fun h => ha ((mem_quotientParameterPrime_mk I m hI a).mp h))

@[simp] theorem parameterLocalizationMap_algebraMap (a : A) :
    parameterLocalizationMap I m hI (algebraMap A (Localization.AtPrime m) a) =
      algebraMap (A ⧸ I) (Localization.AtPrime (quotientParameterPrime I m hI))
        (Ideal.Quotient.mk I a) :=
  IsLocalization.map_eq _ a

theorem parameterLocalizedIdeal_le_ker :
    parameterLocalizedIdeal I m ≤ RingHom.ker (parameterLocalizationMap I m hI) := by
  rw [parameterLocalizedIdeal, Ideal.map_le_iff_le_comap]
  intro a ha
  change parameterLocalizationMap I m hI (algebraMap A (Localization.AtPrime m) a) = 0
  rw [parameterLocalizationMap_algebraMap,
    (Ideal.Quotient.eq_zero_iff_mem).mpr ha, map_zero]

def parameterLocalQuotientForward :
    (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) →+*
      Localization.AtPrime (quotientParameterPrime I m hI) :=
  Ideal.Quotient.lift _ (parameterLocalizationMap I m hI)
    (fun x hx => (RingHom.mem_ker (f := parameterLocalizationMap I m hI) (r := x)).mp
      (parameterLocalizedIdeal_le_ker I m hI hx))

@[simp] theorem parameterLocalQuotientForward_mk (x : Localization.AtPrime m) :
    parameterLocalQuotientForward I m hI (Ideal.Quotient.mk _ x) =
      parameterLocalizationMap I m hI x := rfl

def parameterQuotientToLocalQuotient :
    (A ⧸ I) →+* (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :=
  Ideal.Quotient.lift I
    ((Ideal.Quotient.mk (parameterLocalizedIdeal I m)).comp
      (algebraMap A (Localization.AtPrime m)))
    (fun _ ha => Ideal.Quotient.eq_zero_iff_mem.mpr (Ideal.mem_map_of_mem _ ha))

@[simp] theorem parameterQuotientToLocalQuotient_mk (a : A) :
    parameterQuotientToLocalQuotient I m (Ideal.Quotient.mk I a) =
      Ideal.Quotient.mk (parameterLocalizedIdeal I m)
        (algebraMap A (Localization.AtPrime m) a) := rfl

theorem parameterQuotientToLocalQuotient_units
    (s : (quotientParameterPrime I m hI).primeCompl) :
    IsUnit (parameterQuotientToLocalQuotient I m (s : A ⧸ I)) := by
  obtain ⟨a, ha⟩ := Ideal.Quotient.mk_surjective (s : A ⧸ I)
  have ham : a ∉ m := by
    intro ham
    apply s.property
    change (s : A ⧸ I) ∈ m.map (Ideal.Quotient.mk I)
    rw [← ha]
    exact Ideal.mem_map_of_mem _ ham
  rw [← ha, parameterQuotientToLocalQuotient_mk]
  exact (IsLocalization.map_units (Localization.AtPrime m) (⟨a, ham⟩ : m.primeCompl)).map
    (Ideal.Quotient.mk (parameterLocalizedIdeal I m))

def parameterLocalQuotientReverse :
    Localization.AtPrime (quotientParameterPrime I m hI) →+*
      (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :=
  IsLocalization.lift (M := (quotientParameterPrime I m hI).primeCompl)
    (S := Localization.AtPrime (quotientParameterPrime I m hI))
    (parameterQuotientToLocalQuotient_units I m hI)

@[simp] theorem parameterLocalQuotientReverse_algebraMap (x : A ⧸ I) :
    parameterLocalQuotientReverse I m hI
      (algebraMap (A ⧸ I) (Localization.AtPrime (quotientParameterPrime I m hI)) x) =
      parameterQuotientToLocalQuotient I m x :=
  IsLocalization.lift_eq _ x

theorem parameterLocalQuotient_reverse_forward :
    (parameterLocalQuotientReverse I m hI).comp (parameterLocalQuotientForward I m hI) =
      RingHom.id (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) := by
  apply Ideal.Quotient.ringHom_ext
  apply IsLocalization.ringHom_ext m.primeCompl
  apply RingHom.ext
  intro a
  simp only [RingHom.comp_apply, RingHom.id_apply, parameterLocalQuotientForward_mk,
    parameterLocalizationMap_algebraMap, parameterLocalQuotientReverse_algebraMap,
    parameterQuotientToLocalQuotient_mk]

theorem parameterLocalQuotient_forward_reverse :
    (parameterLocalQuotientForward I m hI).comp (parameterLocalQuotientReverse I m hI) =
      RingHom.id (Localization.AtPrime (quotientParameterPrime I m hI)) := by
  apply IsLocalization.ringHom_ext (quotientParameterPrime I m hI).primeCompl
  apply Ideal.Quotient.ringHom_ext
  apply RingHom.ext
  intro a
  simp only [RingHom.comp_apply, RingHom.id_apply, parameterLocalQuotientReverse_algebraMap,
    parameterQuotientToLocalQuotient_mk, parameterLocalQuotientForward_mk,
    parameterLocalizationMap_algebraMap]

def localizationQuotientParametersEquiv :
    (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) ≃+*
      Localization.AtPrime (quotientParameterPrime I m hI) where
  toFun := parameterLocalQuotientForward I m hI
  invFun := parameterLocalQuotientReverse I m hI
  left_inv x := RingHom.congr_fun (parameterLocalQuotient_reverse_forward I m hI) x
  right_inv x := RingHom.congr_fun (parameterLocalQuotient_forward_reverse I m hI) x
  map_mul' := (parameterLocalQuotientForward I m hI).map_mul
  map_add' := (parameterLocalQuotientForward I m hI).map_add

@[simp] theorem localizationQuotientParametersEquiv_mk_algebraMap (a : A) :
    localizationQuotientParametersEquiv I m hI
      (Ideal.Quotient.mk _ (algebraMap A (Localization.AtPrime m) a)) =
    algebraMap (A ⧸ I) (Localization.AtPrime (quotientParameterPrime I m hI))
      (Ideal.Quotient.mk I a) :=
  parameterLocalizationMap_algebraMap I m hI a

include hI in

theorem parameterLocalQuotient_isLocalRing :
    IsLocalRing (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :=
  (localizationQuotientParametersEquiv I m hI).symm.isLocalRing

theorem localizationQuotientParametersEquiv_maximalIdeal :
    letI := parameterLocalQuotient_isLocalRing I m hI
    (IsLocalRing.maximalIdeal (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m)).map
      (localizationQuotientParametersEquiv I m hI).toRingHom =
      IsLocalRing.maximalIdeal (Localization.AtPrime (quotientParameterPrime I m hI)) := by
  let := parameterLocalQuotient_isLocalRing I m hI
  exact IsLocalRing.map_ringEquiv_maximalIdeal (localizationQuotientParametersEquiv I m hI)

def localizationQuotientParametersResidueEquiv :
    letI := parameterLocalQuotient_isLocalRing I m hI
    IsLocalRing.ResidueField (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) ≃+*
      IsLocalRing.ResidueField (Localization.AtPrime (quotientParameterPrime I m hI)) := by
  letI := parameterLocalQuotient_isLocalRing I m hI
  exact IsLocalRing.ResidueField.mapEquiv (localizationQuotientParametersEquiv I m hI)

theorem localizationQuotientParametersResidueEquiv_residue
    (x : Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) :
    letI := parameterLocalQuotient_isLocalRing I m hI
    localizationQuotientParametersResidueEquiv I m hI (IsLocalRing.residue _ x) =
      IsLocalRing.residue _ (localizationQuotientParametersEquiv I m hI x) := by
  let := parameterLocalQuotient_isLocalRing I m hI
  let : IsLocalHom (localizationQuotientParametersEquiv I m hI).toRingHom :=
    IsLocalHom.of_surjective (localizationQuotientParametersEquiv I m hI).toRingHom
      (localizationQuotientParametersEquiv I m hI).surjective
  exact IsLocalRing.ResidueField.map_residue
    (localizationQuotientParametersEquiv I m hI).toRingHom x

theorem parameterLocalizedIdeal_span_singleton (x : A) :
    parameterLocalizedIdeal (Ideal.span {x}) m =
      Ideal.span {algebraMap A (Localization.AtPrime m) x} := by
  simp only [parameterLocalizedIdeal, Ideal.map_span, Set.image_singleton]

variable {B : Type*} [CommRing B]

local instance parameterEquivImage_isPrime (e : A ≃+* B) (P : Ideal A) [P.IsPrime] :
    (P.map e.toRingHom).IsPrime :=
  Ideal.map_isPrime_of_equiv e

theorem atPrimeImage_comap (e : A ≃+* B) (P : Ideal A) :
    P = (P.map e.toRingHom).comap e.toRingHom := by
  ext a
  change a ∈ P ↔ e a ∈ P.map e.toRingHom
  exact Ideal.apply_mem_of_equiv_iff.symm

def atPrimeEquivOfRingEquiv (e : A ≃+* B) (P : Ideal A) [P.IsPrime] :
    Localization.AtPrime P ≃+* Localization.AtPrime (P.map e.toRingHom) :=
  PiExponentJets.W22.primeLocalizationEquiv e P (P.map e.toRingHom)
    (atPrimeImage_comap e P)

@[simp] theorem atPrimeEquivOfRingEquiv_algebraMap
    (e : A ≃+* B) (P : Ideal A) [P.IsPrime] (a : A) :
    atPrimeEquivOfRingEquiv e P (algebraMap A (Localization.AtPrime P) a) =
      algebraMap B (Localization.AtPrime (P.map e.toRingHom)) (e a) :=
  IsLocalization.ringEquivOfRingEquiv_eq
    (PiExponentJets.W22.primeCompl_map_eq_of_comap e P (P.map e.toRingHom)
      (atPrimeImage_comap e P)) a

def localizationQuotientParametersEquivTrans (e : (A ⧸ I) ≃+* B) :
    (Localization.AtPrime m ⧸ parameterLocalizedIdeal I m) ≃+*
      Localization.AtPrime ((quotientParameterPrime I m hI).map e.toRingHom) :=
  (localizationQuotientParametersEquiv I m hI).trans
    (atPrimeEquivOfRingEquiv e (quotientParameterPrime I m hI))

@[simp] theorem localizationQuotientParametersEquivTrans_mk_algebraMap
    (e : (A ⧸ I) ≃+* B) (a : A) :
    localizationQuotientParametersEquivTrans I m hI e
      (Ideal.Quotient.mk _ (algebraMap A (Localization.AtPrime m) a)) =
      algebraMap B
        (Localization.AtPrime ((quotientParameterPrime I m hI).map e.toRingHom))
        (e (Ideal.Quotient.mk I a)) := by
  simp only [localizationQuotientParametersEquivTrans, RingEquiv.trans_apply,
    localizationQuotientParametersEquiv_mk_algebraMap, atPrimeEquivOfRingEquiv_algebraMap]

end PiExponentSiegel.W23

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean <==
import Mathlib.RingTheory.Localization.Module
import Mathlib.RingTheory.Localization.Basic
import Mathlib.Tactic

namespace OAI

namespace PiExponent.LocalizedAlgebraEvaluation
noncomputable section
variable {P A B : Type*} [CommRing P] [CommRing A] [CommRing B] [Algebra P A]
variable (S : Submonoid P) (T : Submonoid B) (f : A →+* B)
  (hf : ∀ s : S, f (algebraMap P A s.val) ∈ T)

def denominatorMap : S →* T where
  toFun s := ⟨f (algebraMap P A s.val), hf s⟩
  map_one' := Subtype.ext (by simp)
  map_mul' s t := Subtype.ext (by simp)

@[simp] theorem denominatorMap_val (s : S) :
    (denominatorMap S T f hf s).val = f (algebraMap P A s.val) := rfl

def evaluation : LocalizedModule S A →+ Localization T where
  toFun z := z.liftOn
    (fun p => IsLocalization.mk' (Localization T) (f p.1) (denominatorMap S T f hf p.2))
    (by
      rintro ⟨m,s⟩ ⟨m',s'⟩ ⟨u, hu⟩
      apply (IsLocalization.eq (M := T) (S := Localization T)).mpr
      refine ⟨denominatorMap S T f hf u, ?_⟩
      change f (algebraMap P A u.val) * (f (algebraMap P A s'.val) * f m) =
        f (algebraMap P A u.val) * (f (algebraMap P A s.val) * f m')
      simpa only [Submonoid.smul_def, Algebra.smul_def, map_mul] using congrArg f hu)
  map_zero' := by
    rw [← LocalizedModule.zero_mk (1 : S), LocalizedModule.liftOn_mk,
      map_zero, IsLocalization.mk'_zero]
  map_add' z w := by
    induction z, w using LocalizedModule.induction_on₂ with
    | h m m' s s' =>
      simp only [LocalizedModule.mk_add_mk, LocalizedModule.liftOn_mk,
        Submonoid.smul_def, Algebra.smul_def, map_add, map_mul]
      simpa only [denominatorMap_val, mul_comm] using
        (IsLocalization.mk'_add (M := T) (S := Localization T) (f m) (f m')
          (denominatorMap S T f hf s) (denominatorMap S T f hf s'))

@[simp] theorem evaluation_mk (m : A) (s : S) :
    evaluation S T f hf (LocalizedModule.mk m s) =
      IsLocalization.mk' (Localization T) (f m) (denominatorMap S T f hf s) :=
by
  simp only [evaluation, AddMonoidHom.coe_mk, ZeroHom.coe_mk, LocalizedModule.liftOn_mk]

theorem evaluation_smul (p : P) (z : LocalizedModule S A) :
    evaluation S T f hf (p • z) =
      algebraMap B (Localization T) (f (algebraMap P A p)) * evaluation S T f hf z := by
  induction z using LocalizedModule.induction_on with
  | h m s =>
    rw [LocalizedModule.smul'_mk, evaluation_mk, evaluation_mk]
    simp only [Algebra.smul_def, map_mul]
    exact (IsLocalization.mul_mk'_eq_mk'_of_mul _ _ _).symm

end
end PiExponent.LocalizedAlgebraEvaluation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Localization

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

theorem radical_mem_minimalPrimes (I : Ideal R) [I.radical.IsPrime] :
    I.radical ∈ I.minimalPrimes := by
  rw [← Ideal.radical_minimalPrimes, Ideal.minimalPrimes_eq_subsingleton_self]
  exact Set.mem_singleton _

theorem mem_minimalPrimes_of_localized_radical
    (I P : Ideal R) [P.IsPrime]
    (hrad : (I.map (algebraMap R (Localization.AtPrime P))).radical =
      IsLocalRing.maximalIdeal (Localization.AtPrime P)) :
    P ∈ I.minimalPrimes := by
  have hp : (I.map (algebraMap R (Localization.AtPrime P))).radical.IsPrime := by
    rw [hrad]
    infer_instance
  let := hp
  have hm := radical_mem_minimalPrimes (I.map (algebraMap R (Localization.AtPrime P)))
  rw [hrad, IsLocalization.minimalPrimes_map P.primeCompl (Localization.AtPrime P)] at hm
  change (IsLocalRing.maximalIdeal (Localization.AtPrime P)).comap
    (algebraMap R (Localization.AtPrime P)) ∈ I.minimalPrimes at hm
  simpa only [Localization.AtPrime.under_maximalIdeal] using hm

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Localization.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.CyclicPrimeFactor

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

theorem map_colon_singleton_localization
    (S : Submonoid R) (L : Type*) [CommRing L] [Algebra R L] [IsLocalization S L]
    (I : Ideal R) (f : R) :
    (I.colon {f}).map (algebraMap R L) =
      (I.map (algebraMap R L)).colon {algebraMap R L f} := by
  apply (IsLocalization.orderEmbedding S L).injective
  ext a
  change algebraMap R L a ∈ (I.colon {f}).map (algebraMap R L) ↔
    algebraMap R L a ∈ (I.map (algebraMap R L)).colon {algebraMap R L f}
  simp only [Submodule.mem_colon_singleton, smul_eq_mul, ← map_mul,
    IsLocalization.algebraMap_mem_map_algebraMap_iff S L, mul_assoc]

noncomputable def localizedCyclicFactorEquiv
    (S : Submonoid R) (L : Type*) [CommRing L] [Algebra R L] [IsLocalization S L]
    (I : Ideal R) (f : R) :
    (L ⧸ (I.colon {f}).map (algebraMap R L)) ≃ₗ[L]
      (((I ⊔ Ideal.span {f}).map (algebraMap R L)) ⧸
        (I.map (algebraMap R L)).submoduleOf
          ((I ⊔ Ideal.span {f}).map (algebraMap R L))) := by
  rw [map_colon_singleton_localization S L, Ideal.map_sup,
    Ideal.map_span, Set.image_singleton]
  exact cyclicFactorEquiv (I.map (algebraMap R L)) (algebraMap R L f)

noncomputable def primeLocalizedCyclicFactorEquiv
    (Q : Ideal R) [Q.IsPrime] (I : Ideal R) (f : R) :
    (Localization.AtPrime Q ⧸ (I.colon {f}).map
      (algebraMap R (Localization.AtPrime Q))) ≃ₗ[Localization.AtPrime Q]
      (((I ⊔ Ideal.span {f}).map (algebraMap R (Localization.AtPrime Q))) ⧸
        (I.map (algebraMap R (Localization.AtPrime Q))).submoduleOf
          ((I ⊔ Ideal.span {f}).map (algebraMap R (Localization.AtPrime Q)))) :=
  localizedCyclicFactorEquiv Q.primeCompl (Localization.AtPrime Q) I f

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalComponentDegree
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedCyclicFactor
import OAI.NumberTheory.PiExponent.LocalAlgebra.SubquotientLength

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical

variable {R : Type*} [CommRing R]

theorem localized_cyclic_filtration_length
    (I Q : Ideal R) [Q.IsPrime] (hQ : Q ∈ I.minimalPrimes)
    (J : ℕ → Ideal R) (hmono : ∀ i, J i ≤ J (i + 1))
    (hstart : J 0 = I) (n : ℕ) (hend : J n = ⊤)
    (f : ℕ → R)
    (hstep : ∀ i < n, J (i + 1) = J i ⊔ Ideal.span {f i})
    (hprime : ∀ i < n, ((J i).colon {f i}).IsPrime) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map (algebraMap R (Localization.AtPrime Q))) =
      ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0 := by
  let L := Localization.AtPrime Q
  let N : ℕ → Ideal L := fun i => (J i).map (algebraMap R L)
  have hNmono : ∀ i, N i ≤ N (i + 1) := fun i => Ideal.map_mono (hmono i)
  have hNtop : N n = ⊤ := by simp only [N, hend, Ideal.map_top]
  have hstartlen := congrArg
    (fun A : Ideal R => Module.length L (L ⧸ A.map (algebraMap R L))) hstart
  have hlen := quotient_length_eq_sum_of_last_top N hNmono n hNtop
  have hbase : I ≤ J 0 := hstart.symm.le
  have hIle : ∀ i, I ≤ J i := fun i =>
    hbase.trans ((monotone_nat_of_le_succ hmono) (Nat.zero_le i))
  calc
    _ = Module.length L (L ⧸ N 0) := hstartlen.symm
    _ = ∑ i ∈ Finset.range n,
        Module.length L (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := hlen
    _ = _ := by
      apply Finset.sum_congr rfl
      intro i hi
      have hin : i < n := Finset.mem_range.mp hi
      let := hprime i hin
      have hIP : I ≤ (J i).colon {f i} := by
        intro a ha
        apply Submodule.mem_colon_singleton.mpr
        exact (J i).mul_mem_right (f i) (hIle i ha)
      have heq : Module.length L (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) =
          Module.length L (L ⧸ ((J i).colon {f i}).map (algebraMap R L)) := by
        have htransport := congrArg
          (fun K : Ideal R => Module.length L
            (↥(K.map (algebraMap R L)) ⧸
              ((J i).map (algebraMap R L)).submoduleOf (K.map (algebraMap R L))))
          (hstep i hin)
        exact htransport.trans
          (primeLocalizedCyclicFactorEquiv Q (J i) (f i)).symm.length_eq
      rw [heq]
      exact localized_prime_factor_length I ((J i).colon {f i}) Q hQ hIP

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

namespace PiExponentJets.W22

variable {R S : Type*} [CommRing R] [CommRing S]

theorem primeCompl_map_eq_of_comap
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) :
    P.primeCompl.map e.toMonoidHom = Q.primeCompl := by
  ext x
  constructor
  · rintro ⟨r, hr, rfl⟩
    change e r ∉ Q
    intro h
    apply hr
    rw [hPQ]
    exact h
  · intro hx
    change x ∉ Q at hx
    refine ⟨e.symm x, ?_, e.apply_symm_apply x⟩
    change e.symm x ∉ P
    rw [hPQ]
    change e (e.symm x) ∉ Q
    simpa only [e.apply_symm_apply] using hx

noncomputable def primeLocalizationEquiv
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) :
    Localization.AtPrime P ≃+* Localization.AtPrime Q :=
  IsLocalization.ringEquivOfRingEquiv (Localization.AtPrime P) (Localization.AtPrime Q)
    e (primeCompl_map_eq_of_comap e P Q hPQ)

theorem primeLocalizationEquiv_map_ideal
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) (I : Ideal R) :
    (I.map (algebraMap R (Localization.AtPrime P))).map
      (primeLocalizationEquiv e P Q hPQ).toRingHom =
    (I.map e.toRingHom).map (algebraMap S (Localization.AtPrime Q)) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  ext r
  exact IsLocalization.ringEquivOfRingEquiv_eq
    (primeCompl_map_eq_of_comap e P Q hPQ) r

theorem localized_quotient_length_eq_of_ringEquiv
    (e : R ≃+* S) (P : Ideal R) (Q : Ideal S) [P.IsPrime] [Q.IsPrime]
    (hPQ : P = Q.comap e.toRingHom) (I : Ideal R) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ I.map (algebraMap R (Localization.AtPrime P))) =
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ (I.map e.toRingHom).map
        (algebraMap S (Localization.AtPrime Q))) :=
  quotient_length_eq_of_ringEquiv (primeLocalizationEquiv e P Q hPQ)
    (I.map (algebraMap R (Localization.AtPrime P)))
    ((I.map e.toRingHom).map (algebraMap S (Localization.AtPrime Q)))
    (primeLocalizationEquiv_map_ideal e P Q hPQ I).symm

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalPrimeTower

namespace OAI

namespace PiExponentJets.W22

variable {A : Type*} [CommRing A]

def MinimalParentsBelow (I Q : Ideal A) := {P : Ideal A // P ∈ I.minimalPrimes ∧ P ≤ Q}

noncomputable instance minimalParentsBelow_fintype [IsNoetherianRing A] (I Q : Ideal A) :
    Fintype (MinimalParentsBelow I Q) := by
  have hfinite : {P : Ideal A | P ∈ I.minimalPrimes ∧ P ≤ Q}.Finite :=
    (I.finite_minimalPrimes_of_isNoetherianRing A).subset (fun _ h => h.1)
  exact hfinite.fintype

instance {I Q : Ideal A} (P : MinimalParentsBelow I Q) : P.val.IsPrime := P.property.1.1.1

noncomputable def localizedMinimalPrimesEquiv (I Q : Ideal A) [Q.IsPrime] :
    (I.map (algebraMap A (Localization.AtPrime Q))).minimalPrimes ≃ MinimalParentsBelow I Q := by
  classical
  let L := Localization.AtPrime Q
  let e := IsLocalization.AtPrime.orderIsoOfPrime L Q
  let f : (I.map (algebraMap A L)).minimalPrimes → MinimalParentsBelow I Q := fun p =>
    ⟨p.val.comap (algebraMap A L), by
      have hmin : p.val.comap (algebraMap A L) ∈ I.minimalPrimes :=
        (Set.ext_iff.mp (IsLocalization.minimalPrimes_map Q.primeCompl L I) p.val).mp p.property
      exact ⟨hmin, (e ⟨p.val, p.property.1.1⟩).property.2⟩⟩
  apply Equiv.ofBijective f
  constructor
  · intro p q h
    apply Subtype.ext
    apply (IsLocalization.orderEmbedding Q.primeCompl L).injective
    exact congrArg Subtype.val h
  · intro P
    let p := e.symm ⟨P.val, P.property.1.1.1, P.property.2⟩
    have heq : p.val.comap (algebraMap A L) = P.val :=
      congrArg Subtype.val (e.apply_symm_apply ⟨P.val, P.property.1.1.1, P.property.2⟩)
    have hp : p.val ∈ (I.map (algebraMap A L)).minimalPrimes := by
      rw [IsLocalization.minimalPrimes_map Q.primeCompl L I]
      change p.val.comap (algebraMap A L) ∈ I.minimalPrimes
      rw [heq]
      exact P.property.1
    exact ⟨⟨p.val, hp⟩, Subtype.ext heq⟩

@[simp] theorem localizedMinimalPrimesEquiv_apply
    (I Q : Ideal A) [Q.IsPrime]
    (p : (I.map (algebraMap A (Localization.AtPrime Q))).minimalPrimes) :
    (localizedMinimalPrimesEquiv I Q p).val =
      p.val.comap (algebraMap A (Localization.AtPrime Q)) := rfl

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionFormula
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedMinimalPrimeFamily

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W28.LocalIntersection
open scoped BigOperators Classical

variable {A : Type*} [CommRing A] [IsNoetherianRing A]

noncomputable def globalParentCutSum (I Q : Ideal A) [Q.IsPrime] (x : A) : ℕ∞ :=
  ∑ P : MinimalParentsBelow I Q,
    Module.length (Localization.AtPrime P.val)
      (Localization.AtPrime P.val ⧸ I.map (algebraMap A (Localization.AtPrime P.val))) *
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ (P.val ⊔ Ideal.span {x}).map
        (algebraMap A (Localization.AtPrime Q)))

omit [IsNoetherianRing A] in
theorem localization_map_cut (I Q : Ideal A) [Q.IsPrime] (x : A) :
    (I ⊔ Ideal.span {x}).map (algebraMap A (Localization.AtPrime Q)) =
      I.map (algebraMap A (Localization.AtPrime Q)) ⊔
        Ideal.span {algebraMap A (Localization.AtPrime Q) x} := by
  rw [Ideal.map_sup, Ideal.map_span, Set.image_singleton]

theorem minimalPrimeCutSum_localization (I Q : Ideal A) [Q.IsPrime] (x : A) :
    minimalPrimeCutSum (I.map (algebraMap A (Localization.AtPrime Q)))
      (algebraMap A (Localization.AtPrime Q) x) = globalParentCutSum I Q x := by
  classical
  let : Fintype (I.map (algebraMap A (Localization.AtPrime Q))).minimalPrimes :=
    ((I.map (algebraMap A (Localization.AtPrime Q))).finite_minimalPrimes_of_isNoetherianRing
      (Localization.AtPrime Q)).fintype
  unfold minimalPrimeCutSum globalParentCutSum
  apply Fintype.sum_equiv (localizedMinimalPrimesEquiv I Q)
  intro p
  let : p.val.IsPrime := p.property.1.1
  have htower := localPrimeTower_quotient_length Q p.val I
  have hcut :
      ((p.val.comap (algebraMap A (Localization.AtPrime Q))) ⊔ Ideal.span {x}).map
        (algebraMap A (Localization.AtPrime Q)) =
      p.val ⊔ Ideal.span {algebraMap A (Localization.AtPrime Q) x} := by
    rw [Ideal.map_sup, Ideal.map_span, Set.image_singleton,
      IsLocalization.map_under Q.primeCompl (Localization.AtPrime Q) p.val]
  have hcutlen := congrArg
    (fun K : Ideal (Localization.AtPrime Q) =>
      Module.length (Localization.AtPrime Q) (Localization.AtPrime Q ⧸ K)) hcut
  exact congrArg₂ HMul.hMul htower.symm hcutlen.symm

theorem localized_onecut_parent_recurrence
    (I Q : Ideal A) [Q.IsPrime] (x : A)
    (hdim : ringKrullDim (Localization.AtPrime Q ⧸
      I.map (algebraMap A (Localization.AtPrime Q))) = 1)
    (hregular : Function.Injective
      (quotientMul (I.map (algebraMap A (Localization.AtPrime Q)))
        (algebraMap A (Localization.AtPrime Q) x))) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ (I ⊔ Ideal.span {x}).map
        (algebraMap A (Localization.AtPrime Q))) = globalParentCutSum I Q x := by
  rw [localization_map_cut]
  exact (local_onecut_length _ _ hdim hregular).trans
    (minimalPrimeCutSum_localization I Q x)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedComponent

namespace OAI

namespace PiExponentJets.W22

variable {R : Type*} [CommRing R]

theorem localized_radical_eq_maximal_of_mem_minimalPrimes
    (I P : Ideal R) [P.IsPrime] (hP : P ∈ I.minimalPrimes) :
    (I.map (algebraMap R (Localization.AtPrime P))).radical =
      IsLocalRing.maximalIdeal (Localization.AtPrime P) := by
  have hreverse : P.map (algebraMap R (Localization.AtPrime P)) ≤
      (I.map (algebraMap R (Localization.AtPrime P))).radical := by
    rw [Ideal.radical_eq_sInf, le_sInf_iff]
    rintro q ⟨hqI, hq⟩
    obtain ⟨hqprime, hqP⟩ :=
      ((IsLocalization.AtPrime.orderIsoOfPrime (Localization.AtPrime P) P) ⟨q, hq⟩).2
    rw [Ideal.map_le_iff_le_comap] at hqI ⊢
    exact hP.2 ⟨hqprime, hqI⟩ hqP
  have hmprime : (IsLocalRing.maximalIdeal (Localization.AtPrime P)).IsPrime := inferInstance
  apply le_antisymm
  · apply hmprime.radical_le_iff.mpr
    rw [← Localization.AtPrime.map_eq_maximalIdeal]
    exact Ideal.map_mono hP.1.2
  · simpa only [Localization.AtPrime.map_eq_maximalIdeal] using hreverse

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.EquidimensionalRetainedCut
import OAI.NumberTheory.PiExponent.LocalAlgebra.NaturalMultiplicityPropagation

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k] [Fintype σ]

noncomputable def actualMultiplicityCycle
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) :
    RetainedPrimeCycle.{u,u,u} k σ where
  Index := RetainedMinimalPrime I T
  finiteIndex := inferInstance
  component := RetainedMinimalPrime.toComponent hI v hv
  coefficient := fun P => actualLocalLength I P.val

theorem actualMultiplicityCycle_coefficient
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (P : RetainedMinimalPrime I T) :
    (actualMultiplicityCycle I hI T v hv).coefficientAt
      (RetainedMinimalPrime.toComponent hI v hv P) = actualLocalLength I P.val := by
  unfold RetainedPrimeCycle.coefficientAt
  change (∑ Q : RetainedMinimalPrime I T,
    if RetainedMinimalPrime.toComponent hI v hv Q = RetainedMinimalPrime.toComponent hI v hv P
      then actualLocalLength I Q.val else 0) = _
  rw [Finset.sum_eq_single P]
  · exact ite_eq_left rfl
  · intro Q _ hQP
    exact ite_eq_right (fun heq => hQP (RetainedMinimalPrime.toComponent_injective hI v hv heq))
  · intro hnot
    exact False.elim (hnot (Finset.mem_univ P))

theorem actualMultiplicityCycle_cut_expansion
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (x : MvPolynomial σ k) (hx : x.IsHomogeneous d)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hdim : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      ringKrullDim (Localization.AtPrime Q.val ⧸
        I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) = 1)
    (hregular : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      Function.Injective (W28.LocalIntersection.quotientMul
        (I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val)))
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val) x))) :
    (actualMultiplicityCycle (I ⊔ Ideal.span {x}) (cut_ideal_homogeneous I hI x hx) T v hv).degree =
      ∑ P : RetainedMinimalPrime I T, (actualLocalLength I P.val : ℚ) *
        ∑ Q : {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val},
          (actualLocalLength (P.val ⊔ Ideal.span {x}) Q.val.val : ℚ) *
          (RetainedMinimalPrime.toComponent (cut_ideal_homogeneous I hI x hx) v hv Q.val).hilbertDegree := by
  let D := actualMultiplicityCycle (I ⊔ Ideal.span {x}) (cut_ideal_homogeneous I hI x hx) T v hv
  have hrec (Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T) :=
    natural_local_onecut_recurrence I Q.val hI x hx Q.property.1 (hdim Q) (hregular Q)
  calc
    D.degree = ∑ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
        ∑ P : MinimalParentsBelow I Q.val,
          (actualLocalLength I P.val : ℚ) *
            (actualLocalLength (P.val ⊔ Ideal.span {x}) Q.val : ℚ) *
              (D.component Q).hilbertDegree := by
      unfold RetainedPrimeCycle.degree
      apply Finset.sum_congr rfl
      intro Q _
      let : Q.val.IsPrime := Q.property.1.1.1
      change (actualLocalLength (I ⊔ Ideal.span {x}) Q.val : ℚ) * (D.component Q).hilbertDegree = _
      rw [hrec Q, Nat.cast_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro P _
      rw [Nat.cast_mul]
    _ = ∑ z : (Σ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
        MinimalParentsBelow I Q.val),
          (actualLocalLength I z.2.val : ℚ) *
            (actualLocalLength (z.2.val ⊔ Ideal.span {x}) z.1.val : ℚ) *
              (D.component z.1).hilbertDegree := by rw [Fintype.sum_sigma]
    _ = ∑ z : (Σ P : RetainedMinimalPrime I T,
        {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val}),
          (actualLocalLength I z.1.val : ℚ) *
            (actualLocalLength (z.1.val ⊔ Ideal.span {x}) z.2.val.val : ℚ) *
              (D.component z.2.val).hilbertDegree := by
      apply Fintype.sum_equiv (parentChildIncidenceEquiv I T x)
      intro z
      rfl
    _ = _ := by
      rw [Fintype.sum_sigma]
      simp only [Finset.mul_sum, mul_assoc, D, actualMultiplicityCycle]

theorem actualMultiplicityCycle_parent_budget
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (x : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hx : x.IsHomogeneous d)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (havoid : ∀ P : RetainedMinimalPrime I T, x ∉ P.val)
    (s : ℕ) (hparent : ∀ P : RetainedMinimalPrime I T,
      (actualHP P.val (RetainedMinimalPrime.toComponent hI v hv P).homogeneous).natDegree = s+1)
    (P : RetainedMinimalPrime I T) :
    (∑ Q : {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val},
      (actualLocalLength (P.val ⊔ Ideal.span {x}) Q.val.val : ℚ) *
        (RetainedMinimalPrime.toComponent (cut_ideal_homogeneous I hI x hx) v hv Q.val).hilbertDegree) ≤
      (d : ℚ) * (RetainedMinimalPrime.toComponent hI v hv P).hilbertDegree := by
  let C := actualMultiplicityCycle I hI T v hv
  let Qs := {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val}
  let Q : Qs → Ideal (MvPolynomial σ k) := fun q => q.val.val
  let E : Qs → ProjectiveComponent k σ := fun q =>
    RetainedMinimalPrime.toComponent (cut_ideal_homogeneous I hI x hx) v hv q.val
  have hQmin : ∀ q : Qs, Q q ∈ (Ideal.span {x} ⊔ P.val).minimalPrimes := by
    intro q
    simpa only [sup_comm] using minimal_cut_of_intermediate_parent I P.val q.val.val x
      q.val.property.1 P.property.1.1.2 q.property
  have hQdegree : ∀ q : Qs, (actualHP (Q q) (E q).homogeneous).natDegree = s := by
    intro q
    have hdim := RetainedPrimeCycle.retainedChild_dimension C x havoid s hparent T P
      ⟨Q q, hQmin q, q.val.property.2⟩
    exact actualHP_natDegree_of_prime_dimension (Q q) (E q).homogeneous
      (E q).coordinate (E q).coordinate_not_mem s hdim
  have hinj : Function.Injective Q := by
    intro q r h
    exact Subtype.ext (Subtype.ext h)
  have hb := prime_cut_component_budget P.val (C.component P).homogeneous x hx
    (havoid P) hd s (hparent P) Q hinj (fun q => (E q).homogeneous) hQmin
    (fun q => (E q).coordinate) (fun q => (E q).coordinate_not_mem) hQdegree
  change (∑ q : Qs,
    (actualLocalLength (P.val ⊔ Ideal.span {x}) (Q q) : ℚ) *
      actualMultiplicity (Q q) (E q).homogeneous
        (actualHP (Q q) (E q).homogeneous).natDegree) ≤
    (d : ℚ) * actualMultiplicity P.val (C.component P).homogeneous
      (actualHP P.val (C.component P).homogeneous).natDegree
  simp only [hQdegree, hparent]
  simpa only [sup_comm] using hb

theorem actualMultiplicityCycle_cut_degree_le
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (x : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hx : x.IsHomogeneous d)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (havoid : ∀ P : RetainedMinimalPrime I T, x ∉ P.val)
    (s : ℕ) (hparent : ∀ P : RetainedMinimalPrime I T,
      (actualHP P.val (RetainedMinimalPrime.toComponent hI v hv P).homogeneous).natDegree = s+1)
    (hdim : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      ringKrullDim (Localization.AtPrime Q.val ⧸
        I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) = 1)
    (hregular : ∀ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T,
      Function.Injective (W28.LocalIntersection.quotientMul
        (I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val)))
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val) x))) :
    (actualMultiplicityCycle (I ⊔ Ideal.span {x}) (cut_ideal_homogeneous I hI x hx) T v hv).degree ≤
      (d : ℚ) * (actualMultiplicityCycle I hI T v hv).degree := by
  rw [actualMultiplicityCycle_cut_expansion I hI x hx T v hv hdim hregular]
  calc
    _ ≤ ∑ P : RetainedMinimalPrime I T, (actualLocalLength I P.val : ℚ) *
        ((d : ℚ) * (RetainedMinimalPrime.toComponent hI v hv P).hilbertDegree) := by
      apply Finset.sum_le_sum
      intro P _
      exact mul_le_mul_of_nonneg_left
        (actualMultiplicityCycle_parent_budget I hI x d hd hx T v hv havoid s hparent P)
        (Nat.cast_nonneg _)
    _ = _ := by
      rw [RetainedPrimeCycle.degree, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro P _
      dsimp only [actualMultiplicityCycle]
      ring

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedOneCutPropagation
import OAI.NumberTheory.PiExponent.LocalAlgebra.RetainedMinimalPrimeFamily

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

theorem minimal_cut_of_intermediate_parent
    {A : Type*} [CommRing A] (I P Q : Ideal A) (x : A)
    (hQ : Q ∈ (I ⊔ Ideal.span {x}).minimalPrimes) (hIP : I ≤ P) (hPQ : P ≤ Q) :
    Q ∈ (P ⊔ Ideal.span {x}).minimalPrimes := by
  refine ⟨⟨hQ.1.1, sup_le hPQ (le_sup_right.trans hQ.1.2)⟩, ?_⟩
  intro K hK hKQ
  exact hQ.2 ⟨hK.1, (sup_le_sup hIP le_rfl).trans hK.2⟩ hKQ

universe u
variable {k σ : Type u} [Field k] [Fintype σ]

omit [Fintype σ] in
theorem cut_ideal_homogeneous
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (x : MvPolynomial σ k) (hx : x.IsHomogeneous d) :
    (I ⊔ Ideal.span {x}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  simpa only [sup_comm] using primeCut_isHomogeneous I hI x hx

theorem natural_local_onecut_recurrence
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (x : MvPolynomial σ k) (hx : x.IsHomogeneous d)
    (hQ : Q ∈ (I ⊔ Ideal.span {x}).minimalPrimes)
    (hdim : ringKrullDim (Localization.AtPrime Q ⧸
      I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = 1)
    (hregular : Function.Injective
      (W28.LocalIntersection.quotientMul
        (I.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q)))
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q) x))) :
    actualLocalLength (I ⊔ Ideal.span {x}) Q =
      ∑ P : MinimalParentsBelow I Q, actualLocalLength I P.val *
        actualLocalLength (P.val ⊔ Ideal.span {x}) Q := by
  have hrec := localized_onecut_parent_recurrence I Q x hdim hregular
  have hsum : globalParentCutSum I Q x =
      ((∑ P : MinimalParentsBelow I Q, actualLocalLength I P.val *
        actualLocalLength (P.val ⊔ Ideal.span {x}) Q : ℕ) : ℕ∞) := by
    unfold globalParentCutSum
    rw [Nat.cast_sum]
    apply Finset.sum_congr rfl
    intro P _
    have hP := PiExponentSiegel.W17.ConeLocalLength.minimalPrime_isHomogeneous
      I P.val hI P.property.1
    have hQP := minimal_cut_of_intermediate_parent I P.val Q x hQ
      P.property.1.1.2 P.property.2
    rw [actualLocalLength_spec I P.val hI P.property.1,
      actualLocalLength_spec (P.val ⊔ Ideal.span {x}) Q
        (cut_ideal_homogeneous P.val hP x hx) hQP, Nat.cast_mul]
  rw [actualLocalLength_spec (I ⊔ Ideal.span {x}) Q
    (cut_ideal_homogeneous I hI x hx) hQ, hsum] at hrec
  exact_mod_cast hrec

noncomputable def parentChildIncidenceEquiv
    (I T : Ideal (MvPolynomial σ k)) (x : MvPolynomial σ k) :
    (Σ Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T, MinimalParentsBelow I Q.val) ≃
      (Σ P : RetainedMinimalPrime I T,
        {Q : RetainedMinimalPrime (I ⊔ Ideal.span {x}) T // P.val ≤ Q.val}) where
  toFun z := ⟨⟨z.2.val, z.2.property.1, z.2.property.2.trans z.1.property.2⟩,
    z.1, z.2.property.2⟩
  invFun z := ⟨z.2.val, z.1.val, z.1.property.1, z.2.property⟩
  left_inv := by rintro ⟨Q,P⟩; rfl
  right_inv := by rintro ⟨P,Q⟩; rfl

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImageBase

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace

namespace PiExponent.CurveBlowupImage
variable {C X : Scheme.{0}} [IsIntegral C] [IsIntegral X]

def functionFieldMap (f : C ⟶ X) [IsDominant f] : X.functionField ⟶ C.functionField :=
  eqToHom (congrArg (fun x => X.presheaf.stalk x)
    (genericPoint_eq_of_isDominant f).symm) ≫ f.stalkMap (genericPoint C)

theorem functionFieldMap_isIso (f : C ⟶ X) [IsDominant f]
    (U : X.Opens) [IsIso (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    IsIso (functionFieldMap f) := by
  have hx : f (genericPoint C) ∈ U := by
    apply ((genericPoint_spec C).mem_open_set_iff (f ⁻¹ᵁ U).isOpen).mpr
    obtain ⟨q⟩ := hU
    exact ⟨q.1, trivial, q.2⟩
  let := stalkMap_isIso_of_restrict f U (genericPoint C) hx
  unfold functionFieldMap
  infer_instance

def functionFieldIso (f : C ⟶ X) [IsDominant f]
    (U : X.Opens) [IsIso (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    X.functionField ≅ C.functionField :=
  letI := functionFieldMap_isIso f U hU
  asIso (functionFieldMap f)

private theorem eqToHom_fromSpecStalk (X : Scheme.{0}) {x y : X} (h : x = y) :
    Spec.map (eqToHom (congrArg (fun z => X.presheaf.stalk z) h)) ≫
      X.fromSpecStalk x = X.fromSpecStalk y := by
  subst y
  simp

theorem functionFieldMap_fromSpecStalk (f : C ⟶ X) [IsDominant f] :
    Spec.map (functionFieldMap f) ≫ X.fromSpecStalk (genericPoint X) =
      C.fromSpecStalk (genericPoint C) ≫ f := by
  unfold functionFieldMap
  rw [Spec.map_comp, Category.assoc,
    eqToHom_fromSpecStalk X (genericPoint_eq_of_isDominant f).symm]
  exact Scheme.SpecMap_stalkMap_fromSpecStalk f

theorem functionFieldIso_fromSpecStalk (f : C ⟶ X) [IsDominant f]
    (U : X.Opens) [IsIso (f ∣_ U)] (hU : Nonempty (f ⁻¹ᵁ U)) :
    Spec.map (functionFieldIso f U hU).hom ≫ X.fromSpecStalk (genericPoint X) =
      C.fromSpecStalk (genericPoint C) ≫ f :=
  functionFieldMap_fromSpecStalk f

end PiExponent.CurveBlowupImage

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Jets.OrdinaryTaylor
import OAI.NumberTheory.PiExponent.Jets.PrimeTaylorCotangent

namespace OAI

noncomputable section
namespace PiExponent.OrdinaryMultiplicity

open scoped BigOperators
open OrdinaryDerivatives DerivativeIdeals CommutingTaylor
open PiExponentApprox.TransverseMultiplicity

def polynomialTaylor (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] :
    OrdinaryDerivatives.Polynomial n →+* MvPowerSeries (Fin k) Q.ResidueField :=
  residueTaylorFin k (fun j => partialFrame n (B j))
    (algebraMap (OrdinaryDerivatives.Polynomial n) Q.ResidueField)

@[simp] theorem polynomialTaylor_constant (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (p : OrdinaryDerivatives.Polynomial n) :
    MvPowerSeries.constantCoeff (polynomialTaylor n k B Q p) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField
        (algebraMap (OrdinaryDerivatives.Polynomial n) (Localization.AtPrime Q) p) := by
  rw [← IsScalarTower.algebraMap_apply]
  exact constantCoeff_residueTaylorFin k _ _ p

def localTaylor (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] :
    Localization.AtPrime Q →+* MvPowerSeries (Fin k) Q.ResidueField :=
  localizedTaylorMap Q.primeCompl (polynomialTaylor n k B Q)
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) (polynomialTaylor_constant n k B Q)

@[simp] theorem localTaylor_constant (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (x : Localization.AtPrime Q) :
    MvPowerSeries.constantCoeff (localTaylor n k B Q x) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField x :=
  RingHom.congr_fun (localizedTaylorMap_constant Q.primeCompl
    (polynomialTaylor n k B Q) (algebraMap (Localization.AtPrime Q) Q.ResidueField)
    (polynomialTaylor_constant n k B Q)) x

theorem localTaylor_firstCoefficient (n k : ℕ) (B : Fin k → Fin n)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (j : Fin k) (x : Localization.AtPrime Q) :
    MvPowerSeries.coeff (Finsupp.single j 1) (localTaylor n k B Q x) =
      primeLocalDirectional Q (Pi.basisFun Q.ResidueField _ (B j)) x := by
  apply prime_localizedTaylor_firstCoefficient Q (polynomialTaylor n k B Q)
    (polynomialTaylor_constant n k B Q) (fun j => Pi.basisFun Q.ResidueField _ (B j))
  intro l p
  change MvPowerSeries.coeff (Finsupp.single l 1)
    (residueTaylorFin k (fun j => partialFrame n (B j))
      (algebraMap (OrdinaryDerivatives.Polynomial n) Q.ResidueField) p) = _
  rw [coeff_single_residueTaylorFin]
  simp [Pi.basisFun_apply, Pi.single_apply, partialFrame_apply, primeResidueMap]

theorem prime_rectangular_length_lower (n k : ℕ)
    (Q : Ideal (OrdinaryDerivatives.Polynomial n)) [Q.IsPrime] (B : Fin k → Fin n)
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ (B j))))
    (I : Ideal (OrdinaryDerivatives.Polynomial n)) (cost : Fin n → ℝ) (box : Fin k → ℕ) (delta : ℝ)
    (hbox : ∀ i, 2 ≤ box i) (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((box i - 1 : ℕ) : ℝ) * cost (B i) ≤ delta)
    (hvanish : ∀ p ∈ I, ∀ l : List (Fin n),
      wordCost cost l ≤ delta → OrdinaryDerivatives.word n l p ∈ Q) :
    (∏ i, box i : ℕ) ≤
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (OrdinaryDerivatives.Polynomial n) (Localization.AtPrime Q))) := by
  have hCot := prime_rectangular_mapCotangent_surjective Q (localTaylor n k B Q)
    (localTaylor_constant n k B Q) (fun j => Pi.basisFun Q.ResidueField _ (B j)) hB
    (localTaylor_firstCoefficient n k B Q) box hbox
  have hP : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤
      RingHom.ker (algebraMap (Localization.AtPrime Q) Q.ResidueField) := by
    rw [show RingHom.ker (algebraMap (Localization.AtPrime Q) Q.ResidueField) =
      IsLocalRing.maximalIdeal (Localization.AtPrime Q) from IsLocalRing.ker_residue]
  apply rectangularTaylor_length_lower box (rectangularPositive box hbox)
    (localTaylor n k B Q) (algebraMap (Localization.AtPrime Q) Q.ResidueField)
    IsLocalRing.residue_surjective (localTaylor_constant n k B Q)
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) _ hP hCot
  apply localizedTaylorMap_ideal_le Q.primeCompl (polynomialTaylor n k B Q)
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) (polynomialTaylor_constant n k B Q)
  apply OrdinaryTaylor.ordinary_residueTaylor_ideal_le n k B
    (algebraMap (OrdinaryDerivatives.Polynomial n) Q.ResidueField) I cost box delta hcost hbudget
  intro p hp l hl
  exact Ideal.algebraMap_residueField_eq_zero.mpr (hvanish p hp l hl)

end PiExponent.OrdinaryMultiplicity
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean <==
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalUnmixedness

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalUnmixedness
open CategoryTheory

variable {S : Type*} [CommRing S]

def pairQuotientShortComplex (f g : S) : ShortComplex (ModuleCat S) :=
  ShortComplex.moduleCatMk (Ideal.ofList [f, g]).subtype (Ideal.ofList [f, g]).mkQ
    (by
      apply LinearMap.ext
      intro x
      exact (Submodule.Quotient.mk_eq_zero (Ideal.ofList [f, g])).mpr x.property)

def pairSyzygyShortComplex (f g : S) : ShortComplex (ModuleCat S) :=
  ShortComplex.moduleCatMk (pairBoundary f g) (pairToIdeal f g) (by
    apply LinearMap.ext
    intro t
    apply Subtype.ext
    change f * (-g * t) + g * (f * t) = 0
    ring)

theorem pairQuotientShortComplex_shortExact (f g : S) :
    (pairQuotientShortComplex f g).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    exact ideal_subtype_range_eq_quotient_kernel f g
  · exact (ModuleCat.mono_iff_injective _).mpr (Ideal.ofList [f, g]).injective_subtype
  · exact (ModuleCat.epi_iff_surjective _).mpr (Submodule.mkQ_surjective _)

theorem pairSyzygyShortComplex_shortExact (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    (pairSyzygyShortComplex f g).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    exact regular_pair_range_boundary_eq_kernel_toIdeal f g hreg
  · exact (ModuleCat.mono_iff_injective _).mpr (regular_pair_boundary_injective f g hreg)
  · exact (ModuleCat.epi_iff_surjective _).mpr (pairToIdeal_surjective f g)

theorem pair_resolution_shortComplex_link (f g : S) :
    (pairSyzygyShortComplex f g).X₃ = (pairQuotientShortComplex f g).X₁ := rfl

end PiExponentJets.PolynomialLocalUnmixedness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean <==
import Mathlib.Algebra.MvPolynomial.Degrees
import Mathlib.RingTheory.Ideal.Span

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators

variable {k σ ι : Type*} [CommRing k]

noncomputable def parameterCombination (s : Finset ι) (c : ι → k)
    (f : ι → MvPolynomial σ k) : MvPolynomial σ k :=
  ∑ i ∈ s, MvPolynomial.C (c i) * f i

theorem parameterCombination_totalDegree_le (s : Finset ι) (c : ι → k)
    (f : ι → MvPolynomial σ k) {d : ℕ}
    (hf : ∀ i ∈ s, (f i).totalDegree ≤ d) :
    (parameterCombination s c f).totalDegree ≤ d := by
  apply MvPolynomial.totalDegree_finsetSum_le
  intro i hi
  calc
    (MvPolynomial.C (c i) * f i).totalDegree ≤
        (MvPolynomial.C (c i) : MvPolynomial σ k).totalDegree + (f i).totalDegree :=
      MvPolynomial.totalDegree_mul _ _
    _ = (f i).totalDegree := by rw [MvPolynomial.totalDegree_C, zero_add]
    _ ≤ d := hf i hi

theorem parameterCombination_mem (s : Finset ι) (c : ι → k)
    (f : ι → MvPolynomial σ k) (J : Ideal (MvPolynomial σ k))
    (hf : ∀ i ∈ s, f i ∈ J) : parameterCombination s c f ∈ J := by
  apply J.sum_mem
  intro i hi
  exact J.mul_mem_left _ (hf i hi)

theorem parameterCandidates_span_le {κ : Type*} (s : Finset ι) (c : κ → ι → k)
    (f : ι → MvPolynomial σ k) (J : Ideal (MvPolynomial σ k))
    (hf : ∀ i ∈ s, f i ∈ J) :
    Ideal.span (Set.range (fun j => parameterCombination s (c j) f)) ≤ J := by
  apply Ideal.span_le.mpr
  rintro p ⟨j, rfl⟩
  exact parameterCombination_mem s (c j) f J hf

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean <==
import Mathlib.Algebra.Module.Torsion.Basic
import Mathlib.RingTheory.Finiteness.Basic
import Mathlib.RingTheory.OrderOfVanishing.Noetherian

namespace OAI

namespace PiExponentJets.W06

variable {A : Type*} [CommRing A] [IsNoetherianRing A] [Ring.KrullDimLE 1 A]

theorem isArtinianRing_quotient_parameter {x : A} (hx : x ∈ nonZeroDivisors A) :
    IsArtinianRing (A ⧸ Ideal.span {x}) := by
  have hlength : IsFiniteLength A (A ⧸ Ideal.span {x}) :=
    isFiniteLength_quotient_span_singleton A hx
  have hart : IsArtinian A (A ⧸ Ideal.span {x}) :=
    (isFiniteLength_iff_isNoetherian_isArtinian.mp hlength).2
  exact isArtinian_of_tower A hart

variable {M : Type*} [AddCommGroup M] [Module A M]

theorem isFiniteLength_of_parameter_killed [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) (hkill : ∀ m : M, x • m = 0) :
    IsFiniteLength A M := by
  have ht : Module.IsTorsionBy A M x := fun {m} => hkill m
  have hs : Module.IsTorsionBySet A M (Ideal.span {x}) :=
    (Module.isTorsionBySet_span_singleton_iff x).mpr ht
  let : Module (A ⧸ Ideal.span {x}) M := hs.module
  let : IsScalarTower A (A ⧸ Ideal.span {x}) M := hs.isScalarTower
  let : IsArtinianRing (A ⧸ Ideal.span {x}) := isArtinianRing_quotient_parameter hx
  let : Module.Finite (A ⧸ Ideal.span {x}) M :=
    Module.Finite.of_restrictScalars_finite A (A ⧸ Ideal.span {x}) M
  let : IsArtinian (A ⧸ Ideal.span {x}) M := inferInstance
  have hart : IsArtinian A M :=
    isArtinian_of_surjective_algebraMap (R := A ⧸ Ideal.span {x}) (S := A)
      (M := M) (Ideal.Quotient.mk_surjective (I := Ideal.span {x}))
  exact isFiniteLength_iff_isNoetherian_isArtinian.mpr ⟨inferInstance, hart⟩

theorem length_ne_top_of_parameter_killed [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) (hkill : ∀ m : M, x • m = 0) :
    Module.length A M ≠ ⊤ :=
  Module.length_ne_top_iff.mpr (isFiniteLength_of_parameter_killed hx hkill)

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in

theorem parameter_kills_mul_kernel (x : A) :
    ∀ m : LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M)), x • m = 0 := by
  intro m
  apply Subtype.ext
  change x • (m : M) = 0
  simpa only [LinearMap.mem_ker, LinearMap.smul_apply, LinearMap.id_apply] using m.property

omit [IsNoetherianRing A] [Ring.KrullDimLE 1 A] in

theorem parameter_kills_mul_cokernel (x : A) :
    ∀ m : M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M)), x • m = 0 := by
  have ht : Module.IsTorsionBy A
      (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) x :=
    (Module.isTorsionBy_quotient_iff _ x).mpr (fun m => ⟨m, rfl⟩)
  exact fun m => @ht m

theorem isFiniteLength_ker_parameter_mul [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) :
    IsFiniteLength A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) := by
  let : IsNoetherian A M := inferInstance
  let : Module.Finite A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) := inferInstance
  exact isFiniteLength_of_parameter_killed hx (parameter_kills_mul_kernel x)

theorem isFiniteLength_coker_parameter_mul [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) :
    IsFiniteLength A (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) := by
  exact isFiniteLength_of_parameter_killed hx (parameter_kills_mul_cokernel x)

theorem kernel_cokernel_parameter_lengths_ne_top [Module.Finite A M]
    {x : A} (hx : x ∈ nonZeroDivisors A) :
    Module.length A (LinearMap.ker (x • (LinearMap.id : M →ₗ[A] M))) ≠ ⊤ ∧
    Module.length A (M ⧸ LinearMap.range (x • (LinearMap.id : M →ₗ[A] M))) ≠ ⊤ :=
  ⟨Module.length_ne_top_iff.mpr (isFiniteLength_ker_parameter_mul hx),
    Module.length_ne_top_iff.mpr (isFiniteLength_coker_parameter_mul hx)⟩

end PiExponentJets.W06

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveValuationCenter

namespace OAI

noncomputable section
namespace PiExponent.ParameterResidueField
open scoped Polynomial nonZeroDivisors
open CurveZeroPole CurveValuationCenter

theorem residue_finite {F S : Type*} [Field F] [CommRing S] [Algebra F S]
    [Algebra.FiniteType F S] (q : Ideal S) [q.IsMaximal] : Module.Finite F q.ResidueField := by
  let : Algebra.FiniteType F q.ResidueField :=
    Algebra.FiniteType.of_surjective (IsScalarTower.toAlgHom F S q.ResidueField)
      (Ideal.algebraMap_residueField_surjective q)
  exact finite_of_finite_type_of_isJacobsonRing F q.ResidueField

abbrev parameterChartConstants
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) : Algebra F (parameterChart f hf) :=
  let := parameterPolynomialAlgebra f hf
  ((algebraMap F[X] (parameterChart f hf)).comp Polynomial.C).toAlgebra

theorem parameterChartConstants_tower
    {F E : Type*} [Field F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f) :
    letI := parameterPolynomialAlgebra f hf
    letI := parameterChartConstants f hf
    IsScalarTower F F[X] (parameterChart f hf) := by
  let := parameterPolynomialAlgebra f hf
  let := parameterChartConstants f hf
  exact IsScalarTower.of_algebraMap_eq (fun _ => rfl)

theorem parameter_residue_finite
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) :
    letI := parameterChartConstants f hf
    Module.Finite F (IsLocalRing.ResidueField (Localization.AtPrime q.1)) := by
  let := parameterAlgebra f hf
  let := parameterPolynomialAlgebra f hf
  let := parameter_scalarTower f hf
  let := parameter_finite f hf
  let := parameterChartConstants f hf
  let := parameterChartConstants_tower f hf
  let S := parameterChart f hf
  let : Module.IsTorsionFree F[X] S :=
    Module.isTorsionFree_iff_algebraMap_injective.mpr
      (FunctionField.ringOfIntegers.algebraMap_injective F E)
  let : Algebra.FiniteType F S := Algebra.FiniteType.trans
    (inferInstance : Algebra.FiniteType F F[X]) (inferInstance : Algebra.FiniteType F[X] S)
  let : q.1.IsMaximal := Ideal.IsMaximal.of_liesOver_isMaximal q.1 (zeroPrime F)
  exact residue_finite q.1

theorem parameter_residue_integral
    {F E : Type*} [Field F] [CharZero F] [Field E] [Algebra F E]
    (f : E) (hf : Transcendental F f)
    [FiniteDimensional (IntermediateField.adjoin F {f}) E]
    (q : parameterZeroPlaces f hf) :
    letI := parameterChartConstants f hf
    Algebra.IsIntegral F (IsLocalRing.ResidueField (Localization.AtPrime q.1)) := by
  let := parameterChartConstants f hf
  let := parameter_residue_finite f hf q
  exact Algebra.IsIntegral.of_finite F _

end PiExponent.ParameterResidueField

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedLengthEquivalence
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

namespace PiExponent.PointLengthEquiv

open PiExponent.WeightedBezout

variable {E F ι : Type*} [Field E] [Field F]

theorem evaluation_map (e : E ≃+* F) (b : ι → E) (p : MvPolynomial ι E) :
    MvPolynomial.aeval (fun i => e (b i)) (MvPolynomial.map e.toRingHom p) =
      e (MvPolynomial.aeval b p) := by
  simpa [MvPolynomial.aeval_def] using
    ((MvPolynomial.eval_map e.toRingHom (fun i => e (b i)) p).trans
      (MvPolynomial.eval₂_comp e.toRingHom b p).symm)

theorem pointIdeal_comap (e : E ≃+* F) (b : ι → E) :
    pointIdeal b = (pointIdeal (fun i => e (b i))).comap
      (MvPolynomial.mapEquiv ι e).toRingHom := by
  ext p
  change MvPolynomial.aeval b p = 0 ↔
    MvPolynomial.aeval (fun i => e (b i)) (MvPolynomial.map e.toRingHom p) = 0
  rw [evaluation_map]
  exact e.map_eq_zero_iff.symm

theorem pointIdeal_map (e : E ≃+* F) (b : ι → E) :
    (pointIdeal b).map (MvPolynomial.mapEquiv ι e).toRingHom =
      pointIdeal (fun i => e (b i)) := by
  rw [pointIdeal_comap e b]
  exact Ideal.map_comap_of_surjective (MvPolynomial.mapEquiv ι e).toRingHom
    (MvPolynomial.mapEquiv ι e).surjective _

theorem pointLocal_quotient_length (e : E ≃+* F) (b : ι → E)
    (I : Ideal (MvPolynomial ι E)) :
    Module.length (Localization.AtPrime (pointIdeal b))
      (Localization.AtPrime (pointIdeal b) ⧸
        I.map (algebraMap _ (Localization.AtPrime (pointIdeal b)))) =
    Module.length (Localization.AtPrime (pointIdeal (fun i => e (b i))))
      (Localization.AtPrime (pointIdeal (fun i => e (b i))) ⧸
        (I.map (MvPolynomial.map e.toRingHom)).map
          (algebraMap _ (Localization.AtPrime (pointIdeal (fun i => e (b i)))))) := by
  exact PiExponentJets.W22.localized_quotient_length_eq_of_ringEquiv
    (MvPolynomial.mapEquiv ι e) (pointIdeal b) (pointIdeal (fun i => e (b i)))
    (pointIdeal_comap e b) I

theorem point_mem_minimalPrimes_map (e : E ≃+* F) (b : ι → E)
    (I : Ideal (MvPolynomial ι E)) (hI : pointIdeal b ∈ I.minimalPrimes) :
    pointIdeal (fun i => e (b i)) ∈ (I.map (MvPolynomial.map e.toRingHom)).minimalPrimes := by
  let φ := MvPolynomial.mapEquiv ι e
  change pointIdeal (fun i => e (b i)) ∈ (I.map φ.toRingHom).minimalPrimes
  have hker : RingHom.ker φ.toRingHom = ⊥ := by
    ext p
    change φ p = 0 ↔ p = 0
    exact φ.map_eq_zero_iff
  rw [Ideal.minimalPrimes_map_of_surjective (f := φ.toRingHom) φ.surjective, hker, sup_bot_eq]
  exact ⟨pointIdeal b, hI, pointIdeal_map e b⟩

end PiExponent.PointLengthEquiv

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean <==
import OAI.NumberTheory.PiExponent.Approximation.NegativeTwistPresentations

namespace OAI

noncomputable section

namespace PiExponent

namespace CoherentExtFiniteness
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

structure PositiveCoherentFinitePresentation
    (p : X ⟶ Spec (CommRingCat.of ℂ)) (M : X.Modules) where
  kernel : X.Modules
  kernel_coherent : kernel.IsFinitePresentation
  middle : X.Modules
  left : kernel ⟶ middle
  right : middle ⟶ M
  comp_zero : left ≫ right = 0
  shortExact : (ShortComplex.mk left right comp_zero).ShortExact
  middle_finite : ∀ q, 0 < q → letI := Module.compHom (cohomology middle q) (baseScalars p)
    FiniteDimensional ℂ (cohomology middle q)

theorem positive_coherent_cohomology_finite_of_presentations
    [IsNoetherian X] [IsAffineHom (pullback.diagonal (terminal.from X))]
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (l : ℕ) (hl : 0 < l) (U : Fin l → X.Opens)
    (hU : ∀ i, IsAffineOpen (U i)) (hcover : (⨆ i, U i) = ⊤)
    (presentation : ∀ (M : X.Modules) [M.IsFinitePresentation],
      Nonempty (PositiveCoherentFinitePresentation p M))
    (M : X.Modules) [M.IsFinitePresentation] (q : ℕ) (hq : 0 < q) :
    letI := Module.compHom (cohomology M q) (baseScalars p)
    FiniteDimensional ℂ (cohomology M q) := by
  let := sheafComplexLinear p
  have hdown : ∀ k q, 0 < q → l ≤ q + k →
      ∀ (A : X.Modules) [A.IsFinitePresentation], Module.Finite ℂ (cohomology A q) := by
    intro k
    induction k with
    | zero =>
      intro q hq hbound A hA
      let : A.IsQuasicoherent :=
        (SheafOfModules.IsFinitePresentation.exists_quasicoherentData A).choose.isQuasicoherent
      have hz : ∀ x : cohomology A q, x = 0 :=
        PiExponent.SerreVanishing.ext_eq_zero_of_affine_cover l hl U hU hcover A q (by omega)
      let : Subsingleton (cohomology A q) := ⟨fun x y => (hz x).trans (hz y).symm⟩
      infer_instance
    | succ k ih =>
      intro q hq hbound A hA
      let P := Classical.choice (presentation A)
      let S := ShortComplex.mk P.left P.right P.comp_zero
      let : P.kernel.IsFinitePresentation := P.kernel_coherent
      let : Module.Finite ℂ (Ext.{1} (structureSheaf X) S.X₂ q) := by
        change @Module.Finite ℂ (cohomology P.middle q) _ _ (complexExtModule p P.middle q)
        rw [complexExtModule_eq]
        exact P.middle_finite q hq
      let : Module.Finite ℂ (Ext.{1} (structureSheaf X) S.X₁ (q+1)) :=
        ih (q+1) (by omega) (by omega) P.kernel
      exact finite_middle_of_exact
        (PiExponentSeshadri.Cohomology.cohomologyMap₂ (K := ℂ) (structureSheaf X) (S := S) q)
        (PiExponentSeshadri.Cohomology.cohomologyBoundary (K := ℂ) (structureSheaf X) P.shortExact q)
        (PiExponentSeshadri.Cohomology.cohomology_exact₃ (K := ℂ) (structureSheaf X) P.shortExact q)
  have hf := hdown l q hq (Nat.le_add_left _ _) M
  change @Module.Finite ℂ (cohomology M q) _ _ (complexExtModule p M q) at hf
  rw [complexExtModule_eq] at hf
  exact hf

end CoherentExtFiniteness

namespace NegativeTwistPresentations
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}}

def positiveCoherentFinitePresentation [IsLocallyNoetherian X]
    (L N : LineBundle X) {M : X.Modules} [M.IsFinitePresentation] {n : ℕ}
    (s : ((moduleTwistFunctor L n).obj M).GeneratingSections) [s.IsFiniteType]
    (e : moduleTensor X (L.pow n).sheaf N.sheaf ≅ structureSheaf X)
    (p : X ⟶ Spec (CommRingCat.of ℂ))
    (hN : ∀ q, 0 < q → letI := Module.compHom (cohomology N.sheaf q) (baseScalars p)
      FiniteDimensional ℂ (cohomology N.sheaf q)) :
    CoherentExtFiniteness.PositiveCoherentFinitePresentation p M where
  kernel := kernel (presentationMap L N s e)
  kernel_coherent := kernel_isFinitePresentation L N s e
  middle := moduleTensor X (SheafOfModules.free s.I) N.sheaf
  left := kernel.ι (presentationMap L N s e)
  right := presentationMap L N s e
  comp_zero := kernel.condition (presentationMap L N s e)
  shortExact := presentation_shortExact L N s e
  middle_finite := fun q hq => middle_cohomology_finite L N s p q (hN q hq)

end NegativeTwistPresentations

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean <==
import Mathlib.Algebra.Polynomial.Eval.Coeff
import Mathlib.RingTheory.Polynomial.HilbertPoly
import OAI.NumberTheory.PiExponent.LocalAlgebra.CompleteIntersectionHilbert

namespace OAI

namespace PiExponentJets.W64

open scoped BigOperators
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem regular_sequence_series_general
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    sectionHilbertSeries (Ideal.ofList rs) =
      (∏ i ∈ Finset.range rs.length, (1 - PowerSeries.X ^ degreeAt degrees i)) *
        (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  have h := regular_prefix_series rs degrees hhom hreg rs.length le_rfl
  simp only [List.take_length] at h
  rwa [sectionHilbertSeries_bot hσ] at h

theorem degreePolynomial_coe (D : ℕ → ℕ) (m : ℕ) :
    ((degreePolynomial D m) : PowerSeries ℤ) =
      ∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
        (PowerSeries.X : PowerSeries ℤ) ^ j := by
  change (Polynomial.coeToPowerSeries.ringHom : Polynomial ℤ →+* PowerSeries ℤ)
    (∏ i ∈ Finset.range m, ∑ j ∈ Finset.range (D i),
      (Polynomial.X : Polynomial ℤ) ^ j) = _
  rw [map_prod]
  apply Finset.prod_congr rfl
  intro i hi
  rw [map_sum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [map_pow]
  simp only [Polynomial.coeToPowerSeries.ringHom_apply, Polynomial.coe_X]

theorem regular_sequence_series_residual
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length ≤ Fintype.card σ) :
    sectionHilbertSeries (Ideal.ofList rs) =
      ((degreePolynomial (degreeAt degrees) rs.length) : PowerSeries ℤ) *
        (PowerSeries.invOneSubPow ℤ (Fintype.card σ - rs.length)).val := by
  rw [regular_sequence_series_general hσ rs degrees hhom hreg]
  have hn : Fintype.card σ = rs.length + (Fintype.card σ - rs.length) :=
    (Nat.add_sub_of_le hlen).symm
  have hi := congrArg (PowerSeries.invOneSubPow ℤ) hn
  rw [PowerSeries.invOneSubPow_add] at hi
  rw [hi, Units.val_mul, ← mul_assoc,
    degree_factors_mul_invOneSubPow, ← degreePolynomial_coe]

noncomputable def rationalSectionHilbertSeries (I : Ideal (MvPolynomial σ k)) :
    PowerSeries ℚ := PowerSeries.map (Int.castRingHom ℚ) (sectionHilbertSeries I)

omit [Fintype σ] in
@[simp] theorem coeff_rationalSectionHilbertSeries
    (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    PowerSeries.coeff n (rationalSectionHilbertSeries I) =
      (Module.finrank k (quotientSection I n) : ℚ) := by
  simp [rationalSectionHilbertSeries, PowerSeries.coeff_map]

noncomputable def rationalDegreePolynomial (D : ℕ → ℕ) (m : ℕ) : Polynomial ℚ :=
  (degreePolynomial D m).map (Int.castRingHom ℚ)

theorem rationalDegreePolynomial_eval_one (D : ℕ → ℕ) (m : ℕ) :
    (rationalDegreePolynomial D m).eval 1 =
      (∏ i ∈ Finset.range m, D i : ℕ) := by
  rw [rationalDegreePolynomial, Polynomial.eval_one_map, degreePolynomial_eval_one]
  simp

theorem map_int_invOneSubPow (r : ℕ) :
    PowerSeries.map (Int.castRingHom ℚ) (PowerSeries.invOneSubPow ℤ r).val =
      (PowerSeries.invOneSubPow ℚ r).val := by
  cases r with
  | zero => simp [PowerSeries.invOneSubPow_zero]
  | succ r =>
    rw [PowerSeries.invOneSubPow_val_succ_eq_mk_add_choose,
      PowerSeries.invOneSubPow_val_succ_eq_mk_add_choose]
    ext n
    simp [PowerSeries.coeff_map]

theorem rational_regular_sequence_series_residual
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length ≤ Fintype.card σ) :
    rationalSectionHilbertSeries (Ideal.ofList rs) =
      ((rationalDegreePolynomial (degreeAt degrees) rs.length) : PowerSeries ℚ) *
        (PowerSeries.invOneSubPow ℚ (Fintype.card σ - rs.length)).val := by
  rw [rationalSectionHilbertSeries,
    regular_sequence_series_residual hσ rs degrees hhom hreg hlen,
    map_mul, map_int_invOneSubPow]
  rw [← Polynomial.polynomial_map_coe]
  rfl

noncomputable def regularSequenceHilbertPolynomial
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ) : Polynomial ℚ :=
  Polynomial.hilbertPoly (rationalDegreePolynomial (degreeAt degrees) rs.length)
    (Fintype.card σ - rs.length)

theorem regularSequenceHilbertPolynomial_eventually_exact
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length ≤ Fintype.card σ) (n : ℕ)
    (hn : (rationalDegreePolynomial (degreeAt degrees) rs.length).natDegree < n) :
    (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℚ) =
      (regularSequenceHilbertPolynomial rs degrees).eval (n : ℚ) := by
  rw [← coeff_rationalSectionHilbertSeries,
    rational_regular_sequence_series_residual hσ rs degrees hhom hreg hlen]
  exact Polynomial.coeff_mul_invOneSubPow_eq_hilbertPoly_eval _ hn

theorem hilbertPolynomial_top_coefficient (p : Polynomial ℚ) (r : ℕ) (hr : 0 < r) :
    (Polynomial.hilbertPoly p r).coeff (r-1) =
      p.eval 1 * ((r-1).factorial : ℚ)⁻¹ := by
  obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
  simp only [Nat.succ_sub_one, Polynomial.hilbertPoly_succ,
    Polynomial.finsetSum_coeff, Polynomial.coeff_smul, smul_eq_mul,
    Polynomial.coeff_preHilbertPoly_self]
  rw [← Finset.sum_mul]
  congr 1
  simp [Polynomial.eval_eq_sum, Polynomial.sum]

theorem hilbertPolynomial_natDegree_le (p : Polynomial ℚ) (r : ℕ) (hr : 0 < r) :
    (Polynomial.hilbertPoly p r).natDegree ≤ r-1 := by
  obtain ⟨s, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hr)
  simp only [Nat.succ_sub_one, Polynomial.hilbertPoly_succ]
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro i _
  exact (Polynomial.natDegree_smul_le _ _).trans
    (Polynomial.natDegree_preHilbertPoly ℚ s i).le

theorem hilbertPolynomial_degree_and_leading
    (p : Polynomial ℚ) (r : ℕ) (hr : 0 < r) (hp : p.eval 1 ≠ 0) :
    (Polynomial.hilbertPoly p r).natDegree = r-1 ∧
      (Polynomial.hilbertPoly p r).leadingCoeff = p.eval 1 * ((r-1).factorial : ℚ)⁻¹ := by
  have hf : (((r-1).factorial : ℕ) : ℚ) ≠ 0 := by
    exact_mod_cast Nat.factorial_ne_zero (r-1)
  have hc : (Polynomial.hilbertPoly p r).coeff (r-1) ≠ 0 := by
    rw [hilbertPolynomial_top_coefficient p r hr]
    exact mul_ne_zero hp (inv_ne_zero hf)
  have hd := Polynomial.natDegree_eq_of_le_of_coeff_ne_zero
    (hilbertPolynomial_natDegree_le p r hr) hc
  refine ⟨hd, ?_⟩
  rw [Polynomial.leadingCoeff, hd, hilbertPolynomial_top_coefficient p r hr]

noncomputable def hilbertMultiplicity (p : Polynomial ℚ) (ringDimension : ℕ) : ℚ :=
  p.coeff (ringDimension-1) * ((ringDimension-1).factorial : ℚ)

theorem regularSequenceHilbertPolynomial_multiplicity
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hlen : rs.length < Fintype.card σ) :
    hilbertMultiplicity (regularSequenceHilbertPolynomial rs degrees)
        (Fintype.card σ - rs.length) =
      (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
  have hr : 0 < Fintype.card σ - rs.length := Nat.sub_pos_of_lt hlen
  have hf : (((Fintype.card σ - rs.length - 1).factorial : ℕ) : ℚ) ≠ 0 := by
    exact_mod_cast Nat.factorial_ne_zero (Fintype.card σ - rs.length - 1)
  rw [hilbertMultiplicity, regularSequenceHilbertPolynomial,
    hilbertPolynomial_top_coefficient _ _ hr, mul_assoc, inv_mul_cancel₀ hf,
    mul_one, rationalDegreePolynomial_eval_one]

theorem regular_sequence_has_hilbert_polynomial_with_degree_product
    (hσ : 0 < Fintype.card σ)
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (hlen : rs.length < Fintype.card σ) :
    ∃ p : Polynomial ℚ,
      (∃ N : ℕ, ∀ n : ℕ, N < n →
        (Module.finrank k (quotientSection (Ideal.ofList rs) n) : ℚ) = p.eval (n : ℚ)) ∧
      hilbertMultiplicity p (Fintype.card σ - rs.length) =
        (∏ i ∈ Finset.range rs.length, degreeAt degrees i : ℕ) := by
  refine ⟨regularSequenceHilbertPolynomial rs degrees, ?_,
    regularSequenceHilbertPolynomial_multiplicity rs degrees hlen⟩
  refine ⟨(rationalDegreePolynomial (degreeAt degrees) rs.length).natDegree, ?_⟩
  intro n hn
  exact regularSequenceHilbertPolynomial_eventually_exact hσ rs degrees hhom hreg hlen.le n hn

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.GlobalInvertibleIdeal
import OAI.NumberTheory.PiExponent.LocalAlgebra.IdealPowerAnnihilator
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionImageIdeal

namespace OAI

noncomputable section
namespace PiExponent.PresentedIdealIso
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.IdealModule
open PiExponent.SectionImageIdeal
variable {X Y : Scheme.{0}}

theorem imageIdealSheaf_eq_comap
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    [J.sheaf.IsQuasicoherent] (hJ : PresentsPullbackIdeal I f J ι) :
    imageIdealSheaf ι = I.comap f := by
  classical
  have hlocal (y : Y) : ∃ U : Y.affineOpens, y ∈ U.1 ∧
      ∃ V : X.affineOpens, U.1 ≤ f ⁻¹ᵁ V.1 := by
    obtain ⟨V, hV, hyV, -⟩ := exists_isAffineOpen_mem_and_subset
      (show f y ∈ (⊤ : X.Opens) from trivial)
    obtain ⟨U, hU, hyU, hUV⟩ := exists_isAffineOpen_mem_and_subset
      (show y ∈ f ⁻¹ᵁ V from hyV)
    exact ⟨⟨U, hU⟩, hyU, ⟨V, hV⟩, hUV⟩
  choose U hy V hUV using hlocal
  apply Scheme.IdealSheafData.ext_of_iSup_eq_top U
  · apply top_unique
    intro y _
    exact Opens.mem_iSup.mpr ⟨y, hy y⟩
  · intro y
    exact (hJ.2 (U y) (V y) (hUV y)).trans
      (PiExponentSeshadri.IdealPullback.comap_ideal I f (U y) (V y) (hUV y)).symm

theorem presented_range_eq
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) (U : Y.affineOpens) :
    (ι.val.app (op U.1)).hom.range = (I.comap f).ideal U := by
  let := GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation J
  let : J.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData J.sheaf).choose.isQuasicoherent
  exact congrArg (fun K : Y.IdealSheafData => K.ideal U)
    (imageIdealSheaf_eq_comap I f J ι hJ)

theorem inclusion_structureMap_zero
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) :
    ι ≫ structureMap (I.comap f).subschemeι = 0 := by
  apply hom_ext_affine
  intro U
  ext x
  change (I.comap f).subschemeι.app U.1 (ι.app U.1 x) = 0
  apply RingHom.mem_ker.mp
  rw [(I.comap f).ker_subschemeι_app U, ← presented_range_eq I f J ι hJ U]
  exact ⟨x, rfl⟩

def toIdealModule
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) : J.sheaf ⟶ closedModule (I.comap f) :=
  kernel.lift (structureMap (I.comap f).subschemeι) ι
    (inclusion_structureMap_zero I f J ι hJ)

@[reassoc (attr := simp)] theorem toIdealModule_inclusion
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) :
    toIdealModule I f J ι hJ ≫ closedInclusion (I.comap f) = ι :=
  kernel.lift_ι _ _ _

instance toIdealModule_isIso
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J : LineBundle Y) (ι : J.sheaf ⟶ structureSheaf Y)
    (hJ : PresentsPullbackIdeal I f J ι) : IsIso (toIdealModule I f J ι hJ) := by
  have : Mono ι := hJ.1
  let K := I.comap f
  let t := toIdealModule I f J ι hJ
  let κ := closedInclusion K
  apply isIso_of_affine_app
  intro U
  have hιinj : Function.Injective (ι.val.app (op U.1)) := by
    have : Mono ι.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules Y).map ι))
    exact PresheafOfModules.injective_of_mono ι.val (op U.1)
  have hκinj : Function.Injective (κ.val.app (op U.1)) := by
    have : Mono κ.val := inferInstanceAs (Mono ((Scheme.Modules.toPresheafOfModules Y).map κ))
    exact PresheafOfModules.injective_of_mono κ.val (op U.1)
  have hfac (m : Γ(J.sheaf, U.1)) : κ.app U.1 (t.app U.1 m) = ι.app U.1 m :=
    congrArg (fun a : J.sheaf ⟶ structureSheaf Y => a.app U.1 m)
      (toIdealModule_inclusion I f J ι hJ)
  apply (ConcreteCategory.isIso_iff_bijective _).mpr
  constructor
  · intro a b hab
    apply hιinj
    exact (hfac a).symm.trans ((congrArg (κ.app U.1) hab).trans (hfac b))
  · intro z
    have hz : κ.app U.1 z ∈ K.ideal U := by
      rw [← closed_image K U]
      exact ⟨z, rfl⟩
    rw [← presented_range_eq I f J ι hJ U] at hz
    obtain ⟨m, hm⟩ := hz
    refine ⟨m, hκinj ?_⟩
    exact (hfac m).trans hm

def iso
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J₁ J₂ : LineBundle Y)
    (ι₁ : J₁.sheaf ⟶ structureSheaf Y) (ι₂ : J₂.sheaf ⟶ structureSheaf Y)
    (h₁ : PresentsPullbackIdeal I f J₁ ι₁)
    (h₂ : PresentsPullbackIdeal I f J₂ ι₂) : J₁.sheaf ≅ J₂.sheaf :=
  asIso (toIdealModule I f J₁ ι₁ h₁) ≪≫ (asIso (toIdealModule I f J₂ ι₂ h₂)).symm

@[reassoc (attr := simp)] theorem iso_hom_inclusion
    (I : X.IdealSheafData) (f : Y ⟶ X)
    (J₁ J₂ : LineBundle Y)
    (ι₁ : J₁.sheaf ⟶ structureSheaf Y) (ι₂ : J₂.sheaf ⟶ structureSheaf Y)
    (h₁ : PresentsPullbackIdeal I f J₁ ι₁)
    (h₂ : PresentsPullbackIdeal I f J₂ ι₂) :
    (iso I f J₁ J₂ ι₁ ι₂ h₁ h₂).hom ≫ ι₂ = ι₁ := by
  have h₂inv : (asIso (toIdealModule I f J₂ ι₂ h₂)).inv ≫ ι₂ =
      closedInclusion (I.comap f) := by
    have hh := congrArg
      (fun a : J₂.sheaf ⟶ structureSheaf Y =>
        (asIso (toIdealModule I f J₂ ι₂ h₂)).inv ≫ a)
      (toIdealModule_inclusion I f J₂ ι₂ h₂)
    exact hh.symm.trans (Iso.inv_hom_id_assoc _ _)
  change toIdealModule I f J₁ ι₁ h₁ ≫
    (asIso (toIdealModule I f J₂ ι₂ h₂)).inv ≫ ι₂ = ι₁
  rw [h₂inv]
  exact toIdealModule_inclusion I f J₁ ι₁ h₁

end PiExponent.PresentedIdealIso

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProperHypersurfaceHilbert
import OAI.NumberTheory.PiExponent.LocalAlgebra.ComponentMultiplicitySum
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertComparison

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ τ : Type*} [Field k] [Fintype σ] [Fintype τ]

noncomputable def actualLocalLength (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime] : ℕ :=
  (Module.length (Localization.AtPrime Q)
    (Localization.AtPrime Q ⧸ I.map
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q)))).toNat

theorem actualLocalLength_spec
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) :
    Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = actualLocalLength I Q := by
  obtain ⟨n, J, f, d, hmono, hstart, hend, hdata, hlength⟩ :=
    exists_homogeneous_component_length_count I Q hI hQ
  let m : ℕ := ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0
  have hm : Module.length (Localization.AtPrime Q)
      (Localization.AtPrime Q ⧸ I.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) = m := by
    rw [hlength]
    simp only [m, Nat.cast_sum, Nat.cast_ite, Nat.cast_one, Nat.cast_zero]
  simp only [actualLocalLength, hm, ENat.toNat_natCast]

omit [Fintype σ] in
theorem primeCut_isHomogeneous
    (P : Ideal (MvPolynomial σ k))
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) :
    (Ideal.span {f} ⊔ P).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  have hsingle : (Ideal.span {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
    apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule σ k)
    intro x hx
    have hxf : x = f := Set.mem_singleton_iff.mp hx
    subst x
    exact ⟨d, hf⟩
  exact hsingle.sup hP

theorem actualHP_prime_cut_degree_multiplicity
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hfP : f ∉ P) (hd : 0 < d) (s : ℕ)
    (hdegree : (actualHP P hP).natDegree = s+1) :
    (actualHP (Ideal.span {f} ⊔ P) (primeCut_isHomogeneous P hP f hf)).natDegree = s ∧
      actualMultiplicity (Ideal.span {f} ⊔ P) (primeCut_isHomogeneous P hP f hf) s =
        (d : ℚ) * actualMultiplicity P hP (s+1) := by
  obtain ⟨N, hN⟩ := actualHP_eventually P hP
  obtain ⟨q, ⟨M, hM⟩, hqdegree, hqmult⟩ :=
    prime_hypersurface_actual_hilbert_degree P hP f hf hfP hd
      (actualHP P hP) N s hN hdegree
  have hq : actualHP (Ideal.span {f} ⊔ P) (primeCut_isHomogeneous P hP f hf) = q :=
    actualHP_unique _ _ q M hM
  refine ⟨by rw [hq]; exact hqdegree, ?_⟩
  unfold actualMultiplicity
  rw [hq]
  simpa only [Polynomial.leadingCoeff, hqdegree, hdegree] using hqmult

theorem prime_cut_component_budget
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hfP : f ∉ P) (hd : 0 < d) (s : ℕ)
    (hdegree : (actualHP P hP).natDegree = s+1)
    (Q : τ → Ideal (MvPolynomial σ k)) [∀ a, (Q a).IsPrime]
    (hQinj : Function.Injective Q)
    (hQhom : ∀ a, (Q a).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : ∀ a, Q a ∈ (Ideal.span {f} ⊔ P).minimalPrimes)
    (v : τ → σ) (hv : ∀ a, MvPolynomial.X (v a) ∉ Q a)
    (hchildDegree : ∀ a, (actualHP (Q a) (hQhom a)).natDegree = s) :
    (∑ a, (actualLocalLength (Ideal.span {f} ⊔ P) (Q a) : ℚ) *
      actualMultiplicity (Q a) (hQhom a) s) ≤
      (d : ℚ) * actualMultiplicity P hP (s+1) := by
  have hI := primeCut_isHomogeneous P hP f hf
  obtain ⟨hIdegree, hImult⟩ := actualHP_prime_cut_degree_multiplicity
    P hP f hf hfP hd s hdegree
  obtain ⟨m, hm, hpositive, hbudget⟩ := component_multiplicity_sum_bound
    (Ideal.span {f} ⊔ P) hI Q hQinj hQhom hQ v hv
      (fun a => (hchildDegree a).trans hIdegree.symm)
  have hmactual : ∀ a, actualLocalLength (Ideal.span {f} ⊔ P) (Q a) = m a := by
    intro a
    unfold actualLocalLength
    rw [hm a, ENat.toNat_natCast]
  simpa only [hIdegree, hmactual, hImult] using hbudget

theorem actualHP_natDegree_of_prime_dimension
    (Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hQ : Q.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ Q) (s : ℕ)
    (hdim : ringKrullDim (MvPolynomial σ k ⧸ Q) = (s+1 : ℕ)) :
    (actualHP Q hQ).natDegree = s := by
  obtain ⟨N, hN⟩ := actualHP_eventually Q hQ
  have h := W24.prime_hilbert_natDegree_add_one_eq_krullDim Q hQ v hv
    (actualHP Q hQ) (N+1) (fun n hn => (hN n (by omega)).symm)
  have heq : (actualHP Q hQ).natDegree + 1 = s+1 := by exact_mod_cast h.trans hdim
  omega

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHilbertDegree
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertPolynomial

namespace OAI

namespace PiExponentJets.W27
open PiExponentJets.W64
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem exists_prime_hilbert_polynomial_degree_ge_one
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P) :
    ∃ p : Polynomial ℚ, ∃ N : ℕ,
      (∀ n : ℕ, N < n →
        (Module.finrank k (quotientSection P n) : ℚ) = p.eval (n : ℚ)) ∧
      1 ≤ p.leadingCoeff * (p.natDegree.factorial : ℚ) := by
  obtain ⟨p, N, hp⟩ := exists_homogeneous_hilbert_polynomial σ P hP
  refine ⟨p, N, hp, ?_⟩
  apply prime_eventual_hilbert_degree_ge_one P i hi p (N+1)
  intro n hn
  exact (hp n (by omega)).symm

omit [Fintype σ] in
theorem quotient_eventual_hilbert_coefficient_nonneg
    (I : Ideal (MvPolynomial σ k)) (p : Polynomial ℚ) (N d : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection I n) : ℚ))
    (hd : p.natDegree ≤ d) : 0 ≤ p.coeff d * (d.factorial : ℚ) := by
  have hl : 0 ≤ p.leadingCoeff :=
    polynomial_leadingCoeff_nonneg_of_eventually_nonneg p N (by
      intro n hn
      rw [hp n hn]
      positivity)
  rcases eq_or_lt_of_le hd with heq | hlt
  · rw [← heq, ← Polynomial.leadingCoeff]
    exact mul_nonneg hl (by positivity)
  · rw [Polynomial.coeff_eq_zero_of_natDegree_lt hlt, zero_mul]

end PiExponentJets.W27

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameResidueDirections
import OAI.NumberTheory.PiExponent.Jets.FrameTransverseMultiplicity
import OAI.NumberTheory.PiExponent.Jets.PrimeTaylorCotangent

namespace OAI

noncomputable section
namespace PiExponent

open scoped BigOperators
open PiExponentApprox PiExponentApprox.TransverseMultiplicity
open FrameTransverseMultiplicity NormalBasisRigidity

theorem prime_frame_rectangular_length_lower (m k : ℕ)
    (Q : Ideal (FramePolynomial m)) [Q.IsPrime]
    (hy : primeResidueMap Q (MvPolynomial.X (0 : Fin (m + 1))) ≠ 0)
    (B : Fin k → Fin (m + 1))
    (hB : LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))))
    (I : Ideal (FramePolynomial m)) (cost : Fin (m + 1) → ℝ)
    (n : Fin k → ℕ) (delta : ℝ) (hn : ∀ i, 2 ≤ n i)
    (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((n i - 1 : ℕ) : ℝ) * cost (B i) ≤ delta)
    (hvanish : ∀ p ∈ I, ∀ word : List (Fin (m + 1)),
      frameWordCost cost word ≤ delta → polynomialFrameWord m word p ∈ Q) :
    (∏ i, n i : ℕ) ≤
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (FramePolynomial m) (Localization.AtPrime Q))) := by
  let rho := algebraMap (Localization.AtPrime Q) Q.ResidueField
  let tau := localizedFrameTaylor m k B Q.primeCompl rho
  have hzero : ∀ x, MvPowerSeries.constantCoeff (tau x) = rho x :=
    localizedFrameTaylor_constant m k B Q.primeCompl rho
  have hfirst : ∀ j x, MvPowerSeries.coeff (Finsupp.single j 1) (tau x) =
      primeLocalDirectional Q
        (frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j)) x := by
    intro j x
    apply prime_localizedTaylor_firstCoefficient Q
      (frameTaylor m k B rho) (frameTaylor_constant m k B rho)
      (fun j => frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j))
    intro l p
    rw [frameTaylor_firstCoefficient]
    dsimp only [rho]
    rw [← IsScalarTower.algebraMap_apply]
    exact residue_polynomialFrame_eq_frameBasis_dot m (primeResidueMap Q).toRingHom hy (B l) p
  have hCot := prime_rectangular_mapCotangent_surjective Q tau hzero
    (fun j => frameBasis m (primeResidueMap Q (MvPolynomial.X 0)) hy (B j)) hB hfirst n hn
  have hP : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤ RingHom.ker rho := by
    rw [show RingHom.ker rho = IsLocalRing.maximalIdeal (Localization.AtPrime Q)
      from IsLocalRing.ker_residue]
  apply frame_rectangular_length_lower m k B Q.primeCompl rho
    IsLocalRing.residue_surjective (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) hP
    I cost n delta (rectangularPositive n hn) hcost hbudget hCot
  intro p hp word hword
  dsimp only [rho]
  rw [← IsScalarTower.algebraMap_apply]
  exact Ideal.algebraMap_residueField_eq_zero.mpr (hvanish p hp word hword)

end PiExponent
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean <==
import OAI.NumberTheory.PiExponent.Geometry.FiniteNormalizationGrowth
import OAI.NumberTheory.PiExponent.LocalAlgebra.CumulativeHilbertSections
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertGrowthComparison
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertPolynomial
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialCumulative
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialGrowthRanks

namespace OAI

namespace PiExponentJets.W24

open MvPolynomial Polynomial Finset
open PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem normalization_binomial_lower_bound (s : ℕ)
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial (Fin s) k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (hg : Function.Injective g) (F : Fin s → MvPolynomial σ k)
    (hF : ∀ i, Ideal.Quotient.mk I (F i) = g (MvPolynomial.X i))
    (D : ℕ) (hD : ∀ i, (F i).totalDegree ≤ D) (m : ℕ) :
    (m + s).choose s ≤ Module.finrank k (quotientDegreeFiltration I (D * m)) := by
  let L : restrictTotalDegree (Fin s) k m →ₗ[k]
      quotientDegreeFiltration I (D * m) :=
    { toFun := fun p => ⟨g p, by
        simpa only [Nat.mul_comm D m] using
          normalization_mem_quotientDegreeFiltration I g F hF D hD m p
            ((mem_restrictTotalDegree _ _ _).mp p.property)⟩
      map_add' := fun p q => Subtype.ext (g.map_add p q)
      map_smul' := fun c p => Subtype.ext (g.toLinearMap.map_smul c p) }
  rw [← W32.finrank_restrictTotalDegree k s m]
  exact LinearMap.finrank_le_finrank_of_injective (f := L)
    (fun p q h => Subtype.ext (hg (congrArg Subtype.val h)))

theorem normalization_binomial_lower_growth (s : ℕ)
    (I : Ideal (MvPolynomial σ k))
    (g : MvPolynomial (Fin s) k →ₐ[k] (MvPolynomial σ k ⧸ I))
    (hg : Function.Injective g) :
    ∃ D : ℕ, 0 < D ∧ ∀ m : ℕ,
      (m + s).choose s ≤ Module.finrank k (quotientDegreeFiltration I (D * m)) := by
  classical
  choose F hF using fun i : Fin s => Ideal.Quotient.mk_surjective (g (MvPolynomial.X i))
  let D := max (Finset.univ.sup fun i => (F i).totalDegree) 1
  have hD : ∀ i, (F i).totalDegree ≤ D := fun i =>
    (Finset.le_sup (f := fun j : Fin s => (F j).totalDegree)
      (Finset.mem_univ i)).trans (le_max_left _ _)
  exact ⟨D, lt_of_lt_of_le Nat.zero_lt_one (le_max_right _ _),
    normalization_binomial_lower_bound s I g hg F hF D hD⟩

theorem prime_quotientDegreeFiltration_finrank_pos
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P) (n : ℕ) :
    0 < Module.finrank k (quotientDegreeFiltration P n) := by
  rw [W25.quotientDegreeFiltration_finrank_eq_sum P hP n]
  exact (W27.prime_quotientSection_finrank_pos P i hi 0).trans_le
    (Finset.single_le_sum (s := Finset.range (n + 1)) (a := 0)
      (f := fun j => Module.finrank k (quotientSection P j))
      (fun j _ => Nat.zero_le _) (Finset.mem_range.mpr (Nat.zero_lt_succ n)))

theorem prime_hilbert_natDegree_add_one_eq_krullDim
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P)
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection P n) : ℚ)) :
    (p.natDegree + 1 : WithBot ℕ∞) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  have hpl : 0 < p.leadingCoeff :=
    W27.polynomial_leadingCoeff_pos_of_eventually_pos p N (by
      intro n hn
      rw [hp n hn]
      exact_mod_cast W27.prime_quotientSection_finrank_pos P i hi n)
  have hp0 : p ≠ 0 := leadingCoeff_ne_zero.mp (ne_of_gt hpl)
  obtain ⟨q, hqd, hq⟩ := exists_eventual_cumulative_polynomial
    (fun n => Module.finrank k (quotientSection P n)) p hp0 N hp
  have hqv (n : ℕ) (hn : N ≤ n) :
      q.eval (n : ℚ) = (Module.finrank k (quotientDegreeFiltration P n) : ℚ) := by
    rw [hq n hn, W25.quotientDegreeFiltration_finrank_eq_sum P hP n]
  have hql : 0 < q.leadingCoeff :=
    W27.polynomial_leadingCoeff_pos_of_eventually_pos q N (by
      intro n hn
      rw [hqv n hn]
      exact_mod_cast prime_quotientDegreeFiltration_finrank_pos P hP i hi n)
  obtain ⟨s, g, hg, hfin, hdim⟩ :=
    exists_finite_normalization_with_dimension k (MvPolynomial σ k ⧸ P)
  obtain ⟨D, hD, hlo⟩ := normalization_binomial_lower_growth s P g hg
  obtain ⟨C, E, hC, hup⟩ := W29.finite_normalization_upper_growth P g hfin
  have hdeg : q.natDegree = s := natDegree_eq_of_polynomial_growth_bounds
      q (W32.polynomialGrowth s) (W32.scaledPolynomialGrowth C s) s
      hql (W32.polynomialGrowth_leadingCoeff_pos s)
      (W32.polynomialGrowth_natDegree s) (W32.scaledPolynomialGrowth_natDegree_le C s)
      (D : ℚ) 0 (C : ℚ) (E : ℚ) N (by
        intro n hn
        have hDn : N ≤ D * n := hn.trans (by nlinarith)
        rw [add_zero, ← Nat.cast_mul, hqv (D * n) hDn, W32.polynomialGrowth_eval]
        exact_mod_cast hlo n) (by
        intro n hn
        rw [hqv n hn, ← Nat.cast_mul, ← Nat.cast_add,
          W32.scaledPolynomialGrowth_eval_finrank k C s (C * n + E)]
        exact_mod_cast hup n)
  rw [hdim, ← hdeg, hqd]
  norm_cast

theorem exists_prime_hilbert_polynomial_with_dimension
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (hP : P.IsHomogeneous (homogeneousSubmodule σ k))
    (i : σ) (hi : MvPolynomial.X i ∉ P) :
    ∃ p : Polynomial ℚ,
      (∃ N : ℕ, ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
        (Module.finrank k (quotientSection P n) : ℚ)) ∧
      (p.natDegree + 1 : WithBot ℕ∞) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  obtain ⟨p, N, hp⟩ := exists_homogeneous_hilbert_polynomial σ P hP
  have hp' (n : ℕ) (hn : N + 1 ≤ n) := (hp n (by omega)).symm
  exact ⟨p, ⟨N + 1, hp'⟩,
    prime_hilbert_natDegree_add_one_eq_krullDim P hP i hi p (N + 1) hp'⟩

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean <==
import Mathlib.Algebra.Group.ForwardDiff
import Mathlib.Analysis.Normed.Group.Rat
import Mathlib.Analysis.Polynomial.Basic
import Mathlib.RingTheory.Ideal.Prime
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

namespace PiExponentJets.W27

open scoped BigOperators
open Filter Polynomial
open PiExponentJets.W64

variable {k σ : Type*} [Field k] [Fintype σ]

theorem prime_quotientSection_finrank_pos
    (P : Ideal (MvPolynomial σ k)) [hP : P.IsPrime]
    (i : σ) (hi : MvPolynomial.X i ∉ P) (n : ℕ) :
    0 < Module.finrank k (quotientSection P n) := by
  apply Module.finrank_pos_iff_exists_ne_zero.mpr
  let x : quotientSection P n :=
    ⟨Ideal.Quotient.mk P (MvPolynomial.X i ^ n),
      Submodule.mem_map.mpr ⟨MvPolynomial.X i ^ n,
        MvPolynomial.isHomogeneous_X_pow i n, rfl⟩⟩
  refine ⟨x, ?_⟩
  intro hx
  have hx' : Ideal.Quotient.mk P (MvPolynomial.X i ^ n) = 0 :=
    congrArg Subtype.val hx
  exact hi (hP.mem_of_pow_mem n (Ideal.Quotient.eq_zero_iff_mem.mp hx'))

theorem polynomial_leadingCoeff_nonneg_of_eventually_nonneg
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → 0 ≤ p.eval (n : ℚ)) :
    0 ≤ p.leadingCoeff := by
  by_cases hd : p.natDegree = 0
  · have he : p = Polynomial.C p.leadingCoeff := by
      simpa [Polynomial.leadingCoeff, hd] using Polynomial.eq_C_of_natDegree_eq_zero hd
    have hconst := hp N le_rfl
    rw [he, Polynomial.eval_C] at hconst
    exact hconst
  · by_contra hneg
    have hneg' : p.leadingCoeff < 0 := lt_of_not_ge hneg
    have hdeg : 0 < p.degree := Polynomial.natDegree_pos_iff_degree_pos.mp (Nat.pos_of_ne_zero hd)
    have ht : Tendsto (fun n : ℕ => p.eval (n : ℚ)) atTop atBot :=
      (p.tendsto_atBot_of_leadingCoeff_nonpos hdeg hneg'.le).comp
        tendsto_natCast_atTop_atTop
    obtain ⟨n, hnN, hn⟩ := ((eventually_ge_atTop N).and
      (ht.eventually_lt_atBot 0)).exists
    exact (not_lt_of_ge (hp n hnN)) hn

theorem polynomial_leadingCoeff_pos_of_eventually_pos
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → 0 < p.eval (n : ℚ)) :
    0 < p.leadingCoeff := by
  have hn := polynomial_leadingCoeff_nonneg_of_eventually_nonneg p N
    (fun n hn => (hp n hn).le)
  have hp0 : p ≠ 0 := by
    intro h
    simpa [h] using hp N le_rfl
  exact lt_of_le_of_ne hn (Polynomial.leadingCoeff_ne_zero.mpr hp0).symm

theorem factorial_leadingCoeff_is_integer
    (p : Polynomial ℚ) (values : ℕ → ℕ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) = (values n : ℚ)) :
    ∃ z : ℤ, (z : ℚ) = p.leadingCoeff * (p.natDegree.factorial : ℚ) := by
  let d := p.natDegree
  let z : ℤ := ∑ j ∈ Finset.range (d + 1),
    ((-1 : ℤ) ^ (d-j) * (d.choose j : ℤ)) * (values (N+j) : ℤ)
  refine ⟨z, ?_⟩
  have hd := congrFun p.fwdDiff_iter_degree_eq_factorial (N : ℚ)
  rw [fwdDiff_iter_eq_sum_shift] at hd
  have he (j : ℕ) : p.eval ((N : ℚ) + j • (1 : ℚ)) = (values (N+j) : ℚ) := by
    simpa using hp (N+j) (Nat.le_add_right N j)
  simp only [he] at hd
  simpa [z, d, Int.cast_sum, Int.cast_mul, Int.cast_pow, zsmul_eq_mul,
    Pi.smul_apply, smul_eq_mul] using hd

theorem eventual_hilbert_degree_ge_one
    (p : Polynomial ℚ) (values : ℕ → ℕ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) = (values n : ℚ))
    (hv : ∀ n : ℕ, N ≤ n → 0 < values n) :
    1 ≤ p.leadingCoeff * (p.natDegree.factorial : ℚ) := by
  have hl := polynomial_leadingCoeff_pos_of_eventually_pos p N (by
    intro n hn
    rw [hp n hn]
    exact_mod_cast hv n hn)
  have hpos : 0 < p.leadingCoeff * (p.natDegree.factorial : ℚ) :=
    mul_pos hl (by exact_mod_cast Nat.factorial_pos p.natDegree)
  obtain ⟨z, hz⟩ := factorial_leadingCoeff_is_integer p values N hp
  have hzpos : 0 < z := by exact_mod_cast (hz.symm ▸ hpos)
  have hzge : (1 : ℤ) ≤ z := by omega
  rw [← hz]
  exact_mod_cast hzge

theorem prime_eventual_hilbert_degree_ge_one
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (i : σ) (hi : MvPolynomial.X i ∉ P)
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection P n) : ℚ)) :
    1 ≤ p.leadingCoeff * (p.natDegree.factorial : ℚ) :=
  eventual_hilbert_degree_ge_one p _ N hp
    (fun n _ => prime_quotientSection_finrank_pos P i hi n)

theorem prime_eventual_hilbert_coefficient_ge_one
    (P : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (i : σ) (hi : MvPolynomial.X i ∉ P)
    (p : Polynomial ℚ) (N d : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) =
      (Module.finrank k (quotientSection P n) : ℚ))
    (hd : p.natDegree = d) :
    1 ≤ p.coeff d * (d.factorial : ℚ) := by
  simpa [Polynomial.leadingCoeff, hd] using
    prime_eventual_hilbert_degree_ge_one P i hi p N hp

end PiExponentJets.W27

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean <==
import Mathlib.RingTheory.Ideal.GoingUp
import Mathlib.RingTheory.KrullDimension.Field
import Mathlib.RingTheory.KrullDimension.Polynomial
import Mathlib.RingTheory.NoetherNormalization

namespace OAI

namespace PiExponentJets.W24

section OrderLifting

variable {α β : Type*} [PartialOrder α] [PartialOrder β]

theorem exists_chain_lift_last (f : α → β) (hs : Function.Surjective f)
    (hu : ∀ a b, f a < b → ∃ a', a < a' ∧ f a' = b)
    (p : LTSeries β) :
    ∃ q : LTSeries α, q.length = p.length ∧ f q.last = p.last := by
  induction p using RelSeries.inductionOn' with
  | singleton b =>
      obtain ⟨a, ha⟩ := hs b
      exact ⟨RelSeries.singleton _ a, rfl, ha⟩
  | snoc p b hb ih =>
      obtain ⟨q, hlen, hlast⟩ := ih
      obtain ⟨a, ha, hab⟩ := hu q.last b (hlast.symm ▸ hb)
      refine ⟨q.snoc a ha, ?_, ?_⟩
      · simp only [RelSeries.snoc_length, hlen]
      · simpa only [RelSeries.last_snoc] using hab

theorem krullDim_le_of_goingUp (f : α → β) (hs : Function.Surjective f)
    (hu : ∀ a b, f a < b → ∃ a', a < a' ∧ f a' = b) :
    Order.krullDim β ≤ Order.krullDim α := by
  unfold Order.krullDim
  refine iSup_le fun p => ?_
  obtain ⟨q, hlen, _⟩ := exists_chain_lift_last f hs hu p
  exact hlen ▸ le_iSup (fun q : LTSeries α => (q.length : WithBot ℕ∞)) q

end OrderLifting

section IntegralDimension

variable {A B : Type*} [CommRing A] [CommRing B]

theorem ringKrullDim_eq_of_integral_injective (f : A →+* B)
    (hf : Function.Injective f) (hi : f.IsIntegral) :
    ringKrullDim B = ringKrullDim A := by
  let : Algebra A B := f.toAlgebra
  have : Algebra.IsIntegral A B := ⟨hi⟩
  let c : PrimeSpectrum B → PrimeSpectrum A :=
    fun p => ⟨p.asIdeal.comap f, inferInstance⟩
  have hc : StrictMono c := by
    intro p q hpq
    obtain ⟨hpq', x, hxq, hxp⟩ := SetLike.lt_iff_le_and_exists.mp (show p.asIdeal < q.asIdeal from hpq)
    exact Ideal.under_lt_under_of_integral_mem_sdiff hpq' ⟨hxq, hxp⟩
      (Algebra.IsIntegral.isIntegral x)
  have hs : Function.Surjective c := by
    intro p
    obtain ⟨q, _, hq, hqp⟩ := Ideal.exists_ideal_over_prime_of_isIntegral
      p.asIdeal (⊥ : Ideal B) (by
        change RingHom.ker f ≤ p.asIdeal
        rw [(RingHom.injective_iff_ker_eq_bot f).mp hf]
        exact bot_le)
    exact ⟨⟨q, hq⟩, PrimeSpectrum.ext hqp⟩
  have hu : ∀ a b, c a < b → ∃ a', a < a' ∧ c a' = b := by
    intro a b hab
    obtain ⟨q, haq, hq, hqb⟩ :=
      Ideal.exists_ideal_over_prime_of_isIntegral_of_isPrime b.asIdeal a.asIdeal hab.le
    refine ⟨⟨q, hq⟩, lt_of_le_of_ne haq ?_, PrimeSpectrum.ext hqb⟩
    intro heq
    have he : c a = b := by
      rw [heq]
      exact PrimeSpectrum.ext hqb
    exact hab.ne he
  exact le_antisymm (Order.krullDim_le_of_strictMono c hc)
    (krullDim_le_of_goingUp c hs hu)

end IntegralDimension

variable (k R : Type*) [Field k] [CommRing R] [Nontrivial R] [Algebra k R]
  [Algebra.FiniteType k R]

theorem exists_finite_normalization_with_dimension :
    ∃ s : ℕ, ∃ g : MvPolynomial (Fin s) k →ₐ[k] R,
      Function.Injective g ∧ g.Finite ∧ ringKrullDim R = (s : WithBot ℕ∞) := by
  obtain ⟨s, g, hg, hfin⟩ := exists_finite_inj_algHom_of_fg k R
  refine ⟨s, g, hg, hfin, ?_⟩
  have hd := ringKrullDim_eq_of_integral_injective g.toRingHom hg hfin.to_isIntegral
  simpa only [MvPolynomial.ringKrullDim_of_isNoetherianRing,
    ringKrullDim_eq_zero_of_field, ENat.card_eq_coe_natCard, Nat.card_fin, zero_add, WithBot.coe_natCast] using hd

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.KrullDimension.NonZeroDivisors
import Mathlib.Tactic

namespace OAI

namespace PiExponentJets.W24

open scoped nonZeroDivisors

section QuotientDimension

variable {R : Type*} [CommRing R]

theorem proper_prime_cut_dimension_succ_le
    (P Q : Ideal R) [P.IsPrime] (f : R)
    (hfP : f ∉ P) (hPQ : P ≤ Q) (hfQ : f ∈ Q) :
    ringKrullDim (R ⧸ Q) + 1 ≤ ringKrullDim (R ⧸ P) := by
  let g : (R ⧸ P) →+* (R ⧸ Q) := Ideal.Quotient.factor hPQ
  have hf0 : Ideal.Quotient.mk P f ≠ 0 := by
    exact fun h => hfP (Ideal.Quotient.eq_zero_iff_mem.mp h)
  have hreg : Ideal.Quotient.mk P f ∈ (R ⧸ P)⁰ :=
    mem_nonZeroDivisors_iff_ne_zero.mpr hf0
  apply ringKrullDim_succ_le_of_surjective g (Ideal.Quotient.factor_surjective hPQ) hreg
  exact Ideal.Quotient.eq_zero_iff_mem.mpr hfQ

theorem proper_prime_cut_dimension_le
    (P Q : Ideal R) [P.IsPrime] (f : R)
    (hfP : f ∉ P) (hPQ : P ≤ Q) (hfQ : f ∈ Q)
    (s : ℕ) (hdim : ringKrullDim (R ⧸ P) = (s : WithBot ℕ∞) + 2) :
    ringKrullDim (R ⧸ Q) ≤ (s : WithBot ℕ∞) + 1 := by
  apply ENat.WithBot.add_le_add_one_right_iff.mp
  have h := proper_prime_cut_dimension_succ_le P Q f hfP hPQ hfQ
  simpa only [hdim, add_assoc, one_add_one_eq_two] using h

end QuotientDimension

variable {R : Type*} [CommRing R] [IsNoetherianRing R]

theorem proper_prime_cut_relative_height_eq_one
    (P Q : Ideal R) [P.IsPrime] (f : R) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes) :
    (Q.map (Ideal.Quotient.mk P)).height = 1 := by
  have : Q.IsPrime := hQ.1.1
  have hPQ : P ≤ Q := le_sup_left.trans hQ.1.2
  have hfQ : f ∈ Q :=
    (Ideal.span_singleton_le_iff_mem Q).mp (le_sup_right.trans hQ.1.2)
  have : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
    Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective (by
      rwa [Ideal.mk_ker])
  have hne : Q.map (Ideal.Quotient.mk P) ≠ ⊥ := by
    intro h
    have hQP : Q ≤ P := by
      simpa only [Ideal.mk_ker] using
        (Ideal.map_eq_bot_iff_le_ker (Ideal.Quotient.mk P)).mp h
    exact hfP (hQP hfQ)
  have hlo : 1 ≤ (Q.map (Ideal.Quotient.mk P)).height := by
    have hlt : (⊥ : Ideal (R ⧸ P)) < Q.map (Ideal.Quotient.mk P) :=
      bot_lt_iff_ne_bot.mpr hne
    have h := Ideal.height_add_one_le_of_lt_of_isPrime hlt
    simpa only [Ideal.height_bot, zero_add] using h
  exact le_antisymm (Ideal.map_height_le_one_of_mem_minimalPrimes hQ) hlo

theorem proper_prime_cut_relative_local_dimension
    (P Q : Ideal R) [P.IsPrime] (f : R) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes) :
    letI : Q.IsPrime := hQ.1.1
    letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
      Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
        (by rw [Ideal.mk_ker]; exact le_sup_left.trans hQ.1.2)
    ringKrullDim (Localization.AtPrime (Q.map (Ideal.Quotient.mk P))) = 1 := by
  let : Q.IsPrime := hQ.1.1
  let : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
    Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
      (by rw [Ideal.mk_ker]; exact le_sup_left.trans hQ.1.2)
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height
      (Q.map (Ideal.Quotient.mk P))
      (Localization.AtPrime (Q.map (Ideal.Quotient.mk P))),
    proper_prime_cut_relative_height_eq_one P Q f hfP hQ]
  rfl

omit [IsNoetherianRing R] in
theorem minimal_proper_prime_cut_dimension_le
    (P Q : Ideal R) [P.IsPrime] (f : R) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes)
    (s : ℕ) (hdim : ringKrullDim (R ⧸ P) = (s : WithBot ℕ∞) + 2) :
    ringKrullDim (R ⧸ Q) ≤ (s : WithBot ℕ∞) + 1 :=
  proper_prime_cut_dimension_le P Q f hfP (le_sup_left.trans hQ.1.2)
    ((Ideal.span_singleton_le_iff_mem Q).mp (le_sup_right.trans hQ.1.2)) s hdim

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeHypersurfaceDimension
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPrimeDimension

namespace OAI

namespace PiExponentJets.W24

variable (k σ : Type*) [Field k] [Finite σ]

theorem minimal_prime_hypersurface_dimension
    (P Q : Ideal (MvPolynomial σ k)) [P.IsPrime]
    (f : MvPolynomial σ k) (hfP : f ∉ P)
    (hQ : Q ∈ (P ⊔ Ideal.span {f}).minimalPrimes)
    (s : ℕ)
    (hdim : ringKrullDim (MvPolynomial σ k ⧸ P) = ((s + 2 : ℕ) : WithBot ℕ∞)) :
    ringKrullDim (MvPolynomial σ k ⧸ Q) = ((s + 1 : ℕ) : WithBot ℕ∞) := by
  let : Q.IsPrime := hQ.1.1
  have hd := polynomial_prime_pair_dimension k σ P Q (le_sup_left.trans hQ.1.2)
  rw [proper_prime_cut_relative_height_eq_one P Q f hfP hQ] at hd
  have he : ringKrullDim (MvPolynomial σ k ⧸ Q) + 1 =
      ((s + 1 : ℕ) : WithBot ℕ∞) + 1 := by
    calc
      ringKrullDim (MvPolynomial σ k ⧸ Q) + 1 =
          1 + ringKrullDim (MvPolynomial σ k ⧸ Q) := add_comm _ _
      _ = ringKrullDim (MvPolynomial σ k ⧸ P) := hd
      _ = ((s + 2 : ℕ) : WithBot ℕ∞) := hdim
      _ = ((s + 1 : ℕ) : WithBot ℕ∞) + 1 := by
        rw [show s + 2 = (s + 1) + 1 by omega, Nat.cast_add, Nat.cast_one]
  exact ENat.WithBot.add_one_cancel.mp he

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean <==
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent

namespace OAI

noncomputable section

namespace PiExponent

variable {C ι : Type*} [Field C] [Fintype ι]
variable (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime]

theorem primeLocalDirectional_polynomial (v : ι → Q.ResidueField) (p : MvPolynomial ι C) :
    primeLocalDirectional Q v
      (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) =
      ∑ i, v i * primeResidueMap Q (MvPolynomial.pderiv i p) := by
  calc
    _ = ∑ i, v i * primeLocalPartial Q i
        (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) p) := by
      change (Derivation.coeFnAddMonoidHom (∑ i, v i • primeLocalPartial Q i)) _ = _
      rw [map_sum, Finset.sum_apply]
      rfl
    _ = _ := by simp only [primeLocalPartial_polynomial]; rfl

theorem primeLocalDirectional_maximalIdeal_eq_zero
    (v : ι → Q.ResidueField) (hv : v ∈ polynomialTangent (primeResidueMap Q) Q)
    (x : IsLocalRing.maximalIdeal (Localization.AtPrime Q)) :
    primeLocalDirectional Q v x = 0 := by
  obtain ⟨⟨a, s⟩, hs⟩ := IsLocalization.surj Q.primeCompl (x : Localization.AtPrime Q)
  have hamem : algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) a ∈
      IsLocalRing.maximalIdeal (Localization.AtPrime Q) := by
    rw [← hs]
    exact Ideal.mul_mem_right _ _ x.2
  have haQ : a ∈ Q :=
    (IsLocalization.AtPrime.to_map_mem_maximal_iff (Localization.AtPrime Q) Q a).mp hamem
  have hDa : primeLocalDirectional Q v
      (algebraMap (MvPolynomial ι C) (Localization.AtPrime Q) a) = 0 := by
    rw [primeLocalDirectional_polynomial]
    have hh := congrFun hv (⟨a, haQ⟩ : Q)
    simpa only [polynomialJacobian, LinearMap.coe_mk, AddHom.coe_mk, Pi.zero_apply,
      mul_comm] using hh
  have hx0 : algebraMap (Localization.AtPrime Q) Q.ResidueField x = 0 := by
    change IsLocalRing.residue (Localization.AtPrime Q) x = 0
    exact (IsLocalRing.residue_eq_zero_iff (x : Localization.AtPrime Q)).mpr x.2
  have hs0 : algebraMap (MvPolynomial ι C) Q.ResidueField (s : MvPolynomial ι C) ≠ 0 := by
    intro hz
    exact s.2 (Ideal.algebraMap_residueField_eq_zero.mp hz)
  have hD := congrArg (primeLocalDirectional Q v) hs
  rw [Derivation.leibniz, hDa, Algebra.smul_def, Algebra.smul_def, hx0,
    zero_mul, zero_add, ← IsScalarTower.algebraMap_apply] at hD
  exact (mul_eq_zero.mp hD).resolve_left hs0

theorem primeNormalPairing_ker_eq_tangent :
    LinearMap.ker (primeNormalPairing Q) = polynomialTangent (primeResidueMap Q) Q := by
  apply le_antisymm (primeNormalPairing_ker_le_tangent Q)
  intro v hv
  change primeNormalPairing Q v = 0
  ext x
  obtain ⟨a, rfl⟩ := (IsLocalRing.maximalIdeal (Localization.AtPrime Q)).toCotangent_surjective x
  rw [primeNormalPairing_toCotangent]
  exact primeLocalDirectional_maximalIdeal_eq_zero Q v hv a

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean <==
import OAI.NumberTheory.PiExponent.Jets.DifferentialConstant
import OAI.NumberTheory.PiExponent.Jets.NormalFrameBasis
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialNormalNonzero

namespace OAI

noncomputable section

namespace PiExponent
open Module MvPolynomial NormalBasisRigidity

variable {C : Type*} [Field C] [CharZero C] [IsAlgClosed C] {m : ℕ}

abbrev primeNormalProjection (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime] :=
  (polynomialTangent (polynomialResidueMap Q) Q).mkQ

noncomputable def primeCoordinateNormals
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime] :
    Fin (m + 1) → PolynomialNormal (polynomialResidueMap Q) Q :=
  fun i => primeNormalProjection Q (Pi.basisFun (PolynomialResidueField Q) _ i)

noncomputable def primeLogarithmicNormals
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hy : polynomialResidueMap Q (X (0 : Fin (m + 1))) ≠ 0) :
    Fin (m + 1) → PolynomialNormal (polynomialResidueMap Q) Q :=
  fun i => primeNormalProjection Q
    (frameBasis m (polynomialResidueMap Q (X 0)) hy i)

theorem zeroth_coordinate_constant_of_normal_separation
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hy : polynomialResidueMap Q (X (0 : Fin (m + 1))) ≠ 0)
    (hq : primeNormalProjection Q ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := PolynomialResidueField Q) (primeCoordinateNormals Q) A →
      IsNormalBasis (K := PolynomialResidueField Q) (primeLogarithmicNormals Q hy) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  let φ := polynomialResidueMap Q
  let q := primeNormalProjection Q
  have : Algebra.EssFiniteType C (PolynomialResidueField Q) :=
    polynomialResidueField_essFiniteType Q
  have hd := normal_basis_differential_dichotomy m (φ (X 0)) hy q
    (Submodule.mkQ_surjective _) hq hexclude
  rcases hd with hzero | ⟨i, hlog⟩
  · have hD : KaehlerDifferential.D C (PolynomialResidueField Q) (φ (X 0)) = 0 :=
      differential_eq_zero_of_polynomialTangent φ Q
        (polynomialResidueMap_eq_zero Q) 0 (fun t ht =>
          hzero t ((Submodule.Quotient.mk_eq_zero _).mpr ht))
    obtain ⟨c, hc⟩ := constant_of_differential_eq_zero (φ (X 0)) hD
    exact ⟨c, coordinate_sub_constant_mem_prime Q 0 c hc⟩
  · obtain ⟨c, hc⟩ := constant_of_prime_polynomialTangent Q i.succ 0
      (fun t ht => hlog t ((Submodule.Quotient.mk_eq_zero _).mpr ht))
    exact ⟨c, coordinate_sub_constant_mem_prime Q 0 c hc⟩

theorem zeroth_coordinate_constant_of_normal_weight_comparison
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hy : polynomialResidueMap Q (X (0 : Fin (m + 1))) ≠ 0)
    (hq : primeNormalProjection Q ≠ 0)
    (w cost : Fin (m + 1) → ℝ) (M : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := PolynomialResidueField Q) (primeCoordinateNormals Q) A →
      IsNormalBasis (K := PolynomialResidueField Q) (primeLogarithmicNormals Q hy) B →
      (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  apply zeroth_coordinate_constant_of_normal_separation Q hy hq
  exact weighted_normalBasis_exclusion (primeCoordinateNormals Q)
    (primeLogarithmicNormals Q hy) w cost M hcomparison hseparated

theorem prime_component_constant_of_weight_comparison
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) [Q.IsPrime]
    (hQ : Q ≠ ⊥) (hy : X (0 : Fin (m + 1)) ∉ Q)
    (w cost : Fin (m + 1) → ℝ) (M : ℝ)
    (hcomparison : ∀ A B,
      IsNormalBasis (K := PolynomialResidueField Q) (primeCoordinateNormals Q) A →
      IsNormalBasis (K := PolynomialResidueField Q)
        (primeLogarithmicNormals Q (fun h => hy ((polynomialResidueMap_eq_zero_iff Q _).mp h))) B →
      (∏ j ∈ A, w j) ≤ M * ∏ j ∈ B, cost j)
    (hseparated : ∀ A B : Finset (Fin (m + 1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, w j) :
    ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q := by
  exact zeroth_coordinate_constant_of_normal_weight_comparison Q
    (fun h => hy ((polynomialResidueMap_eq_zero_iff Q _).mp h))
    (polynomialPrimeNormal_mkQ_ne_zero Q hQ) w cost M hcomparison hseparated

omit [CharZero C] [IsAlgClosed C] in
theorem constant_coordinate_eq_one_of_center
    (Q : Ideal (MvPolynomial (Fin (m + 1)) C)) (a : Fin (m + 1) → C)
    (ha : a 0 = 1) (hpoint : ∀ p ∈ Q, MvPolynomial.eval a p = 0)
    (hconstant : ∃ c : C, X (0 : Fin (m + 1)) - MvPolynomial.C c ∈ Q) :
    X (0 : Fin (m + 1)) - 1 ∈ Q := by
  obtain ⟨c, hc⟩ := hconstant
  have he := hpoint _ hc
  simp only [eval_sub, eval_X, eval_C, ha, sub_eq_zero] at he
  simpa only [← he, map_one] using hc

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean <==
import Mathlib.RingTheory.AlgebraicIndependent.Basic
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable {K R S : Type*} [CommRing K] [CommRing R] [CommRing S]
variable [Algebra K R] [Algebra K S]
variable (e : R ≃ₐ[K] S) (P : Ideal R) [P.IsPrime]

instance primeResidueImage_isPrime : (P.map e.toRingHom).IsPrime :=
  Ideal.map_isPrime_of_equiv e

def primeResidueRingEquiv : P.ResidueField ≃+* (P.map e.toRingHom).ResidueField :=
  IsLocalRing.ResidueField.mapEquiv
    (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv e.toRingEquiv P)

@[simp] theorem primeResidueRingEquiv_algebraMap (r : R) :
    primeResidueRingEquiv e P (algebraMap R P.ResidueField r) =
      algebraMap S (P.map e.toRingHom).ResidueField (e r) := by
  change IsLocalRing.residue (Localization.AtPrime (P.map e.toRingHom))
      (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv e.toRingEquiv P
        (algebraMap R (Localization.AtPrime P) r)) =
    IsLocalRing.residue (Localization.AtPrime (P.map e.toRingHom))
      (algebraMap S (Localization.AtPrime (P.map e.toRingHom)) (e r))
  exact congrArg (IsLocalRing.residue (Localization.AtPrime (P.map e.toRingHom)))
    (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv_algebraMap e.toRingEquiv P r)

def primeResidueAlgEquiv : P.ResidueField ≃ₐ[K] (P.map e.toRingHom).ResidueField where
  __ := primeResidueRingEquiv e P
  commutes' a := by
    change primeResidueRingEquiv e P (algebraMap K P.ResidueField a) = _
    rw [IsScalarTower.algebraMap_apply K R P.ResidueField,
      primeResidueRingEquiv_algebraMap, e.commutes]
    exact (IsScalarTower.algebraMap_apply K S (P.map e.toRingHom).ResidueField a).symm

@[simp] theorem primeResidueAlgEquiv_algebraMap (r : R) :
    primeResidueAlgEquiv e P (algebraMap R P.ResidueField r) =
      algebraMap S (P.map e.toRingHom).ResidueField (e r) :=
  primeResidueRingEquiv_algebraMap e P r

theorem primeResidueAlgEquiv_transcendenceBasis {ι : Type*} (x : ι → P.ResidueField)
    (hx : IsTranscendenceBasis K x) :
    IsTranscendenceBasis K (fun i => primeResidueAlgEquiv e P (x i)) :=
  (primeResidueAlgEquiv e P).isTranscendenceBasis hx

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoordinateSliceComparison
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound

namespace OAI

noncomputable section
namespace PiExponent.PrimeWeightedBezout

open scoped BigOperators
open CoordinateFiniteSlice CoordinateSliceComparison NormalBasisRigidity WeightedSliceDegree

theorem weighted_prime_length_bound {n : ℕ}
    (Q : Ideal (MvPolynomial (Fin n) ℂ)) [Q.IsPrime]
    (A : Finset (Fin n))
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    {J : Type*} (f : J → MvPolynomial (Fin n) ℂ)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (N : ℝ) (hN : 0 ≤ N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho i : ℝ)) ≤ N) :
    ∃ L : ℕ, primeLength Q (Ideal.span (Set.range f)) = L ∧
      (L : ℝ) ≤ N ^ A.card / ∏ i ∈ A, (rho i : ℝ) := by
  let : Infinite Q.ResidueField := Infinite.of_injective
    (algebraMap ℂ Q.ResidueField) (algebraMap ℂ Q.ResidueField).injective
  have hminimal := sliceFamily_mem_minimalPrimes_of_normalBasis Q A hA f hQ
  have hlength := length_eq_sliceFamily_of_normalBasis Q A hA f
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hsliceDegree : ∀ j, ∀ d ∈
      (enumeratedSliceMap A (residueCoordinates Q) (f j)).support,
      (∑ i ∈ d.support, (d i : ℝ) * (rho (A.equivFin.symm i) : ℝ)) ≤ N := by
    intro j
    exact supportBound_enumeratedSliceMap_sum A (residueCoordinates Q)
      (fun i => (rho i : ℝ)) (fun i => (hrhoR i).le) N (f j) (hdegree j)
  obtain ⟨L, hL, hupper⟩ := WeightedBezout.rational_pointLength_bound
    Q.ResidueField (fun j => enumeratedSliceMap A (residueCoordinates Q) (f j))
    (slicePoint Q A) (fun i => rho (A.equivFin.symm i)) (fun i => hrho _) N hN
    hsliceDegree hminimal
  refine ⟨L, hlength.trans hL, ?_⟩
  have hp : (∏ i : Fin A.card, (rho (A.equivFin.symm i) : ℝ)) =
      ∏ i ∈ A, (rho i : ℝ) := by
    calc
      _ = ∏ i : A, (rho i : ℝ) :=
        Fintype.prod_equiv A.equivFin.symm _ _ (fun _ => rfl)
      _ = _ := Finset.prod_coe_sort A (fun i => (rho i : ℝ))
  simpa only [hp] using hupper

end PiExponent.PrimeWeightedBezout
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean <==
import Mathlib.RingTheory.Ideal.KrullsHeightTheorem
import Mathlib.RingTheory.KrullDimension.NonZeroDivisors
import OAI.NumberTheory.PiExponent.LocalAlgebra.ClosedPointLocalDimension

namespace OAI

namespace PiExponent.GeometrySupport.PrincipalQuotientDimension

variable (k R : Type*) [Field k] [CommRing R] [IsDomain R]
  [Algebra k R] [Algebra.FiniteType k R]

include k

theorem le_quotient_succ (a : R) (hu : ¬ IsUnit a) :
    ringKrullDim R ≤ ringKrullDim (R ⧸ Ideal.span {a}) + 1 := by
  let : IsNoetherianRing R := Algebra.FiniteType.isNoetherianRing k R
  obtain ⟨m, hm, ham⟩ := Ideal.exists_le_maximal (Ideal.span {a})
    (Ideal.span_singleton_ne_top hu)
  let : m.IsMaximal := hm
  rw [← PiExponentJets.W29.affineDomain_maximal_height k R m]
  exact Ideal.height_le_ringKrullDim_quotient_add_one
    (ham (Ideal.subset_span (by simp)))

theorem quotient_succ_eq (a : R) (ha : a ≠ 0) (hu : ¬ IsUnit a) :
    ringKrullDim (R ⧸ Ideal.span {a}) + 1 = ringKrullDim R := by
  exact le_antisymm
    (ringKrullDim_quotient_succ_le_of_nonZeroDivisor
      (mem_nonZeroDivisors_of_ne_zero ha))
    (le_quotient_succ k R a hu)

end PiExponent.GeometrySupport.PrincipalQuotientDimension

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

theorem length_eq_of_semilinear_bijective
    {R S M N : Type*} [Ring R] [Ring S] [AddCommGroup M] [AddCommGroup N]
    [Module R M] [Module S N]
    (σ : R →+* S) [RingHomSurjective σ]
    (f : M →ₛₗ[σ] N) (hf : Function.Bijective f) :
    Module.length R M = Module.length S N := by
  rw [Module.length, Module.length, WithBot.unbot_inj,
    Order.krullDim_eq_of_orderIso (Submodule.orderIsoMapComapOfBijective f hf)]

theorem quotient_length_eq_of_ringEquiv
    {R S : Type*} [CommRing R] [CommRing S]
    (e : R ≃+* S) (I : Ideal R) (J : Ideal S)
    (hIJ : J = I.map e.toRingHom) :
    Module.length R (R ⧸ I) = Module.length S (S ⧸ J) := by
  let eQ : R ⧸ I ≃+* S ⧸ J := Ideal.quotientEquiv I J e hIJ
  let f : (R ⧸ I) →ₛₗ[e.toRingHom] (S ⧸ J) :=
    { toFun := eQ
      map_add' := eQ.map_add
      map_smul' := by
        intro r x
        change eQ ((Ideal.Quotient.mk I r) * x) =
          Ideal.Quotient.mk J (e r) * eQ x
        rw [map_mul]
        change Ideal.quotientEquiv I J e hIJ (Ideal.Quotient.mk I r) * eQ x = _
        rfl }
  let : RingHomSurjective e.toRingHom := ⟨e.surjective⟩
  exact length_eq_of_semilinear_bijective e.toRingHom f eQ.bijective

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean <==
import Mathlib.RingTheory.Length
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientLengthEquivalence

namespace OAI

noncomputable section
namespace PiExponentSiegel.W23

theorem intrinsic_length_eq_of_ringEquiv {R S : Type*} [CommRing R] [CommRing S]
    (e : R ≃+* S) : Module.length R R = Module.length S S := by
  let : RingHomSurjective e.toRingHom := ⟨e.surjective⟩
  let f : R →ₛₗ[e.toRingHom] S :=
    { toFun := e
      map_add' := e.map_add'
      map_smul' := by
        intro r x
        exact e.map_mul' r x }
  exact PiExponentJets.W22.length_eq_of_semilinear_bijective
    e.toRingHom f e.bijective

theorem quotient_module_length_eq_intrinsic {R : Type*} [CommRing R] (I : Ideal R) :
    Module.length R (R ⧸ I) = Module.length (R ⧸ I) (R ⧸ I) := by
  have hq : Function.Surjective (algebraMap R (R ⧸ I)) := Ideal.Quotient.mk_surjective
  exact Module.length_eq_of_surjective (M := R ⧸ I) hq

variable {A : Type*} [CommRing A] (I P : Ideal A) [P.IsPrime] (hI : I ≤ P)

theorem parameterLocalizationMap_surjective :
    Function.Surjective (parameterLocalizationMap I P hI) := by
  intro y
  obtain ⟨x, hx⟩ := (localizationQuotientParametersEquiv I P hI).surjective y
  obtain ⟨z, rfl⟩ := Ideal.Quotient.mk_surjective x
  exact ⟨z, hx⟩

theorem quotient_localized_length_eq :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P) =
    Module.length (Localization.AtPrime (quotientParameterPrime I P hI))
      (Localization.AtPrime (quotientParameterPrime I P hI)) := by
  calc
    Module.length (Localization.AtPrime P)
        (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P) =
      Module.length (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P)
        (Localization.AtPrime P ⧸ parameterLocalizedIdeal I P) :=
      quotient_module_length_eq_intrinsic (parameterLocalizedIdeal I P)
    _ = Module.length (Localization.AtPrime (quotientParameterPrime I P hI))
        (Localization.AtPrime (quotientParameterPrime I P hI)) :=
      intrinsic_length_eq_of_ringEquiv (localizationQuotientParametersEquiv I P hI)

theorem quotient_localized_length_eq_explicit :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ I.map (algebraMap A (Localization.AtPrime P))) =
    Module.length (Localization.AtPrime (quotientParameterPrime I P hI))
      (Localization.AtPrime (quotientParameterPrime I P hI)) :=
  quotient_localized_length_eq I P hI

end PiExponentSiegel.W23

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean <==
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis
import Mathlib.RingTheory.LocalRing.ResidueField.Ideal

namespace OAI

noncomputable section
namespace PiExponentJets.W24

section Surjective

variable {k A B : Type*} [CommRing k] [CommRing A] [CommRing B]
  [Algebra k A] [Algebra k B]

def surjective_prime_residueAlgEquiv
    (f : A →ₐ[k] B) (hf : Function.Surjective f)
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime]
    (hPQ : P = Q.comap f.toRingHom) : P.ResidueField ≃ₐ[k] Q.ResidueField :=
  AlgEquiv.ofBijective (Ideal.ResidueField.mapₐ P Q f hPQ)
    ((RingHom.surjectiveOnStalks_of_surjective hf).residueFieldMap_bijective P Q hPQ)

@[simp] theorem surjective_prime_residueAlgEquiv_algebraMap
    (f : A →ₐ[k] B) (hf : Function.Surjective f)
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime]
    (hPQ : P = Q.comap f.toRingHom) (a : A) :
    surjective_prime_residueAlgEquiv f hf P Q hPQ (algebraMap A P.ResidueField a) =
      algebraMap B Q.ResidueField (f a) :=
  Ideal.ResidueField.map_algebraMap P Q f.toRingHom hPQ a

theorem surjective_prime_residueAlgEquiv_basis
    (f : A →ₐ[k] B) (hf : Function.Surjective f)
    (P : Ideal A) [P.IsPrime] (Q : Ideal B) [Q.IsPrime]
    (hPQ : P = Q.comap f.toRingHom)
    {ι : Type*} (b : ι → P.ResidueField) (hb : IsTranscendenceBasis k b) :
    IsTranscendenceBasis k (fun i => surjective_prime_residueAlgEquiv f hf P Q hPQ (b i)) :=
  (surjective_prime_residueAlgEquiv f hf P Q hPQ).isTranscendenceBasis hb

end Surjective

variable {k A : Type*} [CommRing k] [CommRing A] [Algebra k A]

theorem quotient_prime_comap (P Q : Ideal A) (hPQ : P ≤ Q) :
    (Q.map (Ideal.Quotient.mk P)).comap (Ideal.Quotient.mk P) = Q := by
  rw [Ideal.comap_map_of_surjective _ Ideal.Quotient.mk_surjective]
  change Q ⊔ RingHom.ker (Ideal.Quotient.mk P) = Q
  rw [Ideal.mk_ker, sup_eq_left.mpr hPQ]

def quotientPrimeResidueAlgEquiv
    (P Q : Ideal A) [Q.IsPrime] (hPQ : P ≤ Q) :
    letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
      Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
        (by rw [Ideal.mk_ker]; exact hPQ)
    Q.ResidueField ≃ₐ[k] (Q.map (Ideal.Quotient.mk P)).ResidueField := by
  letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
    Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
      (by rw [Ideal.mk_ker]; exact hPQ)
  exact surjective_prime_residueAlgEquiv (Ideal.Quotient.mkₐ k P)
    Ideal.Quotient.mk_surjective Q (Q.map (Ideal.Quotient.mk P))
    (quotient_prime_comap P Q hPQ).symm

theorem quotientPrimeResidueAlgEquiv_basis
    (P Q : Ideal A) [Q.IsPrime] (hPQ : P ≤ Q)
    {ι : Type*} (b : ι → Q.ResidueField) (hb : IsTranscendenceBasis k b) :
    letI : (Q.map (Ideal.Quotient.mk P)).IsPrime :=
      Ideal.map_isPrime_of_surjective Ideal.Quotient.mk_surjective
        (by rw [Ideal.mk_ker]; exact hPQ)
    IsTranscendenceBasis k (fun i => quotientPrimeResidueAlgEquiv (k := k) P Q hPQ (b i)) := by
  exact (quotientPrimeResidueAlgEquiv (k := k) P Q hPQ).isTranscendenceBasis hb

end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean <==
import Mathlib.Algebra.Regular.Defs
import Mathlib.RingTheory.Ideal.Quotient.Operations
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousSections

namespace OAI

namespace PiExponentJets.W64

variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def quotientSection (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Submodule k (MvPolynomial σ k ⧸ I) :=
  (MvPolynomial.homogeneousSubmodule σ k n).map (Ideal.Quotient.mkₐ k I).toLinearMap

noncomputable instance quotientSection_finite (I : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Module.Finite k (quotientSection I n) := by
  unfold quotientSection
  infer_instance

noncomputable def quotientSectionMultiply (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    quotientSection I n →ₗ[k] quotientSection I (n + d) where
  toFun x := ⟨x.1 * Ideal.Quotient.mk I f, by
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    apply Submodule.mem_map.mpr
    refine ⟨p * f, hp.mul hf, ?_⟩
    change Ideal.Quotient.mk I (p * f) = x.1 * Ideal.Quotient.mk I f
    rw [map_mul]
    exact congrArg (fun y => y * Ideal.Quotient.mk I f) hpx⟩
  map_add' x y := by apply Subtype.ext; exact add_mul _ _ _
  map_smul' c x := by apply Subtype.ext; exact smul_mul_assoc _ _ _

omit [Finite σ] in
theorem quotientSectionMultiply_injective (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) (n : ℕ) :
    Function.Injective (quotientSectionMultiply I f hf n) := by
  intro x y h
  apply Subtype.ext
  exact hreg (congrArg Subtype.val h)

theorem quotientSectionCokernel_finrank_add (I : Ideal (MvPolynomial σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) (n : ℕ) :
    Module.finrank k
        (quotientSection I (n + d) ⧸
          LinearMap.range (quotientSectionMultiply I f hf n)) +
      Module.finrank k (quotientSection I n) =
      Module.finrank k (quotientSection I (n + d)) := by
  have hi := quotientSectionMultiply_injective I f hf hreg n
  simpa only [LinearMap.finrank_range_of_inj hi] using
    (LinearMap.range (quotientSectionMultiply I f hf n)).finrank_quotient_add_finrank

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean <==
import Mathlib.RingTheory.LocalRing.Length
import Mathlib.RingTheory.LocalRing.Quotient
import Mathlib.RingTheory.LocalRing.ResidueField.Basic
import Mathlib.Tactic

namespace OAI

open IsLocalRing TensorProduct

namespace PiExponent.RamifiedLocalLength

theorem residueField_map_surjective_of_mod_surjective
    {R S : Type*} [CommRing R] [CommRing S]
    (P : Ideal R) [P.IsPrime] (Q : Ideal S) [Q.IsMaximal]
    (f : R →+* S) (hPQ : P = Q.comap f)
    (hs : ∀ y : S, ∃ x : R, y - f x ∈ Q) :
    Function.Surjective (Ideal.ResidueField.map P Q f hPQ) := by
  intro z
  obtain ⟨y, rfl⟩ := Q.algebraMap_residueField_surjective z
  obtain ⟨x, hx⟩ := hs y
  refine ⟨algebraMap R P.ResidueField x, ?_⟩
  rw [Ideal.ResidueField.map_algebraMap]
  have hz := (Ideal.algebraMap_residueField_eq_zero (I := Q)).mpr hx
  rw [map_sub, sub_eq_zero] at hz
  exact hz.symm

variable {A B : Type*} [CommRing A] [CommRing B]
  [IsLocalRing A] [IsLocalRing B] [Algebra A B]
  [IsLocalHom (algebraMap A B)] [Module.Free A B] [Module.Finite A B]

theorem closed_fibre_length_eq_finrank
    (hres : Function.Surjective (algebraMap (ResidueField A) (ResidueField B))) :
    Module.length B (B ⧸ (maximalIdeal A).map (algebraMap A B)) =
      (Module.finrank A B : ℕ∞) := by
  let I : Ideal B := (maximalIdeal A).map (algebraMap A B)
  have hreslen : Module.length (ResidueField A) (ResidueField B) = 1 := by
    rw [Module.length_eq_of_surjective hres]
    exact Module.length_eq_one _ _
  have hrestrict := IsLocalRing.length_restrictScalars A B (B ⧸ I)
  rw [hreslen, mul_one] at hrestrict
  rw [← hrestrict]
  let : Field (A ⧸ maximalIdeal A) := Ideal.Quotient.field (maximalIdeal A)
  let : Module.Finite (A ⧸ maximalIdeal A) (B ⧸ I) :=
    Module.Finite.of_restrictScalars_finite A _ _
  calc
    Module.length A (B ⧸ I) = Module.length (A ⧸ maximalIdeal A) (B ⧸ I) :=
      Module.length_eq_of_surjective Ideal.Quotient.mk_surjective
    _ = (Module.finrank (A ⧸ maximalIdeal A) (B ⧸ I) : ℕ∞) :=
      Module.length_eq_finrank _ _
    _ = (Module.finrank A B : ℕ∞) := by
      rw [IsLocalRing.finrank_quotient_map]

theorem length_baseChange_eq_finrank_mul
    (hres : Function.Surjective (algebraMap (ResidueField A) (ResidueField B)))
    (M : Type*) [AddCommGroup M] [Module A M] :
    Module.length B (B ⊗[A] M) =
      Module.length A M * (Module.finrank A B : ℕ∞) := by
  rw [IsLocalRing.length_baseChange, closed_fibre_length_eq_finrank hres]

theorem length_quotient_map_eq_finrank_mul
    (hres : Function.Surjective (algebraMap (ResidueField A) (ResidueField B)))
    (I : Ideal A) :
    Module.length B (B ⧸ I.map (algebraMap A B)) =
      Module.length A (A ⧸ I) * (Module.finrank A B : ℕ∞) := by
  rw [(Algebra.TensorProduct.quotIdealMapEquivTensorQuot B I).toLinearEquiv.length_eq]
  exact length_baseChange_eq_finrank_mul hres (A ⧸ I)

end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean <==
import Mathlib.RingTheory.Localization.AtPrime.Extension
import Mathlib.RingTheory.Localization.Free
import Mathlib.Tactic

namespace OAI

namespace PiExponent.RamifiedLocalLength

open IsLocalRing

theorem scalarLocalization_isAtPrime_of_unique_fibre
    {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]
    (p : Ideal R) [p.IsPrime] (P : Ideal S) [P.IsMaximal] [P.LiesOver p]
    (Rₚ Sₚ : Type*) [CommRing Rₚ] [CommRing Sₚ]
    [Algebra R Rₚ] [IsLocalization.AtPrime Rₚ p] [IsLocalRing Rₚ]
    [Algebra S Sₚ] [IsLocalization (Algebra.algebraMapSubmonoid S p.primeCompl) Sₚ]
    [Algebra R Sₚ] [Algebra Rₚ Sₚ]
    [IsScalarTower R S Sₚ] [IsScalarTower R Rₚ Sₚ]
    [Algebra.IsIntegral Rₚ Sₚ]
    (hunique : ∀ Q : Ideal S, Q.IsPrime → p ≤ Q.under R → Q = P) :
    IsLocalization.AtPrime Sₚ P := by
  let M := Algebra.algebraMapSubmonoid S p.primeCompl
  have hmapmax : (P.map (algebraMap S Sₚ)).IsMaximal :=
    IsLocalization.isMaximal_of_isMaximal_disjoint M Sₚ P
      (Ideal.disjoint_primeCompl_of_liesOver P p)
  have huniqueMax : ∀ Q : Ideal Sₚ, Q.IsMaximal → Q = P.map (algebraMap S Sₚ) := by
    intro Q hQ
    let : Q.IsMaximal := hQ
    have hQP : Q.LiesOver (maximalIdeal Rₚ) :=
      (IsLocalization.AtPrime.mem_primesOver_of_isPrime Rₚ Sₚ).2
    let : Q.LiesOver (maximalIdeal Rₚ) := hQP
    have hQp : (Q.under S).LiesOver p :=
      IsLocalization.AtPrime.liesOver_comap_of_liesOver p Rₚ Q
    let : (Q.under S).LiesOver p := hQp
    have hEq : Q.under S = P :=
      hunique (Q.under S) inferInstance (Ideal.over_def (Q.under S) p).le
    calc
      Q = (Q.under S).map (algebraMap S Sₚ) := (IsLocalization.map_under M Sₚ Q).symm
      _ = P.map (algebraMap S Sₚ) := by rw [hEq]
  let : IsLocalRing Sₚ := IsLocalRing.of_unique_max_ideal
    ⟨P.map (algebraMap S Sₚ), hmapmax, huniqueMax⟩
  have hmax : maximalIdeal Sₚ = P.map (algebraMap S Sₚ) :=
    (IsLocalRing.eq_maximalIdeal hmapmax).symm
  have hcomap : (maximalIdeal Sₚ).under S = P := by
    rw [hmax]
    exact IsLocalization.AtPrime.under_map_of_isMaximal S p Sₚ P
  apply IsLocalization.of_le M P.primeCompl
  · intro x hx
    exact fun hmem => Set.disjoint_left.mp (Ideal.disjoint_primeCompl_of_liesOver P p) hx hmem
  · intro r hr
    by_contra hu
    have hm : algebraMap S Sₚ r ∈ maximalIdeal Sₚ := hu
    have hrmem : r ∈ P := by
      rw [← hcomap]
      exact hm
    exact hr hrmem

noncomputable def basis_atPrime_of_unique_fibre
    {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]
    (p : Ideal R) [p.IsPrime] (P : Ideal S) [P.IsMaximal] [P.LiesOver p]
    [Algebra (Localization.AtPrime p) (Localization.AtPrime P)]
    [IsScalarTower R (Localization.AtPrime p) (Localization.AtPrime P)]
    {ι : Type*} [Fintype ι] (b : Module.Basis ι R S)
    (hunique : ∀ Q : Ideal S, Q.IsPrime → p ≤ Q.under R → Q = P) :
    Module.Basis ι (Localization.AtPrime p) (Localization.AtPrime P) := by
  let : Module.Finite R S := Module.Finite.of_basis b
  let T := Localization (Algebra.algebraMapSubmonoid S p.primeCompl)
  let : IsLocalization.AtPrime T P :=
    scalarLocalization_isAtPrime_of_unique_fibre p P (Localization.AtPrime p) T hunique
  let e : T ≃ₐ[Localization.AtPrime p] Localization.AtPrime P :=
    ((IsLocalization.algEquiv P.primeCompl T (Localization.AtPrime P)).restrictScalars R).extendScalarsOfIsLocalization
       (Localization.AtPrime p) p.primeCompl
  exact (b.localizationLocalization (Localization.AtPrime p) p.primeCompl T).map e.toLinearEquiv

theorem finrank_atPrime_of_unique_fibre
    {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]
    (p : Ideal R) [p.IsPrime] (P : Ideal S) [P.IsMaximal] [P.LiesOver p]
    [Algebra (Localization.AtPrime p) (Localization.AtPrime P)]
    [IsScalarTower R (Localization.AtPrime p) (Localization.AtPrime P)]
    {ι : Type*} [Fintype ι] (b : Module.Basis ι R S)
    (hunique : ∀ Q : Ideal S, Q.IsPrime → p ≤ Q.under R → Q = P) :
    Module.finrank (Localization.AtPrime p) (Localization.AtPrime P) = Fintype.card ι :=
  Module.finrank_eq_card_basis (basis_atPrime_of_unique_fibre p P b hunique)

end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedLocalLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

namespace PiExponent.RamifiedLocalLength

open IsLocalRing WeightedBezout

variable {k σ : Type*} [Field k]

noncomputable def translatedPowerLocalMap (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    Localization.AtPrime (pointIdeal a) →ₐ[k]
      Localization.AtPrime (pointIdeal (0 : σ → k)) :=
  Localization.localAlgHom (pointIdeal a) (pointIdeal (0 : σ → k))
    (translatedPowerSubstitution w a)
    (translatedPowerSubstitution_comap_origin w a hw).symm

instance translatedPowerLocalMap_isLocalHom (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    IsLocalHom (translatedPowerLocalMap w a hw).toRingHom :=
  Localization.isLocalHom_localRingHom _ _ _
    (translatedPowerSubstitution_comap_origin w a hw).symm

@[simp] theorem translatedPowerLocalMap_algebraMap (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (p : MvPolynomial σ k) :
    translatedPowerLocalMap w a hw
      (algebraMap _ (Localization.AtPrime (pointIdeal a)) p) =
      algebraMap _ (Localization.AtPrime (pointIdeal (0 : σ → k)))
        (translatedPowerSubstitution w a p) :=
  Localization.localRingHom_to_map _ _ _
    (translatedPowerSubstitution_comap_origin w a hw).symm p

theorem translatedPowerLocalResidue_surjective (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    Function.Surjective (IsLocalRing.ResidueField.map
      (translatedPowerLocalMap w a hw).toRingHom) := by
  apply residueField_map_surjective_of_mod_surjective
    (pointIdeal a) (pointIdeal (0 : σ → k))
    (translatedPowerSubstitution w a).toRingHom
    (translatedPowerSubstitution_comap_origin w a hw).symm
  intro p
  refine ⟨MvPolynomial.C (MvPolynomial.aeval (0 : σ → k) p), ?_⟩
  simp [mem_pointIdeal]

theorem translatedPowerLocalMap_ideal_map (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (I : Ideal (MvPolynomial σ k)) :
    (I.map (algebraMap _ (Localization.AtPrime (pointIdeal a)))).map
        (translatedPowerLocalMap w a hw).toRingHom =
      (I.map (translatedPowerSubstitution w a).toRingHom).map
        (algebraMap _ (Localization.AtPrime (pointIdeal (0 : σ → k)))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro p
  exact translatedPowerLocalMap_algebraMap w a hw p

@[instance_reducible] noncomputable def translatedPowerLocalAlgebra (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    Algebra (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal (0 : σ → k))) :=
  (translatedPowerLocalMap w a hw).toRingHom.toAlgebra

end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedPointMap
import OAI.NumberTheory.PiExponent.Polynomials.TranslatedPowerCover

namespace OAI

namespace PiExponent.RamifiedLocalLength

open WeightedBezout
open scoped BigOperators

noncomputable section

variable {σ k : Type*} [Fintype σ] [Field k]

abbrev coverOriginIdeal (w : σ → ℕ) (a : σ → k) :
    Ideal (TranslatedPowerCover.Ring w a) :=
  (pointIdeal (0 : σ → k)).comap (TranslatedPowerCover.toPolynomial w a).toRingHom

instance coverOriginIdeal_isMaximal (w : σ → ℕ) (a : σ → k) :
    (coverOriginIdeal w a).IsMaximal :=
  Ideal.comap_isMaximal_of_surjective _ (TranslatedPowerCover.toPolynomial w a).surjective

omit [Fintype σ] in
theorem coverOriginIdeal_liesOver (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    (coverOriginIdeal w a).LiesOver (pointIdeal a) := by
  constructor
  change pointIdeal a =
    ((pointIdeal (0 : σ → k)).comap (TranslatedPowerCover.toPolynomial w a).toRingHom).comap
      (algebraMap (MvPolynomial σ k) (TranslatedPowerCover.Ring w a))
  rw [Ideal.comap_comap]
  exact (translatedPowerSubstitution_comap_origin w a hw).symm

omit [Fintype σ] in
theorem coverOriginIdeal_unique (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i)
    (Q : Ideal (TranslatedPowerCover.Ring w a)) (hQ : Q.IsPrime)
    (hQa : pointIdeal a ≤ Q.under (MvPolynomial σ k)) : Q = coverOriginIdeal w a := by
  let e := TranslatedPowerCover.toPolynomial w a
  let : Q.IsPrime := hQ
  have hmap : (Q.map e.toRingHom).IsPrime := Ideal.map_isPrime_of_equiv e
  let : (Q.map e.toRingHom).IsPrime := hmap
  have hcont : pointIdeal a ≤ (Q.map e.toRingHom).comap (translatedPowerSubstitution w a).toRingHom := by
    intro p hp
    exact Ideal.mem_map_of_mem e.toRingHom (hQa hp)
  have hle : pointIdeal (0 : σ → k) ≤ Q.map e.toRingHom := by
    rw [pointIdeal_eq_span]
    apply Ideal.span_le.mpr
    rintro polynomial ⟨index, rfl⟩
    have hcoordinate : MvPolynomial.X index - MvPolynomial.C (a index) ∈ pointIdeal a := by
      simp
    have hpower := hcont hcoordinate
    change translatedPowerSubstitution w a
      (MvPolynomial.X index - MvPolynomial.C (a index)) ∈ Q.map e.toRingHom at hpower
    have hvariable : MvPolynomial.X index ∈ Q.map e.toRingHom :=
      (hmap.pow_mem_iff_mem (w index) (hw index)).mp (by
        simpa only [map_sub, translatedPowerSubstitution_X, translatedPowerSubstitution_C,
          add_sub_cancel_left] using hpower)
    simpa using hvariable
  have hEq := ((inferInstance : (pointIdeal (0 : σ → k)).IsMaximal).eq_of_le
    hmap.ne_top hle).symm
  have hc := congrArg (Ideal.comap e.toRingHom) hEq
  rw [Ideal.comap_map_of_bijective e.toRingHom e.bijective] at hc
  exact hc

def coverOriginLocalEquiv (w : σ → ℕ) (a : σ → k) :
    Localization.AtPrime (coverOriginIdeal w a) ≃+*
      Localization.AtPrime (pointIdeal (0 : σ → k)) :=
  Localization.localRingEquiv (coverOriginIdeal w a) (pointIdeal (0 : σ → k))
    (TranslatedPowerCover.toPolynomial w a) rfl

def translatedPowerLocalBasis (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    letI := translatedPowerLocalAlgebra w a hw
    Module.Basis (∀ i, Fin (w i)) (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal (0 : σ → k))) := by
  classical
  letI := translatedPowerLocalAlgebra w a hw
  let : (coverOriginIdeal w a).LiesOver (pointIdeal a) := coverOriginIdeal_liesOver w a hw
  letI := Localization.AtPrime.algebraOfLiesOver (pointIdeal a) (coverOriginIdeal w a)
  have hcomm : (coverOriginLocalEquiv w a).toRingHom.comp
        (algebraMap (Localization.AtPrime (pointIdeal a))
          (Localization.AtPrime (coverOriginIdeal w a))) =
      (translatedPowerLocalMap w a hw).toRingHom := by
    change (Localization.localRingHom (coverOriginIdeal w a) (pointIdeal (0 : σ → k))
      (TranslatedPowerCover.toPolynomial w a).toRingHom rfl).comp
        (Localization.localRingHom (pointIdeal a) (coverOriginIdeal w a)
          (algebraMap (MvPolynomial σ k) (TranslatedPowerCover.Ring w a))
          (Ideal.over_def (coverOriginIdeal w a) (pointIdeal a))) = _
    exact (Localization.localRingHom_comp (pointIdeal a) (coverOriginIdeal w a)
      (pointIdeal (0 : σ → k))
      (algebraMap (MvPolynomial σ k) (TranslatedPowerCover.Ring w a))
      (Ideal.over_def (coverOriginIdeal w a) (pointIdeal a))
      (TranslatedPowerCover.toPolynomial w a).toRingHom rfl).symm
  let e : Localization.AtPrime (coverOriginIdeal w a) ≃ₐ[Localization.AtPrime (pointIdeal a)]
      Localization.AtPrime (pointIdeal (0 : σ → k)) :=
    { __ := coverOriginLocalEquiv w a
      commutes' := fun x => RingHom.congr_fun hcomm x }
  exact (basis_atPrime_of_unique_fibre (pointIdeal a) (coverOriginIdeal w a)
    (TranslatedPowerCover.basis w a hw) (coverOriginIdeal_unique w a hw)).map e.toLinearEquiv

theorem translatedPowerLocal_finrank (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    letI := translatedPowerLocalAlgebra w a hw
    Module.finrank (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal (0 : σ → k))) = ∏ i, w i := by
  classical
  let := translatedPowerLocalAlgebra w a hw
  rw [Module.finrank_eq_card_basis (translatedPowerLocalBasis w a hw)]
  simp [Fintype.card_pi]

theorem translatedPowerLocal_quotient_length (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (I : Ideal (MvPolynomial σ k)) :
    Module.length (Localization.AtPrime (pointIdeal (0 : σ → k)))
      (Localization.AtPrime (pointIdeal (0 : σ → k)) ⧸
        (I.map (translatedPowerSubstitution w a).toRingHom).map
          (algebraMap _ (Localization.AtPrime (pointIdeal (0 : σ → k))))) =
    Module.length (Localization.AtPrime (pointIdeal a))
      (Localization.AtPrime (pointIdeal a) ⧸
        I.map (algebraMap _ (Localization.AtPrime (pointIdeal a)))) *
      ((∏ i, w i : ℕ) : ℕ∞) := by
  classical
  let A := Localization.AtPrime (pointIdeal a)
  let B := Localization.AtPrime (pointIdeal (0 : σ → k))
  let := translatedPowerLocalAlgebra w a hw
  let : IsLocalHom (algebraMap A B) := translatedPowerLocalMap_isLocalHom w a hw
  let : Module.Free A B := Module.Free.of_basis (translatedPowerLocalBasis w a hw)
  let : Module.Finite A B := Module.Finite.of_basis (translatedPowerLocalBasis w a hw)
  have hres : Function.Surjective (algebraMap (IsLocalRing.ResidueField A)
      (IsLocalRing.ResidueField B)) := translatedPowerLocalResidue_surjective w a hw
  have h := length_quotient_map_eq_finrank_mul hres (I.map (algebraMap _ A))
  rw [translatedPowerLocal_finrank w a hw] at h
  change Module.length B (B ⧸ (I.map (algebraMap _ A)).map
    (translatedPowerLocalMap w a hw).toRingHom) = _ at h
  rw [translatedPowerLocalMap_ideal_map] at h
  exact h

end
end PiExponent.RamifiedLocalLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CompleteIntersectionComponentBound
import OAI.NumberTheory.PiExponent.LocalAlgebra.MultiplicityCycles

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k] [Fintype σ]

abbrev HomogeneousPolynomialIdeal (k σ : Type u) [Field k] :=
  {I : Ideal (MvPolynomial σ k) // I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)}

noncomputable def zeroHomogeneousIdeal : HomogeneousPolynomialIdeal k σ :=
  ⟨⊥, Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)⟩

structure RegularPrefixCut
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (S : HomogeneousPolynomialIdeal k σ) where
  polynomial : MvPolynomial σ k
  polynomialDegree : ℕ
  positiveDegree : 0 < polynomialDegree
  homogeneous : polynomial.IsHomogeneous polynomialDegree
  avoidsParent : ∀ P : RetainedMinimalPrime S.val T, polynomial ∉ P.val
  dimensionIndex : ℕ
  parentDegree : ∀ P : RetainedMinimalPrime S.val T,
    (actualHP P.val (RetainedMinimalPrime.toComponent S.property v hv P).homogeneous).natDegree =
      dimensionIndex+1
  localDimension : ∀ Q : RetainedMinimalPrime (S.val ⊔ Ideal.span {polynomial}) T,
    ringKrullDim (Localization.AtPrime Q.val ⧸
      S.val.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) = 1
  regularAtChild : ∀ Q : RetainedMinimalPrime (S.val ⊔ Ideal.span {polynomial}) T,
    Function.Injective (W28.LocalIntersection.quotientMul
      (S.val.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val)))
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val) polynomial))

namespace RegularPrefixCut

variable {T : Ideal (MvPolynomial σ k)} {v : σ} {hv : MvPolynomial.X v ∉ T}
  {S : HomogeneousPolynomialIdeal k σ}

noncomputable def next (F : RegularPrefixCut T v hv S) : HomogeneousPolynomialIdeal k σ :=
  ⟨S.val ⊔ Ideal.span {F.polynomial}, cut_ideal_homogeneous S.val S.property F.polynomial F.homogeneous⟩

theorem degree_step (F : RegularPrefixCut T v hv S) :
    (actualMultiplicityCycle F.next.val F.next.property T v hv).degree ≤
      (F.polynomialDegree : ℚ) * (actualMultiplicityCycle S.val S.property T v hv).degree :=
  actualMultiplicityCycle_cut_degree_le S.val S.property F.polynomial F.polynomialDegree
    F.positiveDegree F.homogeneous T v hv F.avoidsParent F.dimensionIndex F.parentDegree
    F.localDimension F.regularAtChild

end RegularPrefixCut

inductive ActualRegularCutHistory
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (S₀ : HomogeneousPolynomialIdeal k σ) : HomogeneousPolynomialIdeal k σ → ℕ → Prop
  | nil : ActualRegularCutHistory T v hv S₀ S₀ 1
  | step {S : HomogeneousPolynomialIdeal k σ} {e : ℕ}
      (previous : ActualRegularCutHistory T v hv S₀ S e)
      (F : RegularPrefixCut T v hv S) :
      ActualRegularCutHistory T v hv S₀ F.next (e * F.polynomialDegree)

theorem ActualRegularCutHistory.degree_bound
    {T : Ideal (MvPolynomial σ k)} {v : σ} {hv : MvPolynomial.X v ∉ T}
    {S₀ S : HomogeneousPolynomialIdeal k σ} {e : ℕ}
    (h : ActualRegularCutHistory T v hv S₀ S e) :
    (actualMultiplicityCycle S.val S.property T v hv).degree ≤
      (e : ℚ) * (actualMultiplicityCycle S₀.val S₀.property T v hv).degree := by
  induction h with
  | nil => simp
  | @step S e previous F ih =>
    calc
      _ ≤ (F.polynomialDegree : ℚ) *
          (actualMultiplicityCycle S.val S.property T v hv).degree := F.degree_step
      _ ≤ (F.polynomialDegree : ℚ) * ((e : ℚ) *
          (actualMultiplicityCycle S₀.val S₀.property T v hv).degree) :=
        mul_le_mul_of_nonneg_left ih (Nat.cast_nonneg _)
      _ = _ := by rw [Nat.cast_mul]; ring

theorem actualMultiplicityCycle_zero_degree
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T) :
    (actualMultiplicityCycle (⊥ : Ideal (MvPolynomial σ k))
      (Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)) T v hv).degree = 1 := by
  let hbot := Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)
  have hminimal : (⊥ : Ideal (MvPolynomial σ k)) ∈ (⊥ : Ideal (MvPolynomial σ k)).minimalPrimes :=
    ⟨⟨inferInstance, le_rfl⟩, fun _ _ _ => bot_le⟩
  let B : RetainedMinimalPrime (⊥ : Ideal (MvPolynomial σ k)) T := ⟨⊥, hminimal, bot_le⟩
  have hevery (P : RetainedMinimalPrime (⊥ : Ideal (MvPolynomial σ k)) T) : P = B := by
    apply Subtype.ext
    exact le_antisymm (P.property.1.2 ⟨inferInstance, le_rfl⟩ bot_le) bot_le
  have hlength : actualLocalLength (⊥ : Ideal (MvPolynomial σ k)) ⊥ = 1 := by
    unfold actualLocalLength
    rw [localized_prime_factor_length_one]
    exact ENat.toNat_natCast 1
  let degrees : Fin ([] : List (MvPolynomial σ k)).length → ℕ := fun i => Fin.elim0 i
  have hhom : ∀ i : Fin ([] : List (MvPolynomial σ k)).length,
      ([] : List (MvPolynomial σ k))[i].IsHomogeneous (degrees i) := fun i => Fin.elim0 i
  have hreg := RingTheory.Sequence.IsRegular.nil (MvPolynomial σ k) (MvPolynomial σ k)
  have hlen : ([] : List (MvPolynomial σ k)).length < Fintype.card σ :=
    Fintype.card_pos_iff.mpr ⟨v⟩
  have hnilhom : (Ideal.ofList ([] : List (MvPolynomial σ k))).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by simpa only [Ideal.ofList_nil] using hbot
  have hdegree : actualMultiplicity (⊥ : Ideal (MvPolynomial σ k)) hbot
      (actualHP ⊥ hbot).natDegree = 1 := by
    simpa only [Ideal.ofList_nil, List.length_nil, Finset.range_zero, Finset.prod_empty,
      Nat.cast_one] using actualMultiplicity_regular_sequence [] degrees hhom hreg hlen hnilhom
  unfold RetainedPrimeCycle.degree
  change (∑ P : RetainedMinimalPrime (⊥ : Ideal (MvPolynomial σ k)) T,
    (actualLocalLength (⊥ : Ideal (MvPolynomial σ k)) P.val : ℚ) *
      (RetainedMinimalPrime.toComponent hbot v hv P).hilbertDegree) = 1
  rw [Finset.sum_eq_single B]
  · change (actualLocalLength (⊥ : Ideal (MvPolynomial σ k)) ⊥ : ℚ) *
      actualMultiplicity (⊥ : Ideal (MvPolynomial σ k)) hbot (actualHP ⊥ hbot).natDegree = 1
    rw [hlength, Nat.cast_one, hdegree, one_mul]
  · intro P _ hne
    exact False.elim (hne (hevery P))
  · intro hnot
    exact False.elim (hnot (Finset.mem_univ B))

theorem ActualRegularCutHistory.local_length_bound
    {T : Ideal (MvPolynomial σ k)} {v : σ} {hv : MvPolynomial.X v ∉ T}
    {S : HomogeneousPolynomialIdeal k σ} {e : ℕ}
    (h : ActualRegularCutHistory T v hv (zeroHomogeneousIdeal (k := k) (σ := σ)) S e)
    (Q : RetainedMinimalPrime S.val T) :
    Module.length (Localization.AtPrime Q.val)
      (Localization.AtPrime Q.val ⧸ S.val.map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q.val))) ≤ (e : ℕ∞) := by
  let C := actualMultiplicityCycle S.val S.property T v hv
  have hc := C.coefficientAt_le_degree (RetainedMinimalPrime.toComponent S.property v hv Q)
  rw [actualMultiplicityCycle_coefficient S.val S.property T v hv Q] at hc
  have hd := h.degree_bound
  dsimp only [zeroHomogeneousIdeal] at hd
  rw [actualMultiplicityCycle_zero_degree T v hv, mul_one] at hd
  have hn : actualLocalLength S.val Q.val ≤ e := by exact_mod_cast hc.trans hd
  rw [actualLocalLength_spec S.val Q.val S.property Q.property.1]
  exact_mod_cast hn

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean <==
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Regular.RegularSequence

namespace OAI

namespace PiExponentSiegel.W20

open scoped BigOperators

section Ring

variable {R : Type*} [CommRing R]

theorem regular_sequence_ideal_ne_top (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) : Ideal.ofList rs ≠ ⊤ := by
  intro htop
  apply hreg.top_ne_smul
  have hmul : (Ideal.ofList rs • (⊤ : Submodule R R)) = Ideal.ofList rs :=
    (Ideal.ofList rs).mul_top
  rw [hmul, htop]

theorem regular_sequence_term_not_isUnit (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (i : Fin rs.length) :
    ¬ IsUnit rs[i] := by
  intro hunit
  apply regular_sequence_ideal_ne_top rs hreg
  exact (Ideal.ofList rs).eq_top_of_isUnit_mem
    (Ideal.subset_span (List.getElem_mem i.isLt)) hunit

theorem regular_sequence_term_ne_zero (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (i : Fin rs.length) : rs[i] ≠ 0 := by
  let I : Ideal R := Ideal.ofList (rs.take i.val)
  have hle : I ≤ Ideal.ofList rs :=
    Ideal.span_mono (List.take_subset i.val rs)
  have hproper : I ≠ ⊤ := ne_top_of_le_ne_top
    (regular_sequence_ideal_ne_top rs hreg) hle
  let : Nontrivial (R ⧸ I) := Ideal.Quotient.nontrivial_iff.mpr hproper
  have hsmul := hreg.toIsWeaklyRegular.regular_mod_prev i.val i.isLt
  have hmul : (Ideal.ofList (rs.take i.val) • (⊤ : Submodule R R)) = I := I.mul_top
  rw [hmul] at hsmul
  intro hz
  have hz' : rs[i.val] = 0 := by simpa only [Fin.getElem_fin] using hz
  have hsmulzero : IsSMulRegular (R ⧸ I) (0 : R) := hz' ▸ hsmul
  exact IsSMulRegular.not_zero hsmulzero

end Ring

variable {k σ : Type*} [Field k]

theorem regular_homogeneous_degrees_pos
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    ∀ i, 0 < degrees i := by
  intro i
  by_contra hpos
  have hzero : degrees i = 0 := Nat.eq_zero_of_not_pos hpos
  have hhomzero : rs[i].IsHomogeneous 0 := by simpa only [hzero] using hhom i
  have hdegzero : (rs[i]).totalDegree = 0 :=
    (MvPolynomial.totalDegree_zero_iff_isHomogeneous (σ := σ)).mpr hhomzero
  have hconstant : rs[i] = MvPolynomial.C ((rs[i]).coeff 0) :=
    MvPolynomial.totalDegree_eq_zero_iff_eq_C.mp hdegzero
  have hcoeff : (rs[i]).coeff 0 ≠ 0 := by
    intro hz
    apply regular_sequence_term_ne_zero rs hreg i
    rw [hconstant, hz, map_zero]
  apply regular_sequence_term_not_isUnit rs hreg i
  rw [hconstant]
  exact (isUnit_iff_ne_zero.mpr hcoeff).map MvPolynomial.C

theorem regular_homogeneous_degree_product_ne_zero
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs) :
    (∏ i : Fin rs.length, degrees i) ≠ 0 := by
  apply Finset.prod_ne_zero_iff.mpr
  intro i _
  exact Nat.ne_of_gt (regular_homogeneous_degrees_pos rs degrees hhom hreg i)

end PiExponentSiegel.W20

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousIdealStep

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

noncomputable def quotientSectionFactor (I J : Ideal (MvPolynomial σ k))
    (hIJ : I ≤ J) (n : ℕ) : quotientSection I n →ₗ[k] quotientSection J n where
  toFun x := ⟨Ideal.Quotient.factorₐ k hIJ x.1, by
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    change Ideal.Quotient.mk I p = x.1 at hpx
    apply Submodule.mem_map.mpr
    refine ⟨p, hp, ?_⟩
    exact congrArg (Ideal.Quotient.factorₐ k hIJ) hpx⟩
  map_add' x y := by apply Subtype.ext; exact map_add _ _ _
  map_smul' c x := by apply Subtype.ext; exact map_smul _ _ _

theorem quotientSectionFactor_surjective (I J : Ideal (MvPolynomial σ k))
    (hIJ : I ≤ J) (n : ℕ) :
    Function.Surjective (quotientSectionFactor I J hIJ n) := by
  intro y
  obtain ⟨p, hp, hpy⟩ := Submodule.mem_map.mp y.2
  refine ⟨⟨Ideal.Quotient.mk I p, Submodule.mem_map.mpr ⟨p, hp, rfl⟩⟩, ?_⟩
  apply Subtype.ext
  exact hpy

theorem quotientSectionFactor_ker_eq (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (n : ℕ) :
    LinearMap.ker (quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right (n+d)) =
      LinearMap.range (quotientSectionMultiply I f hf n) := by
  ext x
  constructor
  · intro hx
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    change Ideal.Quotient.mk I p = x.1 at hpx
    have hz : Ideal.Quotient.mk (Ideal.span {f} ⊔ I) p = 0 := by
      have hxv := congrArg Subtype.val (LinearMap.mem_ker.mp hx)
      change (Ideal.Quotient.factorₐ k le_sup_right) x.1 = 0 at hxv
      change (Ideal.Quotient.factorₐ k le_sup_right) (Ideal.Quotient.mk I p) = 0
      rw [hpx]
      exact hxv
    have hmem := Ideal.Quotient.eq_zero_iff_mem.mp hz
    obtain ⟨a, ha, hpa⟩ := homogeneous_mem_step_decomposition I hI f p hf hp hmem
    apply LinearMap.mem_range.mpr
    refine ⟨⟨Ideal.Quotient.mk I a, Submodule.mem_map.mpr ⟨a, ha, rfl⟩⟩, ?_⟩
    apply Subtype.ext
    change Ideal.Quotient.mk I a * Ideal.Quotient.mk I f = x.1
    rw [← map_mul]
    have he : Ideal.Quotient.mk I (p - a * f) = 0 :=
      Ideal.Quotient.eq_zero_iff_mem.mpr hpa
    rw [map_sub, sub_eq_zero] at he
    exact he.symm.trans hpx
  · intro hx
    obtain ⟨y, rfl⟩ := LinearMap.mem_range.mp hx
    apply LinearMap.mem_ker.mpr
    apply Subtype.ext
    change (Ideal.Quotient.factorₐ k le_sup_right)
      (y.1 * Ideal.Quotient.mk I f) = 0
    rw [map_mul]
    change (Ideal.Quotient.factorₐ k le_sup_right) y.1 *
      Ideal.Quotient.mk (Ideal.span {f} ⊔ I) f = 0
    have hf0 : Ideal.Quotient.mk (Ideal.span {f} ⊔ I) f = 0 := by
      apply Ideal.Quotient.eq_zero_iff_mem.mpr
      have hinc : Ideal.span {f} ≤ Ideal.span {f} ⊔ I := le_sup_left
      exact hinc (Ideal.subset_span (Set.mem_singleton f))
    rw [hf0, mul_zero]

theorem regular_hilbert_step [Finite σ] (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hreg : IsRightRegular (Ideal.Quotient.mk I f)) (n : ℕ) :
    Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) (n+d)) +
      Module.finrank k (quotientSection I n) =
      Module.finrank k (quotientSection I (n+d)) := by
  have hd := quotientSectionCokernel_finrank_add I f hf hreg n
  rw [← quotientSectionFactor_ker_eq I hI f hf n] at hd
  let e := (quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right (n+d)).quotKerEquivOfSurjective
      (quotientSectionFactor_surjective I (Ideal.span {f} ⊔ I) le_sup_right (n+d))
  rw [e.finrank_eq] at hd
  exact hd

theorem hilbert_step_of_degree_lt (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d n : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d) (hnd : n < d) :
    Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) =
      Module.finrank k (quotientSection I n) := by
  let φ := quotientSectionFactor I (Ideal.span {f} ⊔ I) le_sup_right n
  have hinj : Function.Injective φ := by
    apply LinearMap.ker_eq_bot.mp
    apply le_antisymm ?_ bot_le
    intro x hx
    change x = 0
    obtain ⟨p, hp, hpx⟩ := Submodule.mem_map.mp x.2
    change Ideal.Quotient.mk I p = x.1 at hpx
    have hz : Ideal.Quotient.mk (Ideal.span {f} ⊔ I) p = 0 := by
      have hxv := congrArg Subtype.val (LinearMap.mem_ker.mp hx)
      change (Ideal.Quotient.factorₐ k le_sup_right) x.1 = 0 at hxv
      change (Ideal.Quotient.factorₐ k le_sup_right) (Ideal.Quotient.mk I p) = 0
      rw [hpx]
      exact hxv
    have hpI := homogeneous_mem_step_of_degree_lt I hI f p hf hp hnd
      (Ideal.Quotient.eq_zero_iff_mem.mp hz)
    apply Subtype.ext
    change x.1 = 0
    rw [← hpx]
    exact Ideal.Quotient.eq_zero_iff_mem.mpr hpI
  exact (LinearEquiv.ofBijective φ
    ⟨hinj, quotientSectionFactor_surjective I (Ideal.span {f} ⊔ I) le_sup_right n⟩).finrank_eq.symm

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean <==
import Mathlib.RingTheory.Finiteness.Prod
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFreeExtTransfer
import OAI.NumberTheory.PiExponent.LocalAlgebra.FreeResolutionAssociatedHeight
import OAI.NumberTheory.PiExponent.LocalAlgebra.PairResolutionShortComplex

namespace OAI

noncomputable section
universe u
namespace PiExponentJets.W18
open CategoryTheory CategoryTheory.Abelian
open PiExponentJets.PolynomialLocalUnmixedness

variable {S : Type u} [CommRing S]

theorem regular_pair_ext_zero (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) (X : ModuleCat.{u} S)
    (h₀ : Subsingleton (Ext X (ModuleCat.of S S) 0))
    (h₁ : Subsingleton (Ext X (ModuleCat.of S S) 1))
    (h₂ : Subsingleton (Ext X (ModuleCat.of S S) 2)) :
    Subsingleton (Ext X (ModuleCat.of S (S ⧸ Ideal.ofList [f, g])) 0) := by
  exact lengthTwo_ext_zero X (pairQuotientShortComplex f g)
    (pairSyzygyShortComplex f g) (pairQuotientShortComplex_shortExact f g)
    (pairSyzygyShortComplex_shortExact f g hreg)
    (pair_resolution_shortComplex_link f g) h₀
    (PiExponentSiegelAux.W31.ext_subsingleton_of_finite_free (F := S × S) X 1 h₁) h₂

theorem regular_pair_associatedPrime_ext_obstruction [IsNoetherianRing S]
    (f g : S) (hreg : RingTheory.Sequence.IsRegular S [f, g])
    (P : Ideal S) (hP : IsAssociatedPrime P (S ⧸ Ideal.ofList [f, g])) :
    ∃ i : ℕ, i ≤ 2 ∧
      ¬ Subsingleton (Ext (ModuleCat.of S (S ⧸ P)) (ModuleCat.of S S) i) := by
  classical
  by_contra h
  have hv (i : ℕ) (hi : i ≤ 2) :
      Subsingleton (Ext (ModuleCat.of S (S ⧸ P)) (ModuleCat.of S S) i) := by
    by_contra hv
    exact h ⟨i, hi, hv⟩
  have he := regular_pair_ext_zero f g hreg (ModuleCat.of S (S ⧸ P))
    (hv 0 (by decide)) (hv 1 (by decide)) (hv 2 (by decide))
  exact not_isAssociatedPrime_of_ext_zero P he hP

end PiExponentJets.W18

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean <==
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import OAI.NumberTheory.PiExponent.LocalAlgebra.GenericCombination
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularDegreePositivity

namespace OAI

noncomputable section
open IsLocalRing RingTheory.Sequence
namespace PiExponentSiegel.W58

variable {R : Type*} [CommRing R] [IsNoetherianRing R]

theorem isSMulRegular_of_avoids_associatedPrimes
    (M : Type*) [AddCommGroup M] [Module R M] (x : R)
    (hx : ∀ P : Ideal R, IsAssociatedPrime P M → x ∉ P) :
    IsSMulRegular M x := by
  apply IsSMulRegular.of_right_eq_zero_of_smul
  intro y hy
  by_contra hne
  have hzero : x ∈ {r : R | ∃ z : M, z ≠ 0 ∧ r • z = 0} := ⟨y, hne, hy⟩
  rw [← biUnion_associatedPrimes_eq_zero_divisors R M] at hzero
  obtain ⟨P, hP, hxP⟩ := Set.mem_iUnion₂.mp hzero
  exact hx P hP hxP

variable [IsLocalRing R]

omit [IsNoetherianRing R] in
theorem regular_append_singleton_of_quotient_smulRegular
    (rs : List R) (hreg : IsRegular R rs) (x : R)
    (hx : x ∈ maximalIdeal R)
    (hregular : IsSMulRegular (R ⧸ Ideal.ofList rs) x) :
    IsRegular R (rs ++ [x]) := by
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal
    (M := R) (rs := rs ++ [x]) ?_).mpr
  · apply (isWeaklyRegular_append_iff R rs [x]).mpr
    refine ⟨hreg.toIsWeaklyRegular, ?_⟩
    have heq : (Ideal.ofList rs • (⊤ : Submodule R R)) = Ideal.ofList rs :=
      (Ideal.ofList rs).mul_top
    rw [heq, isWeaklyRegular_singleton_iff]
    exact hregular
  · intro y hy
    rcases List.mem_append.mp hy with hy | hy
    · exact (le_maximalIdeal (PiExponentSiegel.W20.regular_sequence_ideal_ne_top rs hreg))
        (Ideal.subset_span hy)
    · have heq : y = x := List.mem_singleton.mp hy
      simpa only [heq] using hx

variable {k J : Type*} [Field k] [Infinite k] [Algebra k R]

theorem exists_constant_regular_extension
    (generators : J → R)
    (hrad : (Ideal.span (Set.range generators)).radical = maximalIdeal R)
    (rs : List R) (hreg : IsRegular R rs)
    (hnot : ¬ IsAssociatedPrime (maximalIdeal R) (R ⧸ Ideal.ofList rs)) :
    ∃ c : J →₀ k,
      Finsupp.linearCombination k generators c ∈ Ideal.span (Set.range generators) ∧
      IsRegular R (rs ++ [Finsupp.linearCombination k generators c]) := by
  classical
  let ass := associatedPrimes R (R ⧸ Ideal.ofList rs)
  let : Fintype ass := (associatedPrimes.finite R (R ⧸ Ideal.ofList rs)).fintype
  have hbelow (P : ass) : P.val < maximalIdeal R := by
    refine lt_iff_le_and_ne.mpr ⟨le_maximalIdeal P.property.isPrime.ne_top, ?_⟩
    intro heq
    exact hnot (heq ▸ P.property)
  obtain ⟨c, hc⟩ := PiExponentSiegel.W20.exists_linearCombination_avoiding_primes_below_radical
    (K := k) generators (maximalIdeal R) hrad (fun P : ass => P.val)
    (fun P => P.property.isPrime) hbelow
  have hlin : Finsupp.linearCombination k generators c ∈
      Submodule.span k (Set.range generators) := by
    rw [← Finsupp.range_linearCombination]
    exact ⟨c, rfl⟩
  have hspan : Submodule.span k (Set.range generators) ≤
      (Ideal.span (Set.range generators)).restrictScalars k := by
    apply Submodule.span_le.mpr
    exact fun _ h => Ideal.subset_span h
  have hin : Finsupp.linearCombination k generators c ∈
      Ideal.span (Set.range generators) := hspan hlin
  refine ⟨c, hin, regular_append_singleton_of_quotient_smulRegular rs hreg _ ?_ ?_⟩
  · rw [← hrad]
    exact Ideal.le_radical hin
  · apply isSMulRegular_of_avoids_associatedPrimes
    intro P hP
    exact hc ⟨P, hP⟩

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.FinsuppCandidates
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterSelection2
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceExtObstruction
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalLowExt

namespace OAI

noncomputable section
universe u
open IsLocalRing RingTheory.Sequence CategoryTheory CategoryTheory.Abelian
namespace PiExponentSiegel.W58

variable (k : Type u) [Field k] (n : ℕ)
variable (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]

theorem polynomialLocal_regular_prefix_maximal_not_associated
    (rs : List (Localization.AtPrime P))
    (hreg : IsRegular (Localization.AtPrime P) rs)
    (hshort : (rs.length : ℕ∞) < P.height) :
    ¬ IsAssociatedPrime (maximalIdeal (Localization.AtPrime P))
      (Localization.AtPrime P ⧸ Ideal.ofList rs) := by
  intro hass
  obtain ⟨i, hi, hnonzero⟩ :=
    PiExponentJets.W18.regular_sequence_associatedPrime_ext_obstruction
      rs hreg (maximalIdeal (Localization.AtPrime P)) hass
  have hile : (i : ℕ∞) ≤ rs.length := by exact_mod_cast hi
  have hvanish := PiExponentSiegelAux.W30.polynomialLocal_residueExt_below_height
    k n P i (hile.trans_lt hshort)
  change Subsingleton (Ext
    (ModuleCat.of (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ maximalIdeal (Localization.AtPrime P)))
    (ModuleCat.of (Localization.AtPrime P) (Localization.AtPrime P)) i) at hvanish
  exact hnonzero hvanish

variable [Infinite k]

theorem polynomialLocal_exists_constant_regular_parameters
    {J : Type*} (generators : J → Localization.AtPrime P)
    (hrad : (Ideal.span (Set.range generators)).radical =
      maximalIdeal (Localization.AtPrime P))
    (h : ℕ) (hheight : P.height = (h : ℕ∞)) :
    ∃ cs : List (J →₀ k), cs.length = h ∧
      IsRegular (Localization.AtPrime P)
        (cs.map (Finsupp.linearCombination k generators)) ∧
      Ideal.ofList (cs.map (Finsupp.linearCombination k generators)) ≤
        Ideal.span (Set.range generators) ∧
      (Ideal.ofList (cs.map (Finsupp.linearCombination k generators))).radical =
        maximalIdeal (Localization.AtPrime P) := by
  apply exists_constant_regular_parameters_of_no_maximal_associated
    (k := k) generators hrad h
  · rw [IsLocalization.AtPrime.ringKrullDim_eq_height P (Localization.AtPrime P), hheight]
    rfl
  · intro rs hreg hshort
    apply polynomialLocal_regular_prefix_maximal_not_associated k n P rs hreg
    rw [hheight]
    exact_mod_cast hshort

theorem polynomialLocal_exists_constant_regular_parameters_actual_height
    {J : Type*} (generators : J → Localization.AtPrime P)
    (hrad : (Ideal.span (Set.range generators)).radical =
      maximalIdeal (Localization.AtPrime P)) :
    ∃ h : ℕ, P.height = (h : ℕ∞) ∧
      ∃ cs : List (J →₀ k), cs.length = h ∧
        IsRegular (Localization.AtPrime P)
          (cs.map (Finsupp.linearCombination k generators)) ∧
        Ideal.ofList (cs.map (Finsupp.linearCombination k generators)) ≤
          Ideal.span (Set.range generators) ∧
        (Ideal.ofList (cs.map (Finsupp.linearCombination k generators))).radical =
          maximalIdeal (Localization.AtPrime P) := by
  obtain ⟨h, hh, _⟩ :=
    PiExponentJets.PolynomialLocalResidueResolution.exists_regularParameters_actual_height k n P
  exact ⟨h, hh, polynomialLocal_exists_constant_regular_parameters k n P generators hrad h hh⟩

theorem polynomialLocal_exists_degree_bounded_regular_parameters
    {J : Type*} (f : J → MvPolynomial (Fin n) k) (d h : ℕ)
    (hdegree : ∀ j, (f j).totalDegree ≤ d)
    (hheight : P.height = (h : ℕ∞))
    (hrad : ((Ideal.span (Set.range f)).map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))).radical =
        maximalIdeal (Localization.AtPrime P)) :
    ∃ cs : List (J →₀ k), cs.length = h ∧
      let gs := cs.map (Finsupp.linearCombination k f)
      gs.length = h ∧
      (∀ g ∈ gs, g.totalDegree ≤ d) ∧
      Ideal.ofList gs ≤ Ideal.span (Set.range f) ∧
      IsRegular (Localization.AtPrime P)
        (gs.map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ∧
      ((Ideal.ofList gs).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))).radical =
          maximalIdeal (Localization.AtPrime P) := by
  let φ : MvPolynomial (Fin n) k →ₐ[k] Localization.AtPrime P :=
    IsScalarTower.toAlgHom k (MvPolynomial (Fin n) k) (Localization.AtPrime P)
  have hgen : (Ideal.span (Set.range (φ ∘ f))).radical =
      maximalIdeal (Localization.AtPrime P) := by
    change (Ideal.span (Set.range
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P) ∘ f))).radical = _
    simpa only [Ideal.map_span, ← Set.range_comp] using hrad
  obtain ⟨cs, hlen, hreg, _, hmax⟩ :=
    polynomialLocal_exists_constant_regular_parameters k n P (φ ∘ f) hgen h hheight
  have hmap : (cs.map (Finsupp.linearCombination k f)).map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P)) =
      cs.map (Finsupp.linearCombination k (φ ∘ f)) := by
    rw [List.map_map]
    apply List.map_congr_left
    intro c _
    exact Finsupp.apply_linearCombination k φ.toLinearMap f c
  refine ⟨cs, hlen, by simpa only [List.length_map] using hlen, ?_, ?_, ?_, ?_⟩
  · intro g hg
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hg
    exact PiExponentJets.W22.linearCombination_totalDegree_le f c hdegree
  · apply Ideal.span_le.mpr
    intro g hg
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hg
    exact PiExponentJets.W22.linearCombination_mem_ideal f c _
      (fun j => Ideal.subset_span (Set.mem_range_self j))
  · rwa [hmap]
  · rwa [Ideal.map_ofList, hmap]

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean <==
import Mathlib.RingTheory.KrullDimension.Regular
import Mathlib.RingTheory.KrullDimension.Zero
import Mathlib.RingTheory.LocalRing.RingHom.Basic
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterAvoidance

namespace OAI

noncomputable section
open IsLocalRing RingTheory.Sequence
namespace PiExponentSiegel.W58

variable {R : Type*} [CommRing R] [IsNoetherianRing R] [IsLocalRing R]

theorem regular_full_length_radical_eq_maximalIdeal (rs : List R)
    (hreg : IsRegular R rs) (hdim : ringKrullDim R = rs.length) :
    (Ideal.ofList rs).radical = maximalIdeal R := by
  let I := Ideal.ofList rs
  have hproper : I ≠ ⊤ := PiExponentSiegel.W20.regular_sequence_ideal_ne_top rs hreg
  let : Nontrivial (R ⧸ I) := Ideal.Quotient.nontrivial_iff.mpr hproper
  let : IsLocalRing (R ⧸ I) :=
    IsLocalRing.of_surjective' (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  let : IsLocalHom (Ideal.Quotient.mk I) :=
    IsLocalHom.of_surjective (Ideal.Quotient.mk I) Ideal.Quotient.mk_surjective
  have hzero : ringKrullDim (R ⧸ I) = 0 := by
    apply (ENat.WithBot.add_natCast_cancel (c := rs.length)).mp
    simpa only [zero_add, hdim] using
      ringKrullDim_add_length_eq_ringKrullDim_of_isRegular rs hreg
  let : Ring.KrullDimLE 0 (R ⧸ I) :=
    ringKrullDimZero_iff_ringKrullDim_eq_zero.mpr hzero
  have hnil := Ring.KrullDimLE.radical_eq_maximalIdeal
    (⊥ : Ideal (R ⧸ I)) bot_ne_top
  have hc := congrArg (Ideal.comap (Ideal.Quotient.mk I)) hnil
  rw [Ideal.comap_radical, ← RingHom.ker_eq_comap_bot, Ideal.mk_ker,
    IsLocalRing.maximalIdeal_comap] at hc
  exact hc

variable {k J : Type*} [Field k] [Infinite k] [Algebra k R]

omit [IsNoetherianRing R] [IsLocalRing R] [Infinite k] in
theorem constant_linearCombination_mem_ideal (generators : J → R) (c : J →₀ k) :
    Finsupp.linearCombination k generators c ∈ Ideal.span (Set.range generators) := by
  have hspan : Submodule.span k (Set.range generators) ≤
      (Ideal.span (Set.range generators)).restrictScalars k :=
    Submodule.span_le.mpr (fun _ h => Ideal.subset_span h)
  apply hspan
  rw [← Finsupp.range_linearCombination]
  exact ⟨c, rfl⟩

theorem exists_constant_regular_parameters_of_no_maximal_associated
    (generators : J → R)
    (hrad : (Ideal.span (Set.range generators)).radical = maximalIdeal R)
    (h : ℕ) (hdim : ringKrullDim R = h)
    (hnot : ∀ rs : List R, IsRegular R rs → rs.length < h →
      ¬ IsAssociatedPrime (maximalIdeal R) (R ⧸ Ideal.ofList rs)) :
    ∃ cs : List (J →₀ k), cs.length = h ∧
      IsRegular R (cs.map (Finsupp.linearCombination k generators)) ∧
      Ideal.ofList (cs.map (Finsupp.linearCombination k generators)) ≤
        Ideal.span (Set.range generators) ∧
      (Ideal.ofList (cs.map (Finsupp.linearCombination k generators))).radical =
        maximalIdeal R := by
  have build : ∀ t : ℕ, t ≤ h → ∃ cs : List (J →₀ k), cs.length = t ∧
      IsRegular R (cs.map (Finsupp.linearCombination k generators)) := by
    intro t
    induction t with
    | zero =>
      intro _
      exact ⟨[], rfl, IsRegular.nil R R⟩
    | succ t ih =>
      intro ht
      obtain ⟨cs, hlen, hreg⟩ := ih (Nat.le_trans (Nat.le_succ t) ht)
      have hshort : (cs.map (Finsupp.linearCombination k generators)).length < h := by
        simpa only [List.length_map, hlen] using (Nat.lt_of_succ_le ht)
      obtain ⟨c, _, hc⟩ := exists_constant_regular_extension (k := k) generators hrad _ hreg
        (hnot _ hreg hshort)
      refine ⟨cs ++ [c], by simp [hlen], ?_⟩
      simpa only [List.map_append, List.map_cons, List.map_nil] using hc
  obtain ⟨cs, hlen, hreg⟩ := build h le_rfl
  refine ⟨cs, hlen, hreg, ?_, regular_full_length_radical_eq_maximalIdeal _ hreg ?_⟩
  · apply Ideal.span_le.mpr
    intro x hx
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hx
    exact constant_linearCombination_mem_ideal generators c
  · simpa only [List.length_map, hlen] using hdim

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean <==
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalIntersectionLength
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialAssociatedLocalization

namespace OAI

noncomputable section
namespace PiExponentJets.W16

open RingTheory.Sequence

variable {A : Type*} [CommRing A]

theorem weaklyRegular_atPrime_mono
    (T Q : Ideal A) [T.IsPrime] [Q.IsPrime] (hQT : Q ≤ T)
    (gs : List A)
    (hreg : IsWeaklyRegular (Localization.AtPrime T)
      (gs.map (algebraMap A (Localization.AtPrime T)))) :
    IsWeaklyRegular (Localization.AtPrime Q)
      (gs.map (algebraMap A (Localization.AtPrime Q))) := by
  have hc : T.primeCompl ≤ Q.primeCompl := by
    intro a ha
    exact fun h => ha (hQT h)
  let : Algebra (Localization.AtPrime T) (Localization.AtPrime Q) :=
    IsLocalization.localizationAlgebraOfSubmonoidLe
      (Localization.AtPrime T) (Localization.AtPrime Q) T.primeCompl Q.primeCompl hc
  let : IsScalarTower A (Localization.AtPrime T) (Localization.AtPrime Q) :=
    IsLocalization.localization_isScalarTower_of_submonoid_le
      (Localization.AtPrime T) (Localization.AtPrime Q) T.primeCompl Q.primeCompl hc
  let : IsLocalization
      (Q.primeCompl.map (algebraMap A (Localization.AtPrime T)))
      (Localization.AtPrime Q) :=
    IsLocalization.isLocalization_of_submonoid_le
      (Localization.AtPrime T) (Localization.AtPrime Q) T.primeCompl Q.primeCompl hc
  let : Module.Flat (Localization.AtPrime T) (Localization.AtPrime Q) :=
    IsLocalization.flat (Localization.AtPrime Q)
      (Q.primeCompl.map (algebraMap A (Localization.AtPrime T)))
  have hh := PiExponentSiegel.W58.weaklyRegular_map_of_flat
    (S := Localization.AtPrime Q)
    (gs.map (algebraMap A (Localization.AtPrime T))) hreg
  have hmaps :
      (gs.map (algebraMap A (Localization.AtPrime T))).map
        (algebraMap (Localization.AtPrime T) (Localization.AtPrime Q)) =
      gs.map (algebraMap A (Localization.AtPrime Q)) := by
    simp only [List.map_map]
    congr 1
    funext a
    exact (IsScalarTower.algebraMap_apply A
      (Localization.AtPrime T) (Localization.AtPrime Q) a).symm
  rw [hmaps] at hh
  exact hh

theorem regularPrefix_quotientMul_injective
    (T Q : Ideal A) [T.IsPrime] [Q.IsPrime] (hQT : Q ≤ T)
    (gs : List A)
    (hreg : IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap A (Localization.AtPrime T))))
    (j : ℕ) (hj : j < gs.length) :
    Function.Injective
      (W28.LocalIntersection.quotientMul
        ((Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q)))
        (algebraMap A (Localization.AtPrime Q) gs[j])) := by
  have hw := weaklyRegular_atPrime_mono T Q hQT gs hreg.toIsWeaklyRegular
  have hm := hw.regular_mod_prev j (by simpa only [List.length_map] using hj)
  have he :
      (Ideal.ofList ((gs.map (algebraMap A (Localization.AtPrime Q))).take j) •
        (⊤ : Submodule (Localization.AtPrime Q) (Localization.AtPrime Q))) =
      (Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q)) := by
    change Ideal.ofList ((gs.map (algebraMap A (Localization.AtPrime Q))).take j) *
      (⊤ : Ideal (Localization.AtPrime Q)) = _
    rw [Ideal.mul_top, Ideal.map_ofList, List.map_take]
  have hm' : IsSMulRegular
      (Localization.AtPrime Q ⧸
        (Ideal.ofList ((gs.map (algebraMap A (Localization.AtPrime Q))).take j) •
          (⊤ : Submodule (Localization.AtPrime Q) (Localization.AtPrime Q))))
      (algebraMap A (Localization.AtPrime Q) gs[j]) := by
    simpa only [List.getElem_map] using hm
  change IsSMulRegular
    (Localization.AtPrime Q ⧸
      (Ideal.ofList (gs.take j)).map (algebraMap A (Localization.AtPrime Q)))
    (algebraMap A (Localization.AtPrime Q) gs[j])
  exact ((Submodule.quotEquivOfEq _ _ he).isSMulRegular_congr
    (algebraMap A (Localization.AtPrime Q) gs[j])).mp hm'

end PiExponentJets.W16

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean <==
import Mathlib.RingTheory.Regular.RegularSequence
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularHilbertStep

namespace OAI

namespace PiExponentSiegel.W20

section Ring

variable {R : Type*} [CommRing R]

theorem prefixIdeal_succ (rs : List R) (i : Fin rs.length) :
    Ideal.ofList (rs.take (i.val + 1)) =
      Ideal.span {rs[i]} ⊔ Ideal.ofList (rs.take i.val) := by
  rw [List.take_succ_eq_append_getElem i.isLt, Ideal.ofList_append,
    Ideal.ofList_singleton, sup_comm]
  simp only [Fin.getElem_fin]

theorem regular_next_mod_prefix (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (i : Fin rs.length) :
    IsRightRegular (Ideal.Quotient.mk (Ideal.ofList (rs.take i.val)) rs[i]) := by
  have hsmul := hreg.toIsWeaklyRegular.regular_mod_prev i.val i.isLt
  have htop : (Ideal.ofList (rs.take i.val) • (⊤ : Submodule R R)) =
      Ideal.ofList (rs.take i.val) := by
    exact (Ideal.ofList (rs.take i.val)).mul_top
  rw [htop] at hsmul
  intro x y hxy
  apply hsmul
  simpa only [Algebra.smul_def, Ideal.Quotient.algebraMap_eq, mul_comm,
    Fin.getElem_fin] using hxy

theorem prefixIdeal_zero (rs : List R) : Ideal.ofList (rs.take 0) = ⊥ := by
  simp

theorem prefixIdeal_length (rs : List R) :
    Ideal.ofList (rs.take rs.length) = Ideal.ofList rs := by
  simp

end Ring

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem prefixIdeal_homogeneous
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i)) (n : ℕ) :
    (Ideal.ofList (rs.take n)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by
  apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule σ k)
  intro f hf
  obtain ⟨i, hi, rfl⟩ := List.mem_iff_getElem.mp (List.mem_of_mem_take hf)
  exact ⟨degrees ⟨i, hi⟩, hhom ⟨i, hi⟩⟩

theorem regular_prefix_hilbert_recurrence
    (rs : List (MvPolynomial σ k)) (degrees : Fin rs.length → ℕ)
    (hhom : ∀ i : Fin rs.length, rs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (MvPolynomial σ k) rs)
    (i : Fin rs.length) (n : ℕ) :
    Module.finrank k
        (PiExponentJets.W64.quotientSection
          (Ideal.ofList (rs.take (i.val + 1))) (n + degrees i)) +
      Module.finrank k
        (PiExponentJets.W64.quotientSection (Ideal.ofList (rs.take i.val)) n) =
      Module.finrank k
        (PiExponentJets.W64.quotientSection
          (Ideal.ofList (rs.take i.val)) (n + degrees i)) := by
  rw [prefixIdeal_succ rs i]
  exact PiExponentJets.W64.regular_hilbert_step
    (Ideal.ofList (rs.take i.val))
    (prefixIdeal_homogeneous rs degrees hhom i.val)
    rs[i] (hhom i) (regular_next_mod_prefix rs hreg i) n

end PiExponentSiegel.W20

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConeComplex

namespace OAI

namespace PiExponentSiegelAux.W30

variable {R X Y : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [Module R X] [Module R Y]

theorem coneBottom_range_eq_sup (g : Y →ₗ[R] R) (r : R) (I : Ideal R)
    (hg : LinearMap.range g = I) :
    LinearMap.range (coneBottom g r) = I ⊔ Ideal.span {r} := by
  have heq : coneBottom g r = g.coprod (r • LinearMap.id) := rfl
  rw [heq, LinearMap.range_coprod, hg]
  congr 1
  ext z
  simp only [LinearMap.mem_range, LinearMap.smul_apply, LinearMap.id_apply,
    smul_eq_mul, Ideal.mem_span_singleton, dvd_def]
  exact exists_congr (fun _ => eq_comm)

theorem coneBottom_range_eq_append_quotient_kernel (g : Y →ₗ[R] R)
    (xs : List R) (r : R) (hg : LinearMap.range g = Ideal.ofList xs) :
    LinearMap.range (coneBottom g r) = LinearMap.ker (Ideal.ofList (xs ++ [r])).mkQ := by
  rw [Submodule.ker_mkQ, coneBottom_range_eq_sup g r _ hg,
    Ideal.ofList_append, Ideal.ofList_singleton]

theorem regular_sequence_prefix_quotient (xs : List R)
    (hreg : RingTheory.Sequence.IsRegular R xs) (i : ℕ) (hi : i < xs.length) :
    IsSMulRegular (R ⧸ Ideal.ofList (xs.take i)) xs[i] := by
  have hI : (Ideal.ofList (xs.take i) • (⊤ : Submodule R R)) =
      Ideal.ofList (xs.take i) := by
    change Ideal.ofList (xs.take i) * ⊤ = Ideal.ofList (xs.take i)
    exact Ideal.mul_top _
  have h := hreg.toIsWeaklyRegular.regular_mod_prev i hi
  rw [hI] at h
  exact h

theorem regular_sequence_cone_bottom_exact (xs : List R)
    (hreg : RingTheory.Sequence.IsRegular R xs) (i : ℕ) (hi : i < xs.length)
    (f : X →ₗ[R] Y) (g : Y →ₗ[R] R)
    (hfg : LinearMap.range f = LinearMap.ker g)
    (hg : LinearMap.range g = Ideal.ofList (xs.take i)) :
    LinearMap.range (coneDifferential f g xs[i]) =
      LinearMap.ker (coneBottom g xs[i]) := by
  apply coneBottom_exact f g (Ideal.ofList (xs.take i)).mkQ xs[i] hfg
  · simpa only [Submodule.ker_mkQ] using hg
  · exact regular_sequence_prefix_quotient xs hreg i hi

theorem appended_augmentation_surjective (xs : List R) (r : R) :
    Function.Surjective (Ideal.ofList (xs ++ [r])).mkQ :=
  Submodule.mkQ_surjective _

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualInitial
import OAI.NumberTheory.PiExponent.LocalAlgebra.KoszulDualStep
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceQuotientTail

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W30
open Module
open scoped Pointwise
universe u
variable {R : Type u} [CommRing R]

theorem iterateScalarCones_dual_low_exact (rs : List R) (n : ℕ)
    (P : ChainComplex (ModuleCat.{u} R) ℕ) (I : Ideal R)
    (e : P.X (n + 1) ≃ₗ[R] R)
    (hbound : ∀ k, n + 1 < k → Subsingleton (P.X k))
    (hinj : Function.Injective (P.d 1 0).hom.dualMap)
    (hlow : ∀ k, k < n → LinearMap.range (P.d (k + 1) k).hom.dualMap =
      LinearMap.ker (P.d (k + 2) (k + 1)).hom.dualMap)
    (hI : LinearMap.range
      ((W31.topDualCoordinate e).toLinearMap.comp (P.d (n + 1) n).hom.dualMap) = I)
    (hreg : RingTheory.Sequence.IsRegular (R ⧸ I) rs) :
    ∀ k, k + 1 < n + 1 + rs.length →
      LinearMap.range ((iterateScalarCones P rs).d (k + 1) k).hom.dualMap =
        LinearMap.ker ((iterateScalarCones P rs).d (k + 2) (k + 1)).hom.dualMap := by
  induction rs generalizing n P I with
  | nil =>
    intro k hk
    exact hlow k (by simpa using hk)
  | cons r rs ih =>
    let P' := scalarConeComplex P r
    let I' := I ⊔ Ideal.span {r}
    let e' : P'.X (n + 2) ≃ₗ[R] R :=
      (W31.scalarConeTopEquiv P r (n + 1) hbound).trans e
    let π : Dual R (P.X (n + 1)) →ₗ[R] (R ⧸ I) :=
      I.mkQ.comp (W31.topDualCoordinate e).toLinearMap
    have hπ : LinearMap.range (P.d (n + 1) n).hom.dualMap = LinearMap.ker π :=
      coordinate_quotient_exact _ (W31.topDualCoordinate e) I hI
    have hr : IsSMulRegular (R ⧸ I) r :=
      ((RingTheory.Sequence.isRegular_cons_iff (R ⧸ I) r rs).mp hreg).1
    have htail : RingTheory.Sequence.IsRegular (R ⧸ I') rs :=
      PiExponentJets.RegularSequenceQuotientTail.regular_quotient_tail I r rs hreg
    have hbound' : ∀ k, n + 2 < k → Subsingleton (P'.X k) :=
      scalarCone_bounded P r (n + 1) hbound
    have hinj' : Function.Injective (P'.d 1 0).hom.dualMap :=
      scalarCone_dual_zero_injective P r hinj
    have hlow' : ∀ k, k < n + 1 → LinearMap.range (P'.d (k + 1) k).hom.dualMap =
        LinearMap.ker (P'.d (k + 2) (k + 1)).hom.dualMap :=
      scalarCone_dual_low_exact P r n π hinj hlow hπ hr
    have hI' : LinearMap.range
        ((W31.topDualCoordinate e').toLinearMap.comp (P'.d (n + 2) (n + 1)).hom.dualMap) = I' :=
      scalarCone_top_dual_image P r n hbound e I hI
    have h := ih (n + 1) P' I' e' hbound' hinj' hlow' hI' htail
    intro k hk
    exact h k (by simp only [List.length_cons] at hk; omega)

theorem regularSequenceComplex_dual_low_exact (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ) (hn : n + 1 < rs.length) :
    LinearMap.range ((regularSequenceComplex rs).d (n + 1) n).hom.dualMap =
      LinearMap.ker ((regularSequenceComplex rs).d (n + 2) (n + 1)).hom.dualMap := by
  cases rs with
  | nil => simp at hn
  | cons r rs =>
    obtain ⟨hr, htail⟩ := (RingTheory.Sequence.isRegular_cons_iff R r rs).mp hreg
    have hJ : r • (⊤ : Submodule R R) = Ideal.span ({r} : Set R) := by
      rw [← Submodule.ideal_span_singleton_smul, Ideal.smul_eq_mul]
      exact Ideal.mul_top _
    change RingTheory.Sequence.IsRegular (R ⧸ (r • (⊤ : Submodule R R))) rs at htail
    rw [hJ] at htail
    let E := emptyKoszulComplex (R := R)
    have hb : ∀ k, 0 < k → Subsingleton (E.X k) :=
      fun k hk => regularSequenceComplex_bounded ([] : List R) k hk
    let P := scalarConeComplex E r
    let e : P.X 1 ≃ₗ[R] R :=
      (W31.scalarConeTopEquiv E r 0 hb).trans (LinearEquiv.refl R R)
    have hbound : ∀ k, 1 < k → Subsingleton (P.X k) :=
      scalarCone_bounded E r 0 hb
    have hinj : Function.Injective (P.d 1 0).hom.dualMap :=
      scalarCone_dual_zero_injective_of_regular E r hr
    have hlow : ∀ k, k < 0 → LinearMap.range (P.d (k + 1) k).hom.dualMap =
        LinearMap.ker (P.d (k + 2) (k + 1)).hom.dualMap := by
      intro k hk
      omega
    have hI : LinearMap.range
        ((W31.topDualCoordinate e).toLinearMap.comp (P.d 1 0).hom.dualMap) =
          Ideal.span ({r} : Set R) :=
      scalarCone_first_top_dual_image E r hb (LinearEquiv.refl R R)
    have h := iterateScalarCones_dual_low_exact rs 0 P (Ideal.span {r})
      e hbound hinj hlow hI htail
    exact h n (by simp only [List.length_cons] at hn; omega)

end PiExponentSiegelAux.W30

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean <==
import Mathlib.LinearAlgebra.Dual.Defs
import Mathlib.RingTheory.LocalRing.ResidueField.Defs
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFreeResolutionExt
import OAI.NumberTheory.PiExponent.LocalAlgebra.IteratedKoszulExactness

namespace OAI

noncomputable section
universe u
namespace PiExponentSiegelAux.W31
open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian

variable {R : Type u} [CommRing R]

def regularSequenceAugmentation (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    (W30.regularSequenceComplex rs).X 0 →ₗ[R] (R ⧸ Ideal.ofList rs) :=
  (W30.regularSequenceComplex_exact rs hreg).choose

theorem regularSequenceAugmentation_spec (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    Function.Surjective (regularSequenceAugmentation rs hreg) ∧
    LinearMap.range ((W30.regularSequenceComplex rs).d 1 0).hom =
      LinearMap.ker (regularSequenceAugmentation rs hreg) ∧
    ∀ n, LinearMap.range ((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom =
      LinearMap.ker ((W30.regularSequenceComplex rs).d (n + 1) n).hom :=
  (W30.regularSequenceComplex_exact rs hreg).choose_spec

def regularSequenceResolution (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    ProjectiveResolution (ModuleCat.of R (R ⧸ Ideal.ofList rs)) :=
  moduleFreeResolutionOfExact (W30.regularSequenceComplex rs)
    (ModuleCat.of R (R ⧸ Ideal.ofList rs))
    (ModuleCat.ofHom (regularSequenceAugmentation rs hreg))
    (by
      apply ModuleCat.hom_ext
      exact LinearMap.range_le_ker_iff.mp (regularSequenceAugmentation_spec rs hreg).2.1.le)
    (regularSequenceAugmentation_spec rs hreg).2.1
    (regularSequenceAugmentation_spec rs hreg).1
    (regularSequenceAugmentation_spec rs hreg).2.2
    (W30.regularSequenceComplex_free rs)

theorem regularSequenceResolution_complex (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) :
    (regularSequenceResolution rs hreg).complex = W30.regularSequenceComplex rs := rfl

def regularSequenceQuotientExtAddEquiv (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (Y : ModuleCat.{u} R) (n : ℕ) :
    Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) Y n ≃+
      CochainComplex.HomComplex.CohomologyClass
        (regularSequenceResolution rs hreg).cochainComplex
        ((CochainComplex.singleFunctor (ModuleCat.{u} R) 0).obj Y) n :=
  (regularSequenceResolution rs hreg).extAddEquivCohomologyClass

theorem regularSequenceQuotientExt_iff_boundaries (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (Y : ModuleCat.{u} R) (n : ℕ) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) Y (n + 1)) ↔
      ∀ f : (W30.regularSequenceComplex rs).X (n + 1) ⟶ Y,
        (W30.regularSequenceComplex rs).d (n + 2) (n + 1) ≫ f = 0 →
        ∃ g : (W30.regularSequenceComplex rs).X n ⟶ Y,
          (W30.regularSequenceComplex rs).d (n + 1) n ≫ g = f :=
  ext_subsingleton_iff_cocycles_are_boundaries _ Y (regularSequenceResolution rs hreg) n

theorem regularSequenceQuotientExt_above_length (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (Y : ModuleCat.{u} R)
    (n : ℕ) (hn : rs.length < n) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) Y n) := by
  apply ext_subsingleton_of_isZero_resolution_term _ Y (regularSequenceResolution rs hreg) n
  change IsZero ((W30.regularSequenceComplex rs).X n)
  exact ModuleCat.isZero_iff_subsingleton.mpr (W30.regularSequenceComplex_bounded rs n hn)

theorem regularSequenceQuotientExt_of_dual_exact (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ)
    (hdual : LinearMap.range (((W30.regularSequenceComplex rs).d (n + 1) n).hom.dualMap) =
      LinearMap.ker (((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom.dualMap)) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) (n + 1)) := by
  apply (regularSequenceQuotientExt_iff_boundaries rs hreg (ModuleCat.of R R) n).mpr
  intro f hf
  have hfker : f.hom ∈
      LinearMap.ker (((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom.dualMap) := by
    change f.hom.comp ((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom = 0
    exact ModuleCat.hom_ext_iff.mp hf
  rw [← hdual] at hfker
  obtain ⟨g, hg⟩ := hfker
  refine ⟨ModuleCat.ofHom g, ?_⟩
  apply ModuleCat.hom_ext
  exact hg

def residueFieldExtAddEquiv [IsLocalRing R] (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs)
    (hmax : Ideal.ofList rs = IsLocalRing.maximalIdeal R)
    (Y : ModuleCat.{u} R) (n : ℕ) :
    Ext (ModuleCat.of R (IsLocalRing.ResidueField R)) Y n ≃+
      CochainComplex.HomComplex.CohomologyClass
        (regularSequenceResolution rs hreg).cochainComplex
        ((CochainComplex.singleFunctor (ModuleCat.{u} R) 0).obj Y) n := by
  change Ext (ModuleCat.of R (R ⧸ IsLocalRing.maximalIdeal R)) Y n ≃+ _
  rw [← hmax]
  exact regularSequenceQuotientExtAddEquiv rs hreg Y n

end PiExponentSiegelAux.W31

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean <==
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import OAI.NumberTheory.PiExponent.LocalAlgebra.FiniteFreeExtTransfer
import OAI.NumberTheory.PiExponent.LocalAlgebra.FreeResolutionAssociatedHeight
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceExt

namespace OAI

noncomputable section
universe u
namespace PiExponentJets.W18
open CategoryTheory CategoryTheory.Abelian
open PiExponentSiegelAux

variable {R : Type u} [CommRing R]

section RangeSequences
variable {L M N : Type u} [AddCommGroup L] [AddCommGroup M] [AddCommGroup N]
  [Module R L] [Module R M] [Module R N]

def differentialRangeShortComplex (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) : ShortComplex (ModuleCat.{u} R) :=
  ShortComplex.moduleCatMk (LinearMap.range f).subtype g.rangeRestrict (by
    apply LinearMap.ext
    intro x
    apply Subtype.ext
    exact (show x.val ∈ LinearMap.ker g from hex ▸ x.property))

theorem differentialRangeShortComplex_shortExact
    (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) :
    (differentialRangeShortComplex f g hex).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    change LinearMap.range (LinearMap.range f).subtype = LinearMap.ker g.rangeRestrict
    rw [Submodule.range_subtype, LinearMap.ker_rangeRestrict, hex]
  · exact (ModuleCat.mono_iff_injective _).mpr (LinearMap.range f).injective_subtype
  · exact (ModuleCat.epi_iff_surjective _).mpr (LinearMap.surjective_rangeRestrict g)

def augmentationRangeShortComplex (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) : ShortComplex (ModuleCat.{u} R) :=
  ShortComplex.moduleCatMk (LinearMap.range f).subtype g (by
    apply LinearMap.ext
    intro x
    exact (show x.val ∈ LinearMap.ker g from hex ▸ x.property))

theorem augmentationRangeShortComplex_shortExact
    (f : L →ₗ[R] M) (g : M →ₗ[R] N)
    (hex : LinearMap.range f = LinearMap.ker g) (hg : Function.Surjective g) :
    (augmentationRangeShortComplex f g hex).ShortExact := by
  refine ShortComplex.ShortExact.mk' ?_ ?_ ?_
  · rw [ShortComplex.moduleCat_exact_iff_range_eq_ker]
    change LinearMap.range (LinearMap.range f).subtype = LinearMap.ker g
    rw [Submodule.range_subtype, hex]
  · exact (ModuleCat.mono_iff_injective _).mpr (LinearMap.range f).injective_subtype
  · exact (ModuleCat.epi_iff_surjective _).mpr hg

end RangeSequences

theorem ext_subsingleton_of_subsingleton_module
    {M : Type u} [AddCommGroup M] [Module R M] [Subsingleton M]
    (X : ModuleCat.{u} R) (n : ℕ) :
    Subsingleton (Ext X (ModuleCat.of R M) n) := by
  have hid : 𝟙 (ModuleCat.of R M) = 0 := by
    ext x
    exact Subsingleton.elim _ _
  apply subsingleton_of_forall_eq 0
  intro e
  have he := Ext.comp_mk₀_id e
  rw [hid, Ext.mk₀_zero, Ext.comp_zero] at he
  exact he.symm

def regularSequenceDifferentialRange (rs : List R) (n : ℕ) : ModuleCat.{u} R :=
  ModuleCat.of R (LinearMap.range ((W30.regularSequenceComplex rs).d (n + 1) n).hom)

theorem regularSequenceDifferentialRange_top_subsingleton (rs : List R) :
    Subsingleton (regularSequenceDifferentialRange rs rs.length) := by
  let := W30.regularSequenceComplex_bounded rs (rs.length + 1) (Nat.lt_succ_self _)
  apply subsingleton_of_forall_eq 0
  intro x
  apply Subtype.ext
  obtain ⟨y, hy⟩ := x.property
  rw [Subsingleton.elim y 0, map_zero] at hy
  exact hy.symm

theorem regular_sequence_ext_zero (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (X : ModuleCat.{u} R)
    (hv : ∀ i ≤ rs.length, Subsingleton (Ext X (ModuleCat.of R R) i)) :
    Subsingleton (Ext X (ModuleCat.of R (R ⧸ Ideal.ofList rs)) 0) := by
  have hfree (n : ℕ) (hn : n ≤ rs.length) :
      Subsingleton (Ext X ((W30.regularSequenceComplex rs).X n) n) := by
    let := W30.regularSequenceComplex_free rs n
    let := W30.regularSequenceComplex_finite rs n
    exact W31.ext_subsingleton_of_finite_free X n (hv n hn)
  have hend : Subsingleton
      (Ext X (regularSequenceDifferentialRange rs rs.length) (rs.length + 1)) := by
    let : Subsingleton (LinearMap.range
        ((W30.regularSequenceComplex rs).d (rs.length + 1) rs.length).hom) :=
      regularSequenceDifferentialRange_top_subsingleton rs
    exact ext_subsingleton_of_subsingleton_module X (rs.length + 1)
  have hrange : Subsingleton (Ext X (regularSequenceDifferentialRange rs 0) 1) := by
    apply Nat.decreasingInduction
      (motive := fun n _ =>
        Subsingleton (Ext X (regularSequenceDifferentialRange rs n) (n + 1)))
      (fun n hn ih => ?_) hend (Nat.zero_le rs.length)
    let f := ((W30.regularSequenceComplex rs).d (n + 2) (n + 1)).hom
    let g := ((W30.regularSequenceComplex rs).d (n + 1) n).hom
    have hex : LinearMap.range f = LinearMap.ker g :=
      (W31.regularSequenceAugmentation_spec rs hreg).2.2 n
    exact ext_subsingleton_of_shortExact X (differentialRangeShortComplex f g hex)
      (differentialRangeShortComplex_shortExact f g hex) (n + 1)
      (hfree (n + 1) (Nat.succ_le_of_lt hn)) ih
  let f := ((W30.regularSequenceComplex rs).d 1 0).hom
  let g := W31.regularSequenceAugmentation rs hreg
  have hex : LinearMap.range f = LinearMap.ker g :=
    (W31.regularSequenceAugmentation_spec rs hreg).2.1
  exact ext_subsingleton_of_shortExact X (augmentationRangeShortComplex f g hex)
    (augmentationRangeShortComplex_shortExact f g hex
      (W31.regularSequenceAugmentation_spec rs hreg).1) 0
    (hfree 0 (Nat.zero_le _)) hrange

theorem regular_sequence_associatedPrime_ext_obstruction [IsNoetherianRing R]
    (rs : List R) (hreg : RingTheory.Sequence.IsRegular R rs)
    (P : Ideal R) (hP : IsAssociatedPrime P (R ⧸ Ideal.ofList rs)) :
    ∃ i : ℕ, i ≤ rs.length ∧
      ¬ Subsingleton (Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R R) i) := by
  classical
  by_contra h
  have hv (i : ℕ) (hi : i ≤ rs.length) :
      Subsingleton (Ext (ModuleCat.of R (R ⧸ P)) (ModuleCat.of R R) i) := by
    by_contra hv
    exact h ⟨i, hi, hv⟩
  exact not_isAssociatedPrime_of_ext_zero P
    (regular_sequence_ext_zero rs hreg (ModuleCat.of R (R ⧸ P)) hv) hP

end PiExponentJets.W18

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean <==
import Mathlib.LinearAlgebra.Dual.Defs
import Mathlib.RingTheory.Regular.RegularSequence

namespace OAI

namespace PiExponentSiegelAux.W30
open Module
variable {R : Type*} [CommRing R]

theorem quotient_dual_eq_zero_of_regular (I : Ideal R) (r : R) (hrI : r ∈ I)
    (hr : IsSMulRegular R r) (φ : Dual R (R ⧸ I)) : φ = 0 := by
  apply LinearMap.ext
  intro x
  apply hr
  change r • φ x = r • (0 : R)
  rw [smul_zero, ← φ.map_smul]
  have hx : r • x = 0 := by
    obtain ⟨a, rfl⟩ := Submodule.mkQ_surjective I x
    change r • (Submodule.Quotient.mk a : R ⧸ I) = 0
    rw [← Submodule.Quotient.mk_smul I]
    apply (Submodule.Quotient.mk_eq_zero I).mpr
    simpa only [smul_eq_mul, mul_comm] using I.smul_mem a hrI
  rw [hx, map_zero]

theorem regularSequenceQuotient_dual_subsingleton (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (hne : rs ≠ []) :
    Subsingleton (Dual R (R ⧸ Ideal.ofList rs)) := by
  cases rs with
  | nil => exact (hne rfl).elim
  | cons r rs =>
    apply subsingleton_of_forall_eq 0
    intro φ
    apply quotient_dual_eq_zero_of_regular (Ideal.ofList (r :: rs)) r
    · exact Ideal.subset_span (by simp)
    · exact ((RingTheory.Sequence.isRegular_cons_iff R r rs).mp hreg).1

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceDualExactness
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceExt
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceHomZero

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W30
open CategoryTheory CategoryTheory.Abelian
universe u
variable {R : Type u} [CommRing R]

theorem regularSequenceQuotientExt_positive_below_length (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ) (hn : n + 1 < rs.length) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) (n + 1)) :=
  W31.regularSequenceQuotientExt_of_dual_exact rs hreg n
    (regularSequenceComplex_dual_low_exact rs hreg n hn)

theorem regularSequenceQuotientExt_zero (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (hne : rs ≠ []) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) 0) := by
  let := regularSequenceQuotient_dual_subsingleton rs hreg hne
  refine ⟨fun a b => Ext.homEquiv₀.injective ?_⟩
  apply ModuleCat.hom_ext
  exact Subsingleton.elim _ _

theorem regularSequenceQuotientExt_below_length (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs) (n : ℕ) (hn : n < rs.length) :
    Subsingleton (Ext (ModuleCat.of R (R ⧸ Ideal.ofList rs)) (ModuleCat.of R R) n) := by
  cases n with
  | zero =>
    apply regularSequenceQuotientExt_zero rs hreg
    intro h
    simp [h] at hn
  | succ n => exact regularSequenceQuotientExt_positive_below_length rs hreg n hn

theorem residueFieldExt_below_regular_length [IsLocalRing R] (rs : List R)
    (hreg : RingTheory.Sequence.IsRegular R rs)
    (hmax : Ideal.ofList rs = IsLocalRing.maximalIdeal R)
    (n : ℕ) (hn : n < rs.length) :
    Subsingleton (Ext (ModuleCat.of R (IsLocalRing.ResidueField R)) (ModuleCat.of R R) n) := by
  change Subsingleton (Ext (ModuleCat.of R (R ⧸ IsLocalRing.maximalIdeal R)) (ModuleCat.of R R) n)
  rw [← hmax]
  exact regularSequenceQuotientExt_below_length rs hreg n hn

end PiExponentSiegelAux.W30

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Regular.RegularSequence

namespace OAI

noncomputable section
namespace PiExponentJets.RegularSequenceQuotientTail
open RingTheory.Sequence
open scoped Pointwise

variable {R : Type*} [CommRing R]

theorem principal_image_eq_scalar_top (I : Ideal R) (r : R) :
    Submodule.map I.mkQ (Ideal.span ({r} : Set R)) = r • (⊤ : Submodule R (R ⧸ I)) := by
  have h : r • (⊤ : Ideal R) = Ideal.span ({r} : Set R) := by
    rw [← Submodule.ideal_span_singleton_smul, Ideal.smul_eq_mul, Ideal.mul_top]
  rw [← h, Submodule.map_pointwise_smul, Submodule.map_top, Submodule.range_mkQ]

def quotientTailEquiv (I : Ideal R) (r : R) :
    QuotSMulTop r (R ⧸ I) ≃ₗ[R] R ⧸ (I ⊔ Ideal.span ({r} : Set R)) :=
  (Submodule.quotEquivOfEq _ _ (principal_image_eq_scalar_top I r).symm).trans
    (Submodule.quotientQuotientEquivQuotientSup I (Ideal.span ({r} : Set R)))

@[simp] theorem quotientTailEquiv_mk (I : Ideal R) (r a : R) :
    quotientTailEquiv I r (Submodule.Quotient.mk (Ideal.Quotient.mk I a)) =
      Ideal.Quotient.mk (I ⊔ Ideal.span ({r} : Set R)) a := rfl

theorem regular_quotient_cons_iff (I : Ideal R) (r : R) (rs : List R) :
    IsRegular (R ⧸ I) (r :: rs) ↔
      IsSMulRegular (R ⧸ I) r ∧
        IsRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R))) rs := by
  rw [isRegular_cons_iff]
  exact and_congr_right' ((quotientTailEquiv I r).isRegular_congr rs)

theorem regular_quotient_tail (I : Ideal R) (r : R) (rs : List R)
    (h : IsRegular (R ⧸ I) (r :: rs)) :
    IsRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R))) rs :=
  ((regular_quotient_cons_iff I r rs).mp h).2

theorem weaklyRegular_quotient_tail (I : Ideal R) (r : R) (rs : List R)
    (h : IsWeaklyRegular (R ⧸ I) (r :: rs)) :
    IsWeaklyRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R))) rs := by
  exact ((quotientTailEquiv I r).isWeaklyRegular_congr rs).mp
    ((isWeaklyRegular_cons_iff (R ⧸ I) r rs).mp h).2

theorem regular_map_quotient_iff (I : Ideal R) (rs : List R) :
    IsRegular (R ⧸ I) (rs.map (Ideal.Quotient.mk I)) ↔
      IsRegular (R ⧸ I) rs := by
  symm
  apply (AddEquiv.refl (R ⧸ I)).isRegular_congr
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_same.mpr
  intro a _ z
  induction z using Submodule.Quotient.induction_on with
  | H z => rfl

theorem regular_mapped_quotient_tail (I : Ideal R) (r : R) (rs : List R)
    (h : IsRegular (R ⧸ I) ((r :: rs).map (Ideal.Quotient.mk I))) :
    IsRegular (R ⧸ (I ⊔ Ideal.span ({r} : Set R)))
      (rs.map (Ideal.Quotient.mk (I ⊔ Ideal.span ({r} : Set R)))) := by
  apply (regular_map_quotient_iff _ _).mpr
  exact regular_quotient_tail I r rs ((regular_map_quotient_iff I (r :: rs)).mp h)

end PiExponentJets.RegularSequenceQuotientTail

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean <==
import Mathlib.Algebra.Homology.ShortComplex.ModuleCat
import Mathlib.RingTheory.Regular.RegularSequence
import Mathlib.Tactic.Abel

namespace OAI

namespace PiExponentSiegelAux.W30

variable {R X Y Z W Q : Type*} [CommRing R]
variable [AddCommGroup X] [AddCommGroup Y] [AddCommGroup Z]
variable [AddCommGroup W] [AddCommGroup Q]
variable [Module R X] [Module R Y] [Module R Z] [Module R W] [Module R Q]

def coneDifferential (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z) (r : R) :
    (X × Y) →ₗ[R] (Y × Z) :=
  ((f.comp (LinearMap.fst R X Y)) + r • LinearMap.snd R X Y).prod
    (-(g.comp (LinearMap.snd R X Y)))

@[simp] theorem coneDifferential_apply (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (r : R) (x : X) (y : Y) :
    coneDifferential f g r (x, y) = (f x + r • y, -g y) := rfl

def coneBottom (g : Y →ₗ[R] Z) (r : R) : (Y × Z) →ₗ[R] Z :=
  g.comp (LinearMap.fst R Y Z) + r • LinearMap.snd R Y Z

@[simp] theorem coneBottom_apply (g : Y →ₗ[R] Z) (r : R) (y : Y) (z : Z) :
    coneBottom g r (y, z) = g y + r • z := rfl

lemma comp_zero_of_range_eq_ker (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : LinearMap.range f = LinearMap.ker g) : g.comp f = 0 := by
  apply LinearMap.ext
  intro x
  change g (f x) = 0
  apply LinearMap.mem_ker.mp
  rw [← h]
  exact LinearMap.mem_range_self f x

theorem coneDifferential_comp (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R) (hgf : g.comp f = 0) (hhg : h.comp g = 0) :
    (coneDifferential g h r).comp (coneDifferential f g r) = 0 := by
  apply LinearMap.ext
  intro x
  apply Prod.ext
  · change g (f x.1 + r • x.2) + r • (-g x.2) = 0
    have hz : g (f x.1) = 0 := LinearMap.congr_fun hgf x.1
    simp [map_add, map_smul, hz]
  · change -h (-g x.2) = 0
    have hz : h (g x.2) = 0 := LinearMap.congr_fun hhg x.2
    simp [hz]

theorem coneDifferential_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (h : Z →ₗ[R] W) (r : R)
    (hfg : LinearMap.range f = LinearMap.ker g)
    (hgh : LinearMap.range g = LinearMap.ker h) :
    LinearMap.range (coneDifferential f g r) =
      LinearMap.ker (coneDifferential g h r) := by
  ext yz
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨xy, rfl⟩
    exact LinearMap.congr_fun
      (coneDifferential_comp f g h r (comp_zero_of_range_eq_ker f g hfg)
        (comp_zero_of_range_eq_ker g h hgh)) xy
  · intro hyz
    have hfirst : g yz.1 + r • yz.2 = 0 := congrArg Prod.fst hyz
    have hsecond : h yz.2 = 0 := by
      have hn : -h yz.2 = 0 := congrArg Prod.snd hyz
      exact neg_eq_zero.mp hn
    have hzrange : yz.2 ∈ LinearMap.range g := by
      rw [hgh]
      exact hsecond
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hzrange
    have hcycle : g (yz.1 + r • t) = 0 := by
      simpa only [map_add, map_smul, ht] using hfirst
    have hyrange : yz.1 + r • t ∈ LinearMap.range f := by
      rw [hfg]
      exact hcycle
    obtain ⟨x, hx⟩ := LinearMap.mem_range.mp hyrange
    refine ⟨(x, -t), ?_⟩
    apply Prod.ext
    · change f x + r • (-t) = yz.1
      rw [hx, smul_neg]
      abel
    · change -g (-t) = yz.2
      simp [ht]

theorem coneBottom_exact (f : X →ₗ[R] Y) (g : Y →ₗ[R] Z)
    (π : Z →ₗ[R] Q) (r : R)
    (hfg : LinearMap.range f = LinearMap.ker g)
    (hgπ : LinearMap.range g = LinearMap.ker π)
    (hr : IsSMulRegular Q r) :
    LinearMap.range (coneDifferential f g r) = LinearMap.ker (coneBottom g r) := by
  ext yz
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨⟨x, y⟩, rfl⟩
    have hz : g (f x) = 0 := LinearMap.congr_fun (comp_zero_of_range_eq_ker f g hfg) x
    change g (f x + r • y) + r • (-g y) = 0
    simp [map_add, map_smul, hz]
  · intro hyz
    have hfirst : g yz.1 + r • yz.2 = 0 := hyz
    have hπg : π (g yz.1) = 0 :=
      LinearMap.congr_fun (comp_zero_of_range_eq_ker g π hgπ) yz.1
    have hrπ : r • π yz.2 = 0 := by
      have heq := congrArg π hfirst
      simpa only [map_add, map_smul, hπg, zero_add, map_zero] using heq
    have hz : π yz.2 = 0 := hr (by simpa only [smul_zero] using hrπ)
    have hzrange : yz.2 ∈ LinearMap.range g := by
      rw [hgπ]
      exact hz
    obtain ⟨t, ht⟩ := LinearMap.mem_range.mp hzrange
    have hcycle : g (yz.1 + r • t) = 0 := by
      simpa only [map_add, map_smul, ht] using hfirst
    have hyrange : yz.1 + r • t ∈ LinearMap.range f := by
      rw [hfg]
      exact hcycle
    obtain ⟨x, hx⟩ := LinearMap.mem_range.mp hyrange
    refine ⟨(x, -t), ?_⟩
    apply Prod.ext
    · change f x + r • (-t) = yz.1
      rw [hx, smul_neg]
      abel
    · change -g (-t) = yz.2
      simp [ht]

end PiExponentSiegelAux.W30

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma
import Mathlib.Data.Fintype.BigOperators
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeCutBudget

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

universe u v w

def ProjectiveComponent (k : Type u) (σ : Type v) [Field k] :=
  {P : Ideal (MvPolynomial σ k) // P.IsPrime ∧
    P.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
    ∃ i : σ, MvPolynomial.X i ∉ P}

namespace ProjectiveComponent

variable {k : Type u} {σ : Type v} [Field k]

instance (P : ProjectiveComponent k σ) : P.val.IsPrime := P.property.1

theorem homogeneous (P : ProjectiveComponent k σ) :
    P.val.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := P.property.2.1

noncomputable def coordinate (P : ProjectiveComponent k σ) : σ :=
  P.property.2.2.choose

theorem coordinate_not_mem (P : ProjectiveComponent k σ) :
    MvPolynomial.X P.coordinate ∉ P.val := P.property.2.2.choose_spec

variable [Fintype σ]

noncomputable def hilbertDegree (P : ProjectiveComponent k σ) : ℚ :=
  actualMultiplicity P.val P.homogeneous (actualHP P.val P.homogeneous).natDegree

theorem hilbertDegree_ge_one (P : ProjectiveComponent k σ) : 1 ≤ P.hilbertDegree := by
  obtain ⟨N, hN⟩ := actualHP_eventually P.val P.homogeneous
  exact W27.prime_eventual_hilbert_coefficient_ge_one P.val P.coordinate P.coordinate_not_mem
    (actualHP P.val P.homogeneous) (N+1) (actualHP P.val P.homogeneous).natDegree
    (fun n hn => (hN n (by omega)).symm) rfl

end ProjectiveComponent

structure RetainedPrimeCycle (k : Type u) (σ : Type v) [Field k] where
  Index : Type w
  finiteIndex : Fintype Index
  component : Index → ProjectiveComponent k σ
  coefficient : Index → ℕ

namespace RetainedPrimeCycle

variable {k : Type u} {σ : Type v} [Field k] [Fintype σ]

instance (C : RetainedPrimeCycle.{u,v,w} k σ) : Fintype C.Index := C.finiteIndex

noncomputable def degree (C : RetainedPrimeCycle.{u,v,w} k σ) : ℚ :=
  ∑ a, (C.coefficient a : ℚ) * (C.component a).hilbertDegree

noncomputable def coefficientAt (C : RetainedPrimeCycle.{u,v,w} k σ)
    (P : ProjectiveComponent k σ) : ℕ :=
  ∑ a, if C.component a = P then C.coefficient a else 0

theorem degree_nonneg (C : RetainedPrimeCycle.{u,v,w} k σ) : 0 ≤ C.degree := by
  apply Finset.sum_nonneg
  intro a _
  exact mul_nonneg (Nat.cast_nonneg _) (le_trans (by norm_num)
    (ProjectiveComponent.hilbertDegree_ge_one (C.component a)))

theorem coefficientAt_le_degree (C : RetainedPrimeCycle.{u,v,w} k σ)
    (P : ProjectiveComponent k σ) : (C.coefficientAt P : ℚ) ≤ C.degree := by
  unfold coefficientAt degree
  rw [Nat.cast_sum]
  apply Finset.sum_le_sum
  intro a _
  by_cases h : C.component a = P
  · simp only [ite_eq_left h]
    have hc : (0 : ℚ) ≤ C.coefficient a := Nat.cast_nonneg _
    have hd := (C.component a).hilbertDegree_ge_one
    nlinarith
  · simp only [ite_eq_right h, Nat.cast_zero]
    exact mul_nonneg (Nat.cast_nonneg _) (le_trans (by norm_num)
      (C.component a).hilbertDegree_ge_one)

structure ProperCut (C : RetainedPrimeCycle.{u,v,w} k σ) where
  polynomial : MvPolynomial σ k
  polynomialDegree : ℕ
  positiveDegree : 0 < polynomialDegree
  homogeneous : polynomial.IsHomogeneous polynomialDegree
  avoidsParent : ∀ a, polynomial ∉ (C.component a).val
  dimensionIndex : ℕ
  parentDegree : ∀ a,
    (actualHP (C.component a).val (C.component a).homogeneous).natDegree = dimensionIndex+1
  Child : C.Index → Type w
  finiteChild : ∀ a, Fintype (Child a)
  child : ∀ a, Child a → ProjectiveComponent k σ
  distinctChild : ∀ a, Function.Injective (child a)
  minimalChild : ∀ a b,
    (child a b).val ∈ (Ideal.span {polynomial} ⊔ (C.component a).val).minimalPrimes
  childDegree : ∀ a b,
    (actualHP (child a b).val (child a b).homogeneous).natDegree = dimensionIndex

namespace ProperCut

variable {C : RetainedPrimeCycle.{u,v,w} k σ}

instance (F : ProperCut C) (a : C.Index) : Fintype (F.Child a) := F.finiteChild a

noncomputable def cutLength (F : ProperCut C) (a : C.Index) (b : F.Child a) : ℕ :=
  actualLocalLength (Ideal.span {F.polynomial} ⊔ (C.component a).val) (F.child a b).val

theorem cutLength_spec (F : ProperCut C) (a : C.Index) (b : F.Child a) :
    Module.length (Localization.AtPrime (F.child a b).val)
      (Localization.AtPrime (F.child a b).val ⧸
        (Ideal.span {F.polynomial} ⊔ (C.component a).val).map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime (F.child a b).val))) =
      F.cutLength a b :=
  actualLocalLength_spec _ _
    (primeCut_isHomogeneous _ (C.component a).homogeneous F.polynomial F.homogeneous)
    (F.minimalChild a b)

noncomputable def next (F : ProperCut C) : RetainedPrimeCycle.{u,v,w} k σ where
  Index := Σ a : C.Index, F.Child a
  finiteIndex := inferInstance
  component := fun x => F.child x.1 x.2
  coefficient := fun x => C.coefficient x.1 * F.cutLength x.1 x.2

@[simp] theorem next_component (F : ProperCut C) (a : C.Index) (b : F.Child a) :
    F.next.component ⟨a,b⟩ = F.child a b := rfl

@[simp] theorem next_coefficient (F : ProperCut C) (a : C.Index) (b : F.Child a) :
    F.next.coefficient ⟨a,b⟩ = C.coefficient a * F.cutLength a b := rfl

def CoversBelow (F : ProperCut C) (T : Ideal (MvPolynomial σ k)) : Prop :=
  ∀ a Q, Q ∈ (Ideal.span {F.polynomial} ⊔ (C.component a).val).minimalPrimes →
    Q ≤ T → ∃ b, (F.child a b).val = Q

theorem parent_budget (F : ProperCut C) (a : C.Index) :
    (∑ b, (F.cutLength a b : ℚ) * (F.child a b).hilbertDegree) ≤
      (F.polynomialDegree : ℚ) * (C.component a).hilbertDegree := by
  have hinj : Function.Injective (fun b : F.Child a => (F.child a b).val) := by
    intro b c h
    exact F.distinctChild a (Subtype.ext h)
  have h := prime_cut_component_budget (C.component a).val (C.component a).homogeneous
    F.polynomial F.homogeneous (F.avoidsParent a) F.positiveDegree F.dimensionIndex
    (F.parentDegree a) (fun b : F.Child a => (F.child a b).val) hinj
    (fun b => (F.child a b).homogeneous) (F.minimalChild a)
    (fun b => (F.child a b).coordinate) (fun b => (F.child a b).coordinate_not_mem)
    (F.childDegree a)
  simpa only [cutLength, ProjectiveComponent.hilbertDegree, F.childDegree, F.parentDegree] using h

theorem degree_next_le (F : ProperCut C) :
    F.next.degree ≤ (F.polynomialDegree : ℚ) * C.degree := by
  change (∑ x : Σ a : C.Index, F.Child a,
    ((C.coefficient x.1 * F.cutLength x.1 x.2 : ℕ) : ℚ) *
      (F.child x.1 x.2).hilbertDegree) ≤ _
  rw [Fintype.sum_sigma]
  calc
    _ ≤ ∑ a, (C.coefficient a : ℚ) *
        ((F.polynomialDegree : ℚ) * (C.component a).hilbertDegree) := by
      apply Finset.sum_le_sum
      intro a _
      simpa only [Nat.cast_mul, mul_assoc, Finset.mul_sum] using
        mul_le_mul_of_nonneg_left (F.parent_budget a) (Nat.cast_nonneg (C.coefficient a))
    _ = (F.polynomialDegree : ℚ) * C.degree := by
      rw [degree, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro a _
      ring

end ProperCut

inductive ProperCutHistory (C₀ : RetainedPrimeCycle.{u,v,w} k σ) :
    RetainedPrimeCycle.{u,v,w} k σ → ℕ → Prop
  | nil : ProperCutHistory C₀ C₀ 1
  | step {C : RetainedPrimeCycle.{u,v,w} k σ} {e : ℕ}
      (previous : ProperCutHistory C₀ C e) (F : ProperCut C) :
      ProperCutHistory C₀ F.next (e * F.polynomialDegree)

theorem ProperCutHistory.degree_bound
    {C₀ C : RetainedPrimeCycle.{u,v,w} k σ} {e : ℕ}
    (h : ProperCutHistory C₀ C e) : C.degree ≤ (e : ℚ) * C₀.degree := by
  induction h with
  | nil => simp
  | @step C e previous F ih =>
    calc
      F.next.degree ≤ (F.polynomialDegree : ℚ) * C.degree := F.degree_next_le
      _ ≤ (F.polynomialDegree : ℚ) * ((e : ℚ) * C₀.degree) :=
        mul_le_mul_of_nonneg_left ih (Nat.cast_nonneg F.polynomialDegree)
      _ = ((e * F.polynomialDegree : ℕ) : ℚ) * C₀.degree := by
        rw [Nat.cast_mul]
        ring

theorem ProperCutHistory.coefficient_bound
    {C₀ C : RetainedPrimeCycle.{u,v,w} k σ} {e : ℕ}
    (h : ProperCutHistory C₀ C e) (P : ProjectiveComponent k σ) :
    (C.coefficientAt P : ℚ) ≤ (e : ℚ) * C₀.degree :=
  (C.coefficientAt_le_degree P).trans h.degree_bound

end RetainedPrimeCycle
end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean <==
import Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian
import OAI.NumberTheory.PiExponent.Geometry.ConePrimeProperties
import OAI.NumberTheory.PiExponent.LocalAlgebra.RetainedIntersectionCycles

namespace OAI

namespace PiExponentJets.W22

open scoped Classical
attribute [local instance] MvPolynomial.gradedAlgebra

universe u
variable {k σ : Type u} [Field k] [Fintype σ]

def RetainedMinimalPrime (I T : Ideal (MvPolynomial σ k)) :=
  {Q : Ideal (MvPolynomial σ k) // Q ∈ I.minimalPrimes ∧ Q ≤ T}

namespace RetainedMinimalPrime

variable {I T : Ideal (MvPolynomial σ k)}

noncomputable instance finiteFamily (I T : Ideal (MvPolynomial σ k)) :
    Fintype (RetainedMinimalPrime I T) := by
  have hfinite : {Q : Ideal (MvPolynomial σ k) | Q ∈ I.minimalPrimes ∧ Q ≤ T}.Finite :=
    (Ideal.finite_minimalPrimes_of_isNoetherianRing (MvPolynomial σ k) I).subset
      (fun _ h => h.1)
  exact hfinite.fintype

instance (Q : RetainedMinimalPrime I T) : Q.val.IsPrime := Q.property.1.1.1

noncomputable def toComponent
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ T) (Q : RetainedMinimalPrime I T) :
    ProjectiveComponent k σ :=
  ⟨Q.val, Q.property.1.1.1,
    PiExponentSiegel.W17.ConeLocalLength.minimalPrime_isHomogeneous I Q.val hI Q.property.1,
    v, fun h => hv (Q.property.2 h)⟩

omit [Fintype σ] in
@[simp] theorem toComponent_val
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ T) (Q : RetainedMinimalPrime I T) :
    (toComponent hI v hv Q).val = Q.val := rfl

omit [Fintype σ] in
theorem toComponent_injective
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (v : σ) (hv : MvPolynomial.X v ∉ T) :
    Function.Injective (toComponent hI v hv : RetainedMinimalPrime I T → ProjectiveComponent k σ) := by
  intro Q R h
  exact Subtype.ext (congrArg (fun P : ProjectiveComponent k σ => P.val) h)

end RetainedMinimalPrime

namespace RetainedPrimeCycle

noncomputable def canonicalRetainedCut
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hchildDim : ∀ a
      (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T),
      ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ)) : ProperCut C where
  polynomial := f
  polynomialDegree := d
  positiveDegree := hd
  homogeneous := hf
  avoidsParent := havoid
  dimensionIndex := s
  parentDegree := hparent
  Child := fun a => RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T
  finiteChild := fun _ => inferInstance
  child := fun a => RetainedMinimalPrime.toComponent
    (primeCut_isHomogeneous _ (C.component a).homogeneous f hf) v hv
  distinctChild := fun a => RetainedMinimalPrime.toComponent_injective
    (primeCut_isHomogeneous _ (C.component a).homogeneous f hf) v hv
  minimalChild := fun _ Q => Q.property.1
  childDegree := fun a Q => actualHP_natDegree_of_prime_dimension Q.val
    (RetainedMinimalPrime.toComponent
      (primeCut_isHomogeneous _ (C.component a).homogeneous f hf) v hv Q).homogeneous
    v (fun h => hv (Q.property.2 h)) s (hchildDim a Q)

theorem canonicalRetainedCut_covers
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hchildDim : ∀ a
      (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T),
      ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ)) :
    (canonicalRetainedCut C f d hd hf havoid s hparent T v hv hchildDim).CoversBelow T := by
  intro a Q hQ hQT
  exact ⟨⟨Q, hQ, hQT⟩, rfl⟩

theorem canonicalRetainedCut_next_le_target
    (C : RetainedPrimeCycle.{u,u,u} k σ)
    (f : MvPolynomial σ k) (d : ℕ) (hd : 0 < d) (hf : f.IsHomogeneous d)
    (havoid : ∀ a, f ∉ (C.component a).val)
    (s : ℕ) (hparent : ∀ a,
      (actualHP (C.component a).val (C.component a).homogeneous).natDegree = s+1)
    (T : Ideal (MvPolynomial σ k)) (v : σ) (hv : MvPolynomial.X v ∉ T)
    (hchildDim : ∀ a
      (Q : RetainedMinimalPrime (Ideal.span {f} ⊔ (C.component a).val) T),
      ringKrullDim (MvPolynomial σ k ⧸ Q.val) = (s+1 : ℕ)) :
    ∀ x, ((canonicalRetainedCut C f d hd hf havoid s hparent T v hv hchildDim).next.component x).val ≤ T := by
  intro x
  exact x.2.property.2

end RetainedPrimeCycle
end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean <==
import Mathlib.AlgebraicGeometry.IdealSheaf.Basic
import OAI.NumberTheory.PiExponent.Approximation.FrameSections
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing

namespace OAI

namespace PiExponent.SectionImageIdeal
noncomputable section
open CategoryTheory AlgebraicGeometry TopologicalSpace Opposite
open PiExponentSeshadri.Geometry
variable {X : Scheme.{0}} {M : X.Modules}

def imageIdeal (φ : M ⟶ structureSheaf X) (U : X.Opens) : Ideal Γ(X,U) :=
  (φ.val.app (op U)).hom.range

lemma map_imageIdeal_le (φ : M ⟶ structureSheaf X) {U V : X.Opens} (h : U ≤ V) :
    (imageIdeal φ V).map (X.presheaf.map (homOfLE h).op).hom ≤ imageIdeal φ U := by
  apply Ideal.map_le_iff_le_comap.mpr
  rintro x ⟨m,rfl⟩
  refine ⟨M.presheaf.map (homOfLE h).op m, ?_⟩
  exact congr($(φ.mapPresheaf.naturality (homOfLE h).op) m)

theorem affine_map_imageIdeal [IsAffine X] [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (r : Γ(X,⊤)) :
    (imageIdeal φ ⊤).map (X.presheaf.map (homOfLE (X.basicOpen_le r)).op).hom =
      imageIdeal φ (X.basicOpen r) := by
  apply le_antisymm (map_imageIdeal_le φ _)
  rintro x ⟨m,rfl⟩
  change Γ(M, X.basicOpen r) at m
  obtain ⟨n,z,hz⟩ := GlobalSectionClearing.affine_basicOpen_denominators M r m
  let ρ : Γ(X,⊤) →+* Γ(X,X.basicOpen r) :=
    (X.presheaf.map (homOfLE (X.basicOpen_le r)).op).hom
  have he : ρ (φ.app ⊤ z) = ρ r ^ n * (show Γ(X,X.basicOpen r) from φ.app (X.basicOpen r) m) := by
    have hn := congr($(φ.mapPresheaf.naturality (homOfLE (X.basicOpen_le r)).op) z)
    change φ.app (X.basicOpen r)
      (GlobalSectionClearing.openRestriction M (X.basicOpen_le r) z) = ρ (φ.app ⊤ z) at hn
    rw [← hn, hz]
    change φ.app (X.basicOpen r) (ρ (r^n) • m) = _
    rw [map_pow, φ.app_smul]
    rfl
  have hm : ρ (φ.app ⊤ z) ∈ (imageIdeal φ ⊤).map ρ :=
    Ideal.mem_map_of_mem ρ ⟨z,rfl⟩
  rw [he] at hm
  exact (Ideal.unit_mul_mem_iff_mem _
    ((X.toRingedSpace.isUnit_res_basicOpen r).pow n)).mp hm

theorem imageIdeal_restrict {Y : Scheme.{0}} (f : Y ⟶ X) [IsOpenImmersion f]
    (φ : M ⟶ structureSheaf X) (V : Y.Opens) :
    (imageIdeal ((Scheme.Modules.restrictFunctor f).map φ ≫
      (Scheme.Modules.restrictUnitIso f).hom) V).map (f.appIso V).inv.hom =
      imageIdeal φ (f ''ᵁ V) := by
  apply le_antisymm
  · apply Ideal.map_le_iff_le_comap.mpr
    rintro y ⟨m,rfl⟩
    refine ⟨m,?_⟩
    change φ.app (f ''ᵁ V) m = (f.appIso V).inv ((f.appIso V).hom (φ.app (f ''ᵁ V) m))
    exact ((f.appIso V).hom_inv_id_apply _).symm
  · rintro y ⟨m,rfl⟩
    have h := Ideal.mem_map_of_mem (f.appIso V).inv.hom
      (show ((f.appIso V).hom (φ.app (f ''ᵁ V) m)) ∈
        imageIdeal ((Scheme.Modules.restrictFunctor f).map φ ≫
          (Scheme.Modules.restrictUnitIso f).hom) V from ⟨m,rfl⟩)
    change (show Γ(X,f ''ᵁ V) from φ.app (f ''ᵁ V) m) ∈
      (imageIdeal ((Scheme.Modules.restrictFunctor f).map φ ≫
        (Scheme.Modules.restrictUnitIso f).hom) V).map (f.appIso V).inv.hom
    erw [(f.appIso V).hom_inv_id_apply] at h
    exact h

theorem map_imageIdeal_affine_image {Y : Scheme.{0}} [IsAffine Y]
    [M.IsQuasicoherent] (f : Y ⟶ X) [IsOpenImmersion f]
    (φ : M ⟶ structureSheaf X) (r : Γ(Y,⊤)) :
    (imageIdeal φ (f ''ᵁ ⊤)).map
      (X.presheaf.map (f.opensFunctor.map (homOfLE (Y.basicOpen_le r))).op).hom =
      imageIdeal φ (f ''ᵁ Y.basicOpen r) := by
  let ψ : M.restrict f ⟶ structureSheaf Y :=
    (Scheme.Modules.restrictFunctor f).map φ ≫ (Scheme.Modules.restrictUnitIso f).hom
  rw [← imageIdeal_restrict f φ ⊤, Ideal.map_map]
  have hn := congrArg CommRingCat.Hom.hom
    (f.appIso_inv_naturality (homOfLE (Y.basicOpen_le r)).op)
  change (f.appIso (Y.basicOpen r)).inv.hom.comp
      (Y.presheaf.map (homOfLE (Y.basicOpen_le r)).op).hom =
    (X.presheaf.map (f.opensFunctor.map (homOfLE (Y.basicOpen_le r))).op).hom.comp
      (f.appIso ⊤).inv.hom at hn
  rw [← hn, ← Ideal.map_map]
  rw [affine_map_imageIdeal ψ r, imageIdeal_restrict]

theorem map_imageIdeal_basicOpen [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (U : X.affineOpens) (r : Γ(X,U.1)) :
    (imageIdeal φ U.1).map (X.presheaf.map (homOfLE (X.basicOpen_le r)).op).hom =
      imageIdeal φ (X.basicOpen r) := by
  let : IsAffine U.1.toScheme := U.2
  have h (V W : X.Opens) (hV : U.1.ι ''ᵁ (⊤ : U.1.toScheme.Opens) = V)
      (hW : U.1.ι ''ᵁ U.1.toScheme.basicOpen (U.1.topIso.inv r) = W) (hWV : W ≤ V) :
      (imageIdeal φ V).map (X.presheaf.map (homOfLE hWV).op).hom = imageIdeal φ W := by
    subst V
    subst W
    exact map_imageIdeal_affine_image U.1.ι φ (U.1.topIso.inv r)
  exact h U.1 (X.basicOpen r) U.1.ι_image_top (U.1.ι_image_basicOpen_topIso_inv r)
    (X.basicOpen_le r)

def imageIdealSheaf [M.IsQuasicoherent] (φ : M ⟶ structureSheaf X) : X.IdealSheafData where
  ideal U := imageIdeal φ U.1
  map_ideal_basicOpen U r := map_imageIdeal_basicOpen φ U r

@[simp] theorem imageIdealSheaf_ideal [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (U : X.affineOpens) :
    (imageIdealSheaf φ).ideal U = imageIdeal φ U.1 := rfl

theorem imageIdeal_top_of_frame (φ : M ⟶ structureSheaf X)
    (e : M ≅ structureSheaf X) :
    imageIdeal φ ⊤ = Ideal.span {PiExponentSeshadri.Frames.endValue (e.inv ≫ φ)} := by
  apply le_antisymm
  · rintro x ⟨m,rfl⟩
    change Γ(M,⊤) at m
    apply Ideal.mem_span_singleton.mpr
    refine ⟨e.hom.app ⊤ m, ?_⟩
    have he : (e.inv ≫ φ).app ⊤ (e.hom.app ⊤ m) = φ.app ⊤ m := by
      change (e.hom ≫ e.inv ≫ φ).app ⊤ m = _
      rw [e.hom_inv_id_assoc]
    exact he.symm.trans ((PiExponentSeshadri.Frames.end_apply (e.inv ≫ φ) ⊤
      (e.hom.app ⊤ m)).trans (mul_comm (show Γ(X,⊤) from e.hom.app ⊤ m)
        (PiExponentSeshadri.Frames.endValue (e.inv ≫ φ))))
  · apply Ideal.span_le.mpr
    rintro x (rfl : x = _)
    exact ⟨e.inv.app ⊤ (1 : Γ(X,⊤)), rfl⟩

lemma imageIdeal_map_eq (φ : M ⟶ structureSheaf X) {U V : X.Opens} (h : U = V) :
    (imageIdeal φ U).map (X.presheaf.map (eqToHom h.symm).op).hom = imageIdeal φ V := by
  subst V
  change (imageIdeal φ U).map (X.presheaf.map (𝟙 (op U))).hom = imageIdeal φ U
  rw [X.presheaf.map_id]
  exact Ideal.map_id _

theorem imageIdealSheaf_on_frame [M.IsQuasicoherent]
    (φ : M ⟶ structureSheaf X) (U : X.affineOpens)
    (e : M.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    (imageIdealSheaf φ).ideal U = Ideal.span
      {U.1.topIso.hom (PiExponentSeshadri.Frames.endValue
        (e.inv ≫ (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫
          (Scheme.Modules.restrictUnitIso U.1.ι).hom))} := by
  let ψ := (Scheme.Modules.restrictFunctor U.1.ι).map φ ≫
    (Scheme.Modules.restrictUnitIso U.1.ι).hom
  have h : (imageIdeal ψ ⊤).map U.1.topIso.hom.hom = imageIdeal φ U.1 := by
    have hi := congrArg (fun J : Ideal Γ(X,U.1.ι ''ᵁ ⊤) =>
      J.map (X.presheaf.map (eqToHom U.1.ι_image_top.symm).op).hom)
      (imageIdeal_restrict U.1.ι φ ⊤)
    rw [imageIdeal_map_eq φ U.1.ι_image_top] at hi
    rw [Ideal.map_map] at hi
    convert hi using 1
    congr 1
    ext a
    simp only [Scheme.Opens.topIso_hom, Scheme.Opens.ι_appIso, Iso.refl_inv, RingHom.comp_apply]
    rfl
  rw [imageIdeal_top_of_frame ψ e, Ideal.map_span, Set.image_singleton] at h
  exact h.symm

end
end PiExponent.SectionImageIdeal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FrameSubopens
import OAI.NumberTheory.PiExponent.Approximation.IntegralLineSections
import OAI.NumberTheory.PiExponent.Approximation.InverseDualRestriction
import OAI.NumberTheory.PiExponent.Geometry.LineBundleCoherent
import OAI.NumberTheory.PiExponent.LocalAlgebra.SectionImageIdeal

namespace OAI

namespace PiExponent.SectionZeroIdeal
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames
open PiExponent.SectionImageIdeal PiExponent.InverseFrames
variable {X : Scheme.{0}}

def zeroIdeal (L : LineBundle X) (s : GlobalSections X L.sheaf) : X.IdealSheafData := by
  letI := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L.inverse
  letI : L.inverse.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.inverse.sheaf).choose.isQuasicoherent
  exact imageIdealSheaf (L.dualSection s)

theorem zeroIdeal_on_frame (L : LineBundle X) (s : GlobalSections X L.sheaf)
    (U : X.affineOpens) (e : L.sheaf.restrict U.1.ι ≅ structureSheaf U.1.toScheme) :
    (zeroIdeal L s).ideal U =
      Ideal.span {U.1.topIso.hom (coefficient e (restrictSection U.1.ι s))} := by
  let := PiExponent.GeometrySupport.LineBundleCoherent.lineBundle_isFinitePresentation L.inverse
  let : L.inverse.sheaf.IsQuasicoherent :=
    (SheafOfModules.IsFinitePresentation.exists_quasicoherentData L.inverse.sheaf).choose.isQuasicoherent
  change (imageIdealSheaf (L.dualSection s)).ideal U = _
  rw [imageIdealSheaf_on_frame (L.dualSection s) U
    (inverseOpenFrame (lineTensorInverseIso L) U.1 e), dualSection_restrict_coefficient]

theorem zeroIdeal_ne_bot [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) : zeroIdeal L s ≠ ⊥ := by
  obtain ⟨x⟩ : Nonempty X := inferInstance
  obtain ⟨V,hxV,⟨eV⟩⟩ := L.locallyRankOne x
  obtain ⟨U,hU,hxU,hUV⟩ := exists_isAffineOpen_mem_and_subset hxV
  let e := restrictOpenFrame hUV eV
  let : Nonempty U := ⟨⟨x,hxU⟩⟩
  intro h
  have hi := zeroIdeal_on_frame L s ⟨U,hU⟩ e
  rw [h] at hi
  have hz : U.topIso.hom (coefficient e (restrictSection U.ι s)) = 0 := by
    have hm := Ideal.subset_span (Set.mem_singleton
      (U.topIso.hom (coefficient e (restrictSection U.ι s))))
    rw [← hi] at hm
    exact hm
  have hc : coefficient e (restrictSection U.ι s) = 0 := by
    exact (map_eq_zero_iff _ (ConcreteCategory.bijective_of_isIso U.topIso.hom).injective).mp hz
  apply hs
  apply L.restricted_coefficient_injective U.ι e
  exact hc.trans ((congrArg (coefficient e) (restrictSection_zero U.ι)).trans
    (coefficient_zero e)).symm

theorem zeroIdeal_not_surjective [IsIntegral X] (L : LineBundle X)
    (s : GlobalSections X L.sheaf) (hs : s ≠ 0) :
    ¬ Function.Surjective (zeroIdeal L s).subschemeι := by
  intro h
  apply zeroIdeal_ne_bot L s hs
  apply Scheme.IdealSheafData.support_eq_top_iff.mp
  apply TopologicalSpace.Closeds.ext
  rw [← Scheme.IdealSheafData.range_subschemeι]
  exact Set.range_eq_univ.mpr h

end
end PiExponent.SectionZeroIdeal

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean <==
import Mathlib.RingTheory.Unramified.LocalRing
import Mathlib.RingTheory.Unramified.Field
import Mathlib.RingTheory.MvPolynomial.Localization
import Mathlib.RingTheory.LocalRing.Length
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout

namespace OAI

namespace PiExponent.SeparablePointLength

open IsLocalRing TensorProduct

variable {K E ι : Type*} [Field K] [Field E] [Algebra K E]

attribute [local instance] MvPolynomial.algebraMvPolynomial

noncomputable def coefficientBaseChangeEquiv :
    (MvPolynomial ι K) ⊗[K] E ≃ₐ[MvPolynomial ι K] MvPolynomial ι E :=
  Algebra.IsPushout.equiv K (MvPolynomial ι K) E (MvPolynomial ι E)

theorem coefficientExtension_flat :
    Module.Flat (MvPolynomial ι K) (MvPolynomial ι E) :=
  Module.Flat.of_linearEquiv (coefficientBaseChangeEquiv (K := K) (E := E) (ι := ι)).symm.toLinearEquiv

theorem coefficientExtension_finite [Module.Finite K E] :
    Module.Finite (MvPolynomial ι K) (MvPolynomial ι E) :=
  Module.Finite.equiv (coefficientBaseChangeEquiv (K := K) (E := E) (ι := ι)).toLinearEquiv

theorem coefficientExtension_unramified [Algebra.IsSeparable K E] :
    Algebra.FormallyUnramified (MvPolynomial ι K) (MvPolynomial ι E) := by
  let : Algebra.FormallyUnramified K E := Algebra.FormallyUnramified.of_isSeparable K E
  exact Algebra.FormallyUnramified.of_equiv (coefficientBaseChangeEquiv (K := K) (E := E) (ι := ι))

theorem length_quotient_map_of_unramified
    {A B : Type*} [CommRing A] [CommRing B] [Algebra A B]
    [IsLocalRing A] [IsLocalRing B] [IsLocalHom (algebraMap A B)]
    [Module.Flat A B] [Algebra.EssFiniteType A B] [Algebra.FormallyUnramified A B]
    (I : Ideal A) :
    Module.length B (B ⧸ I.map (algebraMap A B)) = Module.length A (A ⧸ I) := by
  rw [(Algebra.TensorProduct.quotIdealMapEquivTensorQuot B I).toLinearEquiv.length_eq,
    IsLocalRing.length_baseChange, Algebra.FormallyUnramified.map_maximalIdeal]
  let : IsSimpleModule B (B ⧸ maximalIdeal B) :=
    isSimpleModule_iff_isCoatom.mpr (Ideal.isMaximal_def.mp inferInstance)
  rw [Module.length_eq_one B (B ⧸ maximalIdeal B), mul_one]

noncomputable def contractedPoint (b : ι → E) : Ideal (MvPolynomial ι K) :=
  (WeightedBezout.pointIdeal b).comap (algebraMap (MvPolynomial ι K) (MvPolynomial ι E))

instance contractedPoint_isPrime (b : ι → E) : (contractedPoint (K := K) b).IsPrime := by
  unfold contractedPoint
  infer_instance

instance point_liesOver (b : ι → E) :
    (WeightedBezout.pointIdeal b).LiesOver (contractedPoint (K := K) b) := ⟨rfl⟩

theorem contractedPoint_eq_ker (b : ι → E) :
    contractedPoint (K := K) b = RingHom.ker (MvPolynomial.aeval b).toRingHom := by
  ext p
  change MvPolynomial.aeval b (MvPolynomial.map (algebraMap K E) p) = 0 ↔
    MvPolynomial.aeval b p = 0
  simp [MvPolynomial.aeval_def]

noncomputable def pointLocalMap (b : ι → E) :
    Localization.AtPrime (contractedPoint (K := K) b) →+*
      Localization.AtPrime (WeightedBezout.pointIdeal b) :=
  Localization.localRingHom (contractedPoint (K := K) b) (WeightedBezout.pointIdeal b)
    (algebraMap (MvPolynomial ι K) (MvPolynomial ι E)) rfl

@[instance_reducible] noncomputable def pointLocalAlgebra (b : ι → E) :
    Algebra (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) :=
  Localization.AtPrime.algebraOfLiesOver (contractedPoint (K := K) b) (WeightedBezout.pointIdeal b)

theorem pointLocal_flat (b : ι → E) :
    letI := pointLocalAlgebra (K := K) b
    Module.Flat (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) := by
  let := pointLocalAlgebra (K := K) b
  let : Module.Flat (MvPolynomial ι K) (MvPolynomial ι E) := coefficientExtension_flat
  infer_instance

theorem pointLocal_unramified [Algebra.IsSeparable K E] (b : ι → E) :
    letI := pointLocalAlgebra (K := K) b
    Algebra.FormallyUnramified (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) := by
  let := pointLocalAlgebra (K := K) b
  let : Algebra.FormallyUnramified (MvPolynomial ι K) (MvPolynomial ι E) :=
    coefficientExtension_unramified
  exact Algebra.FormallyUnramified.of_restrictScalars (MvPolynomial ι K) _ _

theorem pointLocal_essFiniteType [Module.Finite K E] (b : ι → E) :
    letI := pointLocalAlgebra (K := K) b
    Algebra.EssFiniteType (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b)) := by
  let := pointLocalAlgebra (K := K) b
  let : Module.Finite (MvPolynomial ι K) (MvPolynomial ι E) := coefficientExtension_finite
  exact Algebra.EssFiniteType.of_comp (MvPolynomial ι K) _ _

@[simp] theorem pointLocalMap_algebraMap (b : ι → E) (p : MvPolynomial ι K) :
    pointLocalMap (K := K) b (algebraMap _ (Localization.AtPrime (contractedPoint (K := K) b)) p) =
      algebraMap _ (Localization.AtPrime (WeightedBezout.pointIdeal b))
        (MvPolynomial.map (algebraMap K E) p) :=
  Localization.localRingHom_to_map _ _ _ rfl p

instance pointLocalMap_isLocalHom (b : ι → E) :
    IsLocalHom (pointLocalMap (K := K) b) :=
  Localization.isLocalHom_localRingHom _ _ _ rfl

theorem pointLocalMap_ideal_map (b : ι → E) (I : Ideal (MvPolynomial ι K)) :
    (I.map (algebraMap _ (Localization.AtPrime (contractedPoint (K := K) b)))).map
        (pointLocalMap (K := K) b) =
      (I.map (MvPolynomial.map (algebraMap K E))).map
        (algebraMap _ (Localization.AtPrime (WeightedBezout.pointIdeal b))) := by
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro p
  exact pointLocalMap_algebraMap b p

theorem pointLocal_quotient_length [Module.Finite K E] [Algebra.IsSeparable K E]
    (b : ι → E) (I : Ideal (MvPolynomial ι K)) :
    Module.length (Localization.AtPrime (WeightedBezout.pointIdeal b))
      (Localization.AtPrime (WeightedBezout.pointIdeal b) ⧸
        (I.map (MvPolynomial.map (algebraMap K E))).map
          (algebraMap _ (Localization.AtPrime (WeightedBezout.pointIdeal b)))) =
    Module.length (Localization.AtPrime (contractedPoint (K := K) b))
      (Localization.AtPrime (contractedPoint (K := K) b) ⧸
        I.map (algebraMap _ (Localization.AtPrime (contractedPoint (K := K) b)))) := by
  let A := Localization.AtPrime (contractedPoint (K := K) b)
  let B := Localization.AtPrime (WeightedBezout.pointIdeal b)
  let := pointLocalAlgebra (K := K) b
  let : IsLocalHom (algebraMap A B) := pointLocalMap_isLocalHom b
  let : Module.Flat A B := pointLocal_flat b
  let : Algebra.EssFiniteType A B := pointLocal_essFiniteType b
  let : Algebra.FormallyUnramified A B := pointLocal_unramified b
  have h := length_quotient_map_of_unramified (B := B) (I.map (algebraMap _ A))
  change Module.length B (B ⧸ (I.map (algebraMap _ A)).map (pointLocalMap (K := K) b)) = _ at h
  rw [pointLocalMap_ideal_map] at h
  exact h

theorem point_mem_minimalPrimes_map [Module.Finite K E]
    (b : ι → E) (I : Ideal (MvPolynomial ι K))
    (hminimal : contractedPoint (K := K) b ∈ I.minimalPrimes) :
    WeightedBezout.pointIdeal b ∈
      (I.map (MvPolynomial.map (algebraMap K E))).minimalPrimes := by
  let : Module.Finite (MvPolynomial ι K) (MvPolynomial ι E) := coefficientExtension_finite
  change WeightedBezout.pointIdeal b ∈
    (I.map (algebraMap (MvPolynomial ι K) (MvPolynomial ι E))).minimalPrimes
  refine ⟨⟨inferInstance, Ideal.map_le_iff_le_comap.mpr hminimal.1.2⟩, ?_⟩
  intro Q hQ hQP
  let : Q.IsPrime := hQ.1
  have hunder : Q.under (MvPolynomial ι K) ≤ contractedPoint (K := K) b :=
    Ideal.comap_mono hQP
  have hcont : contractedPoint (K := K) b ≤ Q.under (MvPolynomial ι K) :=
    hminimal.2 ⟨inferInstance, Ideal.map_le_iff_le_comap.mp hQ.2⟩ hunder
  exact (Ideal.IsIntegral.mem_minimalPrimes_map_under
    (R := MvPolynomial ι K) (WeightedBezout.pointIdeal b)).2
      ⟨hQ.1, Ideal.map_le_iff_le_comap.mpr hcont⟩ hQP

end PiExponent.SeparablePointLength

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean <==
import Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences
import Mathlib.Algebra.Homology.DerivedCategory.Ext.MapBijective
import Mathlib.Tactic

namespace OAI

namespace PiExponent.GeometrySupport.SerreDimensionShift

noncomputable section

open CategoryTheory CategoryTheory.Limits CategoryTheory.Abelian

universe w v u t
variable {C : Type u} [Category.{v} C] [Abelian C] [HasExt.{w} C]

theorem ext_eq_zero_of_shortExact (A : C) {S : ShortComplex C} (hS : S.ShortExact)
    (q : ℕ) (hmid : ∀ x : Ext.{w} A S.X₂ q, x = 0)
    (hleft : ∀ x : Ext.{w} A S.X₁ (q + 1), x = 0)
    (x : Ext.{w} A S.X₃ q) : x = 0 := by
  obtain ⟨y, hy⟩ := Ext.covariant_sequence_exact₃ A hS x rfl (hleft _)
  rw [hmid y, Ext.zero_comp] at hy
  exact hy.symm

theorem ext_eq_zero_of_biproduct (A : C) {J : Type*} [Fintype J]
    {B : J → C} {c : Bicone B} (hc : c.IsBilimit) (q : ℕ)
    (hzero : ∀ j, ∀ x : Ext.{w} A (B j) q, x = 0)
    (x : Ext.{w} A c.pt q) : x = 0 := by
  apply (Ext.addEquivBiproduct A hc q).injective
  ext j
  exact (hzero j _).trans ((map_zero (Ext.addEquivBiproduct A hc q)) ▸ rfl)

structure AcyclicPresentation {ι : Type t} (A : C) (F : ι → ℕ → C) (i : ι) where
  kernel : ι
  shift : ℕ
  middle : ℕ → C
  left : ∀ n, F kernel n ⟶ middle n
  right : ∀ n, middle n ⟶ F i (shift + n)
  comp_zero : ∀ n, left n ≫ right n = 0
  shortExact : ∀ n, (ShortComplex.mk (left n) (right n) (comp_zero n)).ShortExact
  acyclic : ∀ n q, 0 < q → ∀ x : Ext.{w} A (middle n) q, x = 0

theorem eventual_ext_zero_of_presentations {ι : Type t} (A : C) (F : ι → ℕ → C)
    (l : ℕ)
    (hbound : ∀ i n q, l ≤ q → ∀ x : Ext.{w} A (F i n) q, x = 0)
    (presentation : ∀ i, AcyclicPresentation A F i)
    (q : ℕ) (hq : 0 < q) (i : ι) :
    ∃ N, ∀ n, N ≤ n → ∀ x : Ext.{w} A (F i n) q, x = 0 := by
  have hstep : ∀ r q, 0 < q → l ≤ q + r → ∀ i,
      ∃ N, ∀ n, N ≤ n → ∀ x : Ext.{w} A (F i n) q, x = 0 := by
    intro r
    induction r with
    | zero =>
      intro q hq hl i
      exact ⟨0, fun n _ x => hbound i n q (by simpa using hl) x⟩
    | succ r ih =>
      intro q hq hl i
      let P := presentation i
      obtain ⟨N, hN⟩ := ih (q + 1) (by omega) (by omega) P.kernel
      refine ⟨P.shift + N, fun n hn => ?_⟩
      have hnshift : P.shift ≤ n := by omega
      obtain ⟨t, rfl⟩ := Nat.exists_eq_add_of_le hnshift
      apply ext_eq_zero_of_shortExact A (P.shortExact t) q
      · exact P.acyclic t q hq
      · exact hN t (by omega)
  exact hstep l q hq (by omega) i

theorem eventual_all_positive_ext_zero_of_presentations {ι : Type t}
    (A : C) (F : ι → ℕ → C) (l : ℕ)
    (hbound : ∀ i n q, l ≤ q → ∀ x : Ext.{w} A (F i n) q, x = 0)
    (presentation : ∀ i, AcyclicPresentation A F i) (i : ι) :
    ∃ N, ∀ n, N ≤ n → ∀ q, 0 < q → ∀ x : Ext.{w} A (F i n) q, x = 0 := by
  classical
  have h : ∀ q : Fin l, ∃ N, ∀ n, N ≤ n →
      ∀ x : Ext.{w} A (F i n) (q.val + 1), x = 0 :=
    fun q => eventual_ext_zero_of_presentations A F l hbound presentation
      (q.val + 1) (by omega) i
  choose N hN using h
  refine ⟨Finset.univ.sup N, fun n hn q hq x => ?_⟩
  cases q with
  | zero => omega
  | succ q =>
    by_cases hl : l ≤ q + 1
    · exact hbound i n (q + 1) hl x
    · exact hN ⟨q, by omega⟩ n
        (le_trans (Finset.le_sup (f := N) (Finset.mem_univ _)) hn) x

end
end PiExponent.GeometrySupport.SerreDimensionShift

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.SplitCoordinateClosedPoint

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

theorem closedPointEvaluation_original :
    ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).comp
      (algebraMap (MvPolynomial (α ⊕ β) K)
        (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)) =
      algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) := by
  apply MvPolynomial.ringHom_ext
  · intro a
    change closedPointEvaluation K α β Q hB
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
        (algebraMap (MvPolynomial (α ⊕ β) K)
          (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
          (MvPolynomial.C a))) = _
    have h := closedPointEvaluation_coefficient K α β Q hB (MvPolynomial.C a)
    rw [← PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_coefficient] at h
    simpa only [RingHom.comp_apply, MvPolynomial.rename_C, MvPolynomial.aeval_C,
      IsScalarTower.algebraMap_apply K (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q),
      MvPolynomial.algebraMap_eq] using h
  · intro i
    cases i with
    | inl i =>
      let := splitCoefficientResidueAlgebra K α β Q hB
      change closedPointEvaluation K α β Q hB
        (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
          (algebraMap (MvPolynomial (α ⊕ β) K)
            (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
            (MvPolynomial.X (Sum.inl i)))) = _
      rw [PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inl,
        closedPointEvaluation, MvPolynomial.aeval_X]
    | inr j =>
      let := splitCoefficientResidueAlgebra K α β Q hB
      change closedPointEvaluation K α β Q hB
        (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
          (algebraMap (MvPolynomial (α ⊕ β) K)
            (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)
            (MvPolynomial.X (Sum.inr j)))) = _
      rw [PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv_X_inr,
        closedPointEvaluation_coefficient, MvPolynomial.aeval_X]
      rfl

include hB in

theorem coefficientLocalization_extendedPrime_maximal :
    (Q.map (algebraMap (MvPolynomial (α ⊕ β) K)
      (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β))).IsMaximal := by
  have hker := extended_kernel_eq
    (PiExponentSiegelAux.W09.coefficientDenominators K α β)
    (algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q))
    ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)
    (closedPointEvaluation_original K α β Q hB)
  rw [Ideal.ker_algebraMap_residueField] at hker
  rw [hker]
  change ((RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).comap
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).IsMaximal
  let := closedPointEvaluation_kernel_maximal K α β Q hB
  exact Ideal.comap_isMaximal_of_surjective _
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).surjective

theorem coefficientClosedPoint_comap :
    (RingHom.ker ((closedPointEvaluationRingHom K α β Q hB).comp
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)).comap
      (algebraMap (MvPolynomial (α ⊕ β) K)
        (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)) = Q := by
  ext f
  change closedPointEvaluation K α β Q hB
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
      (algebraMap _ (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) f)) = 0 ↔ f ∈ Q
  have h := RingHom.congr_fun (closedPointEvaluation_original K α β Q hB) f
  change closedPointEvaluation K α β Q hB
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β
      (algebraMap _ (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) f)) =
        algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) f at h
  rw [h]
  exact Ideal.algebraMap_residueField_eq_zero

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.CoefficientLocalizationMaximal
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialCoefficientLocalization
import OAI.NumberTheory.PiExponent.Polynomials.RationalResidueCoefficientField

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution
open scoped IntermediateField

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]

abbrev SplitLocalRing := Localization.AtPrime Q
abbrev SplitResidue := Q.ResidueField
abbrev SplitCoefficientField := FractionRing (MvPolynomial β K)

def splitLocalBeta (j : β) : SplitLocalRing K α β Q :=
  algebraMap (MvPolynomial (α ⊕ β) K) (SplitLocalRing K α β Q) (MvPolynomial.X (Sum.inr j))

def splitResidueBeta (j : β) : SplitResidue K α β Q :=
  IsLocalRing.residue (SplitLocalRing K α β Q) (splitLocalBeta K α β Q j)

variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

@[reducible] def splitCoefficientResidueAlgebra :
    Algebra (SplitCoefficientField K β) (SplitResidue K α β Q) :=
  (((IntermediateField.adjoin K (Set.range (splitResidueBeta K α β Q))).val.toRingHom).comp
    (rationalResidueEquiv (splitLocalBeta K α β Q) hB.1).toRingHom).toAlgebra

theorem splitResidue_algebraic :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    Algebra.IsAlgebraic (SplitCoefficientField K β) (SplitResidue K α β Q) := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  have h := hB.isAlgebraic_field
  exact (Algebra.isAlgebraic_ringHom_iff_of_comp_eq
    (rationalResidueEquiv (splitLocalBeta K α β Q) hB.1)
    (RingEquiv.refl (SplitResidue K α β Q)) (by rfl)).mp h

def closedPointEvaluation :
    letI := splitCoefficientResidueAlgebra K α β Q hB
    MvPolynomial α (SplitCoefficientField K β) →ₐ[SplitCoefficientField K β]
      SplitResidue K α β Q :=
  letI := splitCoefficientResidueAlgebra K α β Q hB
  MvPolynomial.aeval (fun i =>
    algebraMap (MvPolynomial (α ⊕ β) K) (SplitResidue K α β Q) (MvPolynomial.X (Sum.inl i)))

abbrev closedPointEvaluationRingHom :
    MvPolynomial α (SplitCoefficientField K β) →+* SplitResidue K α β Q :=
  letI := splitCoefficientResidueAlgebra K α β Q hB
  (closedPointEvaluation K α β Q hB).toRingHom

theorem closedPointEvaluation_kernel_maximal :
    (RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).IsMaximal := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  let := splitResidue_algebraic K α β Q hB
  exact algebraic_field_kernel_isMaximal (closedPointEvaluation K α β Q hB)

theorem closedPointEvaluation_coefficient (f : MvPolynomial β K) :
    closedPointEvaluation K α β Q hB
      (MvPolynomial.C (algebraMap (MvPolynomial β K) (SplitCoefficientField K β) f)) =
      MvPolynomial.aeval (splitResidueBeta K α β Q) f := by
  let := splitCoefficientResidueAlgebra K α β Q hB
  rw [closedPointEvaluation, MvPolynomial.aeval_C]
  change ((rationalResidueEquiv (splitLocalBeta K α β Q) hB.1
    (algebraMap (MvPolynomial β K) (SplitCoefficientField K β) f)) :
      SplitResidue K α β Q) = _
  exact rationalResidueEquiv_polynomial (splitLocalBeta K α β Q) hB.1 f

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import Mathlib.RingTheory.Ideal.Colon
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.PrincipalIdealDomain

namespace OAI

namespace PiExponentJets.W06

section ColonPowers
variable {R : Type*} [CommRing R]

@[simp] theorem colon_pow_zero (I : Ideal R) (x : R) :
    I.colon {x ^ (0 : ℕ)} = I := by
  ext a
  simp [Submodule.mem_colon_singleton, smul_eq_mul]

theorem colon_pow_succ (I : Ideal R) (x : R) (j : ℕ) :
    I.colon {x ^ (j + 1)} = (I.colon {x ^ j}).colon {x} := by
  ext a
  simp only [Submodule.mem_colon_singleton, smul_eq_mul, pow_succ,
    mul_assoc, mul_comm, mul_left_comm]

theorem colon_powers_monotone (I : Ideal R) (x : R) :
    Monotone (fun j : ℕ => I.colon {x ^ j}) := by
  apply monotone_nat_of_le_succ
  intro j
  rw [colon_pow_succ]
  exact Ideal.le_colon

theorem colon_pow_add_eq_of_succ_eq (I : Ideal R) (x : R) (m : ℕ)
    (hstable : I.colon {x ^ (m + 1)} = I.colon {x ^ m}) (j : ℕ) :
    I.colon {x ^ (m + j)} = I.colon {x ^ m} := by
  induction j with
  | zero => simp
  | succ j ih =>
      rw [Nat.add_succ, colon_pow_succ, ih]
      simpa only [colon_pow_succ] using hstable

theorem exists_colon_powers_eventually_constant [IsNoetherianRing R]
    (I : Ideal R) (x : R) :
    ∃ m : ℕ, ∀ j : ℕ, m ≤ j → I.colon {x ^ j} = I.colon {x ^ m} := by
  let chain : ℕ →o Submodule R R :=
    ⟨fun j => I.colon {x ^ j}, colon_powers_monotone I x⟩
  obtain ⟨m, hm⟩ := monotone_stabilizes_iff_noetherian.mpr
    (inferInstance : IsNoetherian R R) chain
  exact ⟨m, fun j hj => (hm j hj).symm⟩

theorem exists_colon_pow_stable [IsNoetherianRing R] (I : Ideal R) (x : R) :
    ∃ m : ℕ, I.colon {x ^ (m + 1)} = I.colon {x ^ m} := by
  obtain ⟨m, hm⟩ := exists_colon_powers_eventually_constant I x
  exact ⟨m, hm (m + 1) (Nat.le_succ m)⟩

end ColonPowers

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k]

theorem homogeneous_colon_pow (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} {f : MvPolynomial σ k} (hf : f.IsHomogeneous d) (j : ℕ) :
    (I.colon {f ^ j}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  intro n a ha
  apply Submodule.mem_colon_singleton.mpr
  have haf : a * f ^ j ∈ I := by
    simpa only [smul_eq_mul] using Submodule.mem_colon_singleton.mp ha
  have h := hI (n + d * j) haf
  rw [DirectSum.coe_decompose_mul_add_of_right_mem
    (MvPolynomial.homogeneousSubmodule σ k) (hf.pow j)] at h
  exact h

theorem homogeneous_colon_variable_pow (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (i : σ) (j : ℕ) :
    (I.colon {(MvPolynomial.X i) ^ j}).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) :=
  homogeneous_colon_pow I hI (MvPolynomial.isHomogeneous_X k i) j

theorem exists_homogeneous_stable_colon_variable [Finite σ]
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (i : σ) :
    ∃ m : ℕ,
      (I.colon {(MvPolynomial.X i) ^ m}).IsHomogeneous
        (MvPolynomial.homogeneousSubmodule σ k) ∧
      I.colon {(MvPolynomial.X i) ^ (m + 1)} = I.colon {(MvPolynomial.X i) ^ m} ∧
      ∀ j : ℕ, m ≤ j →
        I.colon {(MvPolynomial.X i) ^ j} = I.colon {(MvPolynomial.X i) ^ m} := by
  obtain ⟨m, hm⟩ := exists_colon_powers_eventually_constant I (MvPolynomial.X i)
  exact ⟨m, homogeneous_colon_variable_pow I hI i m,
    hm (m + 1) (Nat.le_succ m), hm⟩

end PiExponentJets.W06

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean <==
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.RingTheory.Length

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators

variable {R M : Type*} [CommRing R] [AddCommGroup M] [Module R M]

noncomputable def subquotientEquivImage (A B : Submodule R M) :
    (B ⧸ A.submoduleOf B) ≃ₗ[R] B.map A.mkQ := by
  let F : B →ₗ[R] M ⧸ A := A.mkQ.comp B.subtype
  have hker : LinearMap.ker F = A.submoduleOf B := by
    simp only [F, LinearMap.ker_comp, Submodule.ker_mkQ, Submodule.submoduleOf]
  have hrange : LinearMap.range F = B.map A.mkQ := by
    simp only [F, LinearMap.range_comp, Submodule.range_subtype]
  exact (Submodule.quotEquivOfEq _ _ hker.symm).trans
    (F.quotKerEquivRange.trans (LinearEquiv.ofEq _ _ hrange))

theorem quotient_length_step (A B : Submodule R M) (hAB : A ≤ B) :
    Module.length R (M ⧸ A) =
      Module.length R (B ⧸ A.submoduleOf B) + Module.length R (M ⧸ B) := by
  let T : Submodule R (M ⧸ A) := B.map A.mkQ
  have h := Module.length_eq_add_of_exact T.subtype T.mkQ
    (Submodule.subtype_injective _) (Submodule.mkQ_surjective _)
    (LinearMap.exact_subtype_mkQ _)
  change Module.length R (M ⧸ A) = Module.length R (B.map A.mkQ) +
    Module.length R ((M ⧸ A) ⧸ B.map A.mkQ) at h
  rw [← (subquotientEquivImage A B).length_eq,
    (Submodule.quotientQuotientEquivQuotient A B hAB).length_eq] at h
  exact h

theorem quotient_length_eq_sum_and_last
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1)) (n : ℕ) :
    Module.length R (M ⧸ N 0) =
      (∑ i ∈ Finset.range n,
        Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1)))) +
      Module.length R (M ⧸ N n) := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [ih, quotient_length_step (N n) (N (n + 1)) (hmono n),
      Finset.sum_range_succ, add_assoc]

theorem quotient_length_eq_sum_of_last_top
    (N : ℕ → Submodule R M) (hmono : ∀ i, N i ≤ N (i + 1))
    (n : ℕ) (htop : N n = ⊤) :
    Module.length R (M ⧸ N 0) =
      ∑ i ∈ Finset.range n,
        Module.length R (N (i + 1) ⧸ (N i).submoduleOf (N (i + 1))) := by
  have heq := congrArg (fun A : Submodule R M => Module.length R (M ⧸ A)) htop
  have hz : Module.length R (M ⧸ N n) = 0 := heq.trans Module.length_eq_zero
  simpa only [hz, add_zero] using quotient_length_eq_sum_and_last N hmono n

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CoherentTwistPresentation
import OAI.NumberTheory.PiExponent.Approximation.FrameTensorPowers
import OAI.NumberTheory.PiExponent.Approximation.TensorSectionOpen

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open PiExponentSeshadri.Frames
variable {X : Scheme.{0}}

def tensorUnitTwist (M : LineBundle X) (U : X.Opens)
    (f : M.sheaf.restrict U.ι ≅ O U.toScheme) : O U.toScheme ≅ O U.toScheme :=
  f.symm ≪≫ (Scheme.Modules.restrictFunctor U.ι).mapIso (moduleTensorUnit M.sheaf).symm ≪≫
    moduleTensorRestrict U (O X) M.sheaf ≪≫
      moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f ≪≫ moduleTensorUnit (O U.toScheme)

lemma moduleTensorIso_inv {M N P Q : X.Modules} (e : M ≅ N) (f : P ≅ Q) :
    (moduleTensorIso e f).inv = moduleTensorMap e.inv f.inv := rfl

def tensorInclusion (J M : LineBundle X) (ι : J.sheaf ⟶ O X) :
    (J.tensor M).sheaf ⟶ M.sheaf :=
  moduleTensorMap ι (𝟙 M.sheaf) ≫ (moduleTensorUnit M.sheaf).hom

private lemma frame_square {C : Type*} [Category C]
    {A B A' B' T O : C} (r : A ≅ A') (r' : B ≅ B')
    (e : A' ≅ T) (e' : B' ≅ T) (u : T ≅ O)
    (m : A ⟶ B) (p : A' ⟶ B') (a : O ⟶ O)
    (hn : m ≫ r'.hom = r.hom ≫ p)
    (hs : e.inv ≫ p ≫ e'.hom ≫ u.hom = u.hom ≫ a) :
    (r ≪≫ e ≪≫ u).inv ≫ m ≫ (r' ≪≫ e' ≪≫ u).hom = a := by
  simp only [Iso.trans_inv, Iso.trans_hom, Category.assoc]
  rw [← Category.assoc m r'.hom, hn]
  simp only [Category.assoc, Iso.inv_hom_id_assoc]
  rw [hs]
  simp

private lemma frame_inclusion {C : Type*} [Category C]
    {A B D O : C} (e : A ≅ O) (e' : B ≅ O) (h : B ≅ D) (f : D ≅ O)
    (m : A ⟶ B) (a : O ⟶ O) (ha : e.inv ≫ m ≫ e'.hom = a) :
    e.inv ≫ (m ≫ h.hom) ≫ f.hom = a ≫ (f.symm ≪≫ h.symm ≪≫ e').inv := by
  rw [← ha]
  simp

private lemma mono_iso_sandwich {C : Type*} [Category C]
    {A B D E F : C} (e : A ≅ B) (m : B ⟶ D) (u : D ≅ E) (v : E ≅ F)
    [Mono m] : Mono ((e.hom ≫ m ≫ u.hom) ≫ v.hom) := inferInstance

lemma tensor_inclusion_framed (J M : LineBundle X) (ι : J.sheaf ⟶ O X)
    (U : X.Opens) (e : J.sheaf.restrict U.ι ≅ O U.toScheme)
    (f : M.sheaf.restrict U.ι ≅ O U.toScheme) :
    (tensorFrame J M U e f).inv ≫
        (Scheme.Modules.restrictFunctor U.ι).map (tensorInclusion J M ι) ≫ f.hom =
      (e.inv ≫ (Scheme.Modules.restrictFunctor U.ι).map ι ≫
        (Scheme.Modules.restrictUnitIso U.ι).hom) ≫ (tensorUnitTwist M U f).inv := by
  let F := Scheme.Modules.restrictFunctor U.ι
  let R := moduleTensorRestrict U J.sheaf M.sheaf
  let R' := moduleTensorRestrict U (O X) M.sheaf
  let E := moduleTensorIso e f
  let E' := moduleTensorIso (Scheme.Modules.restrictUnitIso U.ι) f
  let T := moduleTensorUnit (O U.toScheme)
  let a : O U.toScheme ⟶ O U.toScheme :=
    (e.inv ≫ F.map ι) ≫ (Scheme.Modules.restrictUnitIso U.ι).hom
  have hn : F.map (moduleTensorMap ι (𝟙 M.sheaf)) ≫ R'.hom =
      R.hom ≫ moduleTensorMap (F.map ι) (𝟙 (M.sheaf.restrict U.ι)) :=
    (moduleTensorRestrict_natural U ι (𝟙 M.sheaf)).trans
      (congrArg (fun q => R.hom ≫ moduleTensorMap (F.map ι) q) (F.map_id M.sheaf))
  have h₁ := (moduleTensorMap_comp e.inv (F.map ι) f.inv
    (𝟙 (M.sheaf.restrict U.ι))).symm.trans
      (congrArg (moduleTensorMap (e.inv ≫ F.map ι)) (Category.comp_id f.inv))
  have h₂ := (moduleTensorMap_comp (e.inv ≫ F.map ι)
    (Scheme.Modules.restrictUnitIso U.ι).hom f.inv f.hom).symm.trans
      (congrArg (moduleTensorMap a) f.inv_hom_id)
  have ht : E.inv ≫ moduleTensorMap (F.map ι) (𝟙 (M.sheaf.restrict U.ι)) ≫
      E'.hom = moduleTensorMap a (𝟙 (O U.toScheme)) :=
    (Category.assoc _ _ _).symm.trans
      ((congrArg (fun q => q ≫ E'.hom) h₁).trans h₂)
  have hs : E.inv ≫ moduleTensorMap (F.map ι) (𝟙 (M.sheaf.restrict U.ι)) ≫
      E'.hom ≫ T.hom = T.hom ≫ a := by
    have hscalar := moduleTensorUnit_scalar (X := U.toScheme) a (𝟙 (O U.toScheme))
    exact (Category.assoc _ _ _).symm.trans
      ((congrArg (fun q => q ≫ T.hom) ht).trans
        (hscalar.trans (congrArg (fun q => T.hom ≫ q) (Category.comp_id a))))
  have hframe := frame_square R R' E E' T
    (F.map (moduleTensorMap ι (𝟙 M.sheaf))) _ a hn hs
  have hfinal := frame_inclusion (R ≪≫ E ≪≫ T) (R' ≪≫ E' ≪≫ T)
    (F.mapIso (moduleTensorUnit M.sheaf)) f
    (F.map (moduleTensorMap ι (𝟙 M.sheaf))) a hframe
  simpa only [tensorInclusion, tensorUnitTwist, tensorFrame] using!
    (congrArg (fun q => (tensorFrame J M U e f).inv ≫ q ≫ f.hom)
      (F.map_comp (moduleTensorMap ι (𝟙 M.sheaf)) (moduleTensorUnit M.sheaf).hom)).trans hfinal

theorem tensorInclusion_mono (J M : LineBundle X) (ι : J.sheaf ⟶ O X) [Mono ι] :
    Mono (tensorInclusion J M ι) := by
  apply PiExponent.CoherentTwist.mono_of_local
  intro x
  obtain ⟨U,hx,⟨e⟩,⟨f⟩⟩ := common_affine_frames J M x
  refine ⟨U.1,hx,?_⟩
  have hm : Mono ((tensorFrame J M U.1 e f).inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map (tensorInclusion J M ι) ≫ f.hom) := by
    erw [tensor_inclusion_framed]
    have hmap : Mono (C := U.1.toScheme.Modules)
        ((Scheme.Modules.restrictFunctor U.1.ι).map ι) :=
      @Functor.map_mono _ _ _ _ (Scheme.Modules.restrictFunctor U.1.ι)
        inferInstance _ _ ι (inferInstanceAs (Mono ι))
    exact @mono_iso_sandwich U.1.toScheme.Modules _ _ _ _ _ _ e.symm
      ((Scheme.Modules.restrictFunctor U.1.ι).map ι)
      (Scheme.Modules.restrictUnitIso U.1.ι) (tensorUnitTwist M U.1 f).symm hmap
  exact (mono_comp_iff_of_mono _ f.hom).mp
    ((mono_comp_iff_of_isIso (tensorFrame J M U.1 e f).inv _).mp hm)

lemma tensor_inclusion_ideal (J M : LineBundle X) (ι : J.sheaf ⟶ O X)
    (U : X.affineOpens) (e : J.sheaf.restrict U.1.ι ≅ O U.1.toScheme)
    (f : M.sheaf.restrict U.1.ι ≅ O U.1.toScheme) :
    Ideal.span {U.1.topIso.hom (endValue ((tensorFrame J M U.1 e f).inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map (tensorInclusion J M ι) ≫ f.hom))} =
    Ideal.span {U.1.topIso.hom (endValue (e.inv ≫
      (Scheme.Modules.restrictFunctor U.1.ι).map ι ≫
        (Scheme.Modules.restrictUnitIso U.1.ι).hom))} := by
  erw [tensor_inclusion_framed,endValue_comp,map_mul,
    ← Ideal.span_singleton_mul_span_singleton]
  have hu : IsUnit (endValue (tensorUnitTwist M U.1 f).inv) :=
    (end_isIso_iff _).mp inferInstance
  erw [Ideal.span_singleton_eq_top.mpr (hu.map U.1.topIso.hom.hom),Ideal.mul_top]
  rfl

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra
import Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis

namespace OAI

noncomputable section

namespace PiExponent

open scoped IntermediateField.algebraAdjoinAdjoin

theorem exists_intermediateField_finite_over_simple
    (C E : Type*) [Field C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E] {Y : E} (hY : Transcendental C Y) :
    ∃ K : IntermediateField C E,
      Transcendental K Y ∧ FiniteDimensional (IntermediateField.adjoin K {Y}) E := by
  classical
  have hsingle : AlgebraicIndepOn C id ({Y} : Set E) := by
    change AlgebraicIndependent C (fun z : ({Y} : Set E) => (z : E))
    rw [algebraicIndependent_singleton_iff ⟨Y, rfl⟩]
    exact hY
  obtain ⟨t, hsub, ht⟩ := exists_isTranscendenceBasis_superset hsingle
  have hYt : Y ∈ t := hsub (Set.mem_singleton Y)
  let s : Set E := t \ {Y}
  let K : IntermediateField C E := IntermediateField.adjoin C s
  have hts : insert Y s = t := by
    ext x
    simp only [s, Set.mem_insert_iff, Set.mem_sdiff, Set.mem_singleton_iff]
    constructor
    · rintro (rfl | ⟨hx, _⟩)
      · exact hYt
      · exact hx
    · intro hx
      by_cases heq : x = Y
      · exact Or.inl heq
      · exact Or.inr ⟨hx, heq⟩
  have hind : AlgebraicIndepOn C id (insert Y s) := by
    rw [hts]
    exact ht.1
  have htr : Transcendental (Algebra.adjoin C s) Y := by
    have hnot : Y ∉ s := by simp [s]
    have hh := (AlgebraicIndepOn.insert_iff hnot).mp hind
    have heq : id '' s = s := Set.image_id s
    rw [heq] at hh
    exact hh.2
  have htrK : Transcendental K Y := by
    intro h
    exact htr (h.restrictScalars (Algebra.adjoin C s))
  refine ⟨K, htrK, ?_⟩
  let L := IntermediateField.adjoin K ({Y} : Set E)
  have hL : L.restrictScalars C = IntermediateField.adjoin C t := by
    dsimp [L, K]
    rw [IntermediateField.adjoin_adjoin_left]
    congr 1
    rw [Set.union_comm, Set.singleton_union, hts]
  have halg : Algebra.IsAlgebraic L E := by
    change Algebra.IsAlgebraic (L.restrictScalars C) E
    rw [hL]
    have hh := ht.isAlgebraic_field
    have heq : Set.range ((↑) : t → E) = t := Subtype.range_coe
    rw [heq] at hh
    exact hh
  let : Algebra.IsAlgebraic L E := halg
  let : IsScalarTower C L E := IsScalarTower.of_algebraMap_eq (fun x => rfl)
  let : Algebra.EssFiniteType L E := Algebra.EssFiniteType.of_comp C L E
  exact Algebra.finite_of_essFiniteType_of_isAlgebraic

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Algebra.Polynomial.FieldDivision
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Jacobson.Ring
import Mathlib.RingTheory.LocalRing.RingHom.Basic
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.PrincipalIdealDomain
import Mathlib.RingTheory.Regular.RegularSequence
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialCoordinateMinpolyQuotient

namespace OAI

noncomputable section
namespace PiExponentSiegel.W10.TriangularLocalParameters

open RingTheory.Sequence
open scoped Pointwise

variable {R S : Type*} [CommRing R] [CommRing S]

theorem scalar_top_eq_principal (r : R) :
    r • (⊤ : Ideal R) = Ideal.span {r} := by
  rw [← Submodule.ideal_span_singleton_smul, Ideal.smul_eq_mul, Ideal.mul_top]

def principalModuleQuotientEquiv (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) : QuotSMulTop r R ≃+* S :=
  (Ideal.quotEquivOfEq ((scalar_top_eq_principal r).trans hker.symm)).trans
    (RingHom.quotientKerEquivOfSurjective hπ)

@[simp] theorem principalModuleQuotientEquiv_mk (π : R →+* S)
    (hπ : Function.Surjective π) (r : R) (hker : RingHom.ker π = Ideal.span {r}) (x : R) :
    principalModuleQuotientEquiv π hπ r hker (Submodule.Quotient.mk x) = π x := by
  change (RingHom.quotientKerEquivOfSurjective hπ)
    ((Ideal.quotEquivOfEq ((scalar_top_eq_principal r).trans hker.symm))
      (Ideal.Quotient.mk (r • (⊤ : Ideal R)) x)) = π x
  rw [Ideal.quotEquivOfEq_mk, RingHom.quotientKerEquivOfSurjective_apply_mk]

theorem regular_cons_of_principal_kernel (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) (hr : IsSMulRegular R r)
    (xs : List R) (hxs : IsRegular S (xs.map π)) : IsRegular R (r :: xs) := by
  let e := principalModuleQuotientEquiv π hπ r hker
  apply IsRegular.cons hr
  apply (e.toAddEquiv.isRegular_congr ?_).mpr hxs
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_same.mpr
  intro a _ z
  induction z using Submodule.Quotient.induction_on with
  | H z =>
    change e (Submodule.Quotient.mk (a * z)) = π a * e (Submodule.Quotient.mk z)
    calc
      e (Submodule.Quotient.mk (a * z)) = π (a * z) :=
        principalModuleQuotientEquiv_mk π hπ r hker (a * z)
      _ = π a * π z := π.map_mul a z
      _ = π a * e (Submodule.Quotient.mk z) :=
        congrArg (fun y : S => π a * y)
          (principalModuleQuotientEquiv_mk π hπ r hker z).symm

theorem ofList_cons_eq_comap (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) (xs : List R) :
    Ideal.ofList (r :: xs) = Ideal.comap π (Ideal.ofList (xs.map π)) := by
  rw [← Ideal.map_ofList, Ideal.comap_map_of_surjective π hπ, Ideal.ofList_cons]
  change Ideal.span {r} ⊔ Ideal.ofList xs = Ideal.ofList xs ⊔ RingHom.ker π
  rw [hker, sup_comm]

theorem lift_parameters [IsLocalRing R] [IsLocalRing S]
    (π : R →+* S) (hπ : Function.Surjective π)
    (r : R) (hker : RingHom.ker π = Ideal.span {r}) (hr : IsSMulRegular R r)
    (ys : List S) (hys : IsRegular S ys)
    (hspan : Ideal.ofList ys = IsLocalRing.maximalIdeal S) :
    ∃ xs : List R, xs.length = ys.length + 1 ∧ IsRegular R xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal R := by
  obtain ⟨xs, hxs⟩ := (List.map_surjective_iff.mpr hπ) ys
  refine ⟨r :: xs, ?_, ?_, ?_⟩
  · simpa using congrArg (fun zs : List S => zs.length + 1) hxs
  · apply regular_cons_of_principal_kernel π hπ r hker hr xs
    simpa [hxs] using hys
  · rw [ofList_cons_eq_comap π hπ r hker xs, hxs, hspan]
    let : IsLocalHom π := IsLocalHom.of_surjective π hπ
    exact IsLocalRing.maximalIdeal_comap π

theorem regular_element_of_ne_zero [IsDomain R] (r : R) (hr : r ≠ 0) : IsSMulRegular R r :=
  fun _ _ h => mul_left_cancel₀ hr h

theorem singleton_parameter_regular [IsDomain R] [IsLocalRing R]
    (r : R) (hr : r ≠ 0) (hspan : Ideal.span {r} = IsLocalRing.maximalIdeal R) :
    IsRegular R [r] := by
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal (M := R) ?_).mpr
  · exact (isWeaklyRegular_singleton_iff R r).mpr (regular_element_of_ne_zero r hr)
  · intro a ha
    have har : a = r := by simpa using ha
    subst a
    rw [← hspan]
    exact Ideal.subset_span (by simp)

section OneVariable
variable (K : Type*) [Field K] (m : Ideal (Polynomial K)) [m.IsMaximal]

def firstPolynomial : Polynomial K := Submodule.IsPrincipal.generator m

theorem firstPolynomial_ne_zero : firstPolynomial K m ≠ 0 := by
  apply mt (Submodule.IsPrincipal.eq_bot_iff_generator_eq_zero m).mpr
  exact Ring.ne_bot_of_isMaximal_of_not_isField (inferInstance : m.IsMaximal)
    (Polynomial.not_isField K)

def firstLocalParameter : Localization.AtPrime m :=
  algebraMap (Polynomial K) (Localization.AtPrime m) (firstPolynomial K m)

theorem firstLocalParameter_ne_zero : firstLocalParameter K m ≠ 0 := by
  exact (FaithfulSMul.algebraMap_eq_zero_iff (Polynomial K) (Localization.AtPrime m)).not.mpr
    (firstPolynomial_ne_zero K m)

theorem firstLocalParameter_span :
    Ideal.span {firstLocalParameter K m} = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  calc
    Ideal.span {firstLocalParameter K m} =
        (Ideal.span {Submodule.IsPrincipal.generator m}).map
          (algebraMap (Polynomial K) (Localization.AtPrime m)) := by
      rw [Ideal.map_span, Set.image_singleton]
      rfl
    _ = m.map (algebraMap (Polynomial K) (Localization.AtPrime m)) :=
      congrArg (Ideal.map (algebraMap (Polynomial K) (Localization.AtPrime m)))
        (Ideal.span_singleton_generator m)
    _ = IsLocalRing.maximalIdeal (Localization.AtPrime m) :=
      Localization.AtPrime.map_eq_maximalIdeal

theorem oneVariable_parameters :
    ∃ xs : List (Localization.AtPrime m), xs.length = 1 ∧
      IsRegular (Localization.AtPrime m) xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  refine ⟨[firstLocalParameter K m], rfl, ?_, ?_⟩
  · exact singleton_parameter_regular (firstLocalParameter K m)
      (firstLocalParameter_ne_zero K m) (firstLocalParameter_span K m)
  · rw [Ideal.ofList_singleton]
    exact firstLocalParameter_span K m

end OneVariable

section ZeroVariables
variable (K : Type*) [Field K] (m : Ideal (MvPolynomial (Fin 0) K)) [m.IsMaximal]

theorem zeroVariable_maximal_eq_bot : m = ⊥ := by
  apply le_antisymm
  · intro p hp
    obtain ⟨c, rfl⟩ := MvPolynomial.C_surjective (Fin 0) p
    by_cases hc : c = 0
    · simp [hc]
    · have hu : IsUnit (MvPolynomial.C c : MvPolynomial (Fin 0) K) :=
        (isUnit_iff_ne_zero.mpr hc).map MvPolynomial.C
      exact False.elim ((inferInstance : m.IsMaximal).ne_top (m.eq_top_of_isUnit_mem hp hu))
  · exact bot_le

theorem zeroVariable_parameters :
    ∃ xs : List (Localization.AtPrime m), xs.length = 0 ∧
      IsRegular (Localization.AtPrime m) xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  refine ⟨[], rfl, IsRegular.nil _ _, ?_⟩
  rw [Ideal.ofList_nil, ← Localization.AtPrime.map_eq_maximalIdeal]
  simpa only [Ideal.map_bot] using
    (congrArg (Ideal.map
      (algebraMap (MvPolynomial (Fin 0) K) (Localization.AtPrime m)))
      (zeroVariable_maximal_eq_bot K m)).symm

end ZeroVariables

variable (K : Type*) [Field K] (n : ℕ)
    (m : Ideal (MvPolynomial (Fin (n + 1)) K)) [m.IsMaximal]

theorem maximal_coefficient_contraction {A : Type*} [CommRing A] [IsJacobsonRing A]
    (j : ℕ) (q : Ideal (MvPolynomial (Fin j) A)) [q.IsMaximal] :
    (q.comap (MvPolynomial.C : A →+* MvPolynomial (Fin j) A)).IsMaximal := by
  rw [← @Ideal.mk_ker _ _ q, RingHom.ker_eq_comap_bot, Ideal.comap_comap]
  let := (Ideal.bot_quotient_isMaximal_iff _).mpr (inferInstance : q.IsMaximal)
  exact Ideal.isMaximal_comap_of_isIntegral_of_isMaximal _
    (MvPolynomial.quotient_mk_comp_C_isIntegral_of_isJacobsonRing q) ⊥

def firstCoordinateContraction : Ideal (Polynomial K) :=
  m.comap (Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1)))).toRingHom

theorem firstCoordinateContraction_isMaximal : (firstCoordinateContraction K n m).IsMaximal := by
  let e := PiExponentSiegel.W08.coordinateCoefficientSplit (K := K) n
  let q := m.comap e.symm.toRingEquiv.toRingHom
  let : q.IsMaximal := Ideal.comap_isMaximal_of_surjective _ e.symm.surjective
  have he : e.symm.toRingEquiv.toRingHom.comp MvPolynomial.C =
      (Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1)))).toRingHom := by
    apply RingHom.ext
    intro f
    change e.symm (MvPolynomial.C f) =
      Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1))) f
    apply e.symm_apply_eq.mpr
    exact (PiExponentSiegel.W08.coordinateCoefficientSplit_aeval n f).symm
  have hq := maximal_coefficient_contraction n q
  simpa only [q, Ideal.comap_comap, he, firstCoordinateContraction] using hq

def firstCoordinatePolynomial : Polynomial K :=
  Submodule.IsPrincipal.generator (firstCoordinateContraction K n m)

theorem firstCoordinatePolynomial_irreducible : Irreducible (firstCoordinatePolynomial K n m) := by
  let := firstCoordinateContraction_isMaximal K n m
  apply (Submodule.IsPrincipal.prime_generator_of_isPrime
    (firstCoordinateContraction K n m) ?_).irreducible
  exact Ring.ne_bot_of_isMaximal_of_not_isField
    (firstCoordinateContraction_isMaximal K n m) (Polynomial.not_isField K)

omit [m.IsMaximal] in
theorem firstCoordinatePolynomial_mem :
    firstCoordinatePolynomial K n m ∈ firstCoordinateContraction K n m :=
  Submodule.IsPrincipal.generator_mem _

omit [m.IsMaximal] in
theorem firstCoordinateIdeal_le :
    PiExponentSiegel.W08.coordinateMinpolyIdeal n (firstCoordinatePolynomial K n m) ≤ m :=
  PiExponentSiegel.W08.coordinateMinpolyIdeal_le_of_mem_contraction n
    (firstCoordinatePolynomial K n m) m (firstCoordinatePolynomial_mem K n m)

theorem firstCoordinateRelation_ne_zero :
    Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1)) : MvPolynomial (Fin (n + 1)) K)
      (firstCoordinatePolynomial K n m) ≠ 0 := by
  intro h
  have h' := congrArg (PiExponentSiegel.W08.coordinateCoefficientSplit (K := K) n) h
  rw [PiExponentSiegel.W08.coordinateCoefficientSplit_aeval, map_zero] at h'
  apply (firstCoordinatePolynomial_irreducible K n m).ne_zero
  simpa using h'

end PiExponentSiegel.W10.TriangularLocalParameters

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParameters

namespace OAI

noncomputable section
namespace PiExponentSiegel.W10.TriangularLocalParameters

open RingTheory.Sequence
universe u

theorem polynomialMaximal_regularParameters (n : ℕ) :
    ∀ (K : Type u) [Field K] (m : Ideal (MvPolynomial (Fin n) K)) [m.IsMaximal],
      ∃ xs : List (Localization.AtPrime m), xs.length = n ∧
        IsRegular (Localization.AtPrime m) xs ∧
        Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime m) := by
  induction n with
  | zero =>
    intro K _ m _
    exact zeroVariable_parameters K m
  | succ n ih =>
    intro K _ m _
    let A := MvPolynomial (Fin (n + 1)) K
    let f : Polynomial K := firstCoordinatePolynomial K n m
    let : Fact (Irreducible f) := ⟨firstCoordinatePolynomial_irreducible K n m⟩
    let I : Ideal A := PiExponentSiegel.W08.coordinateMinpolyIdeal n f
    have hI : I ≤ m := firstCoordinateIdeal_le K n m
    let e := (PiExponentSiegel.W08.coordinateMinpolyQuotientEquiv n f).toRingEquiv
    let qm := PiExponentSiegel.W23.quotientParameterPrime I m hI
    let p : Ideal (MvPolynomial (Fin n) (AdjoinRoot f)) := qm.map e.toRingHom
    let : p.IsMaximal := Ideal.IsMaximal.map_of_surjective_of_ker_le
      (f := e.toRingHom) (m := qm) e.surjective (by simp)
    obtain ⟨ys, hylen, hyreg, hyspan⟩ := ih (AdjoinRoot f) p
    let J : Ideal (Localization.AtPrime m) := PiExponentSiegel.W23.parameterLocalizedIdeal I m
    let E : (Localization.AtPrime m ⧸ J) ≃+* Localization.AtPrime p :=
      PiExponentSiegel.W23.localizationQuotientParametersEquivTrans I m hI e
    let π : Localization.AtPrime m →+* Localization.AtPrime p :=
      E.toRingHom.comp (Ideal.Quotient.mk J)
    have hπ : Function.Surjective π := E.surjective.comp Ideal.Quotient.mk_surjective
    let g : A := Polynomial.aeval (MvPolynomial.X (0 : Fin (n + 1))) f
    let r : Localization.AtPrime m := algebraMap A (Localization.AtPrime m) g
    have hg : g ≠ 0 := firstCoordinateRelation_ne_zero K n m
    have hr : r ≠ 0 :=
      (FaithfulSMul.algebraMap_eq_zero_iff A (Localization.AtPrime m)).not.mpr hg
    have hker : RingHom.ker π = Ideal.span {r} := by
      rw [show π = E.toRingHom.comp (Ideal.Quotient.mk J) from rfl,
        RingHom.ker_comp_of_injective _ E.injective, Ideal.mk_ker]
      change (Ideal.span {g}).map (algebraMap A (Localization.AtPrime m)) = Ideal.span {r}
      rw [Ideal.map_span, Set.image_singleton]
    obtain ⟨xs, hxlen, hxreg, hxspan⟩ := lift_parameters π hπ r hker
      (regular_element_of_ne_zero r hr) ys hyreg hyspan
    refine ⟨xs, ?_, hxreg, hxspan⟩
    simpa [hylen] using hxlen

end PiExponentSiegel.W10.TriangularLocalParameters

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParametersAssembly

namespace OAI

noncomputable section
namespace PiExponentSiegel.W10.TriangularLocalParameters

open RingTheory.Sequence

variable {R S : Type*} [CommRing R] [CommRing S]

theorem regular_map_ringEquiv (e : R ≃+* S) (xs : List R)
    (hxs : IsRegular R xs) : IsRegular S (xs.map e.toRingHom) := by
  apply (e.toAddEquiv.isRegular_congr ?_).mp hxs
  apply List.forall₂_map_right_iff.mpr
  apply List.forall₂_same.mpr
  intro a _ z
  exact e.map_mul a z

theorem regularParameters_transport [IsLocalRing R] [IsLocalRing S]
    (e : R ≃+* S) (n : ℕ)
    (h : ∃ xs : List R, xs.length = n ∧ IsRegular R xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal R) :
    ∃ ys : List S, ys.length = n ∧ IsRegular S ys ∧
      Ideal.ofList ys = IsLocalRing.maximalIdeal S := by
  obtain ⟨xs, hlen, hreg, hspan⟩ := h
  refine ⟨xs.map e.toRingHom, ?_, regular_map_ringEquiv e xs hreg, ?_⟩
  · simpa using hlen
  · rw [← Ideal.map_ofList, hspan]
    exact IsLocalRing.map_maximalIdeal_of_surjective e.toRingHom e.surjective

theorem polynomialMaximal_regularParameters_of_ringEquiv (n : ℕ) (K : Type*) [Field K]
    (m : Ideal (MvPolynomial (Fin n) K)) [m.IsMaximal]
    [IsLocalRing R] (e : R ≃+* Localization.AtPrime m) :
    ∃ xs : List R, xs.length = n ∧ IsRegular R xs ∧
      Ideal.ofList xs = IsLocalRing.maximalIdeal R :=
  regularParameters_transport e.symm n (polynomialMaximal_regularParameters n K m)

end PiExponentSiegel.W10.TriangularLocalParameters

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean <==
import OAI.NumberTheory.PiExponent.Approximation.GlobalSectionClearing
import OAI.NumberTheory.PiExponent.Approximation.TwistSectionScalars

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory CategoryTheory.Limits Opposite TopologicalSpace
open PiExponentSeshadri.Frames PiExponent.GlobalSectionClearing
variable {X : Scheme}

theorem local_twist_extension (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens) [NoetherianSpace U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent]
    (x : Γ(M.restrict U.ι, U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)))) :
    let a := coefficient e (restrictSection U.ι s)
    let D := U.toScheme.basicOpen a
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : Γ(((moduleTwistFunctor L n).obj M).restrict U.ι,⊤),
      (((moduleTwistFunctor L n).obj M).restrict U.ι).presheaf.map
        (homOfLE (U.toScheme.basicOpen_le a)).op y =
      ((moduleTwistRestrictFrame L U e n).app M).inv.app D
        ((restrictScalar U.toScheme D a)^n • x) := by
  dsimp only
  obtain ⟨N, hN⟩ := global_section_extends_native (M.restrict U.ι)
    (coefficient e (restrictSection U.ι s)) x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨y, hy⟩ := hN n hn
  let E := (moduleTwistRestrictFrame L U e n).app M
  refine ⟨E.inv.app ⊤ y, ?_⟩
  have h := CategoryTheory.congr_fun (E.inv.mapPresheaf.naturality
    (homOfLE (U.toScheme.basicOpen_le (coefficient e (restrictSection U.ι s)))).op) y
  exact h.symm.trans (congrArg (E.inv.app _) hy)

theorem local_twist_extension_section (L : LineBundle X)
    (s : structureSheaf X ⟶ L.sheaf) (U : X.Opens) [NoetherianSpace U.toScheme]
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    (M : X.Modules) [M.IsQuasicoherent]
    (x : Γ(M.restrict U.ι, U.toScheme.basicOpen (coefficient e (restrictSection U.ι s)))) :
    let a := coefficient e (restrictSection U.ι s)
    let D := U.toScheme.basicOpen a
    ∃ N : ℕ, ∀ n ≥ N, ∃ y : Γ(((moduleTwistFunctor L n).obj M).restrict U.ι,⊤),
      (((moduleTwistFunctor L n).obj M).restrict U.ι).presheaf.map
        (homOfLE (U.toScheme.basicOpen_le a)).op y =
      ((moduleTwistSection L s n).app M).app (U.ι ''ᵁ D) x := by
  dsimp only
  obtain ⟨N, hN⟩ := local_twist_extension L s U e M x
  refine ⟨N, fun n hn => ?_⟩
  obtain ⟨y, hy⟩ := hN n hn
  refine ⟨y, hy.trans ?_⟩
  let D := U.toScheme.basicOpen (coefficient e (restrictSection U.ι s))
  let E := (moduleTwistRestrictFrame L U e n).app M
  have h := moduleTwistSection_frame L s U e M D n x
  calc
    _ = E.inv.app D (E.hom.app D (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ D) x)) :=
      congrArg (E.inv.app D) h.symm
    _ = _ := congrArg (fun q => q.app D
      (((moduleTwistSection L s n).app M).app (U.ι ''ᵁ D) x)) E.hom_inv_id

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean <==
import OAI.NumberTheory.PiExponent.Approximation.TwistSections

namespace OAI

namespace PiExponentSeshadri.Geometry
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
variable {X : Scheme.{0}}

theorem moduleTwist_app_bijective (L : LineBundle X) (U : X.Opens)
    (e : L.sheaf.restrict U.ι ≅ structureSheaf U.toScheme)
    {M N : X.Modules} (β : M ⟶ N) (n : ℕ)
    (h : Function.Bijective (β.app U)) :
    Function.Bijective (((moduleTwistFunctor L n).map β).app U) := by
  let E := SheafOfModules.evaluation U.toScheme.ringCatSheaf (op (⊤ : U.toScheme.Opens))
  have he := NatIso.isIso_map_iff
    (Functor.isoWhiskerRight (moduleTwistRestrictFrame L U e n) E) β
  have hright : IsIso (((Scheme.Modules.restrictFunctor U.ι) ⋙ E).map β) := by
    apply (ConcreteCategory.isIso_iff_bijective _).mpr
    change Function.Bijective (β.app (U.ι ''ᵁ ⊤))
    exact U.ι_image_top.symm ▸ h
  have hleft := he.mpr hright
  have hb := ConcreteCategory.bijective_of_isIso
    ((((moduleTwistFunctor L n ⋙ Scheme.Modules.restrictFunctor U.ι) ⋙ E).map β))
  change Function.Bijective (((moduleTwistFunctor L n).map β).app (U.ι ''ᵁ ⊤)) at hb
  exact U.ι_image_top ▸ hb

end
end PiExponentSeshadri.Geometry

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean <==
import Mathlib.Algebra.MvPolynomial.Degrees
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.Ideal.Maximal
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.MvPolynomial.WeightedHomogeneous
import Mathlib.Tactic

namespace OAI

namespace PiExponent.WeightedBezout

open scoped BigOperators

variable {k σ τ : Type*} [Field k]

noncomputable def translatedPowerSubstitution (w : σ → ℕ) (a : σ → k) :
    MvPolynomial σ k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun i => MvPolynomial.C (a i) + MvPolynomial.X i ^ w i)

@[simp] theorem translatedPowerSubstitution_X (w : σ → ℕ) (a : σ → k) (i : σ) :
    translatedPowerSubstitution w a (MvPolynomial.X i) =
      MvPolynomial.C (a i) + MvPolynomial.X i ^ w i := by
  simp [translatedPowerSubstitution]

@[simp] theorem translatedPowerSubstitution_C (w : σ → ℕ) (a : σ → k) (c : k) :
    translatedPowerSubstitution w a (MvPolynomial.C c) = MvPolynomial.C c := by
  simp [translatedPowerSubstitution]

theorem totalDegree_aeval_monomial_le (w : σ → ℕ) (g : σ → MvPolynomial τ k)
    (hg : ∀ i, (g i).totalDegree ≤ w i) (d : σ →₀ ℕ) (c : k) :
    (MvPolynomial.aeval g (MvPolynomial.monomial d c)).totalDegree ≤
      Finsupp.weight w d := by
  classical
  rw [MvPolynomial.aeval_monomial]
  calc
    _ ≤ (MvPolynomial.C c).totalDegree +
        (d.prod fun i e => g i ^ e).totalDegree := MvPolynomial.totalDegree_mul _ _
    _ ≤ ∑ i ∈ d.support, d i * w i := by
      simp only [MvPolynomial.totalDegree_C, zero_add, Finsupp.prod]
      apply (MvPolynomial.totalDegree_finsetProd _ _).trans
      exact Finset.sum_le_sum (fun i hi => (MvPolynomial.totalDegree_pow (g i) (d i)).trans
        (Nat.mul_le_mul_left (d i) (hg i)))
    _ = _ := by simp [Finsupp.weight, Finsupp.linearCombination_apply, Finsupp.sum, smul_eq_mul]

theorem totalDegree_aeval_le_weighted (w : σ → ℕ) (g : σ → MvPolynomial τ k)
    (hg : ∀ i, (g i).totalDegree ≤ w i) (p : MvPolynomial σ k) :
    (MvPolynomial.aeval g p).totalDegree ≤ p.weightedTotalDegree w := by
  classical
  conv_lhs => rw [MvPolynomial.as_sum p, map_sum]
  apply (MvPolynomial.totalDegree_finsetSum _ _).trans
  apply Finset.sup_le
  intro d hd
  exact (totalDegree_aeval_monomial_le w g hg d (p.coeff d)).trans
    (MvPolynomial.le_weightedTotalDegree w hd)

theorem translatedPowerSubstitution_totalDegree (w : σ → ℕ) (a : σ → k)
    (p : MvPolynomial σ k) :
    (translatedPowerSubstitution w a p).totalDegree ≤ p.weightedTotalDegree w := by
  apply totalDegree_aeval_le_weighted
  intro i
  exact (MvPolynomial.totalDegree_add _ _).trans (by simp)

noncomputable def translation (a : σ → k) : MvPolynomial σ k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun i => MvPolynomial.C (a i) + MvPolynomial.X i)

theorem translatedPowerSubstitution_factor (w : σ → ℕ) (a : σ → k) :
    translatedPowerSubstitution w a =
      (MvPolynomial.aeval (fun i => MvPolynomial.X i ^ w i)).comp (translation a) := by
  ext i
  simp [translatedPowerSubstitution, translation]

noncomputable def translationEquiv (a : σ → k) : MvPolynomial σ k ≃ₐ[k] MvPolynomial σ k :=
  AlgEquiv.ofAlgHom (translation a) (translation (-a))
    (by ext i; simp [translation])
    (by ext i; simp [translation])

noncomputable def pointIdeal (a : σ → k) : Ideal (MvPolynomial σ k) :=
  RingHom.ker (MvPolynomial.aeval a).toRingHom

instance pointIdeal_isMaximal (a : σ → k) : (pointIdeal a).IsMaximal := by
  apply RingHom.ker_isMaximal_of_surjective
  intro c
  exact ⟨MvPolynomial.C c, by simp⟩

@[simp] theorem mem_pointIdeal (a : σ → k) (p : MvPolynomial σ k) :
    p ∈ pointIdeal a ↔ MvPolynomial.aeval a p = 0 := Iff.rfl

theorem pointIdeal_eq_span (a : σ → k) :
    pointIdeal a = Ideal.span (Set.range (fun i =>
      MvPolynomial.X i - MvPolynomial.C (a i))) := by
  let J : Ideal (MvPolynomial σ k) := Ideal.span (Set.range (fun i =>
    MvPolynomial.X i - MvPolynomial.C (a i)))
  have hJ : J ≤ pointIdeal a := by
    apply Ideal.span_le.mpr
    rintro p ⟨i, rfl⟩
    simp
  apply le_antisymm _ hJ
  have heval : Ideal.Quotient.mk J =
      ((Ideal.Quotient.mk J).comp MvPolynomial.C).comp (MvPolynomial.aeval a).toRingHom := by
    apply MvPolynomial.ringHom_ext
    · intro c
      simp
    · intro i
      simp only [RingHom.comp_apply, AlgHom.toRingHom_eq_coe, RingHom.coe_coe,
        MvPolynomial.aeval_X]
      apply sub_eq_zero.mp
      rw [← map_sub, Ideal.Quotient.eq_zero_iff_mem]
      exact Ideal.subset_span ⟨i, rfl⟩
  intro p hp
  apply Ideal.Quotient.eq_zero_iff_mem.mp
  rw [heval]
  simp only [RingHom.comp_apply]
  change (Ideal.Quotient.mk J) (MvPolynomial.C (MvPolynomial.aeval a p)) = 0
  rw [(mem_pointIdeal a p).mp hp, map_zero, map_zero]

theorem translatedPowerSubstitution_eval_origin (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    (MvPolynomial.aeval (0 : σ → k)).comp (translatedPowerSubstitution w a) =
      MvPolynomial.aeval a := by
  ext i
  simp [translatedPowerSubstitution, zero_pow (hw i).ne']

theorem translatedPowerSubstitution_comap_origin (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) :
    (pointIdeal (0 : σ → k)).comap (translatedPowerSubstitution w a).toRingHom =
      pointIdeal a := by
  ext p
  change MvPolynomial.aeval (0 : σ → k) (translatedPowerSubstitution w a p) = 0 ↔ _
  have h := congrArg (fun f : MvPolynomial σ k →ₐ[k] k => f p)
    (translatedPowerSubstitution_eval_origin w a hw)
  change MvPolynomial.aeval (0 : σ → k) (translatedPowerSubstitution w a p) =
    MvPolynomial.aeval a p at h
  rw [h]
  rfl

theorem prime_over_pointIdeal_eq_origin (w : σ → ℕ) (a : σ → k)
    (Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hQ : pointIdeal a ≤ Q.comap (translatedPowerSubstitution w a).toRingHom) :
    Q = pointIdeal (0 : σ → k) := by
  have hle : pointIdeal (0 : σ → k) ≤ Q := by
    rw [pointIdeal_eq_span]
    apply Ideal.span_le.mpr
    rintro p ⟨i, rfl⟩
    have hi : MvPolynomial.X i - MvPolynomial.C (a i) ∈ pointIdeal a := by simp
    have hp := hQ hi
    change translatedPowerSubstitution w a (MvPolynomial.X i - MvPolynomial.C (a i)) ∈ Q at hp
    have hpow : MvPolynomial.X i ^ w i ∈ Q := by
      simpa only [map_sub, translatedPowerSubstitution_X, translatedPowerSubstitution_C,
        add_sub_cancel_left] using hp
    change MvPolynomial.X i - MvPolynomial.C (0 : k) ∈ Q
    rw [MvPolynomial.C_0, sub_zero]
    exact (inferInstance : Q.IsPrime).mem_of_pow_mem (w i) hpow
  exact ((inferInstance : (pointIdeal (0 : σ → k)).IsMaximal).eq_of_le
    (inferInstance : Q.IsPrime).ne_top hle).symm

theorem pointIdeal_map_translatedPowerSubstitution (w : σ → ℕ) (a : σ → k) :
    (pointIdeal a).map (translatedPowerSubstitution w a).toRingHom =
      Ideal.span (Set.range (fun i => (MvPolynomial.X i : MvPolynomial σ k) ^ w i)) := by
  rw [pointIdeal_eq_span, Ideal.map_span, ← Set.range_comp]
  congr 2
  funext i
  change translatedPowerSubstitution w a (MvPolynomial.X i - MvPolynomial.C (a i)) = _
  simp

theorem translatedPowerSubstitution_totalDegree_real (w : σ → ℕ) (a : σ → k)
    (ρ : σ → ℝ) (M N : ℝ) (hM : 0 ≤ M) (hMN : 0 ≤ M * N)
    (hw : ∀ i, (w i : ℝ) = M * ρ i) (p : MvPolynomial σ k)
    (hp : ∀ d ∈ p.support, (∑ i ∈ d.support, (d i : ℝ) * ρ i) ≤ N) :
    ((translatedPowerSubstitution w a p).totalDegree : ℝ) ≤ M * N := by
  have hb : p.weightedTotalDegree w ≤ ⌊M * N⌋₊ := by
    apply Finset.sup_le
    intro d hd
    apply (Nat.le_floor_iff hMN).mpr
    calc
      (Finsupp.weight w d : ℝ) = M * ∑ i ∈ d.support, (d i : ℝ) * ρ i := by
        rw [Finsupp.weight_apply]
        simp only [Finsupp.sum, smul_eq_mul, Nat.cast_sum, Nat.cast_mul]
        simp_rw [hw]
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro i hi
        ring
      _ ≤ M * N := mul_le_mul_of_nonneg_left (hp d hd) hM
  have hd := (translatedPowerSubstitution_totalDegree w a p).trans hb
  exact (Nat.cast_le.mpr hd).trans (Nat.floor_le hMN)

theorem origin_minimalPrimes_map (w : σ → ℕ) (a : σ → k)
    (hw : ∀ i, 0 < w i) (I : Ideal (MvPolynomial σ k))
    (hI : pointIdeal a ∈ I.minimalPrimes) :
    pointIdeal (0 : σ → k) ∈
      (I.map (translatedPowerSubstitution w a).toRingHom).minimalPrimes := by
  let φ := (translatedPowerSubstitution w a).toRingHom
  have hc : (pointIdeal (0 : σ → k)).comap φ = pointIdeal a :=
    translatedPowerSubstitution_comap_origin w a hw
  refine ⟨⟨inferInstance, ?_⟩, ?_⟩
  · apply Ideal.map_le_iff_le_comap.mpr
    rw [hc]
    exact hI.1.2
  · intro Q hQ hQle
    let : Q.IsPrime := hQ.1
    have hIQ : I ≤ Q.comap φ := Ideal.map_le_iff_le_comap.mp hQ.2
    have hQP : Q.comap φ ≤ pointIdeal a := by
      rw [← hc]
      exact Ideal.comap_mono hQle
    have hPQ : pointIdeal a ≤ Q.comap φ := hI.2 ⟨inferInstance, hIQ⟩ hQP
    have heq := prime_over_pointIdeal_eq_origin w a Q hPQ
    exact heq.symm.le

end PiExponent.WeightedBezout

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.RamifiedPowerLength
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialMaximalHeight
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRationalWeights

namespace OAI

open scoped BigOperators
namespace PiExponent.WeightedBezout

noncomputable def pointLength {k : Type*} [Field k] {n : ℕ}
    (a : Fin n → k) (I : Ideal (MvPolynomial (Fin n) k)) : ℕ∞ :=
  Module.length (Localization.AtPrime (pointIdeal a))
    (Localization.AtPrime (pointIdeal a) ⧸ I.map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime (pointIdeal a))))

theorem pointLength_translatedPowerSubstitution {k : Type*} [Field k] {n : ℕ}
    (a : Fin n → k) (w : Fin n → ℕ) (hw : ∀ i, 0 < w i)
    (I : Ideal (MvPolynomial (Fin n) k)) :
    pointLength (0 : Fin n → k) (I.map (translatedPowerSubstitution w a).toRingHom) =
      pointLength a I * ((∏ i, w i : ℕ) : ℕ∞) :=
  RamifiedLocalLength.translatedPowerLocal_quotient_length w a hw I

theorem finite_length_of_rank_bound {L : ℕ∞} {r B : ℕ}
    (hr : 0 < r) (h : L * (r : ℕ∞) ≤ (B : ℕ∞)) :
    ∃ l : ℕ, L = (l : ℕ∞) ∧ l * r ≤ B := by
  have hfin : L ≠ ⊤ := by
    intro ht
    have hr0 : (r : ℕ∞) ≠ 0 := by exact_mod_cast hr.ne'
    rw [ht, ENat.top_mul hr0] at h
    exact (ENat.natCast_ne_top B) (top_le_iff.mp h)
  refine ⟨L.toNat, (ENat.natCast_toNat hfin).symm, ?_⟩
  have hn : ((L.toNat * r : ℕ) : ℕ∞) ≤ B := by
    simpa only [Nat.cast_mul, ENat.natCast_toNat hfin] using h
  exact_mod_cast hn

theorem weighted_bound_of_scaled_natural {n M L B : ℕ}
    (ρ : Fin n → ℝ) (w : Fin n → ℕ) (N : ℝ)
    (hM : 0 < M) (hρ : ∀ i, 0 < ρ i)
    (hw : ∀ i, (w i : ℝ) = (M : ℝ) * ρ i)
    (hbound : L * ∏ i, w i ≤ B ^ n)
    (hdegree : (B : ℝ) ≤ (M : ℝ) * N) :
    (L : ℝ) ≤ N ^ n / ∏ i, ρ i := by
  have hp : 0 < ∏ i, ρ i := Finset.prod_pos (fun i _ => hρ i)
  have hscale : 0 < (M : ℝ) ^ n := pow_pos (by exact_mod_cast hM) _
  have hprod : (∏ i, (w i : ℝ)) = (M : ℝ) ^ n * ∏ i, ρ i := by
    simp_rw [hw]
    rw [Finset.prod_mul_distrib]
    simp
  apply (le_div_iff₀ hp).mpr
  apply (mul_le_mul_iff_right₀ hscale).mp
  calc
    (M : ℝ) ^ n * ((L : ℝ) * ∏ i, ρ i) = (L : ℝ) * ∏ i, (w i : ℝ) := by
      rw [hprod]
      ring
    _ ≤ (B : ℝ) ^ n := by exact_mod_cast hbound
    _ ≤ ((M : ℝ) * N) ^ n := pow_le_pow_left₀ (Nat.cast_nonneg B) hdegree n
    _ = (M : ℝ) ^ n * N ^ n := by rw [mul_pow]

theorem weight_product_comparison {n : ℕ} (ρ κ : Fin n → ℝ) (ε N L : ℝ)
    (hρ : ∀ i, 0 < ρ i) (hκ : ∀ i, 0 < κ i) (hε : 0 < ε) (hN : 0 < N)
    (hlower : (ε * N) ^ n / ((n.factorial : ℝ) * ∏ i, κ i) ≤ L)
    (hupper : L ≤ N ^ n / ∏ i, ρ i) :
    (∏ i, ρ i) ≤ (n.factorial : ℝ) * (∏ i, κ i) / ε ^ n := by
  have hA : 0 < ∏ i, ρ i := Finset.prod_pos (fun i _ => hρ i)
  have hB : 0 < (n.factorial : ℝ) * ∏ i, κ i :=
    mul_pos (by exact_mod_cast Nat.factorial_pos n) (Finset.prod_pos (fun i _ => hκ i))
  have h := (div_le_div_iff₀ hB hA).mp (hlower.trans hupper)
  rw [mul_pow] at h
  apply (le_div_iff₀ (pow_pos hε n)).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hN n)).mp
  calc
    N ^ n * ((∏ i, ρ i) * ε ^ n) = ε ^ n * N ^ n * ∏ i, ρ i := by ring
    _ ≤ N ^ n * ((n.factorial : ℝ) * ∏ i, κ i) := h

theorem pointLength_mul_le_of_substituted_degree
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (w : Fin n → ℕ) (hw : ∀ i, 0 < w i) (D : ℕ)
    (hdegree : ∀ j, (translatedPowerSubstitution w a (f j)).totalDegree ≤ D)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    pointLength a (Ideal.span (Set.range f)) * (∏ i, w i : ℕ) ≤ (D ^ n : ℕ) := by
  let I := Ideal.span (Set.range f)
  let g : J → MvPolynomial (Fin n) k := fun j => translatedPowerSubstitution w a (f j)
  have hmap : I.map (translatedPowerSubstitution w a).toRingHom =
      Ideal.span (Set.range g) := by
    rw [Ideal.map_span, ← Set.range_comp]
    rfl
  have hminimal0 := origin_minimalPrimes_map w a hw I hminimal
  rw [hmap] at hminimal0
  have hheight := PiExponentSiegelAux.W09.polynomialMaximal_height k n
    (pointIdeal (0 : Fin n → k))
  have hb := PiExponent.localIsolatedBezout k n g D n hdegree
    (pointIdeal (0 : Fin n → k)) hminimal0 hheight le_rfl
  rw [← hmap] at hb
  rw [RamifiedLocalLength.translatedPowerLocal_quotient_length w a hw I] at hb
  exact hb

theorem pointLength_mul_le
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (w : Fin n → ℕ) (hw : ∀ i, 0 < w i) (D : ℕ)
    (hdegree : ∀ j, (f j).weightedTotalDegree w ≤ D)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    pointLength a (Ideal.span (Set.range f)) * (∏ i, w i : ℕ) ≤ (D ^ n : ℕ) :=
  pointLength_mul_le_of_substituted_degree k f a w hw D
    (fun j => (translatedPowerSubstitution_totalDegree w a (f j)).trans (hdegree j))
    hminimal

theorem rational_pointLength_bound
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (ρ : Fin n → ℚ) (hρ : ∀ i, 0 < ρ i) (N : ℝ) (hN : 0 ≤ N)
    (hdegree : ∀ j, ∀ d ∈ (f j).support,
      (∑ i ∈ d.support, (d i : ℝ) * (ρ i : ℝ)) ≤ N)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    ∃ L : ℕ, pointLength a (Ideal.span (Set.range f)) = (L : ℕ∞) ∧
      (L : ℝ) ≤ N ^ n / ∏ i, (ρ i : ℝ) := by
  classical
  obtain ⟨M, hM, w, hw, hweights⟩ := positive_rational_weights_common_denominator ρ hρ
  have hMreal : (0 : ℝ) < M := by exact_mod_cast hM
  have hscale : ∀ i, (w i : ℝ) = (M : ℝ) * (ρ i : ℝ) := by
    intro i
    rw [hweights i]
    field_simp
  have hMN : 0 ≤ (M : ℝ) * N := mul_nonneg hMreal.le hN
  let D : ℕ := ⌊(M : ℝ) * N⌋₊
  have hD : ∀ j, (translatedPowerSubstitution w a (f j)).totalDegree ≤ D := by
    intro j
    apply (Nat.le_floor_iff hMN).mpr
    exact translatedPowerSubstitution_totalDegree_real w a
      (fun i => (ρ i : ℝ)) M N hMreal.le hMN hscale (f j) (hdegree j)
  have hbound := pointLength_mul_le_of_substituted_degree k f a w hw D hD hminimal
  have hprod : 0 < ∏ i, w i := Finset.prod_pos (fun i _ => hw i)
  obtain ⟨L, hL, hLbound⟩ := finite_length_of_rank_bound hprod hbound
  refine ⟨L, hL, ?_⟩
  exact weighted_bound_of_scaled_natural (fun i => (ρ i : ℝ)) w N hM
    (fun i => by exact_mod_cast hρ i) hscale hLbound (Nat.floor_le hMN)

end PiExponent.WeightedBezout

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean <==
import OAI.NumberTheory.PiExponent.Approximation.WeightedAffineParametrization
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCoordinateConstants
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveO1Identity

namespace OAI

namespace PiExponent.WeightedChartRingEvaluation
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite MvPolynomial
open PiExponentSeshadri.Geometry PiExponentSeshadri.Projective
open PiExponentSeshadri.Frames PiExponentSeshadri
open PiExponent.WeightedCompactification
attribute [local instance] MvPolynomial.gradedAlgebra

section Generic
variable {X : Scheme} {K σ A : Type} [CommRing K] [CommRing A]
variable (M : X.Modules) (k : K →+* Γ(X,⊤)) (s : σ → (O X ⟶ M))
  (hc : (⨆ i, SectionOpens.isoOpen (s i)) = ⊤)
  (f : X ≅ Proj (PolyGrade K σ)) (hf : sectionsMorphism k s hc = f.hom)
  (i : σ) (v : PolyChart (R := K) i →+* A)
  (g : Spec (CommRingCat.of A) ⟶ (SectionOpens.isoOpen (s i)).toScheme)
  (hg : g ≫ (coordinateSectionChartIso M k s hc f hf i).hom =
    Spec.map (CommRingCat.ofHom v))

include hg

theorem chart_pullback (q : MvPolynomial (ChartVariables i) K) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      (g.appTop ((SectionOpens.isoOpen (s i)).topIso.inv
        ((coordinateSectionRingEquiv M k s hc f hf i).symm q))) = v (polyToChart i q) := by
  let U := SectionOpens.isoOpen (s i)
  let e := coordinateSectionChartIso M k s hc f hf i
  have hcancel (x : Γ(U.toScheme, ⊤)) : U.topIso.inv (U.topIso.hom x) = x :=
    CategoryTheory.congr_fun U.topIso.hom_inv_id x
  change (Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (g.appTop (U.topIso.inv (U.topIso.hom
      (e.hom.appTop ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv
        (polyToChart i q)))))) = _
  rw [hcancel]
  change (e.hom.appTop ≫ g.appTop ≫ (Scheme.ΓSpecIso (CommRingCat.of A)).hom)
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv (polyToChart i q)) = _
  rw [← Scheme.Hom.comp_appTop_assoc, hg, Scheme.ΓSpecIso_naturality]
  change v ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).hom
    ((Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv (polyToChart i q))) = _
  exact congrArg v (CategoryTheory.congr_fun
    (Scheme.ΓSpecIso (CommRingCat.of (PolyChart (R := K) i))).inv_hom_id _)
end Generic

variable {R ι σ : Type} [CommRing R]

theorem evalAway_polyToChart (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (q : MvPolynomial (ChartVariables z) R) :
    evalAway (affineMonomialMap (R := R) a) (X z)
      (by simp [affineMonomialMap, hz])
      (polyToChart z q) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) q := by
  have ha : monomial (a z) (1 : R) = (1 : MvPolynomial ι R) := by simp [hz]
  have he :
      (evalAway (affineMonomialMap (R := R) a) (X z)
        (by simp [affineMonomialMap, hz])).comp (polyToChart z) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_C]
      exact evalAway_constants z C (fun j => monomial (a j) (1 : R)) ha r
    · intro j
      simp only [RingHom.comp_apply, polyToChart, eval₂Hom_X']
      exact evalAway_coordinate z C (fun j => monomial (a j) (1 : R)) ha j.val
  exact RingHom.congr_fun he q

abbrev ambientOpen (z : σ) : (ProjectiveO1.projectiveSpace R σ).Opens :=
  SectionOpens.isoOpen (ProjectiveO1.coordinateSection (R := R) z)

def ambientRingEquiv (z : σ) :
    Γ(ProjectiveO1.projectiveSpace R σ, ambientOpen (R := R) z) ≃+*
      MvPolynomial (ChartVariables z) R :=
  coordinateSectionRingEquiv (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z

def chartFactor (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (_coordinate : ι → σ) (_hcoordinate : ∀ i, a (_coordinate i) = Finsupp.single i 1) :
    Spec (CommRingCat.of (MvPolynomial ι R)) ⟶ (ambientOpen (R := R) z).toScheme :=
  Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := PolyGrade R σ) (affineMonomialMap (R := R) a) (X z)
      (by simp [affineMonomialMap, hz]))) ≫
    (coordinateSectionChartIso (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
      ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
      (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z).inv

theorem chartFactor_comp (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1) :
    affineChartMap (R := R) a z hz coordinate hcoordinate ≫ projectiveMonomialMap a =
      chartFactor a z hz coordinate hcoordinate ≫ (ambientOpen (R := R) z).ι := by
  have he := coordinateSectionChartIso_hom_away
    (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z
  rw [ProjectiveO1.coordinate_sectionsMorphism_identity, Category.comp_id] at he
  rw [affineChartMap_comp_projectiveMonomialMap]
  unfold chartFactor fromUnitCoordinate
  rw [← he]
  simp only [Category.assoc, Iso.inv_hom_id_assoc]

theorem ambient_chart_pullback (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (g : Spec (CommRingCat.of (MvPolynomial ι R)) ⟶ (ambientOpen (R := R) z).toScheme)
    (hg : g ≫ (ambientOpen (R := R) z).ι =
      affineChartMap a z hz coordinate hcoordinate ≫ projectiveMonomialMap a)
    (q : MvPolynomial (ChartVariables z) R) :
    (Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι R))).hom
      (g.appTop ((ambientOpen (R := R) z).topIso.inv ((ambientRingEquiv z).symm q))) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) q := by
  let v : PolyChart (R := R) z →+* MvPolynomial ι R := evalAway (affineMonomialMap (R := R) a) (X z)
    (show IsUnit (affineMonomialMap (R := R) a (X z)) from by
      simp [affineMonomialMap, hz])
  have hfactor : g ≫
      (coordinateSectionChartIso (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
        ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
        (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z).hom =
      Spec.map (CommRingCat.ofHom v) := by
    apply (cancel_mono (Proj.awayι (PolyGrade R σ) (X z) (poly_X_mem z) (by decide))).mp
    rw [Category.assoc, coordinateSectionChartIso_hom_away,
      ProjectiveO1.coordinate_sectionsMorphism_identity, Category.comp_id, hg,
      affineChartMap_comp_projectiveMonomialMap]
    rfl
  exact (chart_pullback (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z v g hfactor q).trans
      (evalAway_polyToChart a z hz q)

theorem chartFactor_pullback (a : σ → ι →₀ ℕ) (z : σ) (hz : a z = 0)
    (coordinate : ι → σ) (hcoordinate : ∀ i, a (coordinate i) = Finsupp.single i 1)
    (q : MvPolynomial (ChartVariables z) R) :
    (Scheme.ΓSpecIso (CommRingCat.of (MvPolynomial ι R))).hom
      ((chartFactor a z hz coordinate hcoordinate).appTop
        ((ambientOpen (R := R) z).topIso.inv ((ambientRingEquiv z).symm q))) =
      eval₂Hom C (fun j : ChartVariables z => monomial (a j.val) (1 : R)) q :=
  ambient_chart_pullback a z hz coordinate hcoordinate
    (chartFactor a z hz coordinate hcoordinate) (chartFactor_comp a z hz coordinate hcoordinate).symm q

end
end PiExponent.WeightedChartRingEvaluation

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean <==
import Mathlib.Tactic
import OAI.NumberTheory.PiExponent.Geometry.CurveLocalOrder

namespace OAI

noncomputable section
open scoped BigOperators nonZeroDivisors
open PiExponent.WeightedCurveDegree PiExponent.CurveLocalOrder

namespace PiExponent.WeightedLocalLattice

theorem exists_local_element_iff_nonnegative_order
    {A K : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] (x : K) :
    (∃ a : A, algebraMap A K a = x) ↔ 0 ≤ fractionAddValuation A K x := by
  constructor
  · rintro ⟨a, rfl⟩
    rw [fractionAddValuation_algebraMap, localAddValuation_apply]
    have h := enatToIntegerOrder_monotone (show (0 : ℕ∞) ≤ IsDiscreteValuationRing.addVal A a from bot_le)
    simpa using h
  · intro hx
    by_cases hx0 : x = 0
    · exact ⟨0, by simp [hx0]⟩
    obtain ⟨a, b, hb, rfl⟩ := IsFractionRing.div_surjective A x
    have hb0 : b ≠ 0 := mem_nonZeroDivisors_iff_ne_zero.mp hb
    have ha0 : a ≠ 0 := by
      intro ha
      apply hx0
      simp [ha]
    obtain ⟨m, hm⟩ := ENat.ne_top_iff_exists.mp
      (IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr ha0)
    obtain ⟨n, hn⟩ := ENat.ne_top_iff_exists.mp
      (IsDiscreteValuationRing.addVal_eq_top_iff.not.mpr hb0)
    rw [AddValuation.map_div, fractionAddValuation_algebraMap,
      fractionAddValuation_algebraMap, localAddValuation_apply,
      localAddValuation_apply, ← hm, ← hn] at hx
    change (0 : WithTop ℤ) ≤ ((m : ℤ) : WithTop ℤ) - ((n : ℤ) : WithTop ℤ) at hx
    rw [← WithTop.LinearOrderedAddCommGroup.coe_sub, ← WithTop.coe_zero, WithTop.coe_le_coe] at hx
    have hnm : n ≤ m := by exact_mod_cast (sub_nonneg.mp hx)
    have hdvd : b ∣ a := IsDiscreteValuationRing.addVal_le_iff_dvd.mp (by
      rw [← hm, ← hn]
      exact_mod_cast hnm)
    obtain ⟨c, rfl⟩ := hdvd
    refine ⟨c, ?_⟩
    rw [map_mul, mul_div_cancel_left₀]
    exact (map_ne_zero_iff _ (IsFractionRing.injective A K)).mpr hb0

def generatedLattice
    (A : Type*) {K ι : Type*} [CommRing A] [Field K] [Algebra A K]
    (y : ι → K) (s : Finset ι) : Submodule A K :=
  Submodule.span A {z | ∃ i ∈ s, z = y i}

theorem generatedLattice_eq_span_of_minimum
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, fractionAddValuation A K (y a) ≤ fractionAddValuation A K (y b)) :
    generatedLattice A y s = Submodule.span A {y a} := by
  have hva : fractionAddValuation A K (y a) ≠ ⊤ :=
    (AddValuation.top_iff _).not.mpr hya
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro z ⟨b, hb, rfl⟩
    have hv : 0 ≤ fractionAddValuation A K (y b / y a) := by
      rw [AddValuation.map_div]
      calc
        0 = fractionAddValuation A K (y a) - fractionAddValuation A K (y a) :=
          (LinearOrderedAddCommGroupWithTop.sub_self_eq_zero_of_ne_top hva).symm
        _ ≤ fractionAddValuation A K (y b) - fractionAddValuation A K (y a) :=
          (LinearOrderedAddCommGroupWithTop.sub_left_strictMono_of_ne_top hva).monotone (hmin b hb)
    obtain ⟨c, hc⟩ := (exists_local_element_iff_nonnegative_order _).mpr hv
    apply Submodule.mem_span_singleton.mpr
    refine ⟨c, ?_⟩
    rw [Algebra.smul_def, hc]
    exact div_mul_cancel₀ _ hya
  · apply Submodule.span_le.mpr
    intro z hz
    rcases Set.mem_singleton_iff.mp hz with rfl
    exact Submodule.subset_span ⟨a, ha, rfl⟩

theorem generatedLattice_rank_one_of_minimum
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K]
    (y : ι → K) (s : Finset ι) (a : ι) (ha : a ∈ s) (hya : y a ≠ 0)
    (hmin : ∀ b ∈ s, fractionAddValuation A K (y a) ≤ fractionAddValuation A K (y b)) :
    Nonempty (A ≃ₗ[A] generatedLattice A y s) := by
  rw [generatedLattice_eq_span_of_minimum y s a ha hya hmin]
  exact ⟨LinearEquiv.toSpanNonzeroSingleton A K _ hya⟩

def monomialLattice
    (A : Type*) {K ι : Type*} [CommRing A] [Field K] [Algebra A K]
    [Fintype ι] (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) : Submodule A K :=
  Submodule.span A {y | ∃ a ∈ monomials, y = ((∏ i, x i ^ a i : Kˣ) : K)}

theorem exists_monomialLattice_generator
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    ∃ a ∈ monomials,
      monomialLattice A x monomials =
        Submodule.span A {((∏ i, x i ^ a i : Kˣ) : K)} ∧
      integerOrder (fractionAddValuation A K) (∏ i, x i ^ a i) =
        -monomialPoleCoefficient (fractionAddValuation A K) x monomials hzero := by
  obtain ⟨a, ha, hord, hregular, _⟩ :=
    exists_regular_monomial_chart (fractionAddValuation A K) x monomials hzero
  refine ⟨a, ha, ?_, hord⟩
  apply le_antisymm
  · apply Submodule.span_le.mpr
    rintro y ⟨b, hb, rfl⟩
    have hv : 0 ≤ fractionAddValuation A K
        (((∏ i, x i ^ b i) / (∏ i, x i ^ a i) : Kˣ) : K) := hregular b hb
    obtain ⟨c, hc⟩ := (exists_local_element_iff_nonnegative_order _).mpr hv
    apply Submodule.mem_span_singleton.mpr
    refine ⟨c, ?_⟩
    rw [Algebra.smul_def, hc]
    simp only [Units.val_div_eq_div_val]
    exact div_mul_cancel₀ _ (Units.ne_zero _)
  · apply Submodule.span_le.mpr
    intro y hy
    rcases Set.mem_singleton_iff.mp hy with rfl
    exact Submodule.subset_span ⟨a, ha, rfl⟩

theorem monomialLattice_rank_one
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι]
    (x : ι → Kˣ) (monomials : Finset (ι → ℕ)) (hzero : 0 ∈ monomials) :
    Nonempty (A ≃ₗ[A] monomialLattice A x monomials) := by
  obtain ⟨a, ha, hspan, hord⟩ := exists_monomialLattice_generator (A := A) x monomials hzero
  rw [hspan]
  exact ⟨LinearEquiv.toSpanNonzeroSingleton A K _ (Units.ne_zero _)⟩

end PiExponent.WeightedLocalLattice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean <==
import OAI.NumberTheory.PiExponent.Approximation.InterpolationMatrix
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrame
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent

noncomputable def polynomialOfCoefficients {d : ℕ} (S : Finset (Fin d → ℕ)) :
    (S → ℂ) →ₗ[ℂ] MvPolynomial (Fin d) ℂ := by
  classical
  exact
    { toFun := fun x => ∑ a : S, MvPolynomial.monomial
        (InterpolationMatrix.exponentVector a.val) (x a)
      map_add' := fun x y => by simp [Finset.sum_add_distrib]
      map_smul' := fun z x => by
        simp only [Pi.smul_apply, map_smul, Finset.smul_sum, RingHom.id_apply]  }

theorem exponentVector_injective {d : ℕ} :
    Function.Injective (@InterpolationMatrix.exponentVector d) := by
  intro a b h
  funext i
  have hi := congrArg (fun v : Fin d →₀ ℕ => v i) h
  simpa only [InterpolationMatrix.exponentVector_apply] using hi

@[simp] theorem polynomialOfCoefficients_coeff {d : ℕ} (S : Finset (Fin d → ℕ))
    (x : S → ℂ) (a : S) :
    (polynomialOfCoefficients S x).coeff (InterpolationMatrix.exponentVector a.val) = x a := by
  classical
  change (∑ exponent : S, MvPolynomial.monomial
    (InterpolationMatrix.exponentVector exponent.val) (x exponent)).coeff
      (InterpolationMatrix.exponentVector a.val) = x a
  simp only [MvPolynomial.coeff_sum, MvPolynomial.coeff_monomial]
  rw [Finset.sum_eq_single a]
  · simp
  · intro b hb hba
    have hne : InterpolationMatrix.exponentVector b.val ≠
        InterpolationMatrix.exponentVector a.val := by
      intro h
      exact hba (Subtype.ext (exponentVector_injective h))
    simp [hne]
  · simp

theorem polynomialOfCoefficients_injective {d : ℕ} (S : Finset (Fin d → ℕ)) :
    Function.Injective (polynomialOfCoefficients S) := by
  intro x y h
  funext a
  have := congrArg (fun p : MvPolynomial (Fin d) ℂ =>
    p.coeff (InterpolationMatrix.exponentVector a.val)) h
  simpa only [polynomialOfCoefficients_coeff] using this

theorem polynomialOfCoefficients_support {d : ℕ} (S : Finset (Fin d → ℕ))
    (x : S → ℂ) :
    (polynomialOfCoefficients S x).support ⊆ S.image InterpolationMatrix.exponentVector := by
  classical
  intro e he
  by_contra hn
  have hzero : (polynomialOfCoefficients S x).coeff e = 0 := by
    change (∑ exponent : S, MvPolynomial.monomial
      (InterpolationMatrix.exponentVector exponent.val) (x exponent)).coeff e = 0
    rw [MvPolynomial.coeff_sum]
    apply Finset.sum_eq_zero
    intro a ha
    have hne : InterpolationMatrix.exponentVector a.val ≠ e := by
      intro h
      exact hn (Finset.mem_image.mpr ⟨a.val, a.property, h⟩)
    simp [MvPolynomial.coeff_monomial, hne]
  exact (MvPolynomial.mem_support_iff.mp he) hzero

theorem polynomialOfCoefficients_weighted {m : ℕ} (W : Fin (m + 1) → ℝ)
    (hW : ∀ i, 0 < W i) (N : ℝ)
    (x : ↥(realWeightedSimplex W N) → ℂ) :
    PiExponentApprox.HasWeightedDegreeLE W N
      (polynomialOfCoefficients (realWeightedSimplex W N) x) := by
  classical
  intro e he
  obtain ⟨a, ha, rfl⟩ := Finset.mem_image.mp
    (polynomialOfCoefficients_support _ x he)
  have h := (mem_realWeightedSimplex hW).mp ha
  simpa only [PiExponentApprox.monomialWeight,
    InterpolationMatrix.exponentVector_apply, mul_comm] using h

theorem exists_nonzero_kernel_of_card_lt {C R : Type*} [Fintype C] [Fintype R]
    (E : (C → ℂ) →ₗ[ℂ] (R → ℂ)) (h : Fintype.card R < Fintype.card C) :
    ∃ x : C → ℂ, x ≠ 0 ∧ E x = 0 := by
  have hk : LinearMap.ker E ≠ ⊥ := LinearMap.ker_ne_bot_of_finrank_lt
    (by simpa only [Module.finrank_fintype_fun_eq_card] using h)
  obtain ⟨x, hx, hn⟩ := (LinearMap.ker E).ne_bot_iff.mp hk
  exact ⟨x, hn, LinearMap.mem_ker.mp hx⟩

theorem tendsto_card_strictWeightedSimplex_scale {d : ℕ} (V : Fin d → ℚ)
    (hV : ∀ i, 0 < V i) {a : ℝ} (ha : 0 < a) :
    Tendsto (fun N : ℝ =>
      ((strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)).card : ℝ) / N ^ d)
      atTop (𝓝 (a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ)))) := by
  have ht : Tendsto (fun N : ℝ => a * N) atTop atTop :=
    Tendsto.const_mul_atTop ha tendsto_id
  have h := ((tendsto_card_strictWeightedSimplex_rational V hV).comp ht).mul_const (a ^ d)
  have heq : 1 / ((d.factorial : ℝ) * ∏ i, (V i : ℝ)) * a ^ d =
      a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ)) := by ring
  rw [heq] at h
  apply h.congr'
  exact Eventually.of_forall (fun N => by
    simp only [Function.comp_apply, mul_pow]
    field_simp)

theorem eventually_auxiliary_card_lt {d : ℕ} (W V : Fin d → ℚ)
    (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i) (K : ℕ)
    {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a ^ d * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1) :
    ∀ᶠ N : ℝ in atTop,
      K * (strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)).card <
        (realWeightedSimplex (fun i => (W i : ℝ)) N).card := by
  have hPW : 0 < ∏ i, (W i : ℝ) := Finset.prod_pos (fun i _ => by exact_mod_cast hW i)
  have hPV : 0 < ∏ i, (V i : ℝ) := Finset.prod_pos (fun i _ => by exact_mod_cast hV i)
  have hF : (0 : ℝ) < d.factorial := by exact_mod_cast Nat.factorial_pos d
  have hconst : (K : ℝ) * (a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ))) <
      1 / ((d.factorial : ℝ) * ∏ i, (W i : ℝ)) := by
    have hmain := (div_lt_one hPV).mp hvol
    apply (lt_div_iff₀ (mul_pos hF hPW)).mpr
    have heq : (K : ℝ) * (a ^ d / ((d.factorial : ℝ) * ∏ i, (V i : ℝ))) *
        ((d.factorial : ℝ) * ∏ i, (W i : ℝ)) =
        (K : ℝ) * a ^ d * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) := by
      field_simp
    rw [heq]
    exact hvol
  have hsmall := ((tendsto_card_strictWeightedSimplex_scale V hV ha).const_mul (K : ℝ)).eventually_lt
    (tendsto_card_realWeightedSimplex_rational W hW) hconst
  filter_upwards [hsmall, eventually_gt_atTop (0 : ℝ)] with N hN hNpos
  have hscaled : ((K * (strictWeightedSimplex (fun i => (V i : ℝ)) (a * N)).card : ℕ) : ℝ) /
      N ^ d < ((realWeightedSimplex (fun i => (W i : ℝ)) N).card : ℝ) / N ^ d := by
    simpa only [Nat.cast_mul, mul_div_assoc] using hN
  exact_mod_cast (div_lt_div_iff_of_pos_right (pow_pos hNpos d)).mp hscaled

theorem eventually_exists_auxiliaryPolynomial {m : ℕ} (W V : Fin (m + 1) → ℚ)
    (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i) (K : ℕ)
    {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a ^ (m + 1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1) :
    ∀ᶠ N : ℝ in atTop,
      ∀ E : PiExponentApprox.FramePolynomial m →ₗ[ℂ]
        ((Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a * N))) → ℂ),
      ∃ p : PiExponentApprox.FramePolynomial m, p ≠ 0 ∧
        PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p ∧ E p = 0 := by
  classical
  filter_upwards [eventually_auxiliary_card_lt W V hW hV K ha hvol] with N hN
  intro E
  let S := realWeightedSimplex (fun i => (W i : ℝ)) N
  let A := E.comp (polynomialOfCoefficients S)
  have hcard : Fintype.card (Fin K × ↥(strictWeightedSimplex (fun i => (V i : ℝ)) (a * N))) <
      Fintype.card S := by simpa [S] using hN
  obtain ⟨x, hx, hAx⟩ := exists_nonzero_kernel_of_card_lt A hcard
  refine ⟨polynomialOfCoefficients S x, ?_, ?_, hAx⟩
  · intro hp
    apply hx
    apply polynomialOfCoefficients_injective S
    simpa using hp
  · exact polynomialOfCoefficients_weighted (fun i => (W i : ℝ))
      (fun i => by exact_mod_cast hW i) N x

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean <==
import Mathlib.Algebra.Field.Equiv
import Mathlib.RingTheory.Ideal.Quotient.Operations
import Mathlib.RingTheory.Localization.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceLocalization

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

section MaximalKernel
variable {F A L : Type*} [Field F] [CommRing A] [Field L]
variable [Algebra F A] [Algebra F L] [Algebra.IsAlgebraic F L]

theorem algebraic_field_kernel_isMaximal (f : A →ₐ[F] L) :
    (RingHom.ker f.toRingHom).IsMaximal := by
  apply Ideal.Quotient.maximal_of_isField
  exact MulEquiv.isField (Subalgebra.isField_of_algebraic f.range)
    (Ideal.quotientKerEquivRange f).toRingEquiv.toMulEquiv

end MaximalKernel

variable {R A L : Type*} [CommRing R] [CommRing A] [CommRing L]
variable (M : Submonoid R) [Algebra R A] [IsLocalization M A]

include M in

theorem extended_kernel_eq (f : R →+* L) (g : A →+* L)
    (h : g.comp (algebraMap R A) = f) :
    (RingHom.ker f).map (algebraMap R A) = RingHom.ker g := by
  have hk : (RingHom.ker g).comap (algebraMap R A) = RingHom.ker f := by
    ext x
    change g (algebraMap R A x) = 0 ↔ f x = 0
    have he := RingHom.congr_fun h x
    change g (algebraMap R A x) = f x at he
    rw [he]
  rw [← hk]
  exact IsLocalization.map_under M A (RingHom.ker g)

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ColonHilbertStep
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveDimensionalHilbert

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra
variable {k σ : Type*} [Field k] [Finite σ]

noncomputable def shiftHilbertPolynomial (p : Polynomial ℚ) (d : ℕ) : Polynomial ℚ :=
  p.comp (Polynomial.X - Polynomial.C (d : ℚ))

@[simp] theorem shiftHilbertPolynomial_eval (p : Polynomial ℚ) (d n : ℕ)
    (hdn : d ≤ n) :
    (shiftHilbertPolynomial p d).eval (n : ℚ) = p.eval ((n-d : ℕ) : ℚ) := by
  simp [shiftHilbertPolynomial, Polynomial.eval_comp, Nat.cast_sub hdn]

@[simp] theorem shiftHilbertPolynomial_natDegree (p : Polynomial ℚ) (d : ℕ) :
    (shiftHilbertPolynomial p d).natDegree = p.natDegree := by
  rw [shiftHilbertPolynomial, Polynomial.natDegree_comp,
    Polynomial.natDegree_X_sub_C, mul_one]

@[simp] theorem shiftHilbertPolynomial_leadingCoeff (p : Polynomial ℚ) (d : ℕ) :
    (shiftHilbertPolynomial p d).leadingCoeff = p.leadingCoeff := by
  rw [shiftHilbertPolynomial, Polynomial.leadingCoeff_comp]
  · rw [Polynomial.leadingCoeff_X_sub_C, one_pow, mul_one]
  · rw [Polynomial.natDegree_X_sub_C]
    exact one_ne_zero

theorem shiftHilbertPolynomial_top_coeff (p : Polynomial ℚ) (d t : ℕ)
    (hp : p.natDegree ≤ t) :
    (shiftHilbertPolynomial p d).coeff t = p.coeff t := by
  by_cases he : p.natDegree = t
  · rw [← he]
    calc
      (shiftHilbertPolynomial p d).coeff p.natDegree =
          (shiftHilbertPolynomial p d).coeff (shiftHilbertPolynomial p d).natDegree := by
            rw [shiftHilbertPolynomial_natDegree]
      _ = (shiftHilbertPolynomial p d).leadingCoeff := Polynomial.coeff_natDegree
      _ = p.leadingCoeff := shiftHilbertPolynomial_leadingCoeff p d
      _ = p.coeff p.natDegree := Polynomial.coeff_natDegree.symm
  · have ht : p.natDegree < t := lt_of_le_of_ne hp he
    rw [Polynomial.coeff_eq_zero_of_natDegree_lt
      (by simpa using ht : (shiftHilbertPolynomial p d).natDegree < t),
      Polynomial.coeff_eq_zero_of_natDegree_lt ht]

theorem hilbertMultiplicity_shift (p : Polynomial ℚ) (d r : ℕ)
    (hp : p.natDegree ≤ r-1) :
    hilbertMultiplicity (shiftHilbertPolynomial p d) r = hilbertMultiplicity p r := by
  unfold hilbertMultiplicity
  rw [shiftHilbertPolynomial_top_coeff p d (r-1) hp]

theorem hilbertMultiplicity_add (p q : Polynomial ℚ) (r : ℕ) :
    hilbertMultiplicity (p+q) r = hilbertMultiplicity p r + hilbertMultiplicity q r := by
  simp [hilbertMultiplicity, add_mul]

theorem colon_hilbert_polynomial_eventually
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (pJ pP : Polynomial ℚ) (NJ NP : ℕ)
    (hJ : ∀ n : ℕ, NJ < n →
      (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) = pJ.eval (n : ℚ))
    (hP : ∀ n : ℕ, NP < n →
      (Module.finrank k (quotientSection (I.colon {f}) n) : ℚ) = pP.eval (n : ℚ)) :
    ∀ n : ℕ, NJ + NP + d < n →
      (Module.finrank k (quotientSection I n) : ℚ) =
        (pJ + shiftHilbertPolynomial pP d).eval (n : ℚ) := by
  intro n hn
  have hdn : d ≤ n := by omega
  have hnJ : NJ < n := by omega
  have hnP : NP < n-d := by omega
  have h := colon_hilbert_step I hI f hf (n-d)
  rw [Nat.sub_add_cancel hdn] at h
  have hc : (Module.finrank k (quotientSection I n) : ℚ) =
      (Module.finrank k (quotientSection (Ideal.span {f} ⊔ I) n) : ℚ) +
      (Module.finrank k (quotientSection (I.colon {f}) (n-d)) : ℚ) := by
    exact_mod_cast h.symm
  rw [hc, hJ n hnJ, hP (n-d) hnP,
    Polynomial.eval_add, shiftHilbertPolynomial_eval pP d n hdn]

theorem colon_hilbert_polynomial_multiplicity
    (pJ pP : Polynomial ℚ) (d r : ℕ) (hP : pP.natDegree ≤ r-1) :
    hilbertMultiplicity (pJ + shiftHilbertPolynomial pP d) r =
      hilbertMultiplicity pJ r + hilbertMultiplicity pP r := by
  rw [hilbertMultiplicity_add, hilbertMultiplicity_shift pP d r hP]

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.PullbackFrameCoefficient

namespace OAI

noncomputable section
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.CompositePullbackCoefficient


theorem exists_frame {X Y Z : Scheme.{0}} (f : X ⟶ Y) (g : Y ⟶ Z)
    {M : Z.Modules} (e : (Scheme.Modules.pullback (f ≫ g)).obj M ≅ O X) :
    ∃ e' : (Scheme.Modules.pullback f).obj ((Scheme.Modules.pullback g).obj M) ≅ O X,
      ∀ s : O Z ⟶ M,
      coefficient e' (pullbackSection f (pullbackSection g s)) =
        coefficient e (pullbackSection (f ≫ g) s) := by
  let F := Scheme.Modules.pullback g ⋙ Scheme.Modules.pullback f
  let G := Scheme.Modules.pullback (f ≫ g)
  let uF : F.obj (O Z) ≅ O X :=
    (Scheme.Modules.pullback f).mapIso (pullbackUnitIso g) ≪≫ pullbackUnitIso f
  obtain ⟨e', he'⟩ := PullbackFrameCoefficient.exists_frame_natIso_all
    F G (Scheme.Modules.pullbackComp f g) uF (pullbackUnitIso (f ≫ g)) e
  refine ⟨e', fun s => ?_⟩
  simpa only [F, G, uF, pullbackSection, Iso.trans_inv, Functor.mapIso_inv,
    Functor.comp_map, Functor.map_comp, Category.assoc] using he' s

end PiExponent.CompositePullbackCoefficient

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.ConePrimeLocalization
import OAI.NumberTheory.PiExponent.Polynomials.Homogenization

namespace OAI

noncomputable section
open scoped BigOperators

namespace PiExponentSiegel.W17.ConeLocalLength

section Scaling

variable {k B σ : Type*} [CommRing k] [CommRing B]

theorem eval₂_scale_of_isHomogeneous (F : MvPolynomial σ k) (d : ℕ)
    (hF : F.IsHomogeneous d) (c : k →+* B) (x : σ → B) (t : B) :
    MvPolynomial.eval₂ c (fun i => x i * t) F =
      MvPolynomial.eval₂ c x F * t ^ d := by
  classical
  simp only [MvPolynomial.eval₂_eq, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro m hm
  simp only [mul_pow, Finset.prod_mul_distrib]
  rw [Finset.prod_pow_eq_pow_sum, ← hF.degree_eq_sum_deg_support hm, mul_assoc]

end Scaling

variable (k σ : Type*) [CommRing k]

private theorem coneToLaurent_scaled_eval (F : ConeRing k σ) :
    coneToLaurent k σ F =
      MvPolynomial.eval₂ (LaurentPolynomial.C.comp MvPolynomial.C)
        (fun i : Option σ =>
          LaurentPolynomial.C (i.elim 1 MvPolynomial.X) *
            (LaurentPolynomial.T 1 : LaurentChart k σ)) F := by
  have hv : (fun i : Option σ => i.elim (LaurentPolynomial.T 1 : LaurentChart k σ)
      (fun j => LaurentPolynomial.C (MvPolynomial.X j) * LaurentPolynomial.T 1)) =
      (fun i : Option σ => LaurentPolynomial.C (i.elim 1 MvPolynomial.X) *
        (LaurentPolynomial.T 1 : LaurentChart k σ)) := by
    funext i
    cases i <;> simp only [Option.elim_none, Option.elim_some, map_one, one_mul]
  change MvPolynomial.eval₂ (LaurentPolynomial.C.comp MvPolynomial.C)
    (fun i : Option σ => i.elim (LaurentPolynomial.T 1)
      (fun j => LaurentPolynomial.C (MvPolynomial.X j) * LaurentPolynomial.T 1)) F = _
  rw [hv]

private theorem laurent_eval_dehomogenize (F : ConeRing k σ) :
    MvPolynomial.eval₂ (LaurentPolynomial.C.comp MvPolynomial.C)
      (fun i : Option σ => LaurentPolynomial.C (i.elim 1 MvPolynomial.X)) F =
      (LaurentPolynomial.C (PiExponentJets.W22.dehomogenize F) : LaurentChart k σ) :=
  (MvPolynomial.map_eval₂Hom MvPolynomial.C
    (fun i : Option σ => i.elim 1 MvPolynomial.X) LaurentPolynomial.C F).symm

theorem coneToLaurent_homogeneous (F : ConeRing k σ) (d : ℕ)
    (hF : F.IsHomogeneous d) :
    coneToLaurent k σ F =
      LaurentPolynomial.C (PiExponentJets.W22.dehomogenize F) *
        (LaurentPolynomial.T 1 : LaurentChart k σ) ^ d := by
  rw [coneToLaurent_scaled_eval]
  rw [eval₂_scale_of_isHomogeneous F d hF, laurent_eval_dehomogenize]

theorem coneToLaurent_homogenize (f : AffineRing k σ) :
    coneToLaurent k σ (PiExponentJets.W22.homogenize f) =
      LaurentPolynomial.C f * (LaurentPolynomial.T 1 : LaurentChart k σ) ^ f.totalDegree := by
  simpa using coneToLaurent_homogeneous k σ (PiExponentJets.W22.homogenize f)
    f.totalDegree (PiExponentJets.W22.homogenize_isHomogeneous f)

theorem map_homogenized_span_eq_laurent_span {ι : Type*} (f : ι → AffineRing k σ) :
    (Ideal.span (Set.range (fun i => PiExponentJets.W22.homogenize (f i)))).map
      (coneToLaurent k σ) =
    (Ideal.span (Set.range f)).map (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ) := by
  apply le_antisymm
  · apply Ideal.map_le_iff_le_comap.mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i, rfl⟩
    change coneToLaurent k σ (PiExponentJets.W22.homogenize (f i)) ∈
      (Ideal.span (Set.range f)).map
        (LaurentPolynomial.C : AffineRing k σ →+* LaurentChart k σ)
    rw [coneToLaurent_homogenize]
    exact Ideal.mul_mem_right _ _ (Ideal.mem_map_of_mem _
      (Ideal.subset_span (Set.mem_range_self i)))
  · apply Ideal.map_le_iff_le_comap.mpr
    apply Ideal.span_le.mpr
    rintro _ ⟨i, rfl⟩
    change (LaurentPolynomial.C (f i) : LaurentChart k σ) ∈
      (Ideal.span (Set.range (fun j => PiExponentJets.W22.homogenize (f j)))).map
        (coneToLaurent k σ)
    apply (Ideal.mul_unit_mem_iff_mem _
      ((LaurentPolynomial.isUnit_T (R := AffineRing k σ) 1).pow (f i).totalDegree)).mp
    rw [← coneToLaurent_homogenize]
    exact Ideal.mem_map_of_mem _ (Ideal.subset_span (Set.mem_range_self i))

variable (P : Ideal (AffineRing k σ)) [P.IsPrime]

theorem homogeneous_mem_conePrime_iff (F : ConeRing k σ) (d : ℕ)
    (hF : F.IsHomogeneous d) :
    F ∈ conePrime k σ P ↔ PiExponentJets.W22.dehomogenize F ∈ P := by
  change coneAwayToLaurent k σ (algebraMap (ConeRing k σ) (ConeAway k σ) F) ∈
    laurentPrime (AffineRing k σ) P ↔ _
  rw [coneAwayToLaurent_algebraMap, coneToLaurent_homogeneous k σ F d hF,
    Ideal.mul_unit_mem_iff_mem _ ((LaurentPolynomial.isUnit_T 1).pow d)]
  change PiExponentJets.W22.dehomogenize F ∈
    (laurentPrime (AffineRing k σ) P).comap (algebraMap (AffineRing k σ) (LaurentChart k σ)) ↔ _
  rw [laurentPrime_comap]

theorem homogenize_mem_conePrime_iff (f : AffineRing k σ) :
    PiExponentJets.W22.homogenize f ∈ conePrime k σ P ↔ f ∈ P := by
  simpa using homogeneous_mem_conePrime_iff k σ P
    (PiExponentJets.W22.homogenize f) f.totalDegree
    (PiExponentJets.W22.homogenize_isHomogeneous f)

end PiExponentSiegel.W17.ConeLocalLength

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean <==
import Mathlib.Algebra.Module.Submodule.Equiv
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

attribute [local instance] MvPolynomial.gradedAlgebra

namespace PiExponentSiegel.W08

section

open MvPolynomial

variable {k σ τ : Type*} [Field k]

noncomputable def coordinateEval : MvPolynomial (Option σ) k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun o => Option.elim o 0 MvPolynomial.X)

noncomputable def coordinateInclude : MvPolynomial σ k →ₐ[k] MvPolynomial (Option σ) k :=
  MvPolynomial.rename Option.some

@[simp] theorem coordinateEval_X_none :
    coordinateEval (k := k) (σ := σ) (X none) = 0 := by simp [coordinateEval]

@[simp] theorem coordinateEval_X_some (i : σ) :
    coordinateEval (k := k) (X (some i)) = X i := by simp [coordinateEval]

@[simp] theorem coordinateEval_include (p : MvPolynomial σ k) :
    coordinateEval (coordinateInclude p) = p := by
  have h : (coordinateEval (k := k) (σ := σ)).comp coordinateInclude = AlgHom.id k _ := by
    ext i
    simp [coordinateInclude]
  exact AlgHom.congr_fun h p

theorem coordinateEval_surjective :
    Function.Surjective (coordinateEval (k := k) (σ := σ)) :=
  fun p => ⟨coordinateInclude p, coordinateEval_include p⟩

theorem coordinateEval_homogeneous {p : MvPolynomial (Option σ) k} {n : ℕ}
    (hp : p.IsHomogeneous n) : (coordinateEval p).IsHomogeneous n := by
  simpa only [coordinateEval, one_mul] using hp.aeval
    (fun o => Option.elim o 0 (MvPolynomial.X : σ → MvPolynomial σ k))
    (show ∀ o : Option σ, (Option.elim o 0 (MvPolynomial.X : σ → MvPolynomial σ k)).IsHomogeneous 1
      from fun o => by cases o with
        | none => exact (homogeneousSubmodule σ k 1).zero_mem
        | some i => exact isHomogeneous_X k i)

theorem coordinateInclude_homogeneous {p : MvPolynomial σ k} {n : ℕ}
    (hp : p.IsHomogeneous n) : (coordinateInclude p).IsHomogeneous n :=
  hp.rename_isHomogeneous

noncomputable def coordinateImageIdeal (J : Ideal (MvPolynomial (Option σ) k)) :
    Ideal (MvPolynomial σ k) := J.map coordinateEval.toRingHom

theorem homogeneous_ideal_map_of_degree_preserving
    (f : MvPolynomial σ k →ₐ[k] MvPolynomial τ k)
    (hf : ∀ n (p : MvPolynomial σ k), p.IsHomogeneous n → (f p).IsHomogeneous n)
    (J : Ideal (MvPolynomial σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (J.map f.toRingHom).IsHomogeneous (MvPolynomial.homogeneousSubmodule τ k) := by
  obtain ⟨S, hS⟩ := (Ideal.IsHomogeneous.iff_exists (MvPolynomial.homogeneousSubmodule σ k) J).mp hJ
  rw [hS, Ideal.map_span]
  apply Ideal.homogeneous_span
  rintro q ⟨p, ⟨z, hz, rfl⟩, rfl⟩
  obtain ⟨n, hn⟩ := z.property
  exact ⟨n, hf n z hn⟩

theorem coordinateImageIdeal_homogeneous (J : Ideal (MvPolynomial (Option σ) k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule (Option σ) k)) :
    (coordinateImageIdeal J).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) :=
  homogeneous_ideal_map_of_degree_preserving coordinateEval
    (fun _ _ hp => coordinateEval_homogeneous hp) J hJ

theorem coordinateInclude_eval_mod (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (p : MvPolynomial (Option σ) k) :
    Ideal.Quotient.mk J (coordinateInclude (coordinateEval p)) = Ideal.Quotient.mk J p := by
  have h : ((Ideal.Quotient.mkₐ k J).comp coordinateInclude).comp coordinateEval =
      Ideal.Quotient.mkₐ k J := by
    ext i
    cases i with
    | none => simpa [coordinateInclude] using (Ideal.Quotient.eq_zero_iff_mem.mpr hX).symm
    | some i => simp [coordinateInclude]
  exact AlgHom.congr_fun h p

noncomputable def coordinateQuotientMap (J : Ideal (MvPolynomial (Option σ) k)) :
    (MvPolynomial (Option σ) k ⧸ J) →ₐ[k]
      (MvPolynomial σ k ⧸ coordinateImageIdeal J) :=
  Ideal.quotientMapₐ (coordinateImageIdeal J) coordinateEval Ideal.le_comap_map

theorem coordinateInclude_image_mem (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) {p : MvPolynomial σ k} (hp : p ∈ coordinateImageIdeal J) :
    coordinateInclude p ∈ J := by
  obtain ⟨q, hq, rfl⟩ :=
    (Ideal.mem_map_iff_of_surjective coordinateEval.toRingHom coordinateEval_surjective).mp hp
  apply Ideal.Quotient.eq_zero_iff_mem.mp
  change Ideal.Quotient.mk J (coordinateInclude (coordinateEval q)) = 0
  rw [coordinateInclude_eval_mod J hX]
  exact Ideal.Quotient.eq_zero_iff_mem.mpr hq

noncomputable def coordinateQuotientInverse (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) :
    (MvPolynomial σ k ⧸ coordinateImageIdeal J) →ₐ[k]
      (MvPolynomial (Option σ) k ⧸ J) :=
  Ideal.quotientMapₐ J coordinateInclude (fun _ hp => coordinateInclude_image_mem J hX hp)

noncomputable def coordinateQuotientEquiv (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) :
    (MvPolynomial (Option σ) k ⧸ J) ≃ₐ[k]
      (MvPolynomial σ k ⧸ coordinateImageIdeal J) :=
  { coordinateQuotientMap J with
    invFun := coordinateQuotientInverse J hX
    left_inv := by
      intro x
      obtain ⟨p, rfl⟩ := Ideal.Quotient.mk_surjective x
      exact coordinateInclude_eval_mod J hX p
    right_inv := by
      intro x
      obtain ⟨p, rfl⟩ := Ideal.Quotient.mk_surjective x
      change Ideal.Quotient.mk _ (coordinateEval (coordinateInclude p)) = _
      rw [coordinateEval_include] }

@[simp] theorem coordinateQuotientEquiv_mk (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (p : MvPolynomial (Option σ) k) :
    coordinateQuotientEquiv J hX (Ideal.Quotient.mk J p) =
      Ideal.Quotient.mk (coordinateImageIdeal J) (coordinateEval p) := rfl

theorem coordinateQuotientEquiv_section_map (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (n : ℕ) :
    (PiExponentJets.W64.quotientSection J n).map
      (coordinateQuotientEquiv J hX).toLinearEquiv.toLinearMap =
      PiExponentJets.W64.quotientSection (coordinateImageIdeal J) n := by
  apply le_antisymm
  · intro x hx
    obtain ⟨y, hy, rfl⟩ := Submodule.mem_map.mp hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hy
    exact Submodule.mem_map.mpr ⟨coordinateEval p, coordinateEval_homogeneous hp, rfl⟩
  · intro x hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hx
    apply Submodule.mem_map.mpr
    refine ⟨Ideal.Quotient.mk J (coordinateInclude p), ?_, ?_⟩
    · exact Submodule.mem_map.mpr ⟨coordinateInclude p, coordinateInclude_homogeneous hp, rfl⟩
    · change Ideal.Quotient.mk _ (coordinateEval (coordinateInclude p)) = _
      rw [coordinateEval_include]
      rfl

noncomputable def coordinateQuotientSectionEquiv (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (n : ℕ) :
    PiExponentJets.W64.quotientSection J n ≃ₗ[k]
      PiExponentJets.W64.quotientSection (coordinateImageIdeal J) n :=
  (coordinateQuotientEquiv J hX).toLinearEquiv.ofSubmodules _ _
    (coordinateQuotientEquiv_section_map J hX n)

theorem coordinateQuotientSection_finrank (J : Ideal (MvPolynomial (Option σ) k))
    (hX : X none ∈ J) (n : ℕ) :
    Module.finrank k (PiExponentJets.W64.quotientSection J n) =
      Module.finrank k (PiExponentJets.W64.quotientSection (coordinateImageIdeal J) n) :=
  (coordinateQuotientSectionEquiv J hX n).finrank_eq

end

variable {k σ τ : Type*} [Field k]

noncomputable def renameQuotientEquiv (e : σ ≃ τ) (J : Ideal (MvPolynomial σ k)) :
    (MvPolynomial σ k ⧸ J) ≃ₐ[k]
      (MvPolynomial τ k ⧸ J.map (MvPolynomial.rename e).toRingHom) :=
  Ideal.quotientEquivAlg J _ (MvPolynomial.renameEquiv k e) rfl

theorem renameQuotientEquiv_section_map (e : σ ≃ τ)
    (J : Ideal (MvPolynomial σ k)) (n : ℕ) :
    (PiExponentJets.W64.quotientSection J n).map
      (renameQuotientEquiv e J).toLinearEquiv.toLinearMap =
      PiExponentJets.W64.quotientSection (J.map (MvPolynomial.rename e).toRingHom) n := by
  apply le_antisymm
  · intro x hx
    obtain ⟨y, hy, rfl⟩ := Submodule.mem_map.mp hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hy
    exact Submodule.mem_map.mpr ⟨MvPolynomial.rename e p, hp.rename_isHomogeneous, rfl⟩
  · intro x hx
    obtain ⟨p, hp, rfl⟩ := Submodule.mem_map.mp hx
    apply Submodule.mem_map.mpr
    refine ⟨Ideal.Quotient.mk J (MvPolynomial.rename e.symm p), ?_, ?_⟩
    · exact Submodule.mem_map.mpr ⟨MvPolynomial.rename e.symm p, hp.rename_isHomogeneous, rfl⟩
    · change Ideal.Quotient.mk _ (MvPolynomial.rename e (MvPolynomial.rename e.symm p)) = _
      exact congrArg (Ideal.Quotient.mk _) ((MvPolynomial.renameEquiv k e).apply_symm_apply p)

noncomputable def renameQuotientSectionEquiv (e : σ ≃ τ)
    (J : Ideal (MvPolynomial σ k)) (n : ℕ) :
    PiExponentJets.W64.quotientSection J n ≃ₗ[k]
      PiExponentJets.W64.quotientSection (J.map (MvPolynomial.rename e).toRingHom) n :=
  (renameQuotientEquiv e J).toLinearEquiv.ofSubmodules _ _
    (renameQuotientEquiv_section_map e J n)

theorem renameQuotientSection_finrank (e : σ ≃ τ)
    (J : Ideal (MvPolynomial σ k)) (n : ℕ) :
    Module.finrank k (PiExponentJets.W64.quotientSection J n) =
      Module.finrank k
        (PiExponentJets.W64.quotientSection (J.map (MvPolynomial.rename e).toRingHom) n) :=
  (renameQuotientSectionEquiv e J n).finrank_eq

theorem renameImageIdeal_homogeneous (e : σ ≃ τ) (J : Ideal (MvPolynomial σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (J.map (MvPolynomial.rename e).toRingHom).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule τ k) :=
  homogeneous_ideal_map_of_degree_preserving (MvPolynomial.rename e)
    (fun _ _ hp => hp.rename_isHomogeneous) J hJ

end PiExponentSiegel.W08

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean <==
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveFrameNaturality

namespace OAI

namespace PiExponentSeshadri.ProjectiveChartSections
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace Opposite
open PiExponentSeshadri.Geometry ModuleFlasque RestrictionCohomology Frames
variable {X : Scheme} (U : X.Opens) (M : X.Modules)

lemma framedCoefficientsEquiv_smul
    (e : M.restrict U.ι ≅ structureSheaf U.toScheme)
    (a : Γ(X,U)) (s : Γ(M,U)) :
    framedCoefficientsEquiv U M e (a • s) =
      a * framedCoefficientsEquiv U M e s := by
  have hs : (restrictionSectionsIso U M).inv (a • s) =
      U.topIso.inv a • (restrictionSectionsIso U M).inv s := by
    change M.presheaf.map (eqToHom U.ι_image_top).op (a • s) =
      (U.ι.appIso ⊤).inv (U.topIso.inv a) •
        M.presheaf.map (eqToHom U.ι_image_top).op s
    rw [M.map_smul, U.ι_appIso]
    rfl
  change U.topIso.hom (e.hom.app ⊤ ((restrictionSectionsIso U M).inv (a • s))) =
    a * U.topIso.hom (e.hom.app ⊤ ((restrictionSectionsIso U M).inv s))
  rw [hs, e.hom.app_smul]
  change U.topIso.hom (U.topIso.inv a * _) = _
  erw [map_mul]
  erw [Iso.inv_hom_id_apply]

lemma framedCoefficientsEquiv_change
    (e f : M.restrict U.ι ≅ structureSheaf U.toScheme) (s : Γ(M,U)) :
    framedCoefficientsEquiv U M f s =
      U.topIso.hom (frameChange e f : Γ(U.toScheme,⊤)) *
        framedCoefficientsEquiv U M e s := by
  let t := (restrictionSectionsIso U M).inv s
  have he : e.inv.app ⊤ (e.hom.app ⊤ t) = t := by
    exact congrArg (fun q => q.app ⊤ t) e.hom_inv_id
  have h := end_apply (e.inv ≫ f.hom) ⊤ (e.hom.app ⊤ t)
  change f.hom.app ⊤ (e.inv.app ⊤ (e.hom.app ⊤ t)) =
    (show Γ(U.toScheme,⊤) from e.hom.app ⊤ t) *
      (frameChange e f : Γ(U.toScheme,⊤)) at h
  rw [he, mul_comm] at h
  change U.topIso.hom (f.hom.app ⊤ t) =
    U.topIso.hom (frameChange e f : Γ(U.toScheme,⊤)) * U.topIso.hom (e.hom.app ⊤ t)
  rw [h, map_mul]

end
end PiExponentSeshadri.ProjectiveChartSections

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean <==
import OAI.NumberTheory.PiExponent.Geometry.LineBundleTensor

namespace OAI

universe u

namespace PiExponentSeshadri.Frames
noncomputable section
open AlgebraicGeometry CategoryTheory TopologicalSpace
open scoped AlgebraicGeometry
variable {X Y Z : Scheme.{u}}
def O (X : Scheme.{u}) : X.Modules := SheafOfModules.unit X.ringCatSheaf

def endValue (f : O X ⟶ O X) : Γ(X, ⊤) := f.app ⊤ (1 : Γ(X, ⊤))

lemma end_apply (f : O X ⟶ O X) (U : X.Opens) (a : Γ(X, U)) :
    f.app U a = a * (show Γ(X, U) from f.app U (1 : Γ(X, U))) := by
  have h := f.app_smul (r := a) (x := (1 : Γ(X, U)))
  change f.app U (a * 1 : Γ(X, U)) = a * (show Γ(X, U) from f.app U (1 : Γ(X, U))) at h
  simpa only [mul_one] using h

@[simp] lemma endValue_id : endValue (𝟙 (O X)) = 1 := rfl

lemma endValue_comp (f g : O X ⟶ O X) :
    endValue (f ≫ g) = endValue f * endValue g := by
  exact end_apply g ⊤ (endValue f)

def frameChange {M : X.Modules} (e f : M ≅ O X) : Γ(X, ⊤)ˣ where
  val := endValue (e.inv ≫ f.hom)
  inv := endValue (f.inv ≫ e.hom)
  val_inv := by rw [← endValue_comp]; simp
  inv_val := by rw [← endValue_comp]; simp

def coefficient {M : X.Modules} (e : M ≅ O X) (s : O X ⟶ M) : Γ(X, ⊤) :=
  endValue (s ≫ e.hom)

lemma coefficient_change {M : X.Modules} (e f : M ≅ O X) (s : O X ⟶ M) :
    coefficient f s = (frameChange e f : Γ(X, ⊤)) * coefficient e s := by
  change endValue (s ≫ f.hom) = endValue (e.inv ≫ f.hom) * endValue (s ≫ e.hom)
  rw [mul_comm, ← endValue_comp]
  simp

lemma coefficient_frame {M : X.Modules} (e : M ≅ O X) : coefficient e e.inv = 1 := by
  simp [coefficient]

def restrictSection (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules}
    (s : O X ⟶ M) : O Y ⟶ M.restrict φ :=
  (Scheme.Modules.restrictUnitIso φ).inv ≫ (Scheme.Modules.restrictFunctor φ).map s

def restrictFrame (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules}
    (e : M ≅ O X) : M.restrict φ ≅ O Y :=
  (Scheme.Modules.restrictFunctor φ).mapIso e ≪≫ Scheme.Modules.restrictUnitIso φ

lemma end_naturality (f : O X ⟶ O X) (U : X.Opens) :
    f.app U (1 : Γ(X, U)) =
      X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (endValue f) := by
  have h := CategoryTheory.congr_fun (f.mapPresheaf.naturality
    (homOfLE (show U ≤ ⊤ from le_top)).op) (1 : Γ(X, ⊤))
  change f.app U (X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (1 : Γ(X, ⊤))) =
    X.presheaf.map (homOfLE (show U ≤ ⊤ from le_top)).op (endValue f) at h
  simpa only [map_one] using h

lemma endValue_restrict (φ : Y ⟶ X) [IsOpenImmersion φ] (f : O X ⟶ O X) :
    endValue (restrictSection φ f ≫ (Scheme.Modules.restrictUnitIso φ).hom) =
      φ.appTop (endValue f) := by
  change (φ.appIso ⊤).hom (f.app (φ ''ᵁ ⊤) ((φ.appIso ⊤).inv 1)) = _
  rw [map_one, end_naturality]
  change (X.presheaf.map (homOfLE (show φ ''ᵁ ⊤ ≤ ⊤ from le_top)).op ≫
    (φ.appIso ⊤).hom) (endValue f) = _
  rw [Scheme.Hom.appIso_hom']
  simp only [Scheme.Hom.appTop, Scheme.Hom.appLE,
    Scheme.Hom.naturality_assoc, ← Functor.map_comp]
  congr 1
  rw [show ((Opens.map φ.base).map (homOfLE (show φ ''ᵁ ⊤ ≤ ⊤ from le_top)).op.unop).op ≫
      (homOfLE (show (⊤ : Y.Opens) ≤ φ ⁻¹ᵁ (φ ''ᵁ ⊤) from by intro x _; exact ⟨x, Set.mem_univ _, rfl⟩)).op = 𝟙 _ from Subsingleton.elim _ _]
  erw [CategoryTheory.Functor.map_id, Category.comp_id]

lemma coefficient_restrict (φ : Y ⟶ X) [IsOpenImmersion φ] {M : X.Modules}
    (e : M ≅ O X) (s : O X ⟶ M) :
    coefficient (restrictFrame φ e) (restrictSection φ s) = φ.appTop (coefficient e s) := by
  change endValue ((Scheme.Modules.restrictUnitIso φ).inv ≫
    (Scheme.Modules.restrictFunctor φ).map s ≫
    (Scheme.Modules.restrictFunctor φ).map e.hom ≫
    (Scheme.Modules.restrictUnitIso φ).hom) = _
  erw [← Functor.map_comp_assoc]
  exact endValue_restrict φ (s ≫ e.hom)

lemma restrictUnit_comp (φ : Y ⟶ X) (ψ : X ⟶ Z)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] :
    (Scheme.Modules.restrictUnitIso (φ ≫ ψ)).inv ≫
      (Scheme.Modules.restrictFunctorComp φ ψ).hom.app (O Z) =
    (Scheme.Modules.restrictUnitIso φ).inv ≫
      (Scheme.Modules.restrictFunctor φ).map (Scheme.Modules.restrictUnitIso ψ).inv := by
  ext U a
  change Z.presheaf.map (eqToHom (show ψ ''ᵁ (φ ''ᵁ U) = (φ ≫ ψ) ''ᵁ U from by simp)).op
    ((φ ≫ ψ).appIso U |>.inv |>.hom |>.toFun <| a) =
      (ψ.appIso (φ ''ᵁ U)).inv ((φ.appIso U).inv a)
  rw [Scheme.Hom.comp_appIso]
  simp only [Iso.trans_inv, Functor.mapIso_inv, Iso.op_inv, eqToIso.inv]
  change ( (φ.appIso U).inv ≫ (ψ.appIso (φ ''ᵁ U)).inv ≫
    Z.presheaf.map _ ≫ Z.presheaf.map _) a = _
  rw [← CategoryTheory.Functor.map_comp]
  simp
  rfl

lemma restrictSection_comp (φ : Y ⟶ X) (ψ : X ⟶ Z)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] {M : Z.Modules} (s : O Z ⟶ M) :
    restrictSection (φ ≫ ψ) s ≫ (Scheme.Modules.restrictFunctorComp φ ψ).hom.app M =
      restrictSection φ (restrictSection ψ s) := by
  let F := Scheme.Modules.restrictFunctor φ
  let G := Scheme.Modules.restrictFunctor ψ
  let H := Scheme.Modules.restrictFunctor (φ ≫ ψ)
  let e := Scheme.Modules.restrictFunctorComp φ ψ
  let a : O Y ⟶ H.obj (O Z) := (Scheme.Modules.restrictUnitIso (φ ≫ ψ)).inv
  let b : O Y ⟶ F.obj (O X) := (Scheme.Modules.restrictUnitIso φ).inv
  let c : O X ⟶ G.obj (O Z) := (Scheme.Modules.restrictUnitIso ψ).inv
  change (a ≫ H.map s) ≫ e.hom.app M = b ≫ F.map (c ≫ G.map s)
  calc
    _ = a ≫ (H.map s ≫ e.hom.app M) := Category.assoc _ _ _
    _ = a ≫ (e.hom.app (O Z) ≫ F.map (G.map s)) :=
      congrArg (fun t => a ≫ t) (e.hom.naturality s)
    _ = (a ≫ e.hom.app (O Z)) ≫ F.map (G.map s) := (Category.assoc _ _ _).symm
    _ = (b ≫ F.map c) ≫ F.map (G.map s) :=
      congrArg (fun t => t ≫ F.map (G.map s)) (restrictUnit_comp φ ψ)
    _ = b ≫ (F.map c ≫ F.map (G.map s)) := Category.assoc _ _ _
    _ = _ := congrArg (fun t => b ≫ t) (F.map_comp c (G.map s)).symm

lemma coefficient_transport {M N : X.Modules} (e : M ≅ N) (f : N ≅ O X)
    (s : O X ⟶ M) : coefficient (e ≪≫ f) s = coefficient f (s ≫ e.hom) := by
  simp only [coefficient, Iso.trans_hom, Category.assoc]

lemma coefficient_restrict_comp (φ : Y ⟶ X) (ψ : X ⟶ Z)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] {M : Z.Modules}
    (e : M.restrict ψ ≅ O X) (s : O Z ⟶ M) :
    coefficient ((Scheme.Modules.restrictFunctorComp φ ψ).app M ≪≫ restrictFrame φ e)
      (restrictSection (φ ≫ ψ) s) = φ.appTop (coefficient e (restrictSection ψ s)) := by
  rw [coefficient_transport]
  change coefficient (restrictFrame φ e)
    (restrictSection (φ ≫ ψ) s ≫ (Scheme.Modules.restrictFunctorComp φ ψ).hom.app M) = _
  rw [restrictSection_comp, coefficient_restrict]

lemma restrictSection_congr {φ ψ : Y ⟶ X} (h : φ = ψ)
    [IsOpenImmersion φ] [IsOpenImmersion ψ] {M : X.Modules} (s : O X ⟶ M) :
    restrictSection φ s ≫ (Scheme.Modules.restrictFunctorCongr h).hom.app M =
      restrictSection ψ s := by
  subst ψ
  have H : (Scheme.Modules.restrictFunctorCongr (show φ = φ from rfl)).hom.app M = 𝟙 _ := by
    ext U a
    simp
    rfl
  rw [H, Category.comp_id]

lemma overlap_coefficients {W : Scheme.{u}} (φ : Y ⟶ X) (ψ : Z ⟶ X)
    (a : W ⟶ Y) (b : W ⟶ Z) [IsOpenImmersion φ] [IsOpenImmersion ψ]
    [IsOpenImmersion a] [IsOpenImmersion b] (h : a ≫ φ = b ≫ ψ)
    {M : X.Modules} (e : M.restrict φ ≅ O Y) (f : M.restrict ψ ≅ O Z) :
    ∃ c : Γ(W, ⊤)ˣ, ∀ s : O X ⟶ M,
      b.appTop (coefficient f (restrictSection ψ s)) =
      (c : Γ(W, ⊤)) * a.appTop (coefficient e (restrictSection φ s)) := by
  let E : M.restrict (a ≫ φ) ≅ O W :=
    (Scheme.Modules.restrictFunctorComp a φ).app M ≪≫ restrictFrame a e
  let F : M.restrict (a ≫ φ) ≅ O W :=
    (Scheme.Modules.restrictFunctorCongr h).app M ≪≫
      (Scheme.Modules.restrictFunctorComp b ψ).app M ≪≫ restrictFrame b f
  refine ⟨frameChange E F, fun s => ?_⟩
  have H := coefficient_change E F (restrictSection (a ≫ φ) s)
  have hE : coefficient E (restrictSection (a ≫ φ) s) =
      a.appTop (coefficient e (restrictSection φ s)) := coefficient_restrict_comp a φ e s
  have hF : coefficient F (restrictSection (a ≫ φ) s) =
      b.appTop (coefficient f (restrictSection ψ s)) := by
    change coefficient ((Scheme.Modules.restrictFunctorCongr h).app M ≪≫
      ((Scheme.Modules.restrictFunctorComp b ψ).app M ≪≫ restrictFrame b f)) _ = _
    rw [coefficient_transport]
    change coefficient _ (restrictSection (a ≫ φ) s ≫
      (Scheme.Modules.restrictFunctorCongr h).hom.app M) = _
    rw [restrictSection_congr]
    exact coefficient_restrict_comp b ψ f s
  rwa [hE, hF] at H

end
end PiExponentSeshadri.Frames

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean <==
import OAI.NumberTheory.PiExponent.Approximation.CompositePullbackFrame
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveGlobalPolynomials

namespace OAI

noncomputable section
namespace PiExponent.GlobalPolynomialCoefficientLaw
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames PiExponentSeshadri.Projective
attribute [local instance] MvPolynomial.gradedAlgebra

def CoefficientLaw {Y : Scheme} {M : Y.Modules} {A : Type} [CommRing A]
    (V : Y.Opens) (e : M.restrict V.ι ≅ structureSheaf V.toScheme)
    (E : Γ(Y,V) ≃+* A) (P : (structureSheaf Y ⟶ M) → A) : Prop :=
  ∀ s, P s = E (V.topIso.hom (coefficient e (restrictSection V.ι s)))

theorem coordinate_law {Y : Scheme} {R σ : Type} [CommRing R]
    (M : Y.Modules) (s : σ → (structureSheaf Y ⟶ M)) (k : R →+* Γ(Y,⊤))
    (hc : (⨆i,PiExponentSeshadri.SectionOpens.isoOpen (s i))=⊤)
    (f : Y ≅ Proj (PolyGrade R σ)) (hf : sectionsMorphism k s hc=f.hom)
    (n : ℕ) (z : σ) :
    CoefficientLaw (PiExponentSeshadri.SectionOpens.isoOpen (s z))
      (coordinatePowerFrame (s z) n) (coordinateSectionRingEquiv M k s hc f hf z)
      (ProjectiveGlobalPolynomials.coordinateChartPolynomial M s k hc f hf n z) :=
  fun b => ProjectiveGlobalPolynomials.coordinateChartPolynomial_coefficient M s k hc f hf n z b

theorem exists_power_frame_of_law {X Y : Scheme.{0}} {A B : Type}
    [CommRing A] [CommRing B] (L : LineBundle Y) (f : X ⟶ Y)
    (φ : Spec (CommRingCat.of A) ⟶ X) [IsOpenImmersion φ]
    (V : Y.Opens) (g : Spec (CommRingCat.of A) ⟶ V.toScheme)
    (hg : φ ≫ f = g ≫ V.ι) (n : ℕ)
    (e : (modulePow Y L.sheaf n).restrict V.ι ≅ structureSheaf V.toScheme)
    (E : Γ(Y,V) ≃+* B) (P : (structureSheaf Y ⟶ modulePow Y L.sheaf n) → B)
    (hP : CoefficientLaw V e E P) (ev : B →+* A)
    (hev : ∀ q, (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      (g.appTop (V.topIso.inv (E.symm q))) = ev q) :
    ∃ F : (modulePow X (L.pullback f).sheaf n).restrict φ ≅ O (Spec (CommRingCat.of A)),
      ∀ s, (Scheme.ΓSpecIso (CommRingCat.of A)).hom
        (coefficient F (restrictSection φ (pullbackPowerSection L f n s))) = ev (P s) := by
  obtain ⟨F, hF⟩ := CompositePullbackFrame.exists_power_frame L f φ V g hg n e
  refine ⟨F, fun s => ?_⟩
  erw [hF s]
  have hcoef : V.topIso.inv (E.symm (P s)) = coefficient e (restrictSection V.ι s) := by
    rw [hP s, RingEquiv.symm_apply_apply]
    exact V.topIso.hom_inv_id_apply _
  rw [← hcoef]
  exact hev (P s)

end PiExponent.GlobalPolynomialCoefficientLaw
end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean <==
import Mathlib.RingTheory.Localization.Module
import OAI.NumberTheory.PiExponent.Polynomials.GradedSerre

namespace OAI

namespace PiExponent.GradedLocalizationExact

noncomputable section

variable {R M N P σR σM σN σP : Type*}
  [CommRing R] [AddCommGroup M] [Module R M]
  [AddCommGroup N] [Module R N] [AddCommGroup P] [Module R P]
  [SetLike σR R]
  [SetLike σM M] [AddSubgroupClass σM M]
  [SetLike σN N] [AddSubgroupClass σN N]
  [SetLike σP P] [AddSubgroupClass σP P]

def powerDenominator (a : R) (n : ℕ) : Submonoid.powers a :=
  ⟨a ^ n, ⟨n, rfl⟩⟩

@[simp] theorem powerDenominator_val (a : R) (n : ℕ) :
    (powerDenominator a n : R) = a ^ n := rfl

@[simp] theorem powerDenominator_zero (a : R) : powerDenominator a 0 = 1 := by
  apply Subtype.ext
  simp [powerDenominator]

theorem powerDenominator_add (a : R) (n k : ℕ) :
    powerDenominator a (n + k) = powerDenominator a n * powerDenominator a k := by
  apply Subtype.ext
  exact pow_add a n k

def fraction (a : R) (m : M) (n : ℕ) : LocalizedModule (Submonoid.powers a) M :=
  LocalizedModule.mk m (powerDenominator a n)

@[simp] theorem fraction_zero (a : R) (n : ℕ) : fraction a (0 : M) n = 0 :=
  LocalizedModule.zero_mk _

@[simp] theorem fraction_neg (a : R) (m : M) (n : ℕ) :
    fraction a (-m) n = -fraction a m n := LocalizedModule.mk_neg

theorem fraction_add (a : R) (m m' : M) (n k : ℕ) :
    fraction a m n + fraction a m' k =
      fraction a (a ^ k • m + a ^ n • m') (n + k) := by
  simp only [fraction, powerDenominator_add, LocalizedModule.mk_add_mk,
    Submonoid.smul_def, powerDenominator_val]

theorem fraction_cancel (a : R) (m : M) (n k : ℕ) :
    fraction a (a ^ k • m) (n + k) = fraction a m n := by
  simpa only [fraction, powerDenominator_add, Submonoid.smul_def,
    powerDenominator_val] using
    LocalizedModule.mk_cancel_common_right (powerDenominator a n) (powerDenominator a k) m

theorem fraction_eq_zero (a : R) (m : M) (n : ℕ) :
    fraction a m n = 0 ↔ ∃ k : ℕ, a ^ k • m = 0 := by
  rw [← fraction_zero a 0, fraction, fraction, LocalizedModule.mk_eq]
  simp only [powerDenominator_zero, one_smul, smul_zero]
  constructor
  · rintro ⟨s, hs⟩
    obtain ⟨k, hk⟩ := s.property
    refine ⟨k, ?_⟩
    simpa only [Submonoid.smul_def, ← hk] using hs
  · rintro ⟨k, hk⟩
    exact ⟨powerDenominator a k, hk⟩

variable (𝒜 : ℤ → σR) (𝓜 : ℤ → σM)
  [SetLike.GradedMonoid 𝒜] [SetLike.GradedSMul 𝒜 𝓜]
  (a : R) (e : ℤ) (ha : a ∈ 𝒜 e)

omit [AddSubgroupClass σM M] in
include ha in
theorem power_smul_mem {d : ℤ} {m : M} (hm : m ∈ 𝓜 d) (n : ℕ) :
    a ^ n • m ∈ 𝓜 (d + (n : ℤ) * e) := by
  have h := SetLike.GradedSMul.smul_mem (SetLike.pow_mem_graded n ha) hm
  simpa only [nsmul_eq_mul, vadd_eq_add, add_comm] using h

def degreePiece (d : ℤ) : AddSubgroup (LocalizedModule (Submonoid.powers a) M) where
  carrier := {z | ∃ (n : ℕ) (m : M), m ∈ 𝓜 (d + (n : ℤ) * e) ∧ z = fraction a m n}
  zero_mem' := ⟨0, 0, zero_mem _, (fraction_zero a 0).symm⟩
  add_mem' := by
    rintro z z' ⟨n, m, hm, rfl⟩ ⟨k, m', hm', rfl⟩
    refine ⟨n + k, a ^ k • m + a ^ n • m', ?_, fraction_add a m m' n k⟩
    apply add_mem
    · have h := power_smul_mem 𝒜 𝓜 a e ha hm k
      convert h using 1
      push_cast
      ring_nf
    · have h := power_smul_mem 𝒜 𝓜 a e ha hm' n
      convert h using 1
      push_cast
      ring_nf
  neg_mem' := by
    rintro z ⟨n, m, hm, rfl⟩
    exact ⟨n, -m, neg_mem hm, (fraction_neg a m n).symm⟩

@[simp] theorem mem_degreePiece (d : ℤ) (z : LocalizedModule (Submonoid.powers a) M) :
    z ∈ degreePiece 𝒜 𝓜 a e ha d ↔
      ∃ (n : ℕ) (m : M), m ∈ 𝓜 (d + (n : ℤ) * e) ∧ z = fraction a m n := Iff.rfl

def localizedMap (f : M →ₗ[R] N) :
    LocalizedModule (Submonoid.powers a) M →ₗ[R] LocalizedModule (Submonoid.powers a) N :=
  IsLocalizedModule.map (Submonoid.powers a) (LocalizedModule.mkLinearMap _ M)
    (LocalizedModule.mkLinearMap _ N) f

@[simp] theorem localizedMap_fraction (f : M →ₗ[R] N) (m : M) (n : ℕ) :
    localizedMap a f (fraction a m n) = fraction a (f m) n :=
  IsLocalizedModule.map_LocalizedModules _ f m _

variable (𝓝 : ℤ → σN) [SetLike.GradedSMul 𝒜 𝓝]

def pieceMap (d : ℤ) (f : M →ₗ[R] N)
    (hf : ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i) :
    degreePiece 𝒜 𝓜 a e ha d →+ degreePiece 𝒜 𝓝 a e ha d where
  toFun z := ⟨localizedMap a f z.val, by
    obtain ⟨n, m, hm, hz⟩ := z.property
    refine ⟨n, f m, hf _ _ hm, ?_⟩
    rw [hz, localizedMap_fraction]⟩
  map_zero' := Subtype.ext (map_zero _)
  map_add' z z' := Subtype.ext (map_add _ _ _)

@[simp] theorem pieceMap_coe (d : ℤ) (f : M →ₗ[R] N)
    (hf : ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i)
    (z : degreePiece 𝒜 𝓜 a e ha d) :
    (pieceMap 𝒜 𝓜 a e ha 𝓝 d f hf z).val = localizedMap a f z.val := rfl

section Decomposition
variable [DirectSum.Decomposition 𝓜] [DirectSum.Decomposition 𝓝]

theorem preserves_of_compatible (f : M →ₗ[R] N)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N)) :
    ∀ i m, m ∈ 𝓜 i → f m ∈ 𝓝 i := by
  intro i m hm
  have h := hf i m
  rw [DirectSum.decompose_of_mem_same 𝓜 hm] at h
  exact h.symm ▸ (DirectSum.decompose 𝓝 (f m) i).property

theorem homogeneous_preimage (f : M →ₗ[R] N)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N))
    {d : ℤ} {y : N} (hy : y ∈ 𝓝 d) (hrange : y ∈ LinearMap.range f) :
    ∃ x : M, x ∈ 𝓜 d ∧ f x = y := by
  obtain ⟨x, hx⟩ := hrange
  refine ⟨DirectSum.decompose 𝓜 x d, (DirectSum.decompose 𝓜 x d).property, ?_⟩
  rw [hf, hx, DirectSum.decompose_of_mem_same 𝓝 hy]

theorem pieceMap_surjective (d : ℤ) (f : M →ₗ[R] N)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N)) (hsurj : Function.Surjective f) :
    Function.Surjective
      (pieceMap 𝒜 𝓜 a e ha 𝓝 d f (preserves_of_compatible 𝓜 𝓝 f hf)) := by
  intro z
  obtain ⟨n, y, hy, hz⟩ := z.property
  obtain ⟨x, hx, hxy⟩ := homogeneous_preimage 𝓜 𝓝 f hf hy (hsurj y)
  refine ⟨⟨fraction a x n, n, x, hx, rfl⟩, ?_⟩
  apply Subtype.ext
  change localizedMap a f (fraction a x n) = z.val
  rw [localizedMap_fraction, hxy, ← hz]

variable (𝓟 : ℤ → σP) [SetLike.GradedSMul 𝒜 𝓟] [DirectSum.Decomposition 𝓟]

theorem pieceMap_exact (d : ℤ) (f : M →ₗ[R] N) (g : N →ₗ[R] P)
    (hf : ∀ i x, f (DirectSum.decompose 𝓜 x i : M) =
      (DirectSum.decompose 𝓝 (f x) i : N))
    (hg : ∀ i x, g (DirectSum.decompose 𝓝 x i : N) =
      (DirectSum.decompose 𝓟 (g x) i : P))
    (hex : Function.Exact f g) :
    Function.Exact
      (pieceMap 𝒜 𝓜 a e ha 𝓝 d f (preserves_of_compatible 𝓜 𝓝 f hf))
      (pieceMap 𝒜 𝓝 a e ha 𝓟 d g (preserves_of_compatible 𝓝 𝓟 g hg)) := by
  intro z
  constructor
  · intro hz
    obtain ⟨n, y, hy, hzy⟩ := z.property
    have hzero : localizedMap a g z.val = 0 := congrArg Subtype.val hz
    rw [hzy, localizedMap_fraction, fraction_eq_zero] at hzero
    obtain ⟨k, hk⟩ := hzero
    have hclear : g (a ^ k • y) = 0 := by rw [map_smul, hk]
    have hy' : a ^ k • y ∈ 𝓝 (d + ((n + k : ℕ) : ℤ) * e) := by
      have h := power_smul_mem 𝒜 𝓝 a e ha hy k
      convert h using 1
      push_cast
      ring_nf
    obtain ⟨x, hx, hxy⟩ := homogeneous_preimage 𝓜 𝓝 f hf hy' ((hex _).mp hclear)
    refine ⟨⟨fraction a x (n + k), n + k, x, hx, rfl⟩, ?_⟩
    apply Subtype.ext
    change localizedMap a f (fraction a x (n + k)) = z.val
    rw [localizedMap_fraction, hxy, fraction_cancel, ← hzy]
  · rintro ⟨x, rfl⟩
    apply Subtype.ext
    obtain ⟨n, y, hy, hxy⟩ := x.property
    change localizedMap a g (localizedMap a f x.val) = 0
    rw [hxy, localizedMap_fraction, localizedMap_fraction,
      hex.apply_apply_eq_zero, fraction_zero]

end Decomposition

section FinitePresentation
variable [AddSubgroupClass σR R] [DirectSum.Decomposition 𝒜] [DirectSum.Decomposition 𝓜]
  [IsNoetherianRing R] [Module.Finite R M]

theorem exists_exact_localized_free_presentation :
    ∃ (n₀ n₁ : ℕ) (w₀ : Fin n₀ → ℤ) (w₁ : Fin n₁ → ℤ)
      (f₀ : (Fin n₀ → R) →ₗ[R] M)
      (f₁ : (Fin n₁ → R) →ₗ[R] (Fin n₀ → R)),
      ∃ (hf₀ : ∀ i x,
        f₀ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) x i : Fin n₀ → R) =
          (DirectSum.decompose 𝓜 (f₀ x) i : M))
        (hf₁ : ∀ i x,
          f₁ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₁) x i : Fin n₁ → R) =
            (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) (f₁ x) i : Fin n₀ → R)),
        Function.Surjective f₀ ∧ LinearMap.range f₁ = f₀.ker ∧
        ∀ d : ℤ,
          Function.Surjective
            (pieceMap 𝒜 (ShiftedFreeGrading.piece 𝒜 w₀) a e ha 𝓜 d f₀
              (preserves_of_compatible (ShiftedFreeGrading.piece 𝒜 w₀) 𝓜 f₀ hf₀)) ∧
          Function.Exact
            (pieceMap 𝒜 (ShiftedFreeGrading.piece 𝒜 w₁) a e ha
              (ShiftedFreeGrading.piece 𝒜 w₀) d f₁
              (preserves_of_compatible (ShiftedFreeGrading.piece 𝒜 w₁)
                (ShiftedFreeGrading.piece 𝒜 w₀) f₁ hf₁))
            (pieceMap 𝒜 (ShiftedFreeGrading.piece 𝒜 w₀) a e ha 𝓜 d f₀
              (preserves_of_compatible (ShiftedFreeGrading.piece 𝒜 w₀) 𝓜 f₀ hf₀)) := by
  obtain ⟨n₀, n₁, w₀, w₁, f₀, f₁, hsurj, hex, hf₀, hf₁⟩ :=
    GradedSerre.exists_graded_free_presentation 𝒜 𝓜
  refine ⟨n₀, n₁, w₀, w₁, f₀, f₁, hf₀, hf₁, hsurj, hex, ?_⟩
  intro d
  refine ⟨pieceMap_surjective 𝒜 (ShiftedFreeGrading.piece 𝒜 w₀) a e ha 𝓜 d f₀ hf₀ hsurj,
    pieceMap_exact 𝒜 (ShiftedFreeGrading.piece 𝒜 w₁) a e ha
      (ShiftedFreeGrading.piece 𝒜 w₀) 𝓜 d f₁ f₀ hf₁ hf₀ ?_⟩
  exact LinearMap.exact_iff.mpr hex.symm

end FinitePresentation

end
end PiExponent.GradedLocalizationExact

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.GradedLocalizationExact

namespace OAI

namespace PiExponent.GradedLocalizationFree

noncomputable section
open scoped BigOperators
open GradedLocalizationExact

variable {R J σR : Type*} [CommRing R] [Fintype J]
  [SetLike σR R] [AddSubgroupClass σR R]

def coordinateMap (a : R) :
    LocalizedModule (Submonoid.powers a) (J → R) →ₗ[R]
      (J → LocalizedModule (Submonoid.powers a) R) :=
  LinearMap.pi (fun j => localizedMap a (LinearMap.proj j))

omit [Fintype J] in
@[simp] theorem coordinateMap_fraction (a : R) (v : J → R) (n : ℕ) (j : J) :
    coordinateMap a (fraction a v n) j = fraction a (v j) n := by
  change localizedMap a (LinearMap.proj (φ := fun _ : J => R) j) (fraction a v n) = _
  exact localizedMap_fraction a (LinearMap.proj (φ := fun _ : J => R) j) v n

theorem coordinateMap_injective (a : R) : Function.Injective (coordinateMap (J := J) a) := by
  classical
  apply LinearMap.ker_eq_bot.mp
  apply le_antisymm ?_ bot_le
  intro z hz
  change coordinateMap a z = 0 at hz
  change z = 0
  induction z using LocalizedModule.induction_on with
  | _ v s =>
    obtain ⟨n, hn⟩ := s.property
    have hs : s = powerDenominator a n := Subtype.ext hn.symm
    subst s
    change coordinateMap a (fraction a v n) = 0 at hz
    have hcoord : ∀ j, ∃ k : ℕ, a ^ k • v j = 0 := by
      intro j
      apply (fraction_eq_zero a (v j) n).mp
      have h := congrFun hz j
      simpa only [coordinateMap_fraction, Pi.zero_apply] using h
    choose k hk using hcoord
    let K : ℕ := ∑ j, k j
    apply (fraction_eq_zero a v n).mpr
    refine ⟨K, ?_⟩
    funext j
    have hj : k j ≤ K := Finset.single_le_sum (fun i _ => Nat.zero_le (k i))
      (Finset.mem_univ j)
    change a ^ K • v j = 0
    calc
      a ^ K • v j = (a ^ (K - k j) * a ^ k j) • v j := by
        rw [← pow_add, Nat.sub_add_cancel hj]
      _ = 0 := by rw [mul_smul, hk j, smul_zero]

variable (𝒜 : ℤ → σR) [SetLike.GradedMonoid 𝒜]
  (w : J → ℤ) (a : R) (e : ℤ) (ha : a ∈ 𝒜 e) (d : ℤ)

def coordinatePieces :
    degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d →+
      (∀ j, degreePiece 𝒜 𝒜 a e ha (d - w j)) where
  toFun z j := ⟨coordinateMap a z.val j, by
    obtain ⟨n, v, hv, hz⟩ := z.property
    refine ⟨n, v j, ?_, ?_⟩
    · have h := hv j
      change v j ∈ 𝒜 (d + (n : ℤ) * e - w j) at h
      convert h using 1
      ring_nf
    · rw [hz, coordinateMap_fraction]⟩
  map_zero' := by
    funext j
    exact Subtype.ext (congrFun (map_zero (coordinateMap a)) j)
  map_add' z z' := by
    funext j
    exact Subtype.ext (congrFun (map_add (coordinateMap a) z.val z'.val) j)

@[simp] theorem coordinatePieces_coe
    (z : degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d) (j : J) :
    (coordinatePieces 𝒜 w a e ha d z j).val = coordinateMap a z.val j := rfl

theorem coordinatePieces_injective : Function.Injective (coordinatePieces 𝒜 w a e ha d) := by
  intro z z' h
  apply Subtype.ext
  apply coordinateMap_injective a
  funext j
  exact congrArg Subtype.val (congrFun h j)

theorem coordinatePieces_surjective : Function.Surjective (coordinatePieces 𝒜 w a e ha d) := by
  classical
  intro z
  have hz : ∀ j, ∃ (n : ℕ) (m : R),
      m ∈ 𝒜 (d - w j + (n : ℤ) * e) ∧ (z j).val = fraction a m n :=
    fun j => (z j).property
  choose n m hm hzm using hz
  let N : ℕ := ∑ j, n j
  have hn (j : J) : n j ≤ N := Finset.single_le_sum
    (fun i _ => Nat.zero_le (n i)) (Finset.mem_univ j)
  let v : J → R := fun j => a ^ (N - n j) • m j
  have hv : v ∈ ShiftedFreeGrading.piece 𝒜 w (d + (N : ℤ) * e) := by
    intro j
    have h := power_smul_mem 𝒜 𝒜 a e ha (hm j) (N - n j)
    change v j ∈ 𝒜 (d + (N : ℤ) * e - w j)
    dsimp only [v]
    convert h using 1
    rw [Nat.cast_sub (hn j)]
    ring_nf
  refine ⟨⟨fraction a v N, N, v, hv, rfl⟩, ?_⟩
  funext j
  apply Subtype.ext
  change coordinateMap a (fraction a v N) j = (z j).val
  rw [coordinateMap_fraction, hzm]
  change fraction a (a ^ (N - n j) • m j) N = fraction a (m j) (n j)
  have hc := fraction_cancel a (m j) (n j) (N - n j)
  simpa only [Nat.add_sub_of_le (hn j)] using hc

def shiftedFreeEquiv :
    degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d ≃+
      (∀ j, degreePiece 𝒜 𝒜 a e ha (d - w j)) :=
  AddEquiv.ofBijective (coordinatePieces 𝒜 w a e ha d)
    ⟨coordinatePieces_injective 𝒜 w a e ha d,
      coordinatePieces_surjective 𝒜 w a e ha d⟩

@[simp] theorem shiftedFreeEquiv_apply
    (z : degreePiece 𝒜 (ShiftedFreeGrading.piece 𝒜 w) a e ha d) (j : J) :
    (shiftedFreeEquiv 𝒜 w a e ha d z j).val = coordinateMap a z.val j := rfl

end
end PiExponent.GradedLocalizationFree

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Submodule
import Mathlib.RingTheory.Noetherian.Basic
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.Tactic.Choose
import OAI.NumberTheory.PiExponent.Cohomology.ProjectiveMonomialCechHigher
import OAI.NumberTheory.PiExponent.Polynomials.ShiftedFreeGrading

namespace OAI

namespace PiExponent.GradedSerre

noncomputable section
open scoped BigOperators

variable {R M ι σ : Type*} [Ring R] [AddCommGroup M] [Module R M]
  [DecidableEq ι] [SetLike σ M] [AddSubmonoidClass σ M]
  (𝓜 : ι → σ) [DirectSum.Decomposition 𝓜]

theorem span_homogeneous_eq (K : Submodule R M) (hK : K.IsHomogeneous 𝓜) :
    Submodule.span R {x : M | x ∈ K ∧ ∃ d, x ∈ 𝓜 d} = K := by
  classical
  apply le_antisymm
  · exact Submodule.span_le.mpr (fun x hx => hx.1)
  · intro x hx
    rw [← DirectSum.sum_support_decompose 𝓜 x]
    apply Submodule.sum_mem
    intro d hd
    exact Submodule.subset_span ⟨hK d hx, d, (DirectSum.decompose 𝓜 x d).property⟩

theorem exists_finite_homogeneous_generators (K : Submodule R M)
    (hK : K.IsHomogeneous 𝓜) (hfg : K.FG) :
    ∃ (s : Finset M) (degree : s → ι),
      (∀ j : s, j.val ∈ K ∧ j.val ∈ 𝓜 (degree j)) ∧
      Submodule.span R (s : Set M) = K := by
  classical
  have hspan := span_homogeneous_eq 𝓜 K hK
  have hfg' : (Submodule.span R {x : M | x ∈ K ∧ ∃ d, x ∈ 𝓜 d}).FG := by
    rwa [hspan]
  obtain ⟨s, hs, hspan'⟩ :=
    (Submodule.fg_span_iff_fg_span_finset_subset _).mp hfg'
  have hdegree : ∀ j : s, ∃ d, j.val ∈ K ∧ j.val ∈ 𝓜 d := by
    intro j
    obtain ⟨hj, d, hd⟩ := hs j.property
    exact ⟨d, hj, hd⟩
  choose degree hdegree using hdegree
  exact ⟨s, degree, hdegree, hspan'.symm.trans hspan⟩

theorem exists_homogeneous_free_cover [Module.Finite R M] :
    ∃ (s : Finset M) (degree : s → ι),
      (∀ j : s, j.val ∈ 𝓜 (degree j)) ∧
      Function.Surjective (Fintype.linearCombination R (fun j : s => j.val)) := by
  classical
  have htop : (⊤ : Submodule R M).IsHomogeneous 𝓜 := fun _ _ _ => trivial
  obtain ⟨s, d, hs, hspan⟩ := exists_finite_homogeneous_generators 𝓜 ⊤ htop
    Module.Finite.fg_top
  refine ⟨s, d, fun j => (hs j).2, ?_⟩
  rw [← LinearMap.range_eq_top, Fintype.range_linearCombination]
  have hr : Set.range (fun j : s => j.val) = (s : Set M) := by
    ext x
    constructor
    · rintro ⟨j, rfl⟩
      exact j.property
    · intro hx
      exact ⟨⟨x, hx⟩, rfl⟩
  rw [hr]
  exact hspan

theorem kernel_homogeneous
    {N τ : Type*} [AddCommMonoid N] [Module R N]
    [SetLike τ N] [AddSubmonoidClass τ N]
    (𝓝 : ι → τ) [DirectSum.Decomposition 𝓝]
    (f : M →ₗ[R] N)
    (hf : ∀ d x, f (DirectSum.decompose 𝓜 x d : M) =
      (DirectSum.decompose 𝓝 (f x) d : N)) :
    f.ker.IsHomogeneous 𝓜 := by
  intro d x hx
  change f (DirectSum.decompose 𝓜 x d : M) = 0
  rw [hf, LinearMap.mem_ker.mp hx, DirectSum.decompose_zero]
  rfl

theorem exists_finite_homogeneous_relations [IsNoetherianRing R] [Module.Finite R M]
    {N τ : Type*} [AddCommMonoid N] [Module R N]
    [SetLike τ N] [AddSubmonoidClass τ N]
    (𝓝 : ι → τ) [DirectSum.Decomposition 𝓝]
    (f : M →ₗ[R] N)
    (hf : ∀ d x, f (DirectSum.decompose 𝓜 x d : M) =
      (DirectSum.decompose 𝓝 (f x) d : N)) :
    ∃ (s : Finset M) (degree : s → ι),
      (∀ j : s, f j.val = 0 ∧ j.val ∈ 𝓜 (degree j)) ∧
      Submodule.span R (s : Set M) = f.ker := by
  obtain ⟨s, d, hs, hspan⟩ := exists_finite_homogeneous_generators 𝓜 f.ker
    (kernel_homogeneous 𝓜 𝓝 f hf) (IsNoetherian.noetherian f.ker)
  exact ⟨s, d, fun j => ⟨LinearMap.mem_ker.mp (hs j).1, (hs j).2⟩, hspan⟩

section IntegerGrading
variable {A P σA σP : Type*} [Ring A] [AddCommGroup P] [Module A P]
  [SetLike σA A] [AddSubgroupClass σA A]
  [SetLike σP P] [AddSubgroupClass σP P]
  (𝒜 : ℤ → σA) (𝓟 : ℤ → σP)
  [DirectSum.Decomposition 𝒜] [DirectSum.Decomposition 𝓟]
  [SetLike.GradedSMul 𝒜 𝓟]

theorem decompose_smul_homogeneous {m : P} {w : ℤ} (hm : m ∈ 𝓟 w)
    (a : A) (d : ℤ) :
    (DirectSum.decompose 𝓟 (a • m) d : P) =
      (DirectSum.decompose 𝒜 a (d - w) : A) • m := by
  induction a using DirectSum.Decomposition.inductionOn 𝒜 with
  | zero => simp
  | homogeneous a =>
      rename_i k
      have ham : (a : A) • m ∈ 𝓟 (k + w) :=
        SetLike.GradedSMul.smul_mem a.property hm
      by_cases h : k + w = d
      · have hk : k = d - w := by omega
        rw [← h, DirectSum.decompose_of_mem_same 𝓟 ham]
        rw [show k + w - w = k by omega, DirectSum.decompose_of_mem_same 𝒜 a.property]
      · rw [DirectSum.decompose_of_mem_ne 𝓟 ham h,
          DirectSum.decompose_of_mem_ne 𝒜 a.property (by omega), zero_smul]
  | add a b ha hb =>
      simp only [add_smul, DirectSum.decompose_add, DirectSum.add_apply, AddMemClass.coe_add]
      rw [ha, hb]

theorem free_cover_degree_compatible {J : Type*} [Fintype J]
    (w : J → ℤ) (v : J → P) (hv : ∀ j, v j ∈ 𝓟 (w j))
    (d : ℤ) (a : J → A) :
    Fintype.linearCombination A v
        (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w) a d : J → A) =
      (DirectSum.decompose 𝓟 (Fintype.linearCombination A v a) d : P) := by
  classical
  simp only [Fintype.linearCombination_apply, DirectSum.decompose_sum,
    DirectSum.sum_apply, AddSubmonoidClass.coe_finsetSum]
  apply Finset.sum_congr rfl
  intro j hj
  rw [ShiftedFreeGrading.decompose_apply]
  exact (decompose_smul_homogeneous 𝒜 𝓟 (hv j) (a j) d).symm

theorem exists_graded_free_map (K : Submodule A P) (hK : K.IsHomogeneous 𝓟)
    (hfg : K.FG) :
    ∃ (n : ℕ) (w : Fin n → ℤ) (f : (Fin n → A) →ₗ[A] P),
      LinearMap.range f = K ∧
      ∀ d x, f (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w) x d : Fin n → A) =
        (DirectSum.decompose 𝓟 (f x) d : P) := by
  classical
  obtain ⟨s, degree, hs, hspan⟩ := exists_finite_homogeneous_generators 𝓟 K hK hfg
  let e : s ≃ Fin s.card := s.equivFin
  let v : Fin s.card → P := fun j => (e.symm j).val
  let w : Fin s.card → ℤ := fun j => degree (e.symm j)
  refine ⟨s.card, w, Fintype.linearCombination A v, ?_, ?_⟩
  · rw [Fintype.range_linearCombination]
    have hv : Set.range v = (s : Set P) := by
      ext x
      constructor
      · rintro ⟨j, rfl⟩
        exact (e.symm j).property
      · intro hx
        refine ⟨e ⟨x, hx⟩, ?_⟩
        simp only [v, Equiv.symm_apply_apply]
    rw [hv]
    exact hspan
  · exact free_cover_degree_compatible 𝒜 𝓟 w v (fun j => (hs (e.symm j)).2)

instance shiftedFreeGradedSMul [SetLike.GradedMonoid 𝒜] {J : Type*} [Fintype J]
    (w : J → ℤ) : SetLike.GradedSMul 𝒜 (ShiftedFreeGrading.piece 𝒜 w) where
  smul_mem := by
    intro i d a f ha hf j
    change a * f j ∈ 𝒜 (i + d - w j)
    have h : a * f j ∈ 𝒜 (i + (d - w j)) :=
      SetLike.GradedMul.mul_mem ha (hf j)
    convert h using 1
    congr 1
    omega

theorem exists_graded_free_presentation [SetLike.GradedMonoid 𝒜]
    [IsNoetherianRing A] [Module.Finite A P] :
    ∃ (n₀ n₁ : ℕ) (w₀ : Fin n₀ → ℤ) (w₁ : Fin n₁ → ℤ)
      (f₀ : (Fin n₀ → A) →ₗ[A] P)
      (f₁ : (Fin n₁ → A) →ₗ[A] (Fin n₀ → A)),
      Function.Surjective f₀ ∧ LinearMap.range f₁ = f₀.ker ∧
      (∀ d x, f₀ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) x d : Fin n₀ → A) =
        (DirectSum.decompose 𝓟 (f₀ x) d : P)) ∧
      (∀ d x, f₁ (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₁) x d : Fin n₁ → A) =
        (DirectSum.decompose (ShiftedFreeGrading.piece 𝒜 w₀) (f₁ x) d : Fin n₀ → A)) := by
  classical
  have htop : (⊤ : Submodule A P).IsHomogeneous 𝓟 := fun _ _ _ => trivial
  obtain ⟨n₀, w₀, f₀, hf₀, hg₀⟩ := exists_graded_free_map 𝒜 𝓟 ⊤ htop Module.Finite.fg_top
  have hker := kernel_homogeneous (ShiftedFreeGrading.piece 𝒜 w₀) 𝓟 f₀ hg₀
  obtain ⟨n₁, w₁, f₁, hf₁, hg₁⟩ := exists_graded_free_map 𝒜
    (ShiftedFreeGrading.piece 𝒜 w₀) f₀.ker hker (IsNoetherian.noetherian f₀.ker)
  exact ⟨n₀, n₁, w₀, w₁, f₀, f₁, LinearMap.range_eq_top.mp hf₀, hf₁, hg₀, hg₁⟩

end IntegerGrading

section FreeTwistCech
open ProjectiveMonomialCech ProjectiveMonomialCechHigher
variable {J C B : Type*} [Fintype J] [Fintype C] [AddCommGroup B]

theorem eventually_free_twist_cech_exact (w : J → ℤ) :
    ∃ N : ℕ, ∀ n : ℕ, N ≤ n → ∀ q : ℕ,
      ∀ c : (j : J) → Cochain C (Laurent C B ((n : ℤ) - w j)) (q + 1),
      (∀ j, Regular (c j)) → (∀ j, differential (c j) = 0) →
      ∃ b : (j : J) → Cochain C (Laurent C B ((n : ℤ) - w j)) q,
        (∀ j, Regular (b j)) ∧ (∀ j, differential (b j) = c j) := by
  classical
  let N : ℕ := ∑ j, (w j).toNat
  have hN (j : J) : w j ≤ (N : ℤ) := by
    calc
      w j ≤ ((w j).toNat : ℤ) := by omega
      _ ≤ (N : ℤ) := by
        exact_mod_cast (Finset.single_le_sum (fun i _ => Nat.zero_le ((w i).toNat))
          (Finset.mem_univ j))
  refine ⟨N, ?_⟩
  intro n hn q c hc hz
  have hnonneg (j : J) : 0 ≤ (n : ℤ) - w j := by
    have hj := hN j
    have hn' : (N : ℤ) ≤ (n : ℤ) := by exact_mod_cast hn
    omega
  choose b hb hdb using fun j =>
    nonnegative_twist_cech_exact_all_positive (hnonneg j) (c j) (hc j) (hz j)
  exact ⟨b, hb, hdb⟩

theorem compatible_vertices_are_polynomial [Nonempty C] {d : ℤ} (hd : 0 ≤ d)
    (c : C → Laurent C B d) (hc : ∀ j, RegularOn {j} (c j))
    (heq : ∀ i j, c i = c j) :
    ∃ f : Laurent C B d, RegularOn ∅ f ∧ ∀ j, c j = f := by
  classical
  let p : C := Classical.choice inferInstance
  refine ⟨c p, ?_, fun j => heq j p⟩
  intro a ha k hk
  obtain ⟨j, hj⟩ := exists_nonnegative_coordinate hd a
  have hcoeff : c j a ≠ 0 := by rw [heq j p]; exact ha
  have hkj := hc j a hcoeff k hk
  have hkj' : k = j := hkj
  exact False.elim ((not_lt_of_ge hj) (hkj' ▸ hk))

end FreeTwistCech

end
end PiExponent.GradedSerre

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean <==
import OAI.NumberTheory.PiExponent.Cohomology.GradedCechExactness
import OAI.NumberTheory.PiExponent.Cohomology.GradedFreeCech

namespace OAI

namespace PiExponent.GradedSerreStep
noncomputable section
open PiExponent.GradedCech PiExponent.GradedPolynomialLaurent
attribute [local instance] MvPolynomial.weightedGradedAlgebra
variable {J R M σM : Type*} [Fintype J] [DecidableEq J] [CommRing R]
  [IsNoetherianRing R] [AddCommGroup M] [Module (MvPolynomial J R) M]
  [Module.Finite (MvPolynomial J R) M] [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
  [SetLike.GradedSMul (grading (J := J) (R := R)) 𝓜]

def HasPrimitive (d : ℤ) (q : ℕ) : Prop :=
  ∀ c : Cochain (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d (q + 1),
    differential (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d c = 0 →
    ∃ b : Cochain (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d q,
      differential (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d b = c

def HasRecovery (d : ℤ) : Prop :=
  ∀ c : Cochain (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d 0,
    differential (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d c = 0 →
    ∃ m : 𝓜 d, augmentation (grading (J := J) (R := R)) 𝓜 MvPolynomial.X variable_mem d m = c

omit [IsNoetherianRing R] in
theorem exists_syzygy_eventual_step :
    ∃ (rank : ℕ) (w : Fin rank → ℤ) (g : (Fin rank → MvPolynomial J R) →ₗ[MvPolynomial J R] M),
      ∃ (hg : ∀ d z, g (DirectSum.decompose (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) z d :
          Fin rank → MvPolynomial J R) = (DirectSum.decompose 𝓜 (g z) d : M)),
        Function.Surjective g ∧
        let hK := GradedSerre.kernel_homogeneous (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) 𝓜 g hg
        let 𝓚 := HomogeneousSubmoduleGrading.piece (ShiftedFreeGrading.piece (grading (J := J) (R := R)) w) g.ker hK
        ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
          (HasPrimitive (J := J) (R := R) 𝓚 n 0 → HasRecovery (J := J) (R := R) 𝓜 n) ∧
          ∀ q : ℕ, HasPrimitive (J := J) (R := R) 𝓚 n (q + 1) → HasPrimitive (J := J) (R := R) 𝓜 n q := by
  obtain ⟨rank, w, g, hrange, hg⟩ := GradedSerre.exists_graded_free_map
    (grading (J := J) (R := R)) 𝓜 (⊤ : Submodule (MvPolynomial J R) M)
    (fun _ _ _ => trivial) Module.Finite.fg_top
  have hsurj : Function.Surjective g := LinearMap.range_eq_top.mp hrange
  refine ⟨rank, w, g, hg, hsurj, ?_⟩
  let 𝓕 := ShiftedFreeGrading.piece (grading (J := J) (R := R)) w
  let hK := GradedSerre.kernel_homogeneous 𝓕 𝓜 g hg
  let 𝓚 := HomogeneousSubmoduleGrading.piece 𝓕 g.ker hK
  change ∃ N : ℕ, ∀ n : ℕ, N ≤ n →
    (HasPrimitive (J := J) (R := R) 𝓚 n 0 → HasRecovery (J := J) (R := R) 𝓜 n) ∧
    ∀ q : ℕ, HasPrimitive (J := J) (R := R) 𝓚 n (q + 1) → HasPrimitive (J := J) (R := R) 𝓜 n q
  refine ⟨∑ b, (w b).toNat, ?_⟩
  intro n hn
  have hdeg (b : Fin rank) : 0 ≤ (n : ℤ) - w b := by
    have hb : (w b).toNat ≤ ∑ b, (w b).toNat :=
      Finset.single_le_sum (fun b _ => Nat.zero_le ((w b).toNat)) (Finset.mem_univ b)
    have hb' : ((w b).toNat : ℤ) ≤ (n : ℤ) := by exact_mod_cast hb.trans hn
    omega
  have hf : ∀ d z, g.ker.subtype (DirectSum.decompose 𝓚 z d : g.ker) =
      (DirectSum.decompose 𝓕 (g.ker.subtype z) d : Fin rank → MvPolynomial J R) :=
    HomogeneousSubmoduleGrading.subtype_degree_compatible 𝓕 g.ker hK
  constructor
  · intro hk
    exact GradedCechExactness.augmentation_recovery_of_shortExact
      (grading (J := J) (R := R)) 𝓚 𝓕 𝓜 MvPolynomial.X variable_mem
      g.ker.subtype g hf hg Subtype.val_injective (LinearMap.exact_subtype_ker_map g) hsurj n
      (GradedFreeCech.free_augmentation_recovery w n hdeg) hk
  · intro q hk
    exact GradedCechExactness.primitives_of_shortExact
      (grading (J := J) (R := R)) 𝓚 𝓕 𝓜 MvPolynomial.X variable_mem
      g.ker.subtype g hf hg Subtype.val_injective (LinearMap.exact_subtype_ker_map g) hsurj n q
      (GradedFreeCech.free_cech_exact w n hdeg q) hk

end
end PiExponent.GradedSerreStep

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean <==
import Mathlib.RingTheory.GradedAlgebra.Basic
import Mathlib.LinearAlgebra.DirectSum.Finsupp
import Mathlib.Tactic.Choose

namespace OAI

noncomputable section

namespace PiExponent

open DirectSum

variable {A : Type*} [CommRing A]
  (𝒜 : ℕ → Submodule ℤ A) [GradedAlgebra 𝒜]
  (S : Subring A)

def subringGrade (n : ℕ) : Submodule ℤ S :=
  (𝒜 n).comap S.subtype.toAddMonoidHom.toIntLinearMap

theorem subringGrade_independent : iSupIndep (subringGrade 𝒜 S) := by
  have h := (DirectSum.Decomposition.isInternal 𝒜).submodule_iSupIndep
  intro i
  rw [disjoint_iff_inf_le]
  intro x hx
  apply Subtype.ext
  apply (disjoint_iff_inf_le.mp (h i))
  refine ⟨hx.1, ?_⟩
  have hle : (⨆ j, ⨆ (_ : j ≠ i), subringGrade 𝒜 S j) ≤
      (⨆ j, ⨆ (_ : j ≠ i), 𝒜 j).comap S.subtype.toAddMonoidHom.toIntLinearMap := by
    refine iSup_le fun j => iSup_le fun hj => ?_
    exact Submodule.comap_mono (le_iSup_of_le j (le_iSup_of_le hj le_rfl))
  exact hle hx.2

theorem subringGrade_spans
    (hS : ∀ n x, x ∈ S → (decompose 𝒜 x n : A) ∈ S) :
    (⨆ n, subringGrade 𝒜 S n) = ⊤ := by
  classical
  apply top_unique
  intro x _
  let c : ℕ → S := fun n => ⟨decompose 𝒜 x.1 n, hS n x.1 x.2⟩
  have he : x = ∑ n ∈ (decompose 𝒜 x.1).support, c n := by
    apply Subtype.ext
    change x.1 = S.subtype (∑ n ∈ (decompose 𝒜 x.1).support, c n)
    rw [map_sum]
    exact (sum_support_decompose 𝒜 x.1).symm
  rw [he]
  apply Submodule.sum_mem
  intro n hn
  exact (le_iSup (subringGrade 𝒜 S) n) (show c n ∈ subringGrade 𝒜 S n from
    (decompose 𝒜 x.1 n).2)

@[instance_reducible]
def subringGradedAlgebra
    (hS : ∀ n x, x ∈ S → (decompose 𝒜 x n : A) ∈ S) :
    GradedAlgebra (subringGrade 𝒜 S) where
  one_mem := show (1 : A) ∈ 𝒜 0 from SetLike.one_mem_graded 𝒜
  mul_mem := by
    intro i j x y hx hy
    change (x.1 * y.1) ∈ 𝒜 (i + j)
    exact SetLike.mul_mem_graded hx hy
  toDecomposition :=
    (DirectSum.isInternal_submodule_of_iSupIndep_of_iSup_eq_top
      (subringGrade_independent 𝒜 S) (subringGrade_spans 𝒜 S hS)).chooseDecomposition

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean <==
import Mathlib.Algebra.Polynomial.Roots
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertGrowthComparison
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeDegreeExistence
import OAI.NumberTheory.PiExponent.Polynomials.ColonHilbertPolynomial
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertPolynomial
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFactor

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Fintype σ]

theorem polynomial_eq_of_nat_tail (p q : Polynomial ℚ) (N : ℕ)
    (h : ∀ n : ℕ, N < n → p.eval (n : ℚ) = q.eval (n : ℚ)) : p = q := by
  have hinj : Function.Injective (fun n : ℕ => ((N + 1 + n : ℕ) : ℚ)) := by
    intro a b hab
    change ((N + 1 + a : ℕ) : ℚ) = ((N + 1 + b : ℕ) : ℚ) at hab
    have hab' : N + 1 + a = N + 1 + b := by exact_mod_cast hab
    omega
  apply Polynomial.eq_of_infinite_eval_eq
  apply (Set.infinite_range_of_injective hinj).mono
  rintro x ⟨n, rfl⟩
  exact h _ (by omega)

noncomputable def actualHP (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) : Polynomial ℚ :=
  (exists_homogeneous_hilbert_polynomial σ I hI).choose

theorem actualHP_eventually (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ N : ℕ, ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = (actualHP I hI).eval (n : ℚ) :=
  (exists_homogeneous_hilbert_polynomial σ I hI).choose_spec

theorem actualHP_unique (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (p : Polynomial ℚ) (N : ℕ)
    (hp : ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ)) :
    actualHP I hI = p := by
  obtain ⟨M, hM⟩ := actualHP_eventually I hI
  apply polynomial_eq_of_nat_tail _ _ (M + N)
  intro n hn
  exact (hM n (by omega)).symm.trans (hp n (by omega))

theorem actualHP_congr {I J : Ideal (MvPolynomial σ k)}
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (h : I = J) :
    actualHP I hI = actualHP J hJ := by
  subst J
  rfl

theorem actualHP_top
    (h : (⊤ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k)) : actualHP ⊤ h = 0 := by
  apply actualHP_unique _ h 0 0
  intro n _
  have hz : Module.finrank k (quotientSection (⊤ : Ideal (MvPolynomial σ k)) n) = 0 :=
    Module.finrank_eq_zero_of_subsingleton k _
  simp only [hz, Nat.cast_zero, Polynomial.eval_zero]

theorem actualHP_leadingCoeff_nonneg (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    0 ≤ (actualHP I hI).leadingCoeff := by
  obtain ⟨N, hN⟩ := actualHP_eventually I hI
  apply W27.polynomial_leadingCoeff_nonneg_of_eventually_nonneg _ (N + 1)
  intro n hn
  rw [← hN n (by omega)]
  positivity

theorem actualHP_natDegree_antitone {I J : Ideal (MvPolynomial σ k)}
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hJ : J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (hIJ : I ≤ J) :
    (actualHP J hJ).natDegree ≤ (actualHP I hI).natDegree := by
  by_cases hz : actualHP J hJ = 0
  · simp only [hz, Polynomial.natDegree_zero, Nat.zero_le]
  have hpos : 0 < (actualHP J hJ).leadingCoeff :=
    lt_of_le_of_ne (actualHP_leadingCoeff_nonneg J hJ)
      (Ne.symm (Polynomial.leadingCoeff_ne_zero.mpr hz))
  obtain ⟨NI, hNI⟩ := actualHP_eventually I hI
  obtain ⟨NJ, hNJ⟩ := actualHP_eventually J hJ
  apply W24.natDegree_le_of_eventual_polynomial_le _ _ hpos (NI + NJ + 1)
  intro n hn
  rw [← hNI n (by omega), ← hNJ n (by omega)]
  have hdim := (quotientSectionFactor I J hIJ n).finrank_range_le
  rw [LinearMap.range_eq_top.mpr (quotientSectionFactor_surjective I J hIJ n),
    finrank_top] at hdim
  exact_mod_cast hdim

theorem actualHP_colon_step (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} (f : MvPolynomial σ k) (hf : f.IsHomogeneous d)
    (hJ : (Ideal.span {f} ⊔ I).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hP : (I.colon {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    actualHP I hI = actualHP (Ideal.span {f} ⊔ I) hJ +
      shiftHilbertPolynomial (actualHP (I.colon {f}) hP) d := by
  obtain ⟨NJ, hNJ⟩ := actualHP_eventually (Ideal.span {f} ⊔ I) hJ
  obtain ⟨NP, hNP⟩ := actualHP_eventually (I.colon {f}) hP
  apply actualHP_unique I hI _ (NJ + NP + d)
  exact colon_hilbert_polynomial_eventually I hI f hf _ _ NJ NP hNJ hNP

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean <==
import Lean.Elab.Tactic.Omega
import Mathlib.Data.Finsupp.Multiset
import Mathlib.Data.Sym.Card
import Mathlib.RingTheory.PowerSeries.WellKnown
import OAI.NumberTheory.PiExponent.Analysis.HilbertSeries

namespace OAI

namespace PiExponentJets.W64

variable {σ : Type*}

noncomputable def exponentDegreeEquivSym (n : ℕ) :
    {d : σ →₀ ℕ | d.degree = n} ≃ Sym σ n := by
  classical
  exact
    { toFun := fun d => ⟨d.1.toMultiset, by
        rw [Finsupp.card_toMultiset]
        exact d.2⟩
      invFun := fun m => ⟨Multiset.toFinsupp m.1, by
        have hc := Finsupp.card_toMultiset (Multiset.toFinsupp m.1)
        rw [Multiset.toFinsupp_toMultiset] at hc
        change (Multiset.toFinsupp m.1).degree = n
        exact hc.symm.trans m.2⟩
      left_inv := fun d => Subtype.ext (Multiset.toFinsupp.apply_symm_apply d.1)
      right_inv := fun m => Subtype.ext (Multiset.toFinsupp.symm_apply_apply m.1) }

theorem card_exponents_degree [Fintype σ] (n : ℕ) :
    Nat.card {d : σ →₀ ℕ | d.degree = n} = (Fintype.card σ).multichoose n := by
  classical
  rw [Nat.card_congr (exponentDegreeEquivSym n), Nat.card_eq_fintype_card]
  exact Sym.card_sym_eq_multichoose σ n

variable {k : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem quotientSection_bot_finrank (n : ℕ) :
    Module.finrank k (quotientSection (⊥ : Ideal (MvPolynomial σ k)) n) =
      Module.finrank k (MvPolynomial.homogeneousSubmodule σ k n) := by
  let e := LinearEquiv.ofBijective
    (Ideal.Quotient.mkₐ k (⊥ : Ideal (MvPolynomial σ k))).toLinearMap
    ((Ideal.Quotient.mk_bijective_iff_eq_bot (⊥ : Ideal (MvPolynomial σ k))).mpr rfl)
  exact e.finrank_map_eq (MvPolynomial.homogeneousSubmodule σ k n)

theorem quotientSection_bot_finrank_multichoose [Fintype σ] (n : ℕ) :
    Module.finrank k (quotientSection (⊥ : Ideal (MvPolynomial σ k)) n) =
      (Fintype.card σ).multichoose n := by
  rw [quotientSection_bot_finrank, homogeneousSection_finrank, card_exponents_degree]

theorem sectionHilbertSeries_bot [Fintype σ] (hσ : 0 < Fintype.card σ) :
    sectionHilbertSeries (⊥ : Ideal (MvPolynomial σ k)) =
      (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  rw [PowerSeries.invOneSubPow_val_eq_mk_sub_one_add_choose_of_pos ℤ (Fintype.card σ) hσ]
  ext n
  rw [coeff_sectionHilbertSeries, PowerSeries.coeff_mk,
    quotientSection_bot_finrank_multichoose, Nat.multichoose_eq]
  congr 1
  have hs : Fintype.card σ + n - 1 = (Fintype.card σ - 1) + n := by omega
  rw [hs]
  exact Nat.choose_symm_add.symm

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizedFiltrationLength
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFiltration

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

theorem exists_homogeneous_cyclic_filtration_nat
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ (n : ℕ) (J : ℕ → Ideal (MvPolynomial σ k))
      (f : ℕ → MvPolynomial σ k) (d : ℕ → ℕ),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = I ∧ J n = ⊤ ∧
      ∀ i < n, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
        (f i).IsHomogeneous (d i) ∧ f i ∉ J i ∧
        ((J i).colon {f i}).IsPrime ∧ J (i + 1) = J i ⊔ Ideal.span {f i} := by
  classical
  obtain ⟨s, hshead, hslast⟩ := exists_homogeneous_prime_filtration I hI
  have hsmono : Monotone s :=
    (Fin.strictMono_iff_lt_succ.mpr fun i => (s.step i).lt).monotone
  let J : ℕ → Ideal (MvPolynomial σ k) := fun i =>
    s ⟨min i s.length, Nat.lt_succ_of_le (min_le_right _ _)⟩
  have hd : ∀ i : Fin s.length, ∃ (d : ℕ) (f : MvPolynomial σ k),
      f.IsHomogeneous d ∧ f ∉ s i.castSucc ∧
        ((s i.castSucc).colon {f}).IsPrime ∧
        s i.succ = s i.castSucc ⊔ Ideal.span {f} := fun i => (s.step i).2
  let degrees : Fin s.length → ℕ := fun i => (hd i).choose
  let generators : Fin s.length → MvPolynomial σ k := fun i => (hd i).choose_spec.choose
  let f : ℕ → MvPolynomial σ k := fun i =>
    if hi : i < s.length then generators ⟨i, hi⟩ else 0
  let d : ℕ → ℕ := fun i => if hi : i < s.length then degrees ⟨i, hi⟩ else 0
  refine ⟨s.length, J, f, d, ?_, ?_, ?_, ?_⟩
  · intro i
    apply hsmono
    exact min_le_min_right s.length (Nat.le_succ i)
  · change s.head = I
    exact hshead
  · simpa only [J, min_self, RelSeries.last, Fin.last] using hslast
  · intro i hi
    have hfi := (hd ⟨i, hi⟩).choose_spec.choose_spec
    have hleft : J i = s (Fin.castSucc ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.le_of_lt hi)
    have hright : J (i + 1) = s (Fin.succ ⟨i, hi⟩) := by
      apply congrArg s
      apply Fin.ext
      exact min_eq_left (Nat.succ_le_of_lt hi)
    simpa only [f, d, dite_eq_left hi, degrees, generators, hleft, hright] using
      And.intro (s.step ⟨i, hi⟩).1 hfi

theorem exists_homogeneous_component_length_count
    (I Q : Ideal (MvPolynomial σ k)) [Q.IsPrime]
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hQ : Q ∈ I.minimalPrimes) :
    ∃ (n : ℕ) (J : ℕ → Ideal (MvPolynomial σ k))
      (f : ℕ → MvPolynomial σ k) (d : ℕ → ℕ),
      (∀ i, J i ≤ J (i + 1)) ∧ J 0 = I ∧ J n = ⊤ ∧
      (∀ i < n, (J i).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
        (f i).IsHomogeneous (d i) ∧ f i ∉ J i ∧
        ((J i).colon {f i}).IsPrime ∧ J (i + 1) = J i ⊔ Ideal.span {f i}) ∧
      Module.length (Localization.AtPrime Q)
        (Localization.AtPrime Q ⧸ I.map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime Q))) =
        ∑ i ∈ Finset.range n, if (J i).colon {f i} = Q then 1 else 0 := by
  obtain ⟨n, J, f, d, hmono, hstart, hend, hstep⟩ :=
    exists_homogeneous_cyclic_filtration_nat I hI
  refine ⟨n, J, f, d, hmono, hstart, hend, hstep, ?_⟩
  exact localized_cyclic_filtration_length I Q hQ J hmono hstart n hend f
    (fun i hi => (hstep i hi).2.2.2.2) (fun i hi => (hstep i hi).2.2.2.1)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean <==
import Mathlib.Data.Fintype.Option
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertDenominatorReduction
import OAI.NumberTheory.PiExponent.LocalAlgebra.HilbertZeroVariables
import OAI.NumberTheory.PiExponent.LocalAlgebra.StabilizedColonPowers
import OAI.NumberTheory.PiExponent.Polynomials.CoordinateQuotientGrading

namespace OAI

namespace PiExponentJets.W64

universe u v
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k : Type v} [Field k]

theorem iteratedColon_eq_colon_power {σ : Type u} [Finite σ]
    (I : Ideal (MvPolynomial σ k)) (f : MvPolynomial σ k) (n : ℕ) :
    iteratedColon I f n = I.colon {f^n} := by
  induction n with
  | zero => simp only [iteratedColon_zero, PiExponentJets.W06.colon_pow_zero]
  | succ n ih => rw [iteratedColon_succ, ih, PiExponentJets.W06.colon_pow_succ]

theorem sectionHilbertSeries_rename {σ τ : Type u} [Finite σ] [Finite τ]
    (e : σ ≃ τ) (I : Ideal (MvPolynomial σ k)) :
    sectionHilbertSeries I =
      sectionHilbertSeries (I.map (MvPolynomial.rename e).toRingHom) := by
  ext n
  simp only [coeff_sectionHilbertSeries,
    PiExponentSiegel.W08.renameQuotientSection_finrank e I n]

theorem sectionHilbertSeries_coordinate {σ : Type u} [Finite σ]
    (I : Ideal (MvPolynomial (Option σ) k)) (hX : MvPolynomial.X none ∈ I) :
    sectionHilbertSeries I =
      sectionHilbertSeries (PiExponentSiegel.W08.coordinateImageIdeal I) := by
  ext n
  simp only [coeff_sectionHilbertSeries,
    PiExponentSiegel.W08.coordinateQuotientSection_finrank I hX n]

theorem exists_homogeneous_hilbert_numerator
    (σ : Type u) [Fintype σ] (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ P : Polynomial ℤ, sectionHilbertSeries I =
      (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val := by
  classical
  refine Fintype.induction_empty_option
    (P := fun τ _ => ∀ J : Ideal (MvPolynomial τ k),
      J.IsHomogeneous (MvPolynomial.homogeneousSubmodule τ k) →
      ∃ P : Polynomial ℤ, sectionHilbertSeries J =
        (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card τ)).val)
    ?_ ?_ ?_ σ I hI
  · intro α β _ e ih J hJ
    let : Fintype α := Fintype.ofEquiv β e.symm
    obtain ⟨P, hP⟩ := ih (J.map (MvPolynomial.rename e.symm).toRingHom)
      (PiExponentSiegel.W08.renameImageIdeal_homogeneous e.symm J hJ)
    refine ⟨P, ?_⟩
    rw [sectionHilbertSeries_rename e.symm J]
    simpa only [Fintype.card_congr e] using hP
  · intro J _
    exact exists_hilbert_numerator_no_variables (by simp) J
  · intro α _ ih J hJ
    let f : MvPolynomial (Option α) k := MvPolynomial.X none
    have hf : f.IsHomogeneous 1 := MvPolynomial.isHomogeneous_X k none
    obtain ⟨m, hm⟩ := PiExponentJets.W06.exists_colon_pow_stable J f
    have hstable : iteratedColon J f (m+1) = iteratedColon J f m := by
      simpa only [iteratedColon_eq_colon_power] using hm
    let Jlower : ℕ → Ideal (MvPolynomial (Option α) k) :=
      fun j => Ideal.span {f} ⊔ iteratedColon J f j
    have hlower : ∀ j, (Jlower j).IsHomogeneous
        (MvPolynomial.homogeneousSubmodule (Option α) k) := by
      intro j
      apply Ideal.IsHomogeneous.sup
      · apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule (Option α) k)
        intro g hg
        obtain rfl := Set.mem_singleton_iff.mp hg
        exact ⟨1, hf⟩
      · exact iteratedColon_homogeneous J hJ f hf j
    have hX : ∀ j, MvPolynomial.X none ∈ Jlower j := by
      intro j
      have hinc : Ideal.span {f} ≤ Jlower j := le_sup_left
      exact hinc (Ideal.subset_span (Set.mem_singleton f))
    choose P hP using fun j => ih (PiExponentSiegel.W08.coordinateImageIdeal (Jlower j))
      (PiExponentSiegel.W08.coordinateImageIdeal_homogeneous (Jlower j) (hlower j))
    have hseries : ∀ j, sectionHilbertSeries (Ideal.span {f} ⊔ iteratedColon J f j) =
        (P j : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card α)).val := by
      intro j
      rw [show Ideal.span {f} ⊔ iteratedColon J f j = Jlower j from rfl,
        sectionHilbertSeries_coordinate (Jlower j) (hX j)]
      exact hP j
    refine ⟨colonHilbertNumerator P m, ?_⟩
    simpa only [Fintype.card_option] using
      stabilized_colon_polynomial_numerator J hJ f hf m (Fintype.card α) hstable P hseries

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.PositiveDimensionalHilbert
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousHilbertExistence

namespace OAI

namespace PiExponentJets.W64

universe u v
attribute [local instance] MvPolynomial.gradedAlgebra
variable {k : Type v} [Field k]

theorem rational_hilbert_numerator {σ : Type u} [Fintype σ]
    (I : Ideal (MvPolynomial σ k)) (P : Polynomial ℤ)
    (hP : sectionHilbertSeries I =
      (P : PowerSeries ℤ) * (PowerSeries.invOneSubPow ℤ (Fintype.card σ)).val) :
    rationalSectionHilbertSeries I =
      ((P.map (Int.castRingHom ℚ)) : PowerSeries ℚ) *
        (PowerSeries.invOneSubPow ℚ (Fintype.card σ)).val := by
  rw [rationalSectionHilbertSeries, hP, map_mul, map_int_invOneSubPow,
    ← Polynomial.polynomial_map_coe]

theorem exists_homogeneous_hilbert_polynomial
    (σ : Type u) [Fintype σ] (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ p : Polynomial ℚ, ∃ N : ℕ, ∀ n : ℕ, N < n →
      (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ) := by
  obtain ⟨P, hP⟩ := exists_homogeneous_hilbert_numerator σ I hI
  refine ⟨Polynomial.hilbertPoly (P.map (Int.castRingHom ℚ)) (Fintype.card σ),
    (P.map (Int.castRingHom ℚ)).natDegree, ?_⟩
  intro n hn
  rw [← coeff_rationalSectionHilbertSeries, rational_hilbert_numerator I P hP]
  exact Polynomial.coeff_mul_invOneSubPow_eq_hilbertPoly_eval _ hn

theorem exists_homogeneous_hilbert_polynomial_degree_le
    (σ : Type u) [Fintype σ] (hσ : 0 < Fintype.card σ)
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ p : Polynomial ℚ,
      (∃ N : ℕ, ∀ n : ℕ, N < n →
        (Module.finrank k (quotientSection I n) : ℚ) = p.eval (n : ℚ)) ∧
      p.natDegree ≤ Fintype.card σ - 1 := by
  obtain ⟨P, hP⟩ := exists_homogeneous_hilbert_numerator σ I hI
  refine ⟨Polynomial.hilbertPoly (P.map (Int.castRingHom ℚ)) (Fintype.card σ),
    ⟨(P.map (Int.castRingHom ℚ)).natDegree, ?_⟩,
    hilbertPolynomial_natDegree_le _ _ hσ⟩
  intro n hn
  rw [← coeff_rationalSectionHilbertSeries, rational_hilbert_numerator I P hP]
  exact Polynomial.coeff_mul_invOneSubPow_eq_hilbertPoly_eval _ hn

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import Mathlib.RingTheory.Ideal.Span
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

namespace PiExponentJets.W64

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

theorem homogeneous_mem_step_decomposition
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d n : ℕ} (f p : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hp : p.IsHomogeneous (n + d))
    (hmem : p ∈ Ideal.span {f} ⊔ I) :
    ∃ a : MvPolynomial σ k, a.IsHomogeneous n ∧ p - a * f ∈ I := by
  obtain ⟨a, b, hb, hab⟩ := Ideal.mem_span_singleton_sup.mp hmem
  let aₙ := DirectSum.decompose (MvPolynomial.homogeneousSubmodule σ k) a n
  refine ⟨aₙ.1, aₙ.2, ?_⟩
  have hproj := congrArg
    (GradedRing.proj (MvPolynomial.homogeneousSubmodule σ k) (n + d)) hab
  rw [map_add, GradedRing.proj_apply, GradedRing.proj_apply,
    GradedRing.proj_apply,
    DirectSum.coe_decompose_mul_add_of_right_mem
      (MvPolynomial.homogeneousSubmodule σ k) hf,
    DirectSum.decompose_of_mem_same (MvPolynomial.homogeneousSubmodule σ k) hp] at hproj
  have hb' := (Ideal.IsHomogeneous.mem_iff
    (MvPolynomial.homogeneousSubmodule σ k) hI).mp hb (n + d)
  have heq : p - aₙ.1 * f =
      (DirectSum.decompose (MvPolynomial.homogeneousSubmodule σ k) b (n + d) :
        MvPolynomial σ k) := by
    apply sub_eq_iff_eq_add.mpr
    simpa only [aₙ, add_comm] using hproj.symm
  rw [heq]
  exact hb'

theorem homogeneous_mem_step_of_degree_lt
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d n : ℕ} (f p : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hp : p.IsHomogeneous n) (hnd : n < d)
    (hmem : p ∈ Ideal.span {f} ⊔ I) : p ∈ I := by
  obtain ⟨a, b, hb, hab⟩ := Ideal.mem_span_singleton_sup.mp hmem
  have hproj := congrArg
    (GradedRing.proj (MvPolynomial.homogeneousSubmodule σ k) n) hab
  rw [map_add, GradedRing.proj_apply, GradedRing.proj_apply,
    GradedRing.proj_apply,
    DirectSum.coe_decompose_mul_of_right_mem_of_not_le
      (MvPolynomial.homogeneousSubmodule σ k) hf (Nat.not_le_of_lt hnd),
    zero_add,
    DirectSum.decompose_of_mem_same (MvPolynomial.homogeneousSubmodule σ k) hp] at hproj
  rw [← hproj]
  exact (Ideal.IsHomogeneous.mem_iff
    (MvPolynomial.homogeneousSubmodule σ k) hI).mp hb n

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.LocalHomogeneousDegrees
import OAI.NumberTheory.PiExponent.LocalAlgebra.IsolatedIntersectionSteps
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalPrefixCutDimension
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularCutHistory
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPrefixLocalization

namespace OAI

namespace PiExponentJets.W22

open PiExponentJets.W64
open scoped BigOperators Classical
attribute [local instance] MvPolynomial.gradedAlgebra
universe u
variable {k σ : Type u} [Field k]

noncomputable def homogeneousListPrefix
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i)) (j : ℕ) :
    HomogeneousPolynomialIdeal k σ :=
  ⟨Ideal.ofList (gs.take j), PiExponentSiegel.W20.prefixIdeal_homogeneous gs degrees hhom j⟩

theorem homogeneousListPrefix_succ
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (j : ℕ) (hj : j < gs.length) :
    (homogeneousListPrefix gs degrees hhom (j+1)).val =
      (homogeneousListPrefix gs degrees hhom j).val ⊔ Ideal.span {gs[j]} := by
  simpa only [homogeneousListPrefix, Fin.getElem_fin, sup_comm] using
    PiExponentSiegel.W20.prefixIdeal_succ gs ⟨j,hj⟩

theorem local_regular_list_avoids_parent
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime]
    (gs : List (MvPolynomial σ k))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (j : ℕ) (hj : j < gs.length)
    (P : Ideal (MvPolynomial σ k))
    (hP : P ∈ (Ideal.ofList (gs.take j)).minimalPrimes) (hPT : P ≤ T) : gs[j] ∉ P := by
  have hregular : IsSMulRegular
      (Localization.AtPrime T ⧸ (Ideal.ofList (gs.take j)).map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime T)))
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime T) gs[j]) :=
    W16.regularPrefix_quotientMul_injective T T le_rfl gs hreg j hj
  exact PiExponentSiegel.W17.IsolatedIntersection.local_regular_avoids_retained_minimalPrime
    (Ideal.ofList (gs.take j)) T hP hPT hregular

variable [Fintype σ]

theorem actualHP_zero_natDegree
    (v : σ) (hbot : (⊥ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k)) :
    (actualHP ⊥ hbot).natDegree = Fintype.card σ - 1 := by
  let degrees : Fin ([] : List (MvPolynomial σ k)).length → ℕ := fun i => Fin.elim0 i
  have hhom : ∀ i : Fin ([] : List (MvPolynomial σ k)).length,
      ([] : List (MvPolynomial σ k))[i].IsHomogeneous (degrees i) := fun i => Fin.elim0 i
  have hreg := RingTheory.Sequence.IsRegular.nil (MvPolynomial σ k) (MvPolynomial σ k)
  have hlen : ([] : List (MvPolynomial σ k)).length < Fintype.card σ :=
    Fintype.card_pos_iff.mpr ⟨v⟩
  have hnil : (Ideal.ofList ([] : List (MvPolynomial σ k))).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) := by simpa only [Ideal.ofList_nil] using hbot
  simpa only [Ideal.ofList_nil, List.length_nil, Nat.sub_zero] using
    actualHP_regular_sequence_natDegree [] degrees hhom hreg hlen hnil

theorem homogeneous_prefix_hilbert_degree
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime] (v : σ) (hv : MvPolynomial.X v ∉ T)
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (hlen : gs.length < Fintype.card σ) (j : ℕ) (hj : j ≤ gs.length) :
    ∀ P : RetainedMinimalPrime (homogeneousListPrefix gs degrees hhom j).val T,
      (actualHP P.val (RetainedMinimalPrime.toComponent
        (homogeneousListPrefix gs degrees hhom j).property v hv P).homogeneous).natDegree =
          Fintype.card σ - j - 1 := by
  induction j with
  | zero =>
    intro P
    have hPbot : P.val ∈ (⊥ : Ideal (MvPolynomial σ k)).minimalPrimes := by
      simpa only [homogeneousListPrefix, List.take_zero, Ideal.ofList_nil] using P.property.1
    have heq : P.val = ⊥ := le_antisymm (hPbot.2 ⟨inferInstance,le_rfl⟩ bot_le) bot_le
    have hbot := Ideal.IsHomogeneous.bot (MvPolynomial.homogeneousSubmodule σ k)
    exact (congrArg Polynomial.natDegree (actualHP_congr _ hbot heq)).trans
      (by simpa only [Nat.sub_zero] using actualHP_zero_natDegree v hbot)
  | succ j ih =>
    intro Q
    have hjlt : j < gs.length := by omega
    have hprev := ih (by omega)
    let S := homogeneousListPrefix gs degrees hhom j
    let C := actualMultiplicityCycle S.val S.property T v hv
    let s := Fintype.card σ - j - 2
    have hparent : ∀ P : RetainedMinimalPrime S.val T,
        (actualHP P.val (C.component P).homogeneous).natDegree = s+1 := by
      intro P
      rw [hprev P]
      dsimp [s]
      omega
    have havoid : ∀ P : RetainedMinimalPrime S.val T, gs[j] ∉ P.val := fun P =>
      local_regular_list_avoids_parent T gs hreg j hjlt P.val P.property.1 P.property.2
    have hQcut : Q.val ∈ (S.val ⊔ Ideal.span {gs[j]}).minimalPrimes := by
      have heq := homogeneousListPrefix_succ gs degrees hhom j hjlt
      simpa only [heq] using Q.property.1
    obtain ⟨P, hP, hPQ⟩ := Ideal.exists_minimalPrimes_le (le_sup_left.trans hQcut.1.2)
    let P' : RetainedMinimalPrime S.val T := ⟨P,hP,hPQ.trans Q.property.2⟩
    have hQP : Q.val ∈ (Ideal.span {gs[j]} ⊔ P).minimalPrimes := by
      simpa only [sup_comm] using minimal_cut_of_intermediate_parent S.val P Q.val gs[j]
        hQcut hP.1.2 hPQ
    have hdim := RetainedPrimeCycle.retainedChild_dimension C gs[j] havoid s hparent T P'
      ⟨Q.val,hQP,Q.property.2⟩
    have hdeg := actualHP_natDegree_of_prime_dimension Q.val
      (RetainedMinimalPrime.toComponent
        (homogeneousListPrefix gs degrees hhom (j+1)).property v hv Q).homogeneous
      v (fun hx => hv (Q.property.2 hx)) s hdim
    have hs : s = Fintype.card σ - (j+1) - 1 := by dsimp [s]; omega
    exact hs ▸ hdeg

theorem homogeneous_list_actual_history
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime] (v : σ) (hv : MvPolynomial.X v ∉ T)
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (hlen : gs.length < Fintype.card σ) (j : ℕ) (hj : j ≤ gs.length) :
    ActualRegularCutHistory T v hv (zeroHomogeneousIdeal (k := k) (σ := σ))
      (homogeneousListPrefix gs degrees hhom j)
      (∏ i ∈ Finset.range j, degreeAt degrees i) := by
  induction j with
  | zero =>
    have hzero : homogeneousListPrefix gs degrees hhom 0 = zeroHomogeneousIdeal := by
      apply Subtype.ext
      simp only [homogeneousListPrefix, zeroHomogeneousIdeal, List.take_zero, Ideal.ofList_nil]
    rw [hzero]
    simpa only [Finset.range_zero, Finset.prod_empty] using
      (ActualRegularCutHistory.nil (T := T) (v := v) (hv := hv)
        (S₀ := zeroHomogeneousIdeal (k := k) (σ := σ)))
  | succ j ih =>
    have hjlt : j < gs.length := by omega
    let S := homogeneousListPrefix gs degrees hhom j
    let F : RegularPrefixCut T v hv S :=
      { polynomial := gs[j]
        polynomialDegree := degrees ⟨j,hjlt⟩
        positiveDegree := homogeneous_degrees_pos_of_local_regular T gs degrees hhom hreg ⟨j,hjlt⟩
        homogeneous := by simpa only [Fin.getElem_fin] using hhom ⟨j,hjlt⟩
        avoidsParent := fun P =>
          local_regular_list_avoids_parent T gs hreg j hjlt P.val P.property.1 P.property.2
        dimensionIndex := Fintype.card σ - j - 2
        parentDegree := by
          intro P
          rw [homogeneous_prefix_hilbert_degree T v hv gs degrees hhom hreg hlen j (by omega) P]
          omega
        localDimension := fun Q => W29.regularPrefix_local_cut_dimension_one T Q.val Q.property.2
          gs hreg j hjlt Q.property.1
        regularAtChild := fun Q => W16.regularPrefix_quotientMul_injective T Q.val Q.property.2
          gs hreg j hjlt }
    have hnext : F.next = homogeneousListPrefix gs degrees hhom (j+1) := by
      apply Subtype.ext
      exact (homogeneousListPrefix_succ gs degrees hhom j hjlt).symm
    have hs := ActualRegularCutHistory.step (ih (by omega)) F
    rw [hnext] at hs
    simpa only [Finset.prod_range_succ, degreeAt, dite_eq_left hjlt] using hs

theorem homogeneous_local_regular_bezout
    (T : Ideal (MvPolynomial σ k)) [T.IsPrime] (v : σ) (hv : MvPolynomial.X v ∉ T)
    (gs : List (MvPolynomial σ k)) (degrees : Fin gs.length → ℕ)
    (hhom : ∀ i : Fin gs.length, gs[i].IsHomogeneous (degrees i))
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime T)
      (gs.map (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (hlen : gs.length < Fintype.card σ)
    (hT : T ∈ (Ideal.ofList gs).minimalPrimes) :
    Module.length (Localization.AtPrime T)
      (Localization.AtPrime T ⧸ (Ideal.ofList gs).map
        (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))) ≤
      ((∏ i ∈ Finset.range gs.length, degreeAt degrees i : ℕ) : ℕ∞) := by
  have hh := homogeneous_list_actual_history T v hv gs degrees hhom hreg hlen gs.length le_rfl
  have hT' : T ∈ (homogeneousListPrefix gs degrees hhom gs.length).val.minimalPrimes := by
    simpa only [homogeneousListPrefix, List.take_length] using hT
  have hbound := hh.local_length_bound (⟨T,hT',le_rfl⟩ :
    RetainedMinimalPrime (homogeneousListPrefix gs degrees hhom gs.length).val T)
  change Module.length (Localization.AtPrime T)
    (Localization.AtPrime T ⧸ (Ideal.ofList (gs.take gs.length)).map
      (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))) ≤
      ((∏ i ∈ Finset.range gs.length, degreeAt degrees i : ℕ) : ℕ∞) at hbound
  have hlength := congrArg
    (fun js : List (MvPolynomial σ k) =>
      Module.length (Localization.AtPrime T)
        (Localization.AtPrime T ⧸ (Ideal.ofList js).map
          (algebraMap (MvPolynomial σ k) (Localization.AtPrime T))))
    (List.take_length (l := gs))
  exact hlength.symm.le.trans hbound

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean <==
import Mathlib.Order.Minimal
import Mathlib.RingTheory.GradedAlgebra.Radical
import Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness
import Mathlib.RingTheory.MvPolynomial.Homogeneous
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.PrincipalIdealDomain

namespace OAI

namespace PiExponentJets.W22

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k] [Finite σ]

omit [Finite σ] in
theorem homogeneous_colon_singleton
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    {d : ℕ} {f : MvPolynomial σ k} (hf : f.IsHomogeneous d) :
    (I.colon {f}).IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  intro n a ha
  apply Submodule.mem_colon_singleton.mpr
  have haf : a * f ∈ I := by simpa only [smul_eq_mul] using
    (Submodule.mem_colon_singleton.mp ha)
  have h := hI (n + d) haf
  rw [DirectSum.coe_decompose_mul_add_of_right_mem
    (MvPolynomial.homogeneousSubmodule σ k) hf] at h
  exact h

theorem exists_homogeneous_prime_colon
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (hproper : I ≠ ⊤) :
    ∃ (d : ℕ) (f : MvPolynomial σ k), f.IsHomogeneous d ∧ f ∉ I ∧
      (I.colon {f}).IsPrime := by
  classical
  let candidates : Ideal (MvPolynomial σ k) → Prop := fun P =>
    ∃ d f, f.IsHomogeneous d ∧ f ∉ I ∧ P = I.colon {f}
  have hnonempty : ∃ P, candidates P := by
    refine ⟨I.colon {(1 : MvPolynomial σ k)}, 0, 1, ?_, ?_, rfl⟩
    · exact MvPolynomial.isHomogeneous_one σ k
    · exact fun h => hproper (Ideal.eq_top_of_isUnit_mem I h isUnit_one)
  obtain ⟨P, hP, hmax⟩ := exists_maximal_of_wellFoundedGT candidates hnonempty
  obtain ⟨d, f, hf, hfI, rfl⟩ := hP
  refine ⟨d, f, hf, hfI, ?_⟩
  apply (homogeneous_colon_singleton I hI hf).isPrime_of_homogeneous_mem_or_mem
  · intro htop
    have h : (1 : MvPolynomial σ k) ∈ I.colon {f} := by
      rw [htop]
      trivial
    exact hfI (by simpa only [Submodule.mem_colon_singleton, one_smul] using h)
  · intro a b ha hb hab
    by_cases hbI : b ∈ I.colon {f}
    · exact Or.inr hbI
    · left
      obtain ⟨e, he⟩ := hb
      have hb' : b.IsHomogeneous e := he
      have hbf : (b * f).IsHomogeneous (e + d) := hb'.mul hf
      have hbfI : b * f ∉ I := by
        simpa only [Submodule.mem_colon_singleton, smul_eq_mul] using hbI
      have hle : I.colon {f} ≤ I.colon {b * f} := by
        intro r hr
        apply Submodule.mem_colon_singleton.mpr
        have hrf : r * f ∈ I := by
          simpa only [smul_eq_mul] using (Submodule.mem_colon_singleton.mp hr)
        simpa only [smul_eq_mul, mul_left_comm r b f] using I.mul_mem_left b hrf
      have hback : I.colon {b * f} ≤ I.colon {f} :=
        hmax ⟨e + d, b * f, hbf, hbfI, rfl⟩ hle
      apply hback
      apply Submodule.mem_colon_singleton.mpr
      simpa only [smul_eq_mul, mul_assoc] using (Submodule.mem_colon_singleton.mp hab)

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CyclicPrimeFactor
import OAI.NumberTheory.PiExponent.Polynomials.HomogeneousPrimeFactor

namespace OAI

namespace PiExponentJets.W22

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

def HomogeneousPrimeStep (I J : Ideal (MvPolynomial σ k)) : Prop :=
  I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) ∧
    ∃ (d : ℕ) (f : MvPolynomial σ k), f.IsHomogeneous d ∧ f ∉ I ∧
      (I.colon {f}).IsPrime ∧ J = I ⊔ Ideal.span {f}

theorem HomogeneousPrimeStep.homogeneous {I J : Ideal (MvPolynomial σ k)}
    (h : HomogeneousPrimeStep I J) :
    J.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k) := by
  obtain ⟨hI, d, f, hf, _, _, rfl⟩ := h
  apply hI.sup
  apply Ideal.homogeneous_span (MvPolynomial.homogeneousSubmodule σ k)
  intro x hx
  obtain rfl := Set.mem_singleton_iff.mp hx
  exact ⟨d, hf⟩

theorem HomogeneousPrimeStep.lt {I J : Ideal (MvPolynomial σ k)}
    (h : HomogeneousPrimeStep I J) : I < J := by
  obtain ⟨_, d, f, _, hfI, _, rfl⟩ := h
  refine lt_of_le_of_ne le_sup_left ?_
  intro heq
  have hm : f ∈ I ⊔ Ideal.span {f} :=
    (show Ideal.span {f} ≤ I ⊔ Ideal.span {f} from le_sup_right)
      (Ideal.subset_span (by simp))
  exact hfI (by simpa only [← heq] using hm)

theorem HomogeneousPrimeStep.isQuotientEquivQuotientPrime
    {I J : Ideal (MvPolynomial σ k)} (h : HomogeneousPrimeStep I J) :
    I.IsQuotientEquivQuotientPrime J := by
  obtain ⟨_, d, f, _, _, hp, rfl⟩ := h
  exact ⟨le_sup_left, ⟨⟨I.colon {f}, hp⟩, ⟨(cyclicFactorEquiv I f).symm⟩⟩⟩

variable [Finite σ]

theorem exists_homogeneous_prime_filtration
    (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    ∃ s : RelSeries {(A, B) | HomogeneousPrimeStep (k := k) (σ := σ) A B},
      s.head = I ∧ s.last = ⊤ := by
  let r : Set (Ideal (MvPolynomial σ k) × Ideal (MvPolynomial σ k)) :=
    {(A, B) | HomogeneousPrimeStep A B}
  have ht : (⊤ : Ideal (MvPolynomial σ k)).IsHomogeneous
      (MvPolynomial.homogeneousSubmodule σ k) ∧
      ∃ s : RelSeries r, s.head = I ∧ s.last = ⊤ := by
    refine WellFoundedGT.induction_top
      ⟨I, hI, RelSeries.singleton r I, rfl, rfl⟩ ?_
    rintro J hJtop ⟨hJ, s, hshead, hslast⟩
    obtain ⟨d, f, hf, hfJ, hp⟩ := exists_homogeneous_prime_colon J hJ hJtop
    have hstep : HomogeneousPrimeStep J (J ⊔ Ideal.span {f}) :=
      ⟨hJ, d, f, hf, hfJ, hp, rfl⟩
    refine ⟨J ⊔ Ideal.span {f}, hstep.lt, hstep.homogeneous,
      s.snoc (J ⊔ Ideal.span {f}) (by
        change HomogeneousPrimeStep s.last (J ⊔ Ideal.span {f})
        simpa only [hslast] using hstep), ?_, by simp only [RelSeries.last_snoc]⟩
    simpa using hshead
  exact ht.2

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean <==
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.DirectSum.Finite
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientSections

namespace OAI

noncomputable section
namespace PiExponentJets.W25

open MvPolynomial
open PiExponentJets.W64
open DirectSum

attribute [local instance] MvPolynomial.gradedAlgebra

variable {k σ : Type*} [Field k]

def quotientDegreeProjection (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (n : ℕ) :
    (MvPolynomial σ k ⧸ I) →ₗ[k] (MvPolynomial σ k ⧸ I) :=
  (I.restrictScalars k).liftQ
    ((Ideal.Quotient.mkₐ k I).toLinearMap.comp
      (GradedAlgebra.proj (MvPolynomial.homogeneousSubmodule σ k) n)) (by
    intro p hp
    change Ideal.Quotient.mk I
      (GradedAlgebra.proj (MvPolynomial.homogeneousSubmodule σ k) n p) = 0
    apply Ideal.Quotient.eq_zero_iff_mem.mpr
    exact (Ideal.IsHomogeneous.mem_iff
      (MvPolynomial.homogeneousSubmodule σ k) hI).mp hp n)

@[simp] theorem quotientDegreeProjection_mk (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (n : ℕ)
    (p : MvPolynomial σ k) :
    quotientDegreeProjection I hI n (Ideal.Quotient.mk I p) =
      Ideal.Quotient.mk I
        (GradedAlgebra.proj (MvPolynomial.homogeneousSubmodule σ k) n p) := rfl

theorem quotientDegreeProjection_of_mem (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k))
    (n m : ℕ) (x : MvPolynomial σ k ⧸ I) (hx : x ∈ quotientSection I m) :
    quotientDegreeProjection I hI n x = if n = m then x else 0 := by
  obtain ⟨p, hp, rfl⟩ := hx
  change quotientDegreeProjection I hI n (Ideal.Quotient.mk I p) = _
  rw [quotientDegreeProjection_mk, GradedAlgebra.proj_apply]
  by_cases hnm : n = m
  · subst n
    rw [DirectSum.decompose_of_mem_same (MvPolynomial.homogeneousSubmodule σ k) hp]
    simp
  · rw [DirectSum.decompose_of_mem_ne (MvPolynomial.homogeneousSubmodule σ k) hp
      (Ne.symm hnm)]
    simp [hnm]

theorem quotientSection_iSupIndep (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    iSupIndep (quotientSection I) := by
  classical
  rw [iSupIndep_iff_finsetSum_eq_zero_imp_eq_zero]
  intro s v hv hsum i hi
  have hcalc : quotientDegreeProjection I hI i (∑ j ∈ s, v j) = v i := by
    rw [map_sum]
    calc
      ∑ j ∈ s, quotientDegreeProjection I hI i (v j) =
          ∑ j ∈ s, if i = j then v j else 0 := by
        apply Finset.sum_congr rfl
        intro j hj
        exact quotientDegreeProjection_of_mem I hI i j (v j) (hv j hj)
      _ = v i := by simp [hi]
  rw [hsum, map_zero] at hcalc
  exact hcalc.symm

theorem quotientSection_iSup_eq_top (I : Ideal (MvPolynomial σ k)) :
    (⨆ n, quotientSection I n) = ⊤ := by
  simp only [quotientSection, ← Submodule.map_iSup]
  rw [(DirectSum.Decomposition.isInternal
    (MvPolynomial.homogeneousSubmodule σ k)).submodule_iSup_eq_top]
  rw [Submodule.map_top]
  exact LinearMap.range_eq_top.mpr (Ideal.Quotient.mkₐ_surjective k I)

theorem quotientSection_isInternal (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    DirectSum.IsInternal (quotientSection I) :=
  DirectSum.isInternal_submodule_of_iSupIndep_of_iSup_eq_top
    (quotientSection_iSupIndep I hI) (quotientSection_iSup_eq_top I)

def homogeneousQuotientDirectSumEquiv (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) :
    (⨁ n : ℕ, quotientSection I n) ≃ₗ[k] (MvPolynomial σ k ⧸ I) :=
  LinearEquiv.ofBijective (DirectSum.coeLinearMap (quotientSection I))
    (quotientSection_isInternal I hI)

theorem quotientSection_bounded_iSup_eq_top (I : Ideal (MvPolynomial σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    (⨆ n : Fin (B+1), quotientSection I n.val) = ⊤ := by
  rw [← quotientSection_iSup_eq_top I]
  apply le_antisymm
  · exact iSup_le fun n => le_iSup (quotientSection I) n.val
  · apply iSup_le
    intro n
    by_cases hn : n < B+1
    · exact le_iSup (fun j : Fin (B+1) => quotientSection I j.val) ⟨n, hn⟩
    · rw [hzero n (Nat.lt_of_succ_le (Nat.le_of_not_lt hn))]
      exact bot_le

def boundedHomogeneousQuotientEquiv (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    (⨁ n : Fin (B+1), quotientSection I n.val) ≃ₗ[k] (MvPolynomial σ k ⧸ I) :=
  LinearEquiv.ofBijective
    (DirectSum.coeLinearMap (fun n : Fin (B+1) => quotientSection I n.val))
    (DirectSum.isInternal_submodule_of_iSupIndep_of_iSup_eq_top
      ((quotientSection_iSupIndep I hI).comp Fin.val_injective)
      (quotientSection_bounded_iSup_eq_top I B hzero))

variable [Finite σ]

theorem homogeneousQuotient_finite (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    Module.Finite k (MvPolynomial σ k ⧸ I) :=
  Module.Finite.equiv (boundedHomogeneousQuotientEquiv I hI B hzero)

theorem homogeneousQuotient_finrank_eq_sum (I : Ideal (MvPolynomial σ k))
    (hI : I.IsHomogeneous (MvPolynomial.homogeneousSubmodule σ k)) (B : ℕ)
    (hzero : ∀ n, B < n → quotientSection I n = ⊥) :
    Module.finrank k (MvPolynomial σ k ⧸ I) =
      ∑ n : Fin (B+1), Module.finrank k (quotientSection I n.val) := by
  rw [← (boundedHomogeneousQuotientEquiv I hI B hzero).finrank_eq,
    Module.finrank_directSum]

end PiExponentJets.W25

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean <==
import Mathlib.Data.Finsupp.Weight
import Mathlib.LinearAlgebra.Dimension.Constructions
import Mathlib.LinearAlgebra.Dimension.DivisionRing
import Mathlib.LinearAlgebra.Dimension.RankNullity
import Mathlib.LinearAlgebra.Finsupp.Supported
import Mathlib.RingTheory.MvPolynomial.Homogeneous

namespace OAI

namespace PiExponentJets.W64

variable {k σ : Type*} [Field k] [Finite σ]

private theorem finite_exponents_of_degree (n : ℕ) :
    {d : σ →₀ ℕ | d.degree = n}.Finite :=
  (Finsupp.finite_of_degree_le n).subset (fun _ h => le_of_eq h)

noncomputable instance homogeneousSection_finite (n : ℕ) :
    Module.Finite k (MvPolynomial.homogeneousSubmodule σ k n) := by
  rw [MvPolynomial.homogeneousSubmodule_eq_finsupp_supported]
  let : Fintype {d : σ →₀ ℕ | d.degree = n} :=
    (finite_exponents_of_degree n).fintype
  exact Module.Finite.equiv
    (AddMonoidAlgebra.supportedEquivFinsupp (R := k) (S := k)
      {d : σ →₀ ℕ | d.degree = n}).symm

theorem homogeneousSection_finrank (n : ℕ) :
    Module.finrank k (MvPolynomial.homogeneousSubmodule σ k n) =
      Nat.card {d : σ →₀ ℕ | d.degree = n} := by
  rw [MvPolynomial.homogeneousSubmodule_eq_finsupp_supported]
  let : Fintype {d : σ →₀ ℕ | d.degree = n} :=
    (finite_exponents_of_degree n).fintype
  calc
    _ = Module.finrank k ({d : σ →₀ ℕ | d.degree = n} →₀ k) :=
      (AddMonoidAlgebra.supportedEquivFinsupp (R := k) (S := k)
        {d : σ →₀ ℕ | d.degree = n}).finrank_eq
    _ = Nat.card {d : σ →₀ ℕ | d.degree = n} := by
      simp only [Module.finrank_finsupp_self, Nat.card_eq_fintype_card]

noncomputable def homogeneousMultiply {d : ℕ} (f : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (n : ℕ) :
    MvPolynomial.homogeneousSubmodule σ k n →ₗ[k]
      MvPolynomial.homogeneousSubmodule σ k (n + d) where
  toFun x := ⟨x.1 * f, x.2.mul hf⟩
  map_add' x y := by apply Subtype.ext; exact add_mul _ _ _
  map_smul' c x := by apply Subtype.ext; exact smul_mul_assoc _ _ _

omit [Finite σ] in
theorem homogeneousMultiply_injective {d : ℕ} (f : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hf0 : f ≠ 0) (n : ℕ) :
    Function.Injective (homogeneousMultiply f hf n) := by
  intro x y h
  apply Subtype.ext
  exact mul_right_cancel₀ hf0 (congrArg Subtype.val h)

theorem homogeneousCokernel_finrank_add {d : ℕ} (f : MvPolynomial σ k)
    (hf : f.IsHomogeneous d) (hf0 : f ≠ 0) (n : ℕ) :
    Module.finrank k
        (MvPolynomial.homogeneousSubmodule σ k (n + d) ⧸
          LinearMap.range (homogeneousMultiply f hf n)) +
      Module.finrank k (MvPolynomial.homogeneousSubmodule σ k n) =
      Module.finrank k (MvPolynomial.homogeneousSubmodule σ k (n + d)) := by
  have hi := homogeneousMultiply_injective f hf hf0 n
  simpa only [LinearMap.finrank_range_of_inj hi] using
    (LinearMap.range (homogeneousMultiply f hf n)).finrank_quotient_add_finrank

end PiExponentJets.W64

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Submodule

namespace OAI

namespace PiExponent.HomogeneousSubmoduleGrading
noncomputable section
open DirectSum
variable {R M σM : Type*} [Ring R] [AddCommGroup M] [Module R M]
  [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℤ → σM) [DirectSum.Decomposition 𝓜]
  (K : Submodule R M) (hK : K.IsHomogeneous 𝓜)

def piece (_hK : K.IsHomogeneous 𝓜) (d : ℤ) : AddSubgroup K where
  carrier := {m | (m : M) ∈ 𝓜 d}
  zero_mem' := zero_mem _
  add_mem' := fun hm hn => add_mem hm hn
  neg_mem' := fun hm => neg_mem hm

def component (m : K) (d : ℤ) : piece 𝓜 K hK d :=
  ⟨⟨DirectSum.decompose 𝓜 (m : M) d, hK d m.property⟩,
    (DirectSum.decompose 𝓜 (m : M) d).property⟩

def decompositionMap : K →+ ⨁ d, piece 𝓜 K hK d where
  toFun m := by
    classical
    exact DFinsupp.mk' (component 𝓜 K hK m) (Trunc.mk
    ⟨(DirectSum.decompose 𝓜 (m : M)).support.val, fun d => by
      classical
      by_cases hd : d ∈ (DirectSum.decompose 𝓜 (m : M)).support
      · exact Or.inl hd
      · right
        apply Subtype.ext
        apply Subtype.ext
        change (DirectSum.decompose 𝓜 (m : M) d : M) = 0
        rw [DFinsupp.notMem_support_iff.mp hd]
        rfl⟩)
  map_zero' := by
    ext d
    change (DirectSum.decompose 𝓜 (0 : M) d : M) = 0
    rw [DirectSum.decompose_zero]
    rfl
  map_add' m n := by
    ext d
    change (DirectSum.decompose 𝓜 ((m : M) + (n : M)) d : M) =
      (DirectSum.decompose 𝓜 (m : M) d : M) + (DirectSum.decompose 𝓜 (n : M) d : M)
    rw [DirectSum.decompose_add]
    rfl

@[simp] theorem decompositionMap_apply (m : K) (d : ℤ) :
    (((decompositionMap 𝓜 K hK m) d : K) : M) =
      (DirectSum.decompose 𝓜 (m : M) d : M) := rfl

theorem decompositionMap_injective : Function.Injective (decompositionMap 𝓜 K hK) := by
  intro m n h
  apply Subtype.ext
  apply (DirectSum.decompose 𝓜).injective
  ext d
  exact congrArg (fun z : ⨁ d, piece 𝓜 K hK d => ((z d : K) : M)) h

theorem decompositionMap_homogeneous (d : ℤ) (m : piece 𝓜 K hK d) :
    decompositionMap 𝓜 K hK m.val = DirectSum.of (fun d => piece 𝓜 K hK d) d m := by
  classical
  ext e
  by_cases he : d = e
  · subst e
    rw [DirectSum.of_eq_same]
    exact DirectSum.decompose_of_mem_same 𝓜 m.property
  · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm he)]
    exact DirectSum.decompose_of_mem_ne 𝓜 m.property he

instance decomposition : DirectSum.Decomposition (piece 𝓜 K hK) := by
  classical
  have hr : (decompositionMap 𝓜 K hK).comp (DirectSum.coeAddMonoidHom (piece 𝓜 K hK)) =
      AddMonoidHom.id _ := by
    apply DirectSum.addHom_ext
    intro d m
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
      AddMonoidHom.id_apply, decompositionMap_homogeneous]
  apply DirectSum.Decomposition.ofAddHom (piece 𝓜 K hK) (decompositionMap 𝓜 K hK) ?_ hr
  apply AddMonoidHom.ext
  intro m
  apply decompositionMap_injective 𝓜 K hK
  exact DFunLike.congr_fun hr (decompositionMap 𝓜 K hK m)

theorem subtype_degree_compatible (d : ℤ) (m : K) :
    K.subtype (DirectSum.decompose (piece 𝓜 K hK) m d : K) =
      (DirectSum.decompose 𝓜 (K.subtype m) d : M) := rfl

variable {σR : Type*} [SetLike σR R] [AddSubgroupClass σR R]
  (𝒜 : ℤ → σR) [SetLike.GradedSMul 𝒜 𝓜]

instance gradedSMul : SetLike.GradedSMul 𝒜 (piece 𝓜 K hK) where
  smul_mem := by
    intro i d a m ha hm
    change a • (m : M) ∈ 𝓜 (i + d)
    exact SetLike.GradedSMul.smul_mem ha (show (m : M) ∈ 𝓜 d from hm)

end
end PiExponent.HomogeneousSubmoduleGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean <==
import Mathlib.RingTheory.Ideal.Maps
import Mathlib.RingTheory.MvPolynomial.Homogeneous

namespace OAI

namespace PiExponentJets.W22

open scoped BigOperators
open MvPolynomial

variable {k σ : Type*} [CommRing k]

noncomputable def dehomogenize : MvPolynomial (Option σ) k →+* MvPolynomial σ k :=
  MvPolynomial.eval₂Hom MvPolynomial.C (fun o : Option σ => o.elim 1 MvPolynomial.X)

@[simp] theorem dehomogenize_X_none :
    dehomogenize (MvPolynomial.X none : MvPolynomial (Option σ) k) = 1 := by
  simp [dehomogenize]

@[simp] theorem dehomogenize_rename (p : MvPolynomial σ k) :
    dehomogenize (MvPolynomial.rename some p) = p := by
  change MvPolynomial.eval₂Hom MvPolynomial.C
    (fun o : Option σ => o.elim 1 MvPolynomial.X) (MvPolynomial.rename some p) = p
  rw [MvPolynomial.eval₂Hom_rename]
  change MvPolynomial.eval₂ MvPolynomial.C MvPolynomial.X p = p
  exact MvPolynomial.eval₂_eta p

noncomputable def homogenize (p : MvPolynomial σ k) : MvPolynomial (Option σ) k :=
  ∑ i ∈ Finset.range (p.totalDegree + 1),
    MvPolynomial.rename some (MvPolynomial.homogeneousComponent i p) *
      MvPolynomial.X none ^ (p.totalDegree - i)

@[simp] theorem dehomogenize_homogenize (p : MvPolynomial σ k) :
    dehomogenize (homogenize p) = p := by
  simp only [homogenize, map_sum, map_mul, map_pow, dehomogenize_rename,
    dehomogenize_X_none, one_pow, mul_one]
  exact MvPolynomial.sum_homogeneousComponent p

theorem homogenize_isHomogeneous (p : MvPolynomial σ k) :
    (homogenize p).IsHomogeneous p.totalDegree := by
  apply MvPolynomial.IsHomogeneous.sum
  intro i hi
  have hi' : i ≤ p.totalDegree := Nat.lt_succ_iff.mp (Finset.mem_range.mp hi)
  have hcomponent :=
    (MvPolynomial.homogeneousComponent_isHomogeneous i p).rename_isHomogeneous
      (f := (some : σ → Option σ))
  simpa only [Nat.add_sub_of_le hi'] using
    hcomponent.mul (MvPolynomial.isHomogeneous_X_pow (none : Option σ) (p.totalDegree - i))

theorem homogenize_totalDegree_le (p : MvPolynomial σ k) :
    (homogenize p).totalDegree ≤ p.totalDegree :=
  (homogenize_isHomogeneous p).totalDegree_le

theorem homogenize_ne_zero {p : MvPolynomial σ k} (hp : p ≠ 0) : homogenize p ≠ 0 := by
  intro h
  apply hp
  have := congrArg dehomogenize h
  simpa using this

theorem map_span_homogenize {ι : Type*} (f : ι → MvPolynomial σ k) :
    Ideal.map dehomogenize (Ideal.span (Set.range (fun i => homogenize (f i)))) =
      Ideal.span (Set.range f) := by
  rw [Ideal.map_span]
  congr 1
  ext p
  simp only [Set.mem_image, Set.mem_range]
  constructor
  · rintro ⟨q, ⟨i, rfl⟩, hp⟩
    exact ⟨i, (dehomogenize_homogenize (f i)).symm.trans hp⟩
  · rintro ⟨i, rfl⟩
    exact ⟨homogenize (f i), ⟨i, rfl⟩, dehomogenize_homogenize (f i)⟩

end PiExponentJets.W22

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean <==
import Mathlib.Algebra.Polynomial.BigOperators
import Mathlib.Algebra.Polynomial.Derivative
import Mathlib.Data.Nat.Choose.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Ring
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Choose

namespace OAI

namespace PiExponent.NumericalAmpleness
noncomputable section
open Polynomial Finset

def mixedSlopePolynomial (d : ℕ) (c : ℕ → ℝ) : Polynomial ℝ :=
  ∑ k ∈ range (d+1), C ((d.choose k : ℝ) * c k) * X^k

lemma mixedSlopePolynomial_eval (d : ℕ) (c : ℕ → ℝ) (t : ℝ) :
    (mixedSlopePolynomial d c).eval t =
      ∑ k ∈ range (d+1), (d.choose k : ℝ) * c k * t^k := by
  simp only [mixedSlopePolynomial, Polynomial.eval_finsetSum, Polynomial.eval_mul,
    Polynomial.eval_C, Polynomial.eval_pow, Polynomial.eval_X]

lemma mixedSlopePolynomial_eval_zero (d : ℕ) (c : ℕ → ℝ) :
    (mixedSlopePolynomial d c).eval 0 = c 0 := by
  rw [mixedSlopePolynomial_eval, Finset.sum_range_succ']
  simp

theorem mixedSlopePolynomial_derivative (d : ℕ) (c : ℕ → ℝ) :
    (mixedSlopePolynomial (d+1) c).derivative =
      C ((d+1 : ℕ) : ℝ) * mixedSlopePolynomial d (fun k => c (k+1)) := by
  unfold mixedSlopePolynomial
  rw [Polynomial.derivative_sum, Finset.sum_range_succ']
  simp only [Polynomial.derivative_C_mul_X_pow, Nat.cast_zero, mul_zero,
    C_0, zero_mul, add_zero, Nat.add_sub_cancel]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k hk
  have h : (((d+1).choose (k+1) : ℕ) : ℝ) * ((k+1 : ℕ) : ℝ) =
      ((d+1 : ℕ) : ℝ) * (d.choose k : ℝ) := by
    exact_mod_cast (Nat.add_one_mul_choose_eq d k).symm
  rw [← mul_assoc, ← C_mul]
  congr 2
  calc
    _ = (((d+1).choose (k+1) : ℝ) * ((k+1 : ℕ) : ℝ)) * c (k+1) := by ring
    _ = _ := by rw [h]; ring

lemma mixedSlopePolynomial_derivative_eval (d : ℕ) (c : ℕ → ℝ) (t : ℝ) :
    (mixedSlopePolynomial (d+1) c).derivative.eval t =
      (d+1 : ℕ) * (mixedSlopePolynomial d (fun k => c (k+1))).eval t := by
  rw [mixedSlopePolynomial_derivative]
  simp

theorem mixedSlopePolynomial_eval_div (d : ℕ) (c : ℕ → ℝ)
    (a b : ℝ) (hb : b ≠ 0) :
    b^d * (mixedSlopePolynomial d c).eval (a/b) =
      ∑ k ∈ range (d+1), (d.choose k : ℝ) * c k * b^(d-k) * a^k := by
  rw [mixedSlopePolynomial_eval, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k hk
  have hk' : k ≤ d := Nat.lt_succ_iff.mp (Finset.mem_range.mp hk)
  have hp : b^d = b^(d-k) * b^k := by
    rw [← pow_add, Nat.sub_add_cancel hk']
  rw [div_pow, hp]
  field_simp

lemma mixedSlopePolynomial_natDegree_le (d : ℕ) (c : ℕ → ℝ) :
    (mixedSlopePolynomial d c).natDegree ≤ d := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  exact (Polynomial.natDegree_C_mul_X_pow_le _ _).trans
    (Nat.lt_succ_iff.mp (Finset.mem_range.mp hk))

end
end PiExponent.NumericalAmpleness

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean <==
import Mathlib.Algebra.Module.GradedModule
import Mathlib.Algebra.DirectSum.Decomposition

namespace OAI

namespace PiExponent.NatToIntGrading
noncomputable section
open DirectSum
variable {M σM : Type*} [AddCommGroup M] [SetLike σM M] [AddSubgroupClass σM M]
  (𝓜 : ℕ → σM) [DirectSum.Decomposition 𝓜]

def piece : ℤ → AddSubgroup M
  | .ofNat n => AddSubgroup.ofClass (𝓜 n)
  | .negSucc _ => ⊥

def component (m : M) : ∀ d, piece 𝓜 d
  | .ofNat n => ⟨DirectSum.decompose 𝓜 m n, (DirectSum.decompose 𝓜 m n).property⟩
  | .negSucc _ => 0

def support (m : M) : Finset ℤ := by
  classical
  exact (DirectSum.decompose 𝓜 m).support.image (fun n : ℕ => (n : ℤ))

theorem component_eq_zero_of_not_mem (m : M) (d : ℤ) (hd : d ∉ support 𝓜 m) :
    component 𝓜 m d = 0 := by
  classical
  cases d with
  | ofNat n =>
      apply Subtype.ext
      have hn : n ∉ (DirectSum.decompose 𝓜 m).support := by
        intro hn
        exact hd (Finset.mem_image.mpr ⟨n, hn, rfl⟩)
      change (DirectSum.decompose 𝓜 m n : M) = 0
      rw [DFinsupp.notMem_support_iff.mp hn]
      rfl
  | negSucc n => rfl

def decompositionMap : M →+ ⨁ d, piece 𝓜 d where
  toFun m := DFinsupp.mk' (component 𝓜 m) (Trunc.mk
    ⟨(support 𝓜 m).val, fun d => by
      classical
      by_cases hd : d ∈ support 𝓜 m
      · exact Or.inl hd
      · exact Or.inr (component_eq_zero_of_not_mem 𝓜 m d hd)⟩)
  map_zero' := by
    apply DFinsupp.ext
    intro d
    apply Subtype.ext
    cases d with
    | ofNat n =>
        change (DirectSum.decompose 𝓜 (0 : M) n : M) = 0
        rw [DirectSum.decompose_zero]
        rfl
    | negSucc n => rfl
  map_add' m n := by
    apply DFinsupp.ext
    intro d
    apply Subtype.ext
    cases d with
    | ofNat k =>
        change (DirectSum.decompose 𝓜 (m + n) k : M) =
          (DirectSum.decompose 𝓜 m k : M) + (DirectSum.decompose 𝓜 n k : M)
        rw [DirectSum.decompose_add]
        rfl
    | negSucc k => exact (zero_add (0 : M)).symm

@[simp] theorem decompositionMap_nat (m : M) (n : ℕ) :
    (decompositionMap 𝓜 m (n : ℤ) : M) = (DirectSum.decompose 𝓜 m n : M) := rfl

theorem decompositionMap_injective : Function.Injective (decompositionMap 𝓜) := by
  intro m n h
  apply (DirectSum.decompose 𝓜).injective
  ext k
  exact congrArg (fun z : ⨁ d, piece 𝓜 d => (z (k : ℤ) : M)) h

theorem decompositionMap_homogeneous (d : ℤ) (m : piece 𝓜 d) :
    decompositionMap 𝓜 m.val = DirectSum.of (fun d => piece 𝓜 d) d m := by
  classical
  cases d with
  | negSucc n =>
      have hm : m = 0 := Subtype.ext m.property
      subst m
      simp
  | ofNat n =>
      apply DFinsupp.ext
      intro e
      apply Subtype.ext
      cases e with
      | negSucc k =>
          rw [DirectSum.of_eq_of_ne _ _ _ (show Int.negSucc k ≠ Int.ofNat n from by intro h; cases h)]
          rfl
      | ofNat k =>
          by_cases hnk : n = k
          · subst k
            rw [DirectSum.of_eq_same]
            exact DirectSum.decompose_of_mem_same 𝓜 m.property
          · rw [DirectSum.of_eq_of_ne _ _ _ (show Int.ofNat k ≠ Int.ofNat n from
              fun h => hnk (Int.ofNat.inj h).symm)]
            exact DirectSum.decompose_of_mem_ne 𝓜 m.property hnk

instance decomposition : DirectSum.Decomposition (piece 𝓜) := by
  have hr : (decompositionMap 𝓜).comp (DirectSum.coeAddMonoidHom (piece 𝓜)) = AddMonoidHom.id _ := by
    apply DirectSum.addHom_ext
    intro d m
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
      AddMonoidHom.id_apply, decompositionMap_homogeneous]
  apply DirectSum.Decomposition.ofAddHom (piece 𝓜) (decompositionMap 𝓜) ?_ hr
  apply AddMonoidHom.ext
  intro m
  apply decompositionMap_injective 𝓜
  exact DFunLike.congr_fun hr (decompositionMap 𝓜 m)

@[simp] theorem decompose_nat (m : M) (n : ℕ) :
    (DirectSum.decompose (piece 𝓜) m (n : ℤ) : M) = (DirectSum.decompose 𝓜 m n : M) := rfl

@[simp] theorem decompose_negSucc (m : M) (n : ℕ) :
    (DirectSum.decompose (piece 𝓜) m (.negSucc n) : M) = 0 := rfl

section Scalars
variable {R σR : Type*} [Ring R] [Module R M] [SetLike σR R] [AddSubgroupClass σR R]
  (𝒜 : ℕ → σR) [SetLike.GradedSMul 𝒜 𝓜]

instance gradedSMul : SetLike.GradedSMul (piece 𝒜) (piece 𝓜) where
  smul_mem := by
    intro i j a m ha hm
    cases i with
    | negSucc n =>
        have ha' : a = 0 := ha
        rw [ha', zero_smul]
        exact zero_mem _
    | ofNat n =>
        cases j with
        | negSucc k =>
            have hm' : m = 0 := hm
            rw [hm', smul_zero]
            exact zero_mem _
        | ofNat k =>
            change a • m ∈ 𝓜 (n + k)
            exact SetLike.GradedSMul.smul_mem (show a ∈ 𝒜 n from ha) (show m ∈ 𝓜 k from hm)
end Scalars

section Ring
variable {R σR : Type*} [Ring R] [SetLike σR R] [AddSubgroupClass σR R]
  (𝒜 : ℕ → σR) [SetLike.GradedMonoid 𝒜]

instance gradedMonoid : SetLike.GradedMonoid (piece 𝒜) where
  one_mem := by
    change (1 : R) ∈ 𝒜 0
    exact SetLike.GradedOne.one_mem
  mul_mem := by
    intro i j a b ha hb
    cases i with
    | negSucc n =>
        have ha' : a = 0 := ha
        rw [ha', zero_mul]
        exact zero_mem _
    | ofNat n =>
        cases j with
        | negSucc k =>
            have hb' : b = 0 := hb
            rw [hb', mul_zero]
            exact zero_mem _
        | ofNat k =>
            change a * b ∈ 𝒜 (n + k)
            exact SetLike.mul_mem_graded (show a ∈ 𝒜 n from ha) (show b ∈ 𝒜 k from hb)
end Ring

end
end PiExponent.NatToIntGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.Tactic

namespace OAI

noncomputable section

namespace PiExponent.FormalMatrixBridge

def nestedPolynomialSwap (R : Type*) [CommRing R] (m : ℕ) :
    MvPolynomial (Fin m) (Polynomial R) ≃ₐ[R] Polynomial (MvPolynomial (Fin m) R) :=
  (MvPolynomial.mapAlgEquiv (Fin m) (MvPolynomial.uniqueAlgEquiv R Unit).symm).trans
    ((MvPolynomial.commAlgEquiv R (Fin m) Unit).trans
      ((MvPolynomial.uniqueAlgEquiv (MvPolynomial (Fin m) R) Unit).restrictScalars R))

theorem coeff_commAlgEquiv {R σ τ : Type*} [CommRing R]
    (p : MvPolynomial σ (MvPolynomial τ R)) (b : σ →₀ ℕ) (c : τ →₀ ℕ) :
    ((MvPolynomial.commAlgEquiv R σ τ p).coeff c).coeff b = (p.coeff b).coeff c := by
  classical
  induction p using MvPolynomial.induction_on' with
  | add p q hp hq =>
    simp only [map_add, AddMonoidAlgebra.coeff_add, Finsupp.add_apply, hp, hq]
  | monomial d a =>
    induction a using MvPolynomial.induction_on' with
    | add a e ha he =>
      simpa only [map_add, AddMonoidAlgebra.coeff_add, Finsupp.add_apply]
        using congrArg₂ (· + ·) ha he
    | monomial e r =>
      have hs : MvPolynomial.commAlgEquiv R σ τ
          (MvPolynomial.monomial d (MvPolynomial.monomial e r)) =
          MvPolynomial.monomial e (MvPolynomial.monomial d r) :=
        AddMonoidAlgebra.commAlgEquiv_single_single (R := R) d e r
      rw [hs]
      simp only [MvPolynomial.coeff_monomial]
      split_ifs <;> simp_all

theorem coeff_nestedPolynomialSwap {R : Type*} [CommRing R] {m : ℕ}
    (p : MvPolynomial (Fin m) (Polynomial R)) (s : ℕ) (b : Fin m →₀ ℕ) :
    ((nestedPolynomialSwap R m p).coeff s).coeff b = (p.coeff b).coeff s := by
  change ((MvPolynomial.uniqueAlgEquiv (MvPolynomial (Fin m) R) Unit
    (MvPolynomial.commAlgEquiv R (Fin m) Unit
      (MvPolynomial.mapAlgEquiv (Fin m) (MvPolynomial.uniqueAlgEquiv R Unit).symm p))).coeff s).coeff b = _
  rw [MvPolynomial.coeff_uniqueAlgEquiv, coeff_commAlgEquiv]
  rw [MvPolynomial.mapAlgEquiv_apply, MvPolynomial.coeff_map]
  change (((MvPolynomial.uniqueAlgEquiv R Unit).symm (p.coeff b)).coeff
    (Finsupp.single () s)) = _
  rw [MvPolynomial.coeff_uniqueAlgEquiv_symm]
  simp

end PiExponent.FormalMatrixBridge

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean <==
import Mathlib.Algebra.Module.LocalizedModule.IsLocalization
import Mathlib.Algebra.Module.LocalizedModule.Submodule
import Mathlib.RingTheory.Flat.Localization
import Mathlib.RingTheory.Ideal.AssociatedPrime.Localization
import Mathlib.RingTheory.Localization.LocalizationLocalization
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.Regular.RegularSequence
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularPairExtObstruction

namespace OAI

noncomputable section
universe u
open IsLocalRing RingTheory.Sequence
namespace PiExponentSiegel.W58

section Flat
variable {R S : Type*} [CommRing R] [CommRing S] [Algebra R S]

theorem weaklyRegular_map_of_flat [Module.Flat R S] (rs : List R)
    (h : IsWeaklyRegular R rs) :
    IsWeaklyRegular S (rs.map (algebraMap R S)) := by
  apply (isWeaklyRegular_map_algebraMap_iff S S rs).mpr
  exact ((TensorProduct.rid R S).isWeaklyRegular_congr rs).mp
    (h.isWeaklyRegular_lTensor (M₂ := S))

theorem regular_map_of_flat_of_mem_maximalIdeal [Module.Flat R S]
    [IsLocalRing S] (rs : List R) (h : IsRegular R rs)
    (hm : ∀ r ∈ rs, algebraMap R S r ∈ maximalIdeal S) :
    IsRegular S (rs.map (algebraMap R S)) := by
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal
    (M := S) (rs := rs.map (algebraMap R S)) ?_).mpr
  · exact weaklyRegular_map_of_flat rs h.toIsWeaklyRegular
  · intro x hx
    obtain ⟨r, hr, rfl⟩ := List.mem_map.mp hx
    exact hm r hr

end Flat

section LocalQuotient
variable {R : Type*} [CommRing R]
variable (L : Type*) [CommRing L] [Algebra R L]
variable (P : Ideal R) [P.IsPrime] [IsLocalization.AtPrime L P] [IsLocalRing L]

omit [IsLocalRing L] in
theorem localized_ideal_eq_map (I : Ideal R) :
    I.localized' L P.primeCompl (Algebra.linearMap R L) =
      I.map (algebraMap R L) := by
  rw [Submodule.localized'_eq_span]
  rfl

def localizedIdealQuotientEquiv (I : Ideal R) :
    (L ⧸ I.localized' L P.primeCompl (Algebra.linearMap R L)) ≃ₗ[L]
      L ⧸ I.map (algebraMap R L) :=
  Submodule.quotEquivOfEq _ _ (localized_ideal_eq_map L P I)

theorem associatedPrime_quotient_atPrime (I : Ideal R)
    (hP : IsAssociatedPrime P (R ⧸ I)) :
    IsAssociatedPrime (maximalIdeal L) (L ⧸ I.map (algebraMap R L)) := by
  apply (localizedIdealQuotientEquiv L P I).isAssociatedPrime_iff.mp
  apply Module.associatedPrimes.mem_associatedPrimes_of_comap_mem_associatedPrimes_of_isLocalizedModule
      P.primeCompl (I.toLocalizedQuotient' L P.primeCompl (Algebra.linearMap R L))
  change IsAssociatedPrime ((maximalIdeal L).under R) (R ⧸ I)
  rwa [IsLocalization.AtPrime.under_maximalIdeal L P]

omit [P.IsPrime] in
theorem ideal_le_of_quotient_associatedPrime (I : Ideal R)
    (hP : IsAssociatedPrime P (R ⧸ I)) : I ≤ P := by
  simpa only [Submodule.annihilator_top, Ideal.annihilator_quotient] using
    hP.annihilator_le

theorem regular_list_at_associatedPrime
    (rs : List R) (hreg : IsRegular R rs)
    (hP : IsAssociatedPrime P (R ⧸ Ideal.ofList rs)) :
    IsRegular L (rs.map (algebraMap R L)) := by
  let : Module.Flat R L := IsLocalization.flat L P.primeCompl
  apply regular_map_of_flat_of_mem_maximalIdeal rs hreg
  intro r hr
  have hmem := ideal_le_of_quotient_associatedPrime P (Ideal.ofList rs) hP
    (Ideal.subset_span hr)
  change r ∈ (maximalIdeal L).under R
  rwa [IsLocalization.AtPrime.under_maximalIdeal L P]

end LocalQuotient

variable {R : Type u} [CommRing R]
variable (L : Type u) [CommRing L] [Algebra R L] [IsNoetherianRing L]
variable (P : Ideal R) [P.IsPrime] [IsLocalization.AtPrime L P]
variable [IsLocalRing L]

theorem regular_pair_localized_ext_obstruction (f g : R)
    (hreg : IsRegular R [f, g])
    (hP : IsAssociatedPrime P (R ⧸ Ideal.ofList [f, g])) :
    ∃ i : ℕ, i ≤ 2 ∧ ¬ Subsingleton
      (CategoryTheory.Abelian.Ext
        (ModuleCat.of L (L ⧸ maximalIdeal L)) (ModuleCat.of L L) i) := by
  have hr := regular_list_at_associatedPrime L P [f, g] hreg hP
  have ha := associatedPrime_quotient_atPrime L P (Ideal.ofList [f, g]) hP
  rw [Ideal.map_ofList] at ha
  simp only [List.map_cons, List.map_nil] at hr ha
  exact PiExponentJets.W18.regular_pair_associatedPrime_ext_obstruction
    (algebraMap R L f) (algebraMap R L g) hr (maximalIdeal L) ha

end PiExponentSiegel.W58

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.Localization.FractionRing
import Mathlib.RingTheory.MvPolynomial.Localization

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W09

variable (K : Type*) [Field K] (α β : Type*)

abbrev SplitPolynomial := MvPolynomial (α ⊕ β) K
abbrev CoefficientPolynomial := MvPolynomial β K
abbrev CoefficientFractionField := FractionRing (CoefficientPolynomial K β)
abbrev FractionCoefficientPolynomial := MvPolynomial α (CoefficientFractionField K β)

def coefficientDenominators : Submonoid (SplitPolynomial K α β) :=
  (nonZeroDivisors (CoefficientPolynomial K β)).map
    (MvPolynomial.rename (Sum.inr : β → α ⊕ β)).toRingHom

abbrev PolynomialCoefficientLocalization := Localization (coefficientDenominators K α β)

theorem coefficientRename_injective :
    Function.Injective (MvPolynomial.rename (Sum.inr : β → α ⊕ β) :
      CoefficientPolynomial K β → SplitPolynomial K α β) :=
  MvPolynomial.rename_injective _ Sum.inr_injective

@[simp] theorem mem_coefficientDenominators (p : SplitPolynomial K α β) :
    p ∈ coefficientDenominators K α β ↔
      ∃ f : CoefficientPolynomial K β, f ≠ 0 ∧ MvPolynomial.rename Sum.inr f = p := by
  simp [coefficientDenominators, Submonoid.mem_map, mem_nonZeroDivisors_iff_ne_zero]

@[simp] theorem sumAlgEquiv_coefficientRename (f : CoefficientPolynomial K β) :
    MvPolynomial.sumAlgEquiv K α β (MvPolynomial.rename Sum.inr f) = MvPolynomial.C f := by
  exact congrArg (fun g : CoefficientPolynomial K β →ₐ[K]
      MvPolynomial α (CoefficientPolynomial K β) => g f)
    (MvPolynomial.sumAlgEquiv_comp_rename_inr K α β)

theorem sumAlgEquiv_coefficientDenominators :
    (coefficientDenominators K α β).map (MvPolynomial.sumAlgEquiv K α β) =
      (nonZeroDivisors (CoefficientPolynomial K β)).map (MvPolynomial.C (σ := α)) := by
  ext y
  constructor
  · rintro ⟨x, ⟨f, hf, rfl⟩, rfl⟩
    exact ⟨f, hf, (sumAlgEquiv_coefficientRename K α β f).symm⟩
  · rintro ⟨f, hf, rfl⟩
    exact ⟨MvPolynomial.rename Sum.inr f, ⟨f, hf, rfl⟩,
      sumAlgEquiv_coefficientRename K α β f⟩

attribute [local instance] MvPolynomial.algebraMvPolynomial

local instance coefficientPolynomial_scalarTower :
    IsScalarTower K (MvPolynomial α (CoefficientPolynomial K β))
      (FractionCoefficientPolynomial K α β) :=
  IsScalarTower.of_algebraMap_eq (fun c => by
    change MvPolynomial.C (algebraMap K (CoefficientFractionField K β) c) =
      MvPolynomial.map
        (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β))
        (MvPolynomial.C (MvPolynomial.C c))
    rw [MvPolynomial.map_C]
    exact congrArg (MvPolynomial.C (σ := α))
      (IsScalarTower.algebraMap_apply K (CoefficientPolynomial K β)
        (CoefficientFractionField K β) c))

def polynomialCoefficientLocalizationEquiv :
    PolynomialCoefficientLocalization K α β ≃ₐ[K] FractionCoefficientPolynomial K α β :=
  IsLocalization.algEquivOfAlgEquiv
    (PolynomialCoefficientLocalization K α β) (FractionCoefficientPolynomial K α β)
    (MvPolynomial.sumAlgEquiv K α β) (sumAlgEquiv_coefficientDenominators K α β)

@[simp] theorem polynomialCoefficientLocalizationEquiv_algebraMap
    (p : SplitPolynomial K α β) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β) p) =
      MvPolynomial.map
        (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β))
        (MvPolynomial.sumAlgEquiv K α β p) :=
  IsLocalization.algEquivOfAlgEquiv_eq (sumAlgEquiv_coefficientDenominators K α β) p

@[simp] theorem polynomialCoefficientLocalizationEquiv_X_inl (i : α) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
        (MvPolynomial.X (Sum.inl i))) = MvPolynomial.X i := by
  rw [polynomialCoefficientLocalizationEquiv_algebraMap]
  rw [MvPolynomial.sumAlgEquiv_X_inl, MvPolynomial.map_X]

@[simp] theorem polynomialCoefficientLocalizationEquiv_X_inr (j : β) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
        (MvPolynomial.X (Sum.inr j))) =
      MvPolynomial.C (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β)
        (MvPolynomial.X j)) := by
  rw [polynomialCoefficientLocalizationEquiv_algebraMap]
  rw [MvPolynomial.sumAlgEquiv_X_inr, MvPolynomial.map_C]

@[simp] theorem polynomialCoefficientLocalizationEquiv_coefficient
    (f : CoefficientPolynomial K β) :
    polynomialCoefficientLocalizationEquiv K α β
      (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
        (MvPolynomial.rename Sum.inr f)) =
      MvPolynomial.C (algebraMap (CoefficientPolynomial K β) (CoefficientFractionField K β) f) := by
  rw [polynomialCoefficientLocalizationEquiv_algebraMap,
    sumAlgEquiv_coefficientRename, MvPolynomial.map_C]

theorem polynomialCoefficientLocalizationEquiv_mk'
    (p : SplitPolynomial K α β) (s : coefficientDenominators K α β) :
    polynomialCoefficientLocalizationEquiv K α β
      (IsLocalization.mk' (PolynomialCoefficientLocalization K α β) p s) =
      IsLocalization.mk' (FractionCoefficientPolynomial K α β)
        (MvPolynomial.sumAlgEquiv K α β p)
        ⟨MvPolynomial.sumAlgEquiv K α β s,
          (sumAlgEquiv_coefficientDenominators K α β) ▸
            Submonoid.mem_map_of_mem (MvPolynomial.sumAlgEquiv K α β) s.property⟩ :=
  IsLocalization.algEquivOfAlgEquiv_mk' (sumAlgEquiv_coefficientDenominators K α β) p s

theorem coefficientDenominator_isUnit (f : CoefficientPolynomial K β) (hf : f ≠ 0) :
    IsUnit (algebraMap (SplitPolynomial K α β) (PolynomialCoefficientLocalization K α β)
      (MvPolynomial.rename Sum.inr f)) := by
  exact IsLocalization.map_units (PolynomialCoefficientLocalization K α β)
    ⟨MvPolynomial.rename Sum.inr f, (mem_coefficientDenominators K α β _).mpr ⟨f, hf, rfl⟩⟩

end PiExponentSiegelAux.W09

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.AdjoinRoot
import Mathlib.RingTheory.Polynomial.Quotient

namespace OAI

namespace PiExponentSiegel.W08

open Polynomial

variable {K : Type*} [Field K]

noncomputable def coordinatePolynomialSplit (n : ℕ) :
    MvPolynomial (Fin (n + 1)) K ≃ₐ[K] Polynomial (MvPolynomial (Fin n) K) :=
  MvPolynomial.finSuccEquiv K n

noncomputable def coordinateCoefficientSplit (n : ℕ) :
    MvPolynomial (Fin (n + 1)) K ≃ₐ[K] MvPolynomial (Fin n) K[X] :=
  (MvPolynomial.renameEquiv K (_root_.finSuccEquiv n)).trans
    (MvPolynomial.optionEquivRight K (Fin n))

@[simp] theorem coordinateCoefficientSplit_X_zero (n : ℕ) :
    coordinateCoefficientSplit (K := K) n (MvPolynomial.X 0) = MvPolynomial.C Polynomial.X := by
  simp [coordinateCoefficientSplit]

@[simp] theorem coordinateCoefficientSplit_X_succ (n : ℕ) (i : Fin n) :
    coordinateCoefficientSplit (K := K) n (MvPolynomial.X i.succ) = MvPolynomial.X i := by
  simp [coordinateCoefficientSplit]

@[simp] theorem coordinateCoefficientSplit_C (n : ℕ) (a : K) :
    coordinateCoefficientSplit n (MvPolynomial.C a) = MvPolynomial.C (Polynomial.C a) := by
  simp [coordinateCoefficientSplit]

theorem coordinateCoefficientSplit_aeval (n : ℕ) (f : K[X]) :
    coordinateCoefficientSplit n (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1))) f) =
      MvPolynomial.C f := by
  have h : (coordinateCoefficientSplit (K := K) n).toAlgHom.comp
      (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1)))) =
      IsScalarTower.toAlgHom K K[X] (MvPolynomial (Fin n) K[X]) := by
    apply Polynomial.algHom_ext
    change coordinateCoefficientSplit n
      (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1))) Polynomial.X) =
      MvPolynomial.C Polynomial.X
    rw [Polynomial.aeval_X, coordinateCoefficientSplit_X_zero]
  exact AlgHom.congr_fun h f

noncomputable def coordinateMinpolyIdeal (n : ℕ) (f : K[X]) :
    Ideal (MvPolynomial (Fin (n + 1)) K) :=
  Ideal.span {Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1))) f}

theorem coordinateMinpolyIdeal_map (n : ℕ) (f : K[X]) :
    (coordinateMinpolyIdeal n f).map (coordinateCoefficientSplit n).toRingEquiv.toRingHom =
      (Ideal.span {f}).map (MvPolynomial.C : K[X] →+* MvPolynomial (Fin n) K[X]) := by
  simp only [coordinateMinpolyIdeal, Ideal.map_span, Set.image_singleton]
  congr 1
  exact congrArg Set.singleton (coordinateCoefficientSplit_aeval n f)

noncomputable def coefficientAdjoinRootQuotientEquiv (n : ℕ) (f : K[X]) :
    (MvPolynomial (Fin n) K[X] ⧸
      (Ideal.span {f}).map (MvPolynomial.C : K[X] →+* MvPolynomial (Fin n) K[X])) ≃ₐ[K]
      MvPolynomial (Fin n) (AdjoinRoot f) :=
  ((MvPolynomial.quotientEquivQuotientMvPolynomial
    (σ := Fin n) (Ideal.span {f} : Ideal K[X])).symm).restrictScalars K

@[simp] theorem coefficientAdjoinRootQuotientEquiv_mk (n : ℕ) (f : K[X])
    (p : MvPolynomial (Fin n) K[X]) :
    coefficientAdjoinRootQuotientEquiv n f (Ideal.Quotient.mk _ p) =
      MvPolynomial.map (AdjoinRoot.mk f) p := by
  rw [MvPolynomial.map_eq_eval₂Hom_C_comp]
  rfl

noncomputable def coordinateMinpolyQuotientEquiv (n : ℕ) (f : K[X]) :
    (MvPolynomial (Fin (n + 1)) K ⧸ coordinateMinpolyIdeal n f) ≃ₐ[K]
      MvPolynomial (Fin n) (AdjoinRoot f) :=
  (Ideal.quotientEquivAlg (coordinateMinpolyIdeal n f) _
    (coordinateCoefficientSplit n) (coordinateMinpolyIdeal_map n f).symm).trans
      (coefficientAdjoinRootQuotientEquiv n f)

theorem coordinateMinpolyQuotientEquiv_mk (n : ℕ) (f : K[X])
    (p : MvPolynomial (Fin (n+1)) K) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ p) =
      MvPolynomial.map (AdjoinRoot.mk f) (coordinateCoefficientSplit n p) := by
  change coefficientAdjoinRootQuotientEquiv n f
    (Ideal.Quotient.mk _ (coordinateCoefficientSplit n p)) = _
  exact coefficientAdjoinRootQuotientEquiv_mk n f (coordinateCoefficientSplit n p)

@[simp] theorem coordinateMinpolyQuotientEquiv_X_zero (n : ℕ) (f : K[X]) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ (MvPolynomial.X 0)) =
      MvPolynomial.C (AdjoinRoot.root f) := by
  rw [coordinateMinpolyQuotientEquiv_mk, coordinateCoefficientSplit_X_zero]
  simp

@[simp] theorem coordinateMinpolyQuotientEquiv_X_succ (n : ℕ) (f : K[X]) (i : Fin n) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ (MvPolynomial.X i.succ)) =
      MvPolynomial.X i := by
  rw [coordinateMinpolyQuotientEquiv_mk, coordinateCoefficientSplit_X_succ]
  simp

@[simp] theorem coordinateMinpolyQuotientEquiv_C (n : ℕ) (f : K[X]) (a : K) :
    coordinateMinpolyQuotientEquiv n f (Ideal.Quotient.mk _ (MvPolynomial.C a)) =
      MvPolynomial.C (algebraMap K (AdjoinRoot f) a) := by
  rw [coordinateMinpolyQuotientEquiv_mk, coordinateCoefficientSplit_C]
  simp

theorem coordinateMinpolyIdeal_le_of_mem_contraction (n : ℕ) (f : K[X])
    (m : Ideal (MvPolynomial (Fin (n+1)) K))
    (hf : f ∈ m.comap (Polynomial.aeval (MvPolynomial.X (0 : Fin (n+1)))).toRingHom) :
    coordinateMinpolyIdeal n f ≤ m := by
  apply Ideal.span_le.mpr
  intro p hp
  obtain rfl := Set.mem_singleton_iff.mp hp
  exact hf

end PiExponentSiegel.W08

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean <==
import Mathlib.Algebra.Polynomial.Degree.Lemmas
import Mathlib.NumberTheory.BernoulliPolynomials
import Mathlib.Tactic

namespace OAI

namespace PiExponentJets.W24

open Polynomial Finset

noncomputable def powerPrefixPolynomial (d : ℕ) : Polynomial ℚ :=
  C ((d + 1 : ℚ)⁻¹) * (Polynomial.bernoulli (d + 1) - C (_root_.bernoulli (d + 1)))

theorem powerPrefixPolynomial_eval (d n : ℕ) :
    (powerPrefixPolynomial d).eval (n : ℚ) = ∑ j ∈ range n, (j : ℚ) ^ d := by
  rw [powerPrefixPolynomial, eval_mul, eval_C, eval_sub, eval_C]
  rw [← Polynomial.sum_range_pow_eq_bernoulli_sub n d]
  have hd : (d + 1 : ℚ) ≠ 0 := by positivity
  exact inv_mul_cancel_left₀ hd _

theorem powerPrefixPolynomial_degree_le (d : ℕ) :
    (powerPrefixPolynomial d).natDegree ≤ d + 1 := by
  apply natDegree_le_iff_coeff_eq_zero.mpr
  intro j hj
  have hj0 : j ≠ 0 := by omega
  simp only [powerPrefixPolynomial, coeff_C_mul, coeff_sub,
    Polynomial.coeff_bernoulli, ite_eq_right (by omega : ¬j ≤ d + 1),
    coeff_C, ite_eq_right hj0, sub_zero, mul_zero]

theorem powerPrefixPolynomial_top_coefficient (d : ℕ) :
    (powerPrefixPolynomial d).coeff (d + 1) = (d + 1 : ℚ)⁻¹ := by
  simp [powerPrefixPolynomial, coeff_C_mul, Polynomial.coeff_bernoulli]

noncomputable def polynomialPrefix (p : Polynomial ℚ) : Polynomial ℚ :=
  ∑ i ∈ range (p.natDegree + 1), C (p.coeff i) * powerPrefixPolynomial i

theorem polynomialPrefix_eval (p : Polynomial ℚ) (n : ℕ) :
    (polynomialPrefix p).eval (n : ℚ) = ∑ j ∈ range n, p.eval (j : ℚ) := by
  simp only [polynomialPrefix, eval_finsetSum, eval_mul, eval_C,
    powerPrefixPolynomial_eval, Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  exact (Polynomial.eval_eq_sum_range (p := p) (j : ℚ)).symm

theorem polynomialPrefix_degree_le (p : Polynomial ℚ) :
    (polynomialPrefix p).natDegree ≤ p.natDegree + 1 := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro i hi
  exact (natDegree_C_mul_le _ _).trans
    ((powerPrefixPolynomial_degree_le i).trans (by
      have hii := Finset.mem_range.mp hi
      omega))

theorem polynomialPrefix_top_coefficient (p : Polynomial ℚ) :
    (polynomialPrefix p).coeff (p.natDegree + 1) =
      p.leadingCoeff * (p.natDegree + 1 : ℚ)⁻¹ := by
  rw [polynomialPrefix, finsetSum_coeff]
  rw [Finset.sum_eq_single p.natDegree]
  · rw [coeff_C_mul, powerPrefixPolynomial_top_coefficient, coeff_natDegree]
  · intro i hi hne
    have hz : (powerPrefixPolynomial i).coeff (p.natDegree + 1) = 0 :=
      coeff_eq_zero_of_natDegree_lt ((powerPrefixPolynomial_degree_le i).trans_lt (by
        have hii := Finset.mem_range.mp hi
        omega))
    rw [coeff_C_mul, hz, mul_zero]
  · intro h
    exact (h (Finset.mem_range.mpr (Nat.lt_succ_self _))).elim

theorem polynomialPrefix_natDegree (p : Polynomial ℚ) (hp : p ≠ 0) :
    (polynomialPrefix p).natDegree = p.natDegree + 1 := by
  apply natDegree_eq_of_le_of_coeff_ne_zero (polynomialPrefix_degree_le p)
  rw [polynomialPrefix_top_coefficient]
  exact mul_ne_zero (leadingCoeff_ne_zero.mpr hp) (inv_ne_zero (by positivity))

theorem exists_eventual_cumulative_polynomial
    (values : ℕ → ℕ) (p : Polynomial ℚ) (hp0 : p ≠ 0) (N : ℕ)
    (hp : ∀ n : ℕ, N ≤ n → p.eval (n : ℚ) = (values n : ℚ)) :
    ∃ q : Polynomial ℚ, q.natDegree = p.natDegree + 1 ∧
      ∀ n : ℕ, N ≤ n → q.eval (n : ℚ) =
        ((∑ j ∈ range (n + 1), values j : ℕ) : ℚ) := by
  let c : ℚ := (∑ j ∈ range N, (values j : ℚ)) - (polynomialPrefix p).eval (N : ℚ)
  let q : Polynomial ℚ := (polynomialPrefix p).comp (X + C 1) + C c
  have hsum (m : ℕ) (hm : N ≤ m) :
      (polynomialPrefix p).eval (m : ℚ) + c = ∑ j ∈ range m, (values j : ℚ) := by
    induction m, hm using Nat.le_induction with
    | base => simp [c]
    | succ m hm ih =>
        rw [polynomialPrefix_eval, Finset.sum_range_succ,
          ← polynomialPrefix_eval, hp m hm, Finset.sum_range_succ]
        linarith
  refine ⟨q, ?_, ?_⟩
  · simp only [q, natDegree_add_C, natDegree_comp, natDegree_X, mul_one,
      polynomialPrefix_natDegree p hp0]
  · intro n hn
    simpa only [q, eval_add, eval_comp, eval_X, eval_C, Nat.cast_add, Nat.cast_one,
      Nat.cast_sum] using hsum (n + 1) (by omega)

end PiExponentJets.W24

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Basic.Complex.Basic
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrameDegree

namespace OAI

namespace PiExponentApprox

noncomputable section

abbrev FramePolynomial (m : ℕ) := MvPolynomial (Fin (m + 1)) ℂ

def logarithmicDerivation (m : ℕ) :
    Derivation ℂ (FramePolynomial m) (FramePolynomial m) :=
  (MvPolynomial.X (0 : Fin (m + 1)) : FramePolynomial m) •
    MvPolynomial.pderiv (R := ℂ) (0 : Fin (m + 1)) +
    ∑ i : Fin m, MvPolynomial.pderiv (R := ℂ) i.succ

def polynomialFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation ℂ (FramePolynomial m) (FramePolynomial m) :=
  if i = 0 then logarithmicDerivation m else MvPolynomial.pderiv i

theorem derivation_finset_sum_apply {α : Type*} (m : ℕ) (s : Finset α)
    (D : α → Derivation ℂ (FramePolynomial m) (FramePolynomial m))
    (p : FramePolynomial m) : (∑ a ∈ s, D a) p = ∑ a ∈ s, D a p := by
  classical
  induction s using Finset.induction_on with
  | empty => simp only [Finset.sum_empty, Derivation.zero_apply]
  | @insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha, Derivation.add_apply, ih]

@[simp] theorem logarithmicDerivation_apply (m : ℕ) (p : FramePolynomial m) :
    logarithmicDerivation m p =
      MvPolynomial.X (0 : Fin (m + 1)) * MvPolynomial.pderiv 0 p +
        ∑ i : Fin m, MvPolynomial.pderiv i.succ p := by
  simp only [logarithmicDerivation, Derivation.add_apply, Derivation.smul_apply,
    derivation_finset_sum_apply, smul_eq_mul]

@[simp] theorem polynomialFrame_zero (m : ℕ) :
    polynomialFrame m 0 = logarithmicDerivation m := by
  simp only [polynomialFrame, ite_true]

@[simp] theorem polynomialFrame_pos (m : ℕ) (i : Fin (m + 1)) (hi : i ≠ 0) :
    polynomialFrame m i = MvPolynomial.pderiv i := by
  simp only [polynomialFrame, ite_eq_right hi]

theorem polynomial_pderiv_commute (m : ℕ) (i j : Fin (m + 1))
    (p : FramePolynomial m) :
    MvPolynomial.pderiv i (MvPolynomial.pderiv j p) =
      MvPolynomial.pderiv j (MvPolynomial.pderiv i p) := by
  by_cases hij : i = j
  · subst j
    rfl
  · apply MvPolynomial.ext
    intro d
    simp only [MvPolynomial.coeff_pderiv, Finsupp.add_apply,
      Finsupp.single_apply, ite_eq_right hij, ite_eq_right (Ne.symm hij),
      add_zero]
    rw [show d + Finsupp.single i 1 + Finsupp.single j 1 =
      d + Finsupp.single j 1 + Finsupp.single i 1 by ac_rfl]
    ring

theorem pderiv_logarithmicDerivation_commute (m : ℕ) (i : Fin (m + 1))
    (hi : i ≠ 0) (p : FramePolynomial m) :
    MvPolynomial.pderiv i (logarithmicDerivation m p) =
      logarithmicDerivation m (MvPolynomial.pderiv i p) := by
  have hEuler :
      MvPolynomial.pderiv i
        (MvPolynomial.X (0 : Fin (m + 1)) * MvPolynomial.pderiv 0 p) =
      MvPolynomial.X (0 : Fin (m + 1)) *
        MvPolynomial.pderiv 0 (MvPolynomial.pderiv i p) := by
    rw [MvPolynomial.pderiv_mul, MvPolynomial.pderiv_X_of_ne (Ne.symm hi),
      zero_mul, zero_add, polynomial_pderiv_commute m i 0 p]
  have hSum : MvPolynomial.pderiv i (∑ j : Fin m, MvPolynomial.pderiv j.succ p) =
      ∑ j : Fin m, MvPolynomial.pderiv j.succ (MvPolynomial.pderiv i p) := by
    rw [map_sum]
    apply Finset.sum_congr rfl
    intro j _
    exact polynomial_pderiv_commute m i j.succ p
  rw [logarithmicDerivation_apply, map_add, hEuler, hSum]
  exact (logarithmicDerivation_apply m (MvPolynomial.pderiv i p)).symm

theorem polynomialFrame_commute (m : ℕ) (i j : Fin (m + 1))
    (p : FramePolynomial m) :
    polynomialFrame m i (polynomialFrame m j p) =
      polynomialFrame m j (polynomialFrame m i p) := by
  by_cases hi : i = 0
  · subst i
    by_cases hj : j = 0
    · subst j
      rfl
    · rw [polynomialFrame_zero, polynomialFrame_pos m j hj]
      exact (pderiv_logarithmicDerivation_commute m j hj p).symm
  · by_cases hj : j = 0
    · subst j
      rw [polynomialFrame_zero, polynomialFrame_pos m i hi]
      exact pderiv_logarithmicDerivation_commute m i hi p
    · rw [polynomialFrame_pos m i hi, polynomialFrame_pos m j hj]
      exact polynomial_pderiv_commute m i j p

@[simp] theorem polynomialFrame_add (m : ℕ) (i : Fin (m + 1))
    (p q : FramePolynomial m) :
    polynomialFrame m i (p + q) = polynomialFrame m i p + polynomialFrame m i q :=
  map_add _ _ _

theorem polynomialFrame_mul (m : ℕ) (i : Fin (m + 1))
    (p q : FramePolynomial m) :
    polynomialFrame m i (p * q) =
      polynomialFrame m i p * q + p * polynomialFrame m i q := by
  rw [Derivation.leibniz]
  simp only [smul_eq_mul]
  ring

@[simp] theorem polynomialFrame_C (m : ℕ) (i : Fin (m + 1)) (a : ℂ) :
    polynomialFrame m i (MvPolynomial.C a) = 0 := by
  rw [MvPolynomial.C_eq_algebraMap]
  exact Derivation.map_algebraMap _ a

theorem HasWeightedDegreeLE.logarithmicDerivation {m : ℕ}
    {w : Fin (m + 1) → ℝ} {N : ℝ} {p : FramePolynomial m}
    (hp : HasWeightedDegreeLE w N p) (hw : ∀ i, 0 ≤ w i) :
    HasWeightedDegreeLE w N (PiExponentApprox.logarithmicDerivation m p) := by
  rw [logarithmicDerivation_apply]
  apply (hp.X_mul_pderiv 0).add
  exact HasWeightedDegreeLE.sum Finset.univ _
    (fun i _ => hp.pderiv_preserves i.succ (hw i.succ))

theorem HasWeightedDegreeLE.polynomialFrame {m : ℕ}
    {w : Fin (m + 1) → ℝ} {N : ℝ} {p : FramePolynomial m}
    (hp : HasWeightedDegreeLE w N p) (hw : ∀ i, 0 ≤ w i) (i : Fin (m + 1)) :
    HasWeightedDegreeLE w N (PiExponentApprox.polynomialFrame m i p) := by
  by_cases hi : i = 0
  · subst i
    rw [polynomialFrame_zero]
    exact hp.logarithmicDerivation hw
  · rw [polynomialFrame_pos m i hi]
    exact hp.pderiv_preserves i (hw i)

def polynomialFrameWord (m : ℕ) (word : List (Fin (m + 1)))
    (p : FramePolynomial m) : FramePolynomial m :=
  word.foldr (fun i q => polynomialFrame m i q) p

@[simp] theorem polynomialFrameWord_nil (m : ℕ) (p : FramePolynomial m) :
    polynomialFrameWord m [] p = p := rfl

@[simp] theorem polynomialFrameWord_cons (m : ℕ) (i : Fin (m + 1))
    (word : List (Fin (m + 1))) (p : FramePolynomial m) :
    polynomialFrameWord m (i :: word) p =
      polynomialFrame m i (polynomialFrameWord m word p) := rfl

theorem polynomialFrame_commute_word (m : ℕ) (i : Fin (m + 1))
    (word : List (Fin (m + 1))) (p : FramePolynomial m) :
    polynomialFrame m i (polynomialFrameWord m word p) =
      polynomialFrameWord m word (polynomialFrame m i p) := by
  induction word with
  | nil => rfl
  | cons j word ih =>
      rw [polynomialFrameWord_cons, polynomialFrameWord_cons,
        polynomialFrame_commute m i j, ih]

theorem HasWeightedDegreeLE.polynomialFrameWord {m : ℕ}
    {w : Fin (m + 1) → ℝ} {N : ℝ} {p : FramePolynomial m}
    (hp : HasWeightedDegreeLE w N p) (hw : ∀ i, 0 ≤ w i)
    (word : List (Fin (m + 1))) :
    HasWeightedDegreeLE w N (PiExponentApprox.polynomialFrameWord m word p) := by
  induction word with
  | nil => exact hp
  | cons i word ih => exact ih.polynomialFrame hw i

end
end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Basic.Complex.Basic

namespace OAI

namespace PiExponentApprox

noncomputable section

open MvPolynomial

def monomialWeight {m : ℕ} (w : Fin (m + 1) → ℝ)
    (d : Fin (m + 1) →₀ ℕ) : ℝ :=
  ∑ i, (d i : ℝ) * w i

def HasWeightedDegreeLE {m : ℕ} (w : Fin (m + 1) → ℝ) (N : ℝ)
    (p : MvPolynomial (Fin (m + 1)) ℂ) : Prop :=
  ∀ d ∈ p.support, monomialWeight w d ≤ N

theorem monomialWeight_add {m : ℕ} (w : Fin (m + 1) → ℝ)
    (d e : Fin (m + 1) →₀ ℕ) :
    monomialWeight w (d + e) = monomialWeight w d + monomialWeight w e := by
  simp [monomialWeight, Finsupp.add_apply, Nat.cast_add, add_mul, Finset.sum_add_distrib]

theorem monomialWeight_single {m : ℕ} (w : Fin (m + 1) → ℝ)
    (i : Fin (m + 1)) : monomialWeight w (Finsupp.single i 1) = w i := by
  classical
  simp [monomialWeight, Finsupp.single_apply]

theorem HasWeightedDegreeLE.zero {m : ℕ} (w : Fin (m + 1) → ℝ) (N : ℝ) :
    HasWeightedDegreeLE w N (0 : MvPolynomial (Fin (m + 1)) ℂ) := by
  simp [HasWeightedDegreeLE]

theorem HasWeightedDegreeLE.mono {m : ℕ} {w : Fin (m + 1) → ℝ} {N M : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (hNM : N ≤ M) : HasWeightedDegreeLE w M p :=
  fun d hd => (hp d hd).trans hNM

theorem HasWeightedDegreeLE.add {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p q : MvPolynomial (Fin (m + 1)) ℂ}
    (hp : HasWeightedDegreeLE w N p) (hq : HasWeightedDegreeLE w N q) :
    HasWeightedDegreeLE w N (p + q) := by
  intro d hd
  rcases Finset.mem_union.mp (MvPolynomial.support_add hd) with hd | hd
  · exact hp d hd
  · exact hq d hd

theorem HasWeightedDegreeLE.sum {m : ℕ} {α : Type*} {w : Fin (m + 1) → ℝ}
    {N : ℝ} (s : Finset α) (p : α → MvPolynomial (Fin (m + 1)) ℂ)
    (hp : ∀ a ∈ s, HasWeightedDegreeLE w N (p a)) :
    HasWeightedDegreeLE w N (∑ a ∈ s, p a) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using HasWeightedDegreeLE.zero w N
  | @insert a s ha ih =>
      rw [Finset.sum_insert ha]
      exact (hp a (Finset.mem_insert_self a s)).add
        (ih (fun b hb => hp b (Finset.mem_insert_of_mem hb)))

theorem pderiv_support_shift {m : ℕ} (i : Fin (m + 1))
    (p : MvPolynomial (Fin (m + 1)) ℂ) (d : Fin (m + 1) →₀ ℕ)
    (hd : d ∈ (MvPolynomial.pderiv i p).support) : d + Finsupp.single i 1 ∈ p.support := by
  apply MvPolynomial.mem_support_iff.mpr
  intro hz
  have hcoeff := MvPolynomial.mem_support_iff.mp hd
  apply hcoeff
  rw [MvPolynomial.coeff_pderiv, hz, zero_mul]

theorem HasWeightedDegreeLE.pderiv {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (i : Fin (m + 1)) : HasWeightedDegreeLE w (N - w i) (MvPolynomial.pderiv i p) := by
  intro d hd
  apply (le_sub_iff_add_le).mpr
  have h := hp (d + Finsupp.single i 1) (pderiv_support_shift i p d hd)
  simpa only [monomialWeight_add, monomialWeight_single] using h

theorem HasWeightedDegreeLE.X_mul {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (i : Fin (m + 1)) : HasWeightedDegreeLE w (N + w i) (MvPolynomial.X i * p) := by
  intro d hd
  have hsupp := MvPolynomial.support_X_mul i p
  rw [hsupp] at hd
  obtain ⟨e, he, hed⟩ := Finset.mem_map.mp hd
  have heq : Finsupp.single i 1 + e = d := hed
  rw [← heq, monomialWeight_add, monomialWeight_single, add_comm (w i)]
  exact add_le_add (hp e he) (le_refl (w i))

theorem HasWeightedDegreeLE.X_mul_pderiv {m : ℕ} {w : Fin (m + 1) → ℝ} {N : ℝ}
    {p : MvPolynomial (Fin (m + 1)) ℂ} (hp : HasWeightedDegreeLE w N p)
    (i : Fin (m + 1)) : HasWeightedDegreeLE w N (MvPolynomial.X i * MvPolynomial.pderiv i p) := by
  simpa only [sub_add_cancel] using (hp.pderiv i).X_mul i

theorem HasWeightedDegreeLE.pderiv_preserves {m : ℕ} {w : Fin (m + 1) → ℝ}
    {N : ℝ} {p : MvPolynomial (Fin (m + 1)) ℂ}
    (hp : HasWeightedDegreeLE w N p) (i : Fin (m + 1)) (hi : 0 ≤ w i) :
    HasWeightedDegreeLE w N (MvPolynomial.pderiv i p) :=
  (hp.pderiv i).mono (sub_le_self N hi)

end

end PiExponentApprox

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean <==
import Mathlib.Algebra.Order.Antidiag.FinsuppEquiv
import Mathlib.Data.Nat.Choose.Sum
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import Mathlib.RingTheory.MvPolynomial.Basic
import Mathlib.RingTheory.Polynomial.HilbertPoly
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponentJets.W32

def exponentBall (d n : ℕ) : Finset (Fin d →₀ ℕ) :=
  (Finset.range (n + 1)).biUnion fun m => (Finset.univ : Finset (Fin d)).finsuppAntidiag m

@[simp] theorem mem_exponentBall (d n : ℕ) (a : Fin d →₀ ℕ) :
    a ∈ exponentBall d n ↔ a.sum (fun _ e => e) ≤ n := by
  simp only [exponentBall, Finset.mem_biUnion, Finset.mem_range,
    Finset.mem_finsuppAntidiag', Finset.subset_univ, and_true]
  constructor
  · rintro ⟨m, hm, hsum⟩
    omega
  · intro h
    exact ⟨a.sum (fun _ e => e), by omega, rfl⟩

theorem card_exponentBall (d n : ℕ) : (exponentBall d n).card = (n + d).choose d := by
  classical
  have hdis : (↑(Finset.range (n + 1)) : Set ℕ).PairwiseDisjoint
      (fun m => (Finset.univ : Finset (Fin d)).finsuppAntidiag m) := by
    intro i hi j hj hij
    apply Finset.disjoint_left.mpr
    intro a hai haj
    have hi' := (Finset.mem_finsuppAntidiag'.mp hai).1
    have hj' := (Finset.mem_finsuppAntidiag'.mp haj).1
    exact hij (hi'.symm.trans hj')
  rw [exponentBall, Finset.card_biUnion hdis]
  simp_rw [Finset.card_finsuppAntidiag_nat_eq_multichoose, Finset.card_univ, Fintype.card_fin]
  exact Nat.sum_range_multichoose n d

theorem finrank_restrictTotalDegree (k : Type*) [Field k] (d n : ℕ) :
    Module.finrank k (MvPolynomial.restrictTotalDegree (Fin d) k n) = (n + d).choose d := by
  classical
  have hs : {a : Fin d →₀ ℕ | a.sum (fun _ e => e) ≤ n} =
      (↑(exponentBall d n) : Set (Fin d →₀ ℕ)) := by
    ext a
    simp only [Set.mem_ofPred_eq, Finset.mem_coe, mem_exponentBall]
  change Module.finrank k (MvPolynomial.restrictSupport k
    {a : Fin d →₀ ℕ | a.sum (fun _ e => e) ≤ n}) = _
  rw [hs, ← card_exponentBall]
  let b : Module.Basis (exponentBall d n) k
      (MvPolynomial.restrictSupport k
        (↑(exponentBall d n) : Set (Fin d →₀ ℕ))) :=
    MvPolynomial.basisRestrictSupport k
      (↑(exponentBall d n) : Set (Fin d →₀ ℕ))
  exact Module.finrank_eq_card_finset_basis b

noncomputable def polynomialGrowth (d : ℕ) : Polynomial ℚ :=
  Polynomial.preHilbertPoly ℚ d 0

@[simp] theorem polynomialGrowth_eval (d n : ℕ) :
    (polynomialGrowth d).eval (n : ℚ) = ((n + d).choose d : ℚ) := by
  simpa [polynomialGrowth] using
    Polynomial.preHilbertPoly_eq_choose_add_sub ℚ d (k := 0) (n := n) (Nat.zero_le (n + d))

theorem polynomialGrowth_eval_finrank (k : Type*) [Field k] (d n : ℕ) :
    (polynomialGrowth d).eval (n : ℚ) =
      (Module.finrank k (MvPolynomial.restrictTotalDegree (Fin d) k n) : ℚ) := by
  rw [polynomialGrowth_eval, finrank_restrictTotalDegree]

@[simp] theorem polynomialGrowth_natDegree (d : ℕ) :
    (polynomialGrowth d).natDegree = d :=
  Polynomial.natDegree_preHilbertPoly ℚ d 0

theorem polynomialGrowth_leadingCoeff (d : ℕ) :
    (polynomialGrowth d).leadingCoeff = (d.factorial : ℚ)⁻¹ :=
  Polynomial.leadingCoeff_preHilbertPoly ℚ d 0

theorem polynomialGrowth_leadingCoeff_pos (d : ℕ) :
    0 < (polynomialGrowth d).leadingCoeff := by
  rw [polynomialGrowth_leadingCoeff]
  positivity

theorem exists_polynomialGrowth (k : Type*) [Field k] (d : ℕ) :
    ∃ b : Polynomial ℚ,
      (∀ n : ℕ, b.eval (n : ℚ) =
        (Module.finrank k (MvPolynomial.restrictTotalDegree (Fin d) k n) : ℚ)) ∧
      b.natDegree = d ∧ 0 < b.leadingCoeff := by
  exact ⟨polynomialGrowth d, polynomialGrowth_eval_finrank k d,
    polynomialGrowth_natDegree d, polynomialGrowth_leadingCoeff_pos d⟩

noncomputable def scaledPolynomialGrowth (c d : ℕ) : Polynomial ℚ :=
  Polynomial.C (c : ℚ) * polynomialGrowth d

theorem scaledPolynomialGrowth_natDegree_le (c d : ℕ) :
    (scaledPolynomialGrowth c d).natDegree ≤ d := by
  exact (Polynomial.natDegree_C_mul_le _ _).trans_eq (polynomialGrowth_natDegree d)

theorem scaledPolynomialGrowth_eval_finrank (k : Type*) [Field k]
    (c d n : ℕ) :
    (scaledPolynomialGrowth c d).eval (n : ℚ) =
      (c : ℚ) * (Module.finrank k
        (MvPolynomial.restrictTotalDegree (Fin d) k n) : ℚ) := by
  rw [scaledPolynomialGrowth, Polynomial.eval_C_mul, polynomialGrowth_eval_finrank k]

end PiExponentJets.W32

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularSequenceLowExt
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalRegularParameters

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W30
open CategoryTheory CategoryTheory.Abelian
universe u

theorem polynomialLocal_residueExt_below_height
    (K : Type u) [Field K] (n : ℕ)
    (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]
    (i : ℕ) (hi : (i : ℕ∞) < Q.height) :
    Subsingleton (Ext
      (ModuleCat.of (Localization.AtPrime Q)
        (IsLocalRing.ResidueField (Localization.AtPrime Q)))
      (ModuleCat.of (Localization.AtPrime Q) (Localization.AtPrime Q)) i) := by
  obtain ⟨h, hh, xs, hlen, hreg, hmax⟩ :=
    PiExponentJets.PolynomialLocalResidueResolution.exists_regularParameters_actual_height K n Q
  apply residueFieldExt_below_regular_length xs hreg hmax i
  rw [hlen]
  exact ENat.natCast_lt_natCast.mp (by simpa only [hh] using hi)

end PiExponentSiegelAux.W30

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateBasisSplitting
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParametersTransport
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialMaximalHeight

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K : Type*) [Field K] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]

theorem exists_regularParameters_actual_height :
    ∃ h : ℕ, Q.height = (h : ℕ∞) ∧
      ∃ xs : List (Localization.AtPrime Q),
        xs.length = h ∧ RingTheory.Sequence.IsRegular (Localization.AtPrime Q) xs ∧
        Ideal.ofList xs = IsLocalRing.maximalIdeal (Localization.AtPrime Q) := by
  classical
  obtain ⟨t, j, htfinite, hj, hcoord, ht⟩ := exists_coordinate_basis_indices K n Q
  let A := RemainingCoordinate j
  let F := SplitCoefficientField K t
  let Qs := coordinateSplitPrime K Q t j hj
  let hB := coordinateSplitPrime_basis K Q t j hj hcoord ht
  let m₀ := closedPolynomialIdeal K A t Qs hB
  let : m₀.IsMaximal := closedPolynomialIdeal_isMaximal K A t Qs hB
  let e₀ : Localization.AtPrime Q ≃+* Localization.AtPrime m₀ :=
    coordinateBasisClosedPointEquiv K Q t j hj hcoord ht
  let h := Fintype.card A
  let eFin : MvPolynomial A F ≃ₐ[F] MvPolynomial (Fin h) F :=
    MvPolynomial.renameEquiv F (Fintype.equivFin A)
  let m : Ideal (MvPolynomial (Fin h) F) := m₀.map eFin.toRingHom
  let : m.IsMaximal := (inferInstance : m₀.IsMaximal).map_bijective eFin.toRingHom eFin.bijective
  let e : Localization.AtPrime Q ≃+* Localization.AtPrime m :=
    e₀.trans (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv eFin.toRingEquiv m₀)
  have hheight : Q.height = (h : ℕ∞) := by
    have he := ringKrullDim_eq_of_ringEquiv e
    rw [IsLocalization.AtPrime.ringKrullDim_eq_height Q (Localization.AtPrime Q),
      IsLocalization.AtPrime.ringKrullDim_eq_height m (Localization.AtPrime m),
      PiExponentSiegelAux.W09.polynomialMaximal_height F h m] at he
    exact WithBot.coe_injective he
  refine ⟨h, hheight, ?_⟩
  exact PiExponentSiegel.W10.TriangularLocalParameters.polynomialMaximal_regularParameters_of_ringEquiv
    h F m e

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Basic
import Mathlib.FieldTheory.SeparablyGenerated
import Mathlib.RingTheory.LocalRing.ResidueField.Instances
import Mathlib.RingTheory.Localization.FractionRing
import Mathlib.RingTheory.Smooth.Basic

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

section LocalCoefficientField
variable {K R ι : Type*} [Field K] [CommRing R] [IsLocalRing R] [Algebra K R]

def residueAlgHom : R →ₐ[K] IsLocalRing.ResidueField R :=
  { IsLocalRing.residue R with commutes' := fun _ => rfl }

theorem isUnit_aeval_of_residue_independent (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i)))
    (f : MvPolynomial ι K) (hf : f ≠ 0) : IsUnit (MvPolynomial.aeval x f) := by
  apply (IsLocalRing.residue_ne_zero_iff_isUnit (MvPolynomial.aeval x f)).mp
  intro hz
  apply hf
  apply hx.eq_zero_of_aeval_eq_zero
  have he := MvPolynomial.comp_aeval_apply (f := x) (residueAlgHom (K := K) (R := R)) f
  exact he.symm.trans hz

def rationalCoefficientMap (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i))) :
    FractionRing (MvPolynomial ι K) →+* R :=
  IsLocalization.lift (M := nonZeroDivisors (MvPolynomial ι K))
    (S := FractionRing (MvPolynomial ι K)) (g := (MvPolynomial.aeval x).toRingHom)
    (fun f => isUnit_aeval_of_residue_independent x hx f (nonZeroDivisors.coe_ne_zero f))

@[simp] theorem rationalCoefficientMap_polynomial (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i)))
    (f : MvPolynomial ι K) :
    rationalCoefficientMap x hx
      (algebraMap (MvPolynomial ι K) (FractionRing (MvPolynomial ι K)) f) =
        MvPolynomial.aeval x f :=
  IsLocalization.lift_eq _ _

theorem rationalCoefficientMap_injective (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i))) :
    Function.Injective (rationalCoefficientMap x hx) :=
  (rationalCoefficientMap x hx).injective

theorem residue_rationalCoefficientMap_injective (x : ι → R)
    (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i))) :
    Function.Injective ((IsLocalRing.residue R).comp (rationalCoefficientMap x hx)) :=
  ((IsLocalRing.residue R).comp (rationalCoefficientMap x hx)).injective

end LocalCoefficientField

variable (K : Type*) [Field K] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) K)) [Q.IsPrime]

abbrev LocalPolynomialRing := Localization.AtPrime Q
abbrev LocalPolynomialResidue := Q.ResidueField

theorem actual_residue_field : LocalPolynomialResidue K n Q =
    IsLocalRing.ResidueField (LocalPolynomialRing K n Q) := rfl

def residueCoordinate (i : Fin n) : LocalPolynomialResidue K n Q :=
  algebraMap (MvPolynomial (Fin n) K) (LocalPolynomialResidue K n Q) (MvPolynomial.X i)

theorem localPolynomial_essFiniteType :
    Algebra.EssFiniteType K (LocalPolynomialRing K n Q) := by infer_instance

theorem localResidue_essFiniteType :
    Algebra.EssFiniteType K (LocalPolynomialResidue K n Q) := by
  exact Algebra.EssFiniteType.comp K (MvPolynomial (Fin n) K) _

theorem exists_separating_residue_basis [PerfectField K] :
    ∃ s : Finset (LocalPolynomialResidue K n Q),
      IsTranscendenceBasis K ((↑) : s → LocalPolynomialResidue K n Q) ∧
      Algebra.IsSeparable (IntermediateField.adjoin K (s : Set (LocalPolynomialResidue K n Q)))
        (LocalPolynomialResidue K n Q) := by
  let := localResidue_essFiniteType K n Q
  exact exists_isTranscendenceBasis_and_isSeparable_of_perfectField K _

theorem exists_local_lifts (s : Finset (LocalPolynomialResidue K n Q)) :
    ∃ x : s → LocalPolynomialRing K n Q,
      ∀ i, IsLocalRing.residue (LocalPolynomialRing K n Q) (x i) = (i : LocalPolynomialResidue K n Q) := by
  classical
  choose x hx using fun i : s =>
    IsLocalRing.residue_surjective (R := LocalPolynomialRing K n Q) (i : LocalPolynomialResidue K n Q)
  exact ⟨x, hx⟩

theorem residue_coordinate_equations
    (s : Finset (LocalPolynomialResidue K n Q))
    [Algebra.IsSeparable
      (IntermediateField.adjoin K (s : Set (LocalPolynomialResidue K n Q)))
      (LocalPolynomialResidue K n Q)] (i : Fin n) :
    let F := IntermediateField.adjoin K (s : Set (LocalPolynomialResidue K n Q))
    let a := residueCoordinate K n Q i
    (minpoly F a).Monic ∧ Polynomial.aeval a (minpoly F a) = 0 ∧
      Polynomial.aeval a (Polynomial.derivative (minpoly F a)) ≠ 0 := by
  dsimp only
  refine ⟨minpoly.monic (Algebra.IsSeparable.isIntegral _ _), minpoly.aeval _ _, ?_⟩
  exact (Algebra.IsSeparable.isSeparable _ _).aeval_derivative_ne_zero (minpoly.aeval _ _)

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean <==
import Mathlib.Algebra.MvPolynomial.Basic
import Mathlib.RingTheory.KrullDimension.Regular
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Localization.Submodule
import Mathlib.RingTheory.Polynomial.Basic
import Mathlib.RingTheory.Regular.RegularSequence
import Mathlib.Tactic.LinearCombination
import Mathlib.Tactic.Ring

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalUnmixedness

section RegularPair
variable {S : Type*} [CommRing S]

def pairRelation (f g : S) : (S × S) →ₗ[S] S where
  toFun z := f * z.1 + g * z.2
  map_add' x y := by dsimp; ring
  map_smul' r x := by simp only [Prod.smul_fst, Prod.smul_snd, RingHom.id_apply, smul_eq_mul]; ring

def pairBoundary (f g : S) : S →ₗ[S] S × S where
  toFun t := (-g * t, f * t)
  map_add' x y := by ext <;> dsimp <;> ring
  map_smul' r x := by ext <;> simp only [Prod.smul_fst, Prod.smul_snd, RingHom.id_apply, smul_eq_mul] <;> ring

theorem regular_pair_components (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    IsSMulRegular S f ∧ IsSMulRegular (S ⧸ Ideal.span {f}) g := by
  refine ⟨((RingTheory.Sequence.isRegular_cons_iff S f [g]).mp hreg).1, ?_⟩
  have hg := hreg.toIsWeaklyRegular.regular_mod_prev 1 (by simp)
  change IsSMulRegular (S ⧸ (Ideal.ofList [f] • (⊤ : Submodule S S))) g at hg
  have hideal : (Ideal.ofList [f] • (⊤ : Submodule S S)) = Ideal.span {f} := by
    change Ideal.ofList [f] * (⊤ : Ideal S) = Ideal.span {f}
    rw [Ideal.mul_top, Ideal.ofList_singleton]
  exact ((Submodule.quotEquivOfEq _ _ hideal).isSMulRegular_congr g).mp hg

theorem regular_pair_syzygy (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) (a b : S)
    (hab : f * a + g * b = 0) :
    ∃ t : S, a = -g * t ∧ b = f * t := by
  obtain ⟨hf, hg⟩ := regular_pair_components f g hreg
  have hgb : g * b ∈ Ideal.span ({f} : Set S) := by
    apply Ideal.mem_span_singleton.mpr
    refine ⟨-a, ?_⟩
    linear_combination hab
  have hb : b ∈ Ideal.span ({f} : Set S) :=
    mem_of_isSMulRegular_quotient_of_smul_mem hg hgb
  obtain ⟨t, rfl⟩ := Ideal.mem_span_singleton.mp hb
  refine ⟨t, ?_, rfl⟩
  apply hf
  change f * a = f * (-g * t)
  linear_combination hab

theorem regular_pair_range_boundary_eq_kernel (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    LinearMap.range (pairBoundary f g) = LinearMap.ker (pairRelation f g) := by
  ext z
  rw [LinearMap.mem_range, LinearMap.mem_ker]
  constructor
  · rintro ⟨t, rfl⟩
    change f * (-g * t) + g * (f * t) = 0
    ring
  · intro hz
    obtain ⟨t, ha, hb⟩ := regular_pair_syzygy f g hreg z.1 z.2 hz
    exact ⟨t, Prod.ext ha.symm hb.symm⟩

theorem regular_pair_boundary_injective (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    Function.Injective (pairBoundary f g) := by
  intro x y hxy
  apply (regular_pair_components f g hreg).1
  exact congrArg Prod.snd hxy

theorem pair_relation_range (f g : S) :
    LinearMap.range (pairRelation f g) = Ideal.ofList [f, g] := by
  apply le_antisymm
  · rintro _ ⟨⟨a, b⟩, rfl⟩
    have hf : f ∈ Ideal.ofList [f, g] := Ideal.subset_span (by simp)
    have hg : g ∈ Ideal.ofList [f, g] := Ideal.subset_span (by simp)
    change f * a + g * b ∈ Ideal.ofList [f, g]
    exact Ideal.add_mem _ (by simpa [mul_comm] using (Ideal.ofList [f, g]).smul_mem a hf)
      (by simpa [mul_comm] using (Ideal.ofList [f, g]).smul_mem b hg)
  · apply Ideal.span_le.mpr
    intro r hr
    have hr : r = f ∨ r = g := by simpa using hr
    rcases hr with rfl | rfl
    · exact ⟨(1, 0), by simp [pairRelation]⟩
    · exact ⟨(0, 1), by simp [pairRelation]⟩

theorem pair_relation_range_eq_quotient_kernel (f g : S) :
    LinearMap.range (pairRelation f g) = LinearMap.ker (Ideal.ofList [f, g]).mkQ := by
  rw [Submodule.ker_mkQ, pair_relation_range]

def pairToIdeal (f g : S) : (S × S) →ₗ[S] Ideal.ofList [f, g] :=
  (pairRelation f g).codRestrict (Ideal.ofList [f, g]) (fun z => by
    rw [← pair_relation_range]
    exact LinearMap.mem_range_self _ _)

theorem pairToIdeal_surjective (f g : S) : Function.Surjective (pairToIdeal f g) := by
  intro x
  obtain ⟨z, hz⟩ : ∃ z, pairRelation f g z = (x : S) := by
    apply LinearMap.mem_range.mp
    rw [pair_relation_range]
    exact x.property
  exact ⟨z, Subtype.ext hz⟩

theorem regular_pair_range_boundary_eq_kernel_toIdeal (f g : S)
    (hreg : RingTheory.Sequence.IsRegular S [f, g]) :
    LinearMap.range (pairBoundary f g) = LinearMap.ker (pairToIdeal f g) := by
  simpa only [pairToIdeal, LinearMap.ker_codRestrict] using
    regular_pair_range_boundary_eq_kernel f g hreg

theorem ideal_subtype_range_eq_quotient_kernel (f g : S) :
    LinearMap.range (Ideal.ofList [f, g]).subtype =
      LinearMap.ker (Ideal.ofList [f, g]).mkQ := by
  rw [Submodule.range_subtype, Submodule.ker_mkQ]

end RegularPair

variable (k : Type*) [Field k] (n : ℕ)
variable (Q : Ideal (MvPolynomial (Fin n) k)) [Q.IsPrime]

abbrev PolynomialLocal := Localization.AtPrime Q

theorem polynomial_local_regular_pair_resolution
    (f g : PolynomialLocal k n Q)
    (hreg : RingTheory.Sequence.IsRegular (PolynomialLocal k n Q) [f, g]) :
    Function.Injective (pairBoundary f g) ∧
    LinearMap.range (pairBoundary f g) = LinearMap.ker (pairRelation f g) ∧
    LinearMap.range (pairRelation f g) = LinearMap.ker (Ideal.ofList [f, g]).mkQ ∧
    Function.Surjective (Ideal.ofList [f, g]).mkQ :=
  ⟨regular_pair_boundary_injective f g hreg,
    regular_pair_range_boundary_eq_kernel f g hreg,
    pair_relation_range_eq_quotient_kernel f g, Submodule.mkQ_surjective _⟩

theorem polynomial_local_regular_pair_dimension_drop
    (f g : PolynomialLocal k n Q)
    (hreg : RingTheory.Sequence.IsRegular (PolynomialLocal k n Q) [f, g]) :
    ringKrullDim (PolynomialLocal k n Q ⧸ Ideal.ofList [f, g]) + 2 =
      ringKrullDim (PolynomialLocal k n Q) := by
  simpa using ringKrullDim_add_length_eq_ringKrullDim_of_isRegular [f, g] hreg

def PolynomialLocalPairUnmixednessTarget : Prop :=
  ∀ f g : PolynomialLocal k n Q,
    RingTheory.Sequence.IsRegular (PolynomialLocal k n Q) [f, g] →
    ∀ P : Ideal (PolynomialLocal k n Q),
      IsAssociatedPrime P (PolynomialLocal k n Q ⧸ Ideal.ofList [f, g]) →
        P.height = 2

end PiExponentJets.PolynomialLocalUnmixedness

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean <==
import Mathlib.Algebra.MvPolynomial.Equiv
import Mathlib.RingTheory.Jacobson.Ring
import Mathlib.RingTheory.KrullDimension.Polynomial

namespace OAI

noncomputable section
namespace PiExponentSiegelAux.W09

variable (K : Type*) [Field K]

theorem polynomialMaximal_height (n : ℕ)
    (m : Ideal (MvPolynomial (Fin n) K)) [m.IsMaximal] :
    m.height = (n : ℕ∞) := by
  induction n with
  | zero =>
      let e := MvPolynomial.isEmptyAlgEquiv K (Fin 0)
      let p : Ideal K := m.comap e.symm.toRingHom
      let : p.IsMaximal := Ideal.comap_isMaximal_of_equiv e.symm
      have hp : p = ⊥ := p.eq_bot_or_top.resolve_right (Ideal.IsMaximal.ne_top (inferInstance : p.IsMaximal))
      calc
        m.height = p.height := (e.symm.toRingEquiv.height_comap m).symm
        _ = (0 : ℕ∞) := by rw [hp, Ideal.height_bot]
  | succ n ih =>
      let e := MvPolynomial.finSuccEquiv K n
      let P : Ideal (Polynomial (MvPolynomial (Fin n) K)) :=
        m.comap e.symm.toRingHom
      let : P.IsMaximal := Ideal.comap_isMaximal_of_equiv e.symm
      let p : Ideal (MvPolynomial (Fin n) K) := P.comap Polynomial.C
      let : p.IsMaximal := Polynomial.isMaximal_comap_C_of_isJacobsonRing P
      let : P.LiesOver p := ⟨rfl⟩
      calc
        m.height = P.height := (e.symm.toRingEquiv.height_comap m).symm
        _ = p.height + 1 := Polynomial.height_eq_height_add_one p P
        _ = ((n + 1 : ℕ) : ℕ∞) := by rw [ih p]; simp

theorem maximal_height_of_polynomial_equiv {A : Type*} [CommRing A]
    (n : ℕ) (e : A ≃+* MvPolynomial (Fin n) K)
    (m : Ideal A) [m.IsMaximal] : m.height = (n : ℕ∞) := by
  let : (m.map e).IsMaximal := Ideal.map_isMaximal_of_equiv e
  calc
    m.height = (m.map e).height := (e.height_map m).symm
    _ = (n : ℕ∞) := polynomialMaximal_height K n (m.map e)

theorem localized_maximal_comap_height {R A : Type*} [CommRing R] [CommRing A]
    [Algebra R A] (S : Submonoid R) [IsLocalization S A]
    (n : ℕ) (e : A ≃+* MvPolynomial (Fin n) K)
    (m : Ideal A) [m.IsMaximal] :
    (m.comap (algebraMap R A)).height = (n : ℕ∞) := by
  rw [IsLocalization.height_under S m]
  exact maximal_height_of_polynomial_equiv K n e m

theorem prime_height_of_localized_polynomial_maximal {R A : Type*}
    [CommRing R] [CommRing A] [Algebra R A]
    (S : Submonoid R) [IsLocalization S A]
    (n : ℕ) (e : A ≃+* MvPolynomial (Fin n) K)
    (p : Ideal R) [p.IsPrime]
    (hdisj : Disjoint (S : Set R) (p : Set R))
    [(p.map (algebraMap R A)).IsMaximal] : p.height = (n : ℕ∞) := by
  calc
    p.height = (p.map (algebraMap R A)).height :=
      (IsLocalization.height_map_of_disjoint S p hdisj).symm
    _ = (n : ℕ∞) := maximal_height_of_polynomial_equiv K n e _

end PiExponentSiegelAux.W09

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean <==
import Mathlib.Algebra.MvPolynomial.PDeriv
import Mathlib.Tactic.ByContra
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential

namespace OAI

namespace PiExponent

open MvPolynomial

theorem totalDegree_pderiv_lt_of_ne_zero
    {C ι : Type*} [CommSemiring C] (p : MvPolynomial ι C) (i : ι)
    (hp : pderiv i p ≠ 0) : (pderiv i p).totalDegree < p.totalDegree := by
  classical
  have hshift (d : ι →₀ ℕ) (hd : d ∈ (pderiv i p).support) :
      d + Finsupp.single i 1 ∈ p.support := by
    apply mem_support_iff.mpr
    intro hz
    have hh := mem_support_iff.mp hd
    apply hh
    rw [coeff_pderiv, hz, zero_mul]
  have hdegree (d : ι →₀ ℕ) (hd : d ∈ (pderiv i p).support) :
      d.sum (fun _ e => e) < p.totalDegree := by
    have hh := le_totalDegree (hshift d hd)
    have he : (d + Finsupp.single i 1).sum (fun _ e => e) =
        d.sum (fun _ e => e) + 1 := by
      rw [Finsupp.sum_add_index']
      · simp
      · intro; rfl
      · intros; rfl
    rw [he] at hh
    omega
  have hpos : 0 < p.totalDegree := by
    obtain ⟨d, hd⟩ := (MvPolynomial.support_nonempty.mpr hp)
    exact (Nat.zero_le _).trans_lt (hdegree d hd)
  rw [MvPolynomial.totalDegree, Finset.sup_lt_iff hpos]
  exact hdegree

theorem eq_constant_of_pderiv_eq_zero
    {C ι : Type*} [Field C] [CharZero C] (p : MvPolynomial ι C)
    (hp : ∀ i, pderiv i p = 0) : p = MvPolynomial.C (p.coeff 0) := by
  classical
  ext d
  by_cases hd : d = 0
  · subst d
    simp
  · have hex : ∃ i, d i ≠ 0 := by
      by_contra! hh
      exact hd (by ext i; exact hh i)
    obtain ⟨i, hi⟩ := hex
    have he : d - Finsupp.single i 1 + Finsupp.single i 1 = d :=
      Finsupp.sub_add_single_one_cancel hi
    have hh := congrArg (fun q : MvPolynomial ι C =>
      q.coeff (d - Finsupp.single i 1)) (hp i)
    rw [coeff_pderiv, he] at hh
    simp only [Finsupp.tsub_apply, Finsupp.single_eq_same] at hh
    have hfactor : (((d i - 1 : ℕ) : C) + 1) ≠ 0 := by
      simpa only [Nat.cast_add, Nat.cast_one] using
        (Nat.cast_ne_zero.mpr (Nat.succ_ne_zero (d i - 1)) :
          (((d i - 1 + 1 : ℕ) : C)) ≠ 0)
    have hc : p.coeff d = 0 := (mul_eq_zero.mp hh).resolve_right hfactor
    simpa [coeff_C, Ne.symm hd] using hc

theorem ideal_eq_bot_of_pderiv_stable
    {C ι : Type*} [Field C] [CharZero C] (Q : Ideal (MvPolynomial ι C))
    (hproper : Q ≠ ⊤) (hstable : ∀ p ∈ Q, ∀ i, pderiv i p ∈ Q) : Q = ⊥ := by
  have hall : ∀ n : ℕ, ∀ p : MvPolynomial ι C,
      p.totalDegree = n → p ∈ Q → p = 0 := by
    intro n
    induction n using Nat.strong_induction_on with
    | h n ih =>
      intro p hdegree hp
      have hderiv : ∀ i, pderiv i p = 0 := by
        intro i
        by_contra hn
        have hlt := totalDegree_pderiv_lt_of_ne_zero p i hn
        rw [hdegree] at hlt
        exact hn (ih _ hlt _ rfl (hstable p hp i))
      have hc := eq_constant_of_pderiv_eq_zero p hderiv
      have hcoeff : p.coeff 0 = 0 := by
        by_contra hne
        have hunit : IsUnit (MvPolynomial.C (p.coeff 0) : MvPolynomial ι C) :=
          (isUnit_iff_ne_zero.mpr hne).map (MvPolynomial.C : C →+* MvPolynomial ι C)
        have hmem : MvPolynomial.C (p.coeff 0) ∈ Q := by rw [← hc]; exact hp
        exact hproper (Q.eq_top_of_isUnit_mem hmem hunit)
      simpa [hcoeff] using hc
  apply le_antisymm
  · intro p hp
    exact Ideal.mem_bot.mpr (hall p.totalDegree p rfl hp)
  · exact bot_le

theorem polynomialPrimeNormal_mkQ_ne_zero
    {C ι : Type*} [Field C] [CharZero C] [Fintype ι]
    (Q : Ideal (MvPolynomial ι C)) [Q.IsPrime] (hQ : Q ≠ ⊥) :
    (polynomialTangent (polynomialResidueMap Q) Q).mkQ ≠ 0 := by
  classical
  intro hzero
  have htop : polynomialTangent (polynomialResidueMap Q) Q = ⊤ := by
    rw [← Submodule.ker_mkQ (polynomialTangent (polynomialResidueMap Q) Q),
      hzero, LinearMap.ker_zero]
  apply hQ
  apply ideal_eq_bot_of_pderiv_stable Q (Ideal.IsPrime.ne_top inferInstance)
  intro p hp i
  apply (polynomialResidueMap_eq_zero_iff Q _).mp
  have ht : (Pi.single i 1 : ι → PolynomialResidueField Q) ∈
      polynomialTangent (polynomialResidueMap Q) Q := by
    rw [htop]
    trivial
  change polynomialJacobian (polynomialResidueMap Q) Q (Pi.single i 1) = 0 at ht
  have hh := congrFun ht ⟨p, hp⟩
  simpa [polynomialJacobian, Pi.single_apply] using hh

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean <==
import Mathlib.Algebra.BigOperators.WithTop
import Mathlib.Data.Finsupp.Weight
import Mathlib.RingTheory.Valuation.Basic
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrameDegree

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.PolynomialPoleBound

variable {K C σ : Type*} [Field K] [CommRing C] [Algebra C K]

def realValuation (v : AddValuation K (WithTop ℤ)) : AddValuation K (WithTop ℝ) :=
  v.map (Int.castAddHom ℝ).withTopMap rfl
    ((show Monotone (fun z : ℤ => (z : ℝ)) from Int.cast_mono).withTop_map)

@[simp] theorem realValuation_apply (v : AddValuation K (WithTop ℤ)) (x : K) :
    realValuation v x = WithTop.map (fun z : ℤ => (z : ℝ)) (v x) := rfl

theorem valuation_prod (v : AddValuation K (WithTop ℝ))
    (s : Finset σ) (f : σ → K) : v (∏ i ∈ s, f i) = ∑ i ∈ s, v (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert i s hi ih => simp [hi, ih]

theorem monomial_order_lower (v : AddValuation K (WithTop ℝ))
    (x : σ → K) (w : σ → ℝ) (D : ℝ)
    (hx : ∀ i, ((-w i * D : ℝ) : WithTop ℝ) ≤ v (x i))
    (hc : ∀ c : C, (0 : WithTop ℝ) ≤ v (algebraMap C K c))
    (d : σ →₀ ℕ) (c : C) :
    ((-Finsupp.weight w d * D : ℝ) : WithTop ℝ) ≤
      v (MvPolynomial.aeval x (MvPolynomial.monomial d c)) := by
  classical
  rw [MvPolynomial.aeval_monomial, v.map_mul, Finsupp.prod, valuation_prod]
  have heq : ((-Finsupp.weight w d * D : ℝ) : WithTop ℝ) =
      ∑ i ∈ d.support, d i • ((-w i * D : ℝ) : WithTop ℝ) := by
    simp only [← WithTop.coe_nsmul, ← WithTop.coe_sum]
    apply congrArg (fun r : ℝ => (r : WithTop ℝ))
    simp only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul,
      Finset.sum_mul, neg_mul]
    rw [← Finset.sum_neg_distrib]
    apply Finset.sum_congr rfl
    intro i hi
    ring
  rw [heq]
  calc
    (∑ i ∈ d.support, d i • ((-w i * D : ℝ) : WithTop ℝ)) ≤
      ∑ i ∈ d.support, v (x i ^ d i) := by
        apply Finset.sum_le_sum
        intro i hi
        rw [v.map_pow]
        exact nsmul_le_nsmul_right (hx i) (d i)
    _ ≤ v (algebraMap C K c) + ∑ i ∈ d.support, v (x i ^ d i) :=
      le_add_of_nonneg_left (hc c)

theorem polynomial_order_lower (v : AddValuation K (WithTop ℝ))
    (x : σ → K) (w : σ → ℝ) (D N : ℝ) (hD : 0 ≤ D)
    (hx : ∀ i, ((-w i * D : ℝ) : WithTop ℝ) ≤ v (x i))
    (hc : ∀ c : C, (0 : WithTop ℝ) ≤ v (algebraMap C K c))
    (p : MvPolynomial σ C)
    (hp : ∀ d ∈ p.support, Finsupp.weight w d ≤ N) :
    ((-N * D : ℝ) : WithTop ℝ) ≤ v (MvPolynomial.aeval x p) := by
  classical
  rw [p.as_sum, map_sum]
  apply v.map_le_sum
  intro d hd
  have hnum : -N * D ≤ -Finsupp.weight w d * D :=
    mul_le_mul_of_nonneg_right (neg_le_neg (hp d hd)) hD
  exact (WithTop.coe_le_coe.mpr hnum).trans (monomial_order_lower v x w D hx hc d _)

theorem framePolynomial_order_lower {m : ℕ} [Algebra ℂ K]
    (v : AddValuation K (WithTop ℝ)) (x : Fin (m+1) → K)
    (w : Fin (m+1) → ℝ) (D N : ℝ) (hD : 0 ≤ D)
    (hx : ∀ i, ((-w i * D : ℝ) : WithTop ℝ) ≤ v (x i))
    (hc : ∀ c : ℂ, (0 : WithTop ℝ) ≤ v (algebraMap ℂ K c))
    (p : MvPolynomial (Fin (m+1)) ℂ) (hp : PiExponentApprox.HasWeightedDegreeLE w N p) :
    ((-N * D : ℝ) : WithTop ℝ) ≤ v (MvPolynomial.aeval x p) := by
  apply polynomial_order_lower v x w D N hD hx hc p
  intro d hd
  simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, PiExponentApprox.monomialWeight] using hp d hd

end PiExponent.PolynomialPoleBound

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean <==
import Mathlib.RingTheory.Localization.LocalizationLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.LocalizationQuotientParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.SplitClosedPointCompatibility

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution

variable (K α β : Type*) [Field K]
variable (Q : Ideal (MvPolynomial (α ⊕ β) K)) [Q.IsPrime]
variable (hB : IsTranscendenceBasis K (splitResidueBeta K α β Q))

def coefficientClosedPoint :
    Ideal (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β) :=
  RingHom.ker ((closedPointEvaluationRingHom K α β Q hB).comp
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom)

instance coefficientClosedPoint_isMaximal :
    (coefficientClosedPoint K α β Q hB).IsMaximal := by
  change ((RingHom.ker (closedPointEvaluationRingHom K α β Q hB)).comap
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom).IsMaximal
  let := closedPointEvaluation_kernel_maximal K α β Q hB
  exact Ideal.comap_isMaximal_of_surjective _
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).surjective

abbrev CoefficientClosedLocal := Localization.AtPrime (coefficientClosedPoint K α β Q hB)

theorem closedLocal_isLocalizationAtOriginal :
    IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB) Q := by
  have h : IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB)
      ((coefficientClosedPoint K α β Q hB).comap
        (algebraMap (MvPolynomial (α ⊕ β) K)
          (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β))) := by
    infer_instance
  have hQ : (coefficientClosedPoint K α β Q hB).comap
      (algebraMap (MvPolynomial (α ⊕ β) K)
        (PiExponentSiegelAux.W09.PolynomialCoefficientLocalization K α β)) = Q :=
    coefficientClosedPoint_comap K α β Q hB
  have transport (J : Ideal (MvPolynomial (α ⊕ β) K)) [J.IsPrime]
      (he : J = Q) :
      IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB) J →
        IsLocalization.AtPrime (CoefficientClosedLocal K α β Q hB) Q := by
    subst J
    exact id
  exact transport _ hQ h

def originalLocalCoefficientLocalEquiv :
    Localization.AtPrime Q ≃+* CoefficientClosedLocal K α β Q hB := by
  letI := closedLocal_isLocalizationAtOriginal K α β Q hB
  exact (IsLocalization.algEquiv Q.primeCompl
    (Localization.AtPrime Q) (CoefficientClosedLocal K α β Q hB)).toRingEquiv

def closedPolynomialIdeal : Ideal (MvPolynomial α (SplitCoefficientField K β)) :=
  (coefficientClosedPoint K α β Q hB).map
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom

instance closedPolynomialIdeal_isMaximal :
    (closedPolynomialIdeal K α β Q hB).IsMaximal := by
  exact (inferInstance : (coefficientClosedPoint K α β Q hB).IsMaximal).map_bijective
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingHom
    (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).bijective

def polynomialPrimeClosedPointEquiv :
    Localization.AtPrime Q ≃+*
      Localization.AtPrime (closedPolynomialIdeal K α β Q hB) :=
  (originalLocalCoefficientLocalEquiv K α β Q hB).trans
    (PiExponentSiegel.W23.atPrimeEquivOfRingEquiv
      (PiExponentSiegelAux.W09.polynomialCoefficientLocalizationEquiv K α β).toRingEquiv
      (coefficientClosedPoint K α β Q hB))

def polynomialPrimeClosedPointResidueEquiv :
    Q.ResidueField ≃+* (closedPolynomialIdeal K α β Q hB).ResidueField :=
  IsLocalRing.ResidueField.mapEquiv (polynomialPrimeClosedPointEquiv K α β Q hB)

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineClosedPointLocalization
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffinePrimeDimensionBridge
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateBasisSplitting
import OAI.NumberTheory.PiExponent.LocalAlgebra.QuotientPrimeResidueBasis

namespace OAI

noncomputable section
namespace PiExponentJets.W24
open PiExponentSiegel.W23 PiExponentSiegelAux.W09
open PiExponentJets.PolynomialLocalResidueResolution

section Equivalence
variable {A B : Type*} [CommRing A] [CommRing B]

local instance imagePrime_isPrime (e : A ≃+* B) (Q : Ideal A) [Q.IsPrime] :
    (Q.map e.toRingHom).IsPrime := Ideal.map_isPrime_of_equiv e

theorem ringEquiv_localizedIdeal_map (e : A ≃+* B)
    (P Q : Ideal A) [Q.IsPrime] :
    (parameterLocalizedIdeal P Q).map (atPrimeEquivOfRingEquiv e Q).toRingHom =
      parameterLocalizedIdeal (P.map e.toRingHom) (Q.map e.toRingHom) := by
  unfold parameterLocalizedIdeal
  rw [Ideal.map_map, Ideal.map_map]
  congr 1
  apply RingHom.ext
  intro a
  exact atPrimeEquivOfRingEquiv_algebraMap e Q a

def ringEquiv_localQuotient (e : A ≃+* B) (P Q : Ideal A) [Q.IsPrime] :
    (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) ≃+*
      (Localization.AtPrime (Q.map e.toRingHom) ⧸
        parameterLocalizedIdeal (P.map e.toRingHom) (Q.map e.toRingHom)) :=
  Ideal.quotientEquiv _ _ (atPrimeEquivOfRingEquiv e Q)
    (ringEquiv_localizedIdeal_map e P Q).symm

end Equivalence

section Split
variable (k α β : Type*) [Field k] [Finite α] [Finite β]
variable (P Q : Ideal (SplitPolynomial k α β)) [P.IsPrime] [Q.IsPrime]

theorem split_polynomial_prime_pair_local_dimension
    (hPQ : P ≤ Q)
    (hB : IsTranscendenceBasis k (splitResidueBeta k α β Q)) :
    ringKrullDim (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) +
      ringKrullDim (SplitPolynomial k α β ⧸ Q) =
        ringKrullDim (SplitPolynomial k α β ⧸ P) := by
  let C := FractionCoefficientPolynomial k α β ⧸ affineMappedIdeal k α β P
  let q := quotientParameterPrime P Q hPQ
  let m := quotientParameterPrime (affineMappedIdeal k α β P)
    (closedPolynomialIdeal k α β Q hB)
    (affineMappedIdeal_le_closedPoint k α β Q hB P hPQ)
  let := affineCoefficientAlgebra k α β
  let := affineQuotientAlgebra k α β P
  let := affineQuotient_scalarTower k α β P
  let := affineQuotient_faithfulSMul k α β Q hB P hPQ
  let := affineQuotient_isDomain k α β Q hB P hPQ
  let := affineQuotient_finiteType k α β P
  let := affineQuotient_isLocalization k α β Q hB P hPQ
  let b : β → q.ResidueField :=
    fun i => quotientPrimeResidueAlgEquiv (k := k) P Q hPQ (splitResidueBeta k α β Q i)
  have hb : IsTranscendenceBasis k b :=
    quotientPrimeResidueAlgEquiv_basis P Q hPQ (splitResidueBeta k α β Q) hB
  have hd := affine_prime_dimension_of_closedPoint_presentation k
    (SplitPolynomial k α β ⧸ P) β C q b hb
    ((coefficientDenominators k α β).map (Ideal.Quotient.mk P)) m
    (affineClosedQuotientLocalEquiv k α β Q hB P hPQ)
  have hlocal := (localizationQuotientParametersEquiv P Q hPQ).ringKrullDim
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height
    (quotientParameterPrime P Q hPQ) (Localization.AtPrime (quotientParameterPrime P Q hPQ))] at hlocal
  have hquot := @ringKrullDim_eq_of_ringEquiv
    ((SplitPolynomial k α β ⧸ P) ⧸ Q.map (Ideal.Quotient.mk P))
    (SplitPolynomial k α β ⧸ Q)
    (inferInstance : CommRing ((SplitPolynomial k α β ⧸ P) ⧸
      Q.map (Ideal.Quotient.mk P))).toCommSemiring
    (inferInstance : CommRing (SplitPolynomial k α β ⧸ Q)).toCommSemiring
    (DoubleQuot.quotQuotEquivQuotOfLE hPQ)
  change ringKrullDim ((SplitPolynomial k α β ⧸ P) ⧸ q) =
    ringKrullDim (SplitPolynomial k α β ⧸ Q) at hquot
  rw [← hlocal, hquot] at hd
  exact hd

end Split

section FinVariables
variable (k : Type*) [Field k] (n : ℕ)
variable (P Q : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime] [Q.IsPrime]

theorem fin_polynomial_prime_pair_local_dimension (hPQ : P ≤ Q) :
    ringKrullDim (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) +
      ringKrullDim (MvPolynomial (Fin n) k ⧸ Q) =
        ringKrullDim (MvPolynomial (Fin n) k ⧸ P) := by
  classical
  obtain ⟨t, j, hfin, hj, hcoord, ht⟩ := exists_coordinate_basis_indices k n Q
  let : Finite t := hfin.to_subtype
  let e := coordinateBasisRenaming j hj k
  let P' := P.map e.toRingHom
  let Q' := Q.map e.toRingHom
  have : P'.IsPrime := Ideal.map_isPrime_of_equiv e
  have : Q'.IsPrime := Ideal.map_isPrime_of_equiv e
  have hpq : P' ≤ Q' := Ideal.map_mono hPQ
  have hb : IsTranscendenceBasis k (splitResidueBeta k (RemainingCoordinate j) t Q') :=
    coordinateSplitPrime_basis k Q t j hj hcoord ht
  have hd := split_polynomial_prime_pair_local_dimension k (RemainingCoordinate j) t P' Q' hpq hb
  have hl := (ringEquiv_localQuotient e.toRingEquiv P Q).ringKrullDim
  have hp := (Ideal.quotientEquiv P P' e.toRingEquiv rfl).ringKrullDim
  have hq := (Ideal.quotientEquiv Q Q' e.toRingEquiv rfl).ringKrullDim
  rw [← hl, ← hp, ← hq] at hd
  exact hd

end FinVariables

variable (k σ : Type*) [Field k] [Finite σ]
variable (P Q : Ideal (MvPolynomial σ k)) [P.IsPrime] [Q.IsPrime]

theorem polynomial_prime_pair_local_dimension (hPQ : P ≤ Q) :
    ringKrullDim (Localization.AtPrime Q ⧸ parameterLocalizedIdeal P Q) +
      ringKrullDim (MvPolynomial σ k ⧸ Q) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  classical
  let := Fintype.ofFinite σ
  let e : MvPolynomial σ k ≃ₐ[k] MvPolynomial (Fin (Fintype.card σ)) k :=
    MvPolynomial.renameEquiv k (Fintype.equivFin σ)
  let P' := P.map e.toRingHom
  let Q' := Q.map e.toRingHom
  have : P'.IsPrime := Ideal.map_isPrime_of_equiv e
  have : Q'.IsPrime := Ideal.map_isPrime_of_equiv e
  have hd := fin_polynomial_prime_pair_local_dimension k (Fintype.card σ) P' Q'
    (Ideal.map_mono hPQ)
  have hl := (ringEquiv_localQuotient e.toRingEquiv P Q).ringKrullDim
  have hp := (Ideal.quotientEquiv P P' e.toRingEquiv rfl).ringKrullDim
  have hq := (Ideal.quotientEquiv Q Q' e.toRingEquiv rfl).ringKrullDim
  rw [← hl, ← hp, ← hq] at hd
  exact hd

theorem polynomial_prime_pair_dimension (hPQ : P ≤ Q) :
    ((Q.map (Ideal.Quotient.mk P)).height : WithBot ℕ∞) +
      ringKrullDim (MvPolynomial σ k ⧸ Q) = ringKrullDim (MvPolynomial σ k ⧸ P) := by
  have hd := polynomial_prime_pair_local_dimension k σ P Q hPQ
  have hl := (localizationQuotientParametersEquiv P Q hPQ).ringKrullDim
  rw [IsLocalization.AtPrime.ringKrullDim_eq_height
    (quotientParameterPrime P Q hPQ) (Localization.AtPrime (quotientParameterPrime P Q hPQ))] at hl
  rw [hl] at hd
  exact hd


end PiExponentJets.W24

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean <==
import Mathlib.LinearAlgebra.FreeModule.Finite.Basic
import Mathlib.LinearAlgebra.FreeModule.Basic
import Mathlib.LinearAlgebra.Dimension.StrongRankCondition
import OAI.NumberTheory.PiExponent.Polynomials.PowerCoverSubstitution

namespace OAI

namespace PiExponent.PowerCover
noncomputable section

variable {σ : Type*} [Fintype σ] {k : Type*} [CommSemiring k]

def decompositionAddEquiv (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    MvPolynomial σ k ≃+ ((∀ i, Fin (w i)) →₀ MvPolynomial σ k) :=
  (AddMonoidAlgebra.coeffAddEquiv : MvPolynomial σ k ≃+ ((σ →₀ ℕ) →₀ k)).trans <|
    (Finsupp.domCongr ((exponentEquiv w hw).trans (Equiv.prodComm _ _))).trans <|
      Finsupp.curryAddEquiv.trans <|
        Finsupp.mapRange.addEquiv AddMonoidAlgebra.coeffAddEquiv.symm

@[simp] theorem decompositionAddEquiv_monomial (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) (c : k) :
    decompositionAddEquiv w hw (MvPolynomial.monomial a c) =
      Finsupp.single (residue w hw a) (MvPolynomial.monomial (quotient w a) c) := by
  classical
  simp [decompositionAddEquiv, MvPolynomial.monomial, Finsupp.curry_single]

theorem decompositionAddEquiv_power_mul (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p q : MvPolynomial σ k) :
    decompositionAddEquiv w hw (powerSubstitution w p * q) =
      p • decompositionAddEquiv w hw q := by
  classical
  induction p using MvPolynomial.induction_on' with
  | monomial a c =>
    induction q using MvPolynomial.induction_on' with
    | monomial b d =>
      simp only [powerSubstitution_monomial, MvPolynomial.monomial_mul_monomial,
        decompositionAddEquiv_monomial]
      rw [add_comm (scale w a) b, quotient_add_scale w hw, residue_add_scale]
      simp [Finsupp.smul_single, smul_eq_mul, MvPolynomial.monomial_mul_monomial, add_comm]
    | add q r hq hr =>
      simp only [mul_add, map_add, smul_add, hq, hr]
  | add p r hp hr =>
    simp only [map_add, add_mul, add_smul, hp, hr]

def PowerModule (_weights : σ → ℕ) (k : Type*) [CommSemiring k] := MvPolynomial σ k

instance (w : σ → ℕ) : CommSemiring (PowerModule w k) :=
  inferInstanceAs (CommSemiring (MvPolynomial σ k))

def toPolynomial (w : σ → ℕ) : PowerModule w k ≃+* MvPolynomial σ k :=
  RingEquiv.refl _

instance powerAlgebra (w : σ → ℕ) : Algebra (MvPolynomial σ k) (PowerModule w k) :=
  ((toPolynomial w).symm.toRingHom.comp
    (powerSubstitution w).toRingHom).toAlgebra

omit [Fintype σ] in
@[simp] theorem toPolynomial_smul (w : σ → ℕ) (p : MvPolynomial σ k)
    (q : PowerModule w k) :
    toPolynomial w (p • q) =
      powerSubstitution w p * toPolynomial w q := rfl

def decomposition (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    PowerModule w k ≃ₗ[MvPolynomial σ k] ((∀ i, Fin (w i)) →₀ MvPolynomial σ k) :=
  ((toPolynomial w).toAddEquiv.trans (decompositionAddEquiv w hw)).toLinearEquiv <| by
    intro p q
    exact decompositionAddEquiv_power_mul w hw p (toPolynomial w q)

def basis (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Module.Basis (∀ i, Fin (w i)) (MvPolynomial σ k) (PowerModule w k) where
  repr := decomposition w hw

theorem basis_toPolynomial (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (r : ∀ i, Fin (w i)) :
    toPolynomial w (basis (k := k) w hw r) = MvPolynomial.monomial (combine w (0, r)) 1 := by
  apply (decompositionAddEquiv w hw).injective
  rw [decompositionAddEquiv_monomial, quotient_combine w hw, residue_combine]
  change (basis (k := k) w hw).repr (basis w hw r) = _
  simp

theorem module_free (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Module.Free (MvPolynomial σ k) (PowerModule w k) :=
  Module.Free.of_basis (basis w hw)

theorem module_finite (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Module.Finite (MvPolynomial σ k) (PowerModule w k) := by
  classical
  exact Module.Finite.of_basis (basis w hw)

theorem finrank (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    [StrongRankCondition (MvPolynomial σ k)] :
    Module.finrank (MvPolynomial σ k) (PowerModule w k) = ∏ i, w i := by
  classical
  rw [Module.finrank_eq_card_basis (basis w hw)]
  simp [Fintype.card_pi]

end

noncomputable instance {σ k : Type*} [CommRing k] (w : σ → ℕ) :
    CommRing (PowerModule w k) :=
  inferInstanceAs (CommRing (MvPolynomial σ k))

end PiExponent.PowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean <==
import Mathlib.Data.Finsupp.Basic
import Mathlib.Data.Finsupp.Fintype
import Mathlib.Data.Nat.Basic

namespace OAI

namespace PiExponent.PowerCover

noncomputable section

variable {σ : Type*} [Fintype σ]

def scale (w : σ → ℕ) (q : σ →₀ ℕ) : σ →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => w i * q i)

def quotient (w : σ → ℕ) (a : σ →₀ ℕ) : σ →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => a i / w i)

def residue (w : σ → ℕ) (hw : ∀ i, 0 < w i) (a : σ →₀ ℕ) :
    ∀ i, Fin (w i) :=
  fun i => ⟨a i % w i, Nat.mod_lt _ (hw i)⟩

def combine (w : σ → ℕ) (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) : σ →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm (fun i => w i * p.1 i + (p.2 i).val)

@[simp] theorem scale_apply (w : σ → ℕ) (q : σ →₀ ℕ) (i : σ) :
    scale w q i = w i * q i := by simp [scale]

@[simp] theorem quotient_apply (w : σ → ℕ) (a : σ →₀ ℕ) (i : σ) :
    quotient w a i = a i / w i := by simp [quotient]

omit [Fintype σ] in
@[simp] theorem residue_apply (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) (i : σ) :
    (residue w hw a i).val = a i % w i := rfl

@[simp] theorem combine_apply (w : σ → ℕ)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) (i : σ) :
    combine w p i = w i * p.1 i + (p.2 i).val := by simp [combine]

@[simp] theorem combine_quotient_residue (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) :
    combine w (quotient w a, residue w hw a) = a := by
  ext i
  simp only [combine_apply, quotient_apply, residue_apply]
  exact Nat.div_add_mod (a i) (w i)

@[simp] theorem quotient_combine (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) :
    quotient w (combine w p) = p.1 := by
  ext i
  simp only [quotient_apply, combine_apply]
  rw [Nat.mul_add_div (hw i)]
  simp [Nat.div_eq_of_lt (p.2 i).isLt]

@[simp] theorem residue_combine (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) :
    residue w hw (combine w p) = p.2 := by
  funext i
  apply Fin.ext
  simp [Nat.add_mod, Nat.mod_eq_of_lt (p.2 i).isLt]

def exponentEquiv (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    (σ →₀ ℕ) ≃ ((σ →₀ ℕ) × (∀ i, Fin (w i))) where
  toFun a := (quotient w a, residue w hw a)
  invFun := combine w
  left_inv := combine_quotient_residue w hw
  right_inv p := by simp [quotient_combine w hw]

@[simp] theorem exponentEquiv_apply (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a : σ →₀ ℕ) : exponentEquiv w hw a = (quotient w a, residue w hw a) := rfl

@[simp] theorem exponentEquiv_symm_apply (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (p : (σ →₀ ℕ) × (∀ i, Fin (w i))) :
    (exponentEquiv w hw).symm p = combine w p := rfl

@[simp] theorem quotient_add_scale (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a q : σ →₀ ℕ) :
    quotient w (a + scale w q) = quotient w a + q := by
  ext i
  simp only [quotient_apply, Finsupp.add_apply, scale_apply]
  simp [Nat.add_mul_div_left, hw i]

@[simp] theorem residue_add_scale (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a q : σ →₀ ℕ) :
    residue w hw (a + scale w q) = residue w hw a := by
  funext i
  apply Fin.ext
  simp [Nat.add_mod]

@[simp] theorem exponentEquiv_add_scale (w : σ → ℕ) (hw : ∀ i, 0 < w i)
    (a q : σ →₀ ℕ) :
    exponentEquiv w hw (a + scale w q) = (quotient w a + q, residue w hw a) := by
  simp [quotient_add_scale w hw]

@[simp] theorem combine_add (w : σ → ℕ) (q q' : σ →₀ ℕ)
    (r : ∀ i, Fin (w i)) :
    combine w (q + q', r) = combine w (q, r) + scale w q' := by
  ext i
  simp [Nat.mul_add, Nat.add_assoc, Nat.add_comm]

@[simp] theorem scale_zero (w : σ → ℕ) : scale w 0 = 0 := by
  ext i
  simp

@[simp] theorem scale_add (w : σ → ℕ) (q q' : σ →₀ ℕ) :
    scale w (q + q') = scale w q + scale w q' := by
  ext i
  simp [Nat.mul_add]

end
end PiExponent.PowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean <==
import Mathlib.Algebra.MvPolynomial.Eval
import Mathlib.Algebra.MonoidAlgebra.Basic
import Mathlib.Algebra.MvPolynomial.Basic
import OAI.NumberTheory.PiExponent.Polynomials.PowerCoverExponents

namespace OAI

namespace PiExponent.PowerCover

noncomputable section

variable {σ k : Type*} [Fintype σ] [CommSemiring k]

def scaleHom (w : σ → ℕ) : (σ →₀ ℕ) →+ (σ →₀ ℕ) where
  toFun := scale w
  map_zero' := scale_zero w
  map_add' := scale_add w

@[simp] theorem scaleHom_apply (w : σ → ℕ) (a : σ →₀ ℕ) :
    scaleHom w a = scale w a := rfl

@[simp] theorem scale_single (w : σ → ℕ) (i : σ) (n : ℕ) :
    scale w (Finsupp.single i n) = Finsupp.single i (w i * n) := by
  classical
  ext j
  by_cases h : i = j
  · subst j; simp
  · simp [h]

theorem scale_injective (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Function.Injective (scale w) := by
  intro a b hab
  ext i
  have h := congrArg (fun c : σ →₀ ℕ => c i) hab
  simp only [scale_apply] at h
  exact Nat.eq_of_mul_eq_mul_left (hw i) h

def powerSubstitution (w : σ → ℕ) :
    MvPolynomial σ k →ₐ[k] MvPolynomial σ k :=
  MvPolynomial.aeval (fun i => MvPolynomial.X i ^ w i)

omit [Fintype σ] in
@[simp] theorem powerSubstitution_X (w : σ → ℕ) (i : σ) :
    powerSubstitution (k := k) w (MvPolynomial.X i) = MvPolynomial.X i ^ w i := by
  simp [powerSubstitution]

theorem powerSubstitution_eq_mapDomainAlgHom (w : σ → ℕ) :
    powerSubstitution (k := k) w = AddMonoidAlgebra.mapDomainAlgHom k k (scaleHom w) := by
  apply MvPolynomial.algHom_ext
  intro i
  rw [powerSubstitution_X, MvPolynomial.X_pow_eq_monomial]
  change MvPolynomial.monomial (Finsupp.single i (w i)) (1 : k) =
    AddMonoidAlgebra.mapDomain (scaleHom w) (AddMonoidAlgebra.single (Finsupp.single i 1) 1)
  rw [AddMonoidAlgebra.mapDomain_single]
  simp [MvPolynomial.single_eq_monomial]

@[simp] theorem powerSubstitution_monomial (w : σ → ℕ) (a : σ →₀ ℕ) (c : k) :
    powerSubstitution w (MvPolynomial.monomial a c) =
      MvPolynomial.monomial (scale w a) c := by
  rw [powerSubstitution_eq_mapDomainAlgHom]
  change AddMonoidAlgebra.mapDomain (scaleHom w) (AddMonoidAlgebra.single a c) = _
  rw [AddMonoidAlgebra.mapDomain_single]
  rfl

theorem powerSubstitution_injective (w : σ → ℕ) (hw : ∀ i, 0 < w i) :
    Function.Injective (powerSubstitution (k := k) w) := by
  rw [powerSubstitution_eq_mapDomainAlgHom]
  exact AddMonoidAlgebra.mapDomain_injective (scale_injective w hw)

end
end PiExponent.PowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FramedPullback

namespace OAI

noncomputable section
open CategoryTheory AlgebraicGeometry
open PiExponentSeshadri.Geometry PiExponentSeshadri.Frames

namespace PiExponent.PullbackFrameCoefficient

theorem exists_frame_natIso_all {X Y : Scheme.{0}}
    (F G : X.Modules ⥤ Y.Modules) (v : F ≅ G)
    (uF : F.obj (O X) ≅ O Y) (uG : G.obj (O X) ≅ O Y)
    {M : X.Modules} (e : G.obj M ≅ O Y) :
    ∃ eF : F.obj M ≅ O Y, ∀ s : O X ⟶ M,
      coefficient eF (uF.inv ≫ F.map s) = coefficient e (uG.inv ≫ G.map s) := by
  let b : O Y ≅ O Y := uF.symm ≪≫ v.app (O X) ≪≫ uG
  refine ⟨v.app M ≪≫ e ≪≫ b.symm, ?_⟩
  intro s
  have h : (uF.inv ≫ F.map s) ≫ (v.app M).hom =
      b.hom ≫ (uG.inv ≫ G.map s) := by
    simp only [b, Iso.trans_hom, Iso.symm_hom, Category.assoc]
    simp only [Iso.hom_inv_id_assoc]
    exact congrArg (fun q => uF.inv ≫ q) (v.hom.naturality s)
  change endValue (((uF.inv ≫ F.map s) ≫ (v.app M).hom) ≫ e.hom ≫ b.inv) = _
  rw [h]
  change endValue (b.hom ≫ (uG.inv ≫ G.map s ≫ e.hom) ≫ b.inv) = _
  exact endValue_conjugation b (uG.inv ≫ G.map s ≫ e.hom)

theorem exists_frame_of_factors_through_open {X Y : Scheme.{0}}
    (U : X.Opens) (g : Y ⟶ U.toScheme)
    {M : X.Modules} (e : M.restrict U.ι ≅ O U.toScheme) :
    ∃ eF : (Scheme.Modules.pullback (g ≫ U.ι)).obj M ≅ O Y,
      ∀ s : O X ⟶ M,
      coefficient eF (pullbackSection (g ≫ U.ι) s) =
        g.appTop (coefficient e (restrictSection U.ι s)) := by
  let F : X.Modules ⥤ Y.Modules := Scheme.Modules.pullback (g ≫ U.ι)
  let G : X.Modules ⥤ Y.Modules :=
    Scheme.Modules.restrictFunctor U.ι ⋙ Scheme.Modules.pullback g
  let v : F ≅ G := (Scheme.Modules.pullbackComp g U.ι).symm ≪≫
    Functor.isoWhiskerRight (Scheme.Modules.restrictFunctorIsoPullback U.ι).symm
      (Scheme.Modules.pullback g)
  let uG : G.obj (O X) ≅ O Y :=
    (Scheme.Modules.pullback g).mapIso (Scheme.Modules.restrictUnitIso U.ι) ≪≫
      pullbackUnitIso g
  obtain ⟨eF, he⟩ := exists_frame_natIso_all F G v (pullbackUnitIso (g ≫ U.ι)) uG
    (pullbackFrame g e)
  refine ⟨eF, fun s => ?_⟩
  have hs := he s
  have hs' : coefficient eF (pullbackSection (g ≫ U.ι) s) =
      coefficient (pullbackFrame g e) (pullbackSection g (restrictSection U.ι s)) := by
    let S : X.Modules ⥤ U.toScheme.Modules := Scheme.Modules.restrictFunctor U.ι
    let Q : U.toScheme.Modules ⥤ Y.Modules := Scheme.Modules.pullback g
    let a : S.obj (O X) ≅ O U.toScheme := Scheme.Modules.restrictUnitIso U.ι
    let q : Q.obj (O U.toScheme) ≅ O Y := pullbackUnitIso g
    have hr : pullbackSection g (restrictSection U.ι s) = uG.inv ≫ G.map s := by
      change q.inv ≫ Q.map (a.inv ≫ S.map s) = (q.inv ≫ Q.map a.inv) ≫ Q.map (S.map s)
      exact (congrArg (fun k => q.inv ≫ k) (Q.map_comp a.inv (S.map s))).trans
        (Category.assoc q.inv (Q.map a.inv) (Q.map (S.map s))).symm
    exact hs.trans (congrArg (coefficient (pullbackFrame g e)) hr).symm
  rw [hs', coefficient_pullback]

end PiExponent.PullbackFrameCoefficient

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean <==
import Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialLocalResidueResolution

namespace OAI

noncomputable section
namespace PiExponentJets.PolynomialLocalResidueResolution
open scoped IntermediateField.algebraAdjoinAdjoin

variable {K R ι : Type*} [Field K] [CommRing R] [IsLocalRing R] [Algebra K R]
variable (x : ι → R)
variable (hx : AlgebraicIndependent K (fun i => IsLocalRing.residue R (x i)))

def rationalResidueEquiv : FractionRing (MvPolynomial ι K) ≃ₐ[K]
    IntermediateField.adjoin K (Set.range (fun i => IsLocalRing.residue R (x i))) :=
  IsFractionRing.algEquivOfAlgEquiv hx.aevalEquiv

@[simp] theorem rationalResidueEquiv_polynomial (f : MvPolynomial ι K) :
    ((rationalResidueEquiv x hx
      (algebraMap (MvPolynomial ι K) (FractionRing (MvPolynomial ι K)) f)) :
        IsLocalRing.ResidueField R) =
      MvPolynomial.aeval (fun i => IsLocalRing.residue R (x i)) f := by
  rw [rationalResidueEquiv, IsFractionRing.algEquivOfAlgEquiv_algebraMap]
  rfl

def residueCoefficientSection :
    IntermediateField.adjoin K (Set.range (fun i => IsLocalRing.residue R (x i))) →+* R :=
  (rationalCoefficientMap x hx).comp (rationalResidueEquiv x hx).symm.toRingHom

theorem residueCoefficientSection_residue :
    (IsLocalRing.residue R).comp (residueCoefficientSection x hx) =
      (IntermediateField.adjoin K
        (Set.range (fun i => IsLocalRing.residue R (x i)))).val.toRingHom := by
  have h : (IsLocalRing.residue R).comp (rationalCoefficientMap x hx) =
      ((IntermediateField.adjoin K
        (Set.range (fun i => IsLocalRing.residue R (x i)))).val.toRingHom).comp
          (rationalResidueEquiv x hx).toRingHom := by
    apply IsLocalization.ringHom_ext (nonZeroDivisors (MvPolynomial ι K))
    apply RingHom.ext
    intro f
    change IsLocalRing.residue R
      (rationalCoefficientMap x hx (algebraMap _ (FractionRing (MvPolynomial ι K)) f)) =
      ((rationalResidueEquiv x hx (algebraMap _ (FractionRing (MvPolynomial ι K)) f)) :
        IsLocalRing.ResidueField R)
    rw [rationalCoefficientMap_polynomial, rationalResidueEquiv_polynomial]
    exact MvPolynomial.comp_aeval_apply (f := x) (residueAlgHom (K := K) (R := R)) f
  apply RingHom.ext
  intro a
  have ha := RingHom.congr_fun h ((rationalResidueEquiv x hx).symm a)
  change IsLocalRing.residue R
    (rationalCoefficientMap x hx ((rationalResidueEquiv x hx).symm a)) = (a : IsLocalRing.ResidueField R)
  change IsLocalRing.residue R
    (rationalCoefficientMap x hx ((rationalResidueEquiv x hx).symm a)) =
      ((rationalResidueEquiv x hx ((rationalResidueEquiv x hx).symm a)) :
        IsLocalRing.ResidueField R) at ha
  rw [AlgEquiv.apply_symm_apply] at ha
  exact ha

end PiExponentJets.PolynomialLocalResidueResolution

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean <==
import Mathlib.Algebra.DirectSum.Decomposition

namespace OAI

namespace PiExponent.ShiftedFreeGrading
noncomputable section
open scoped BigOperators
open DirectSum
variable {A J σA : Type*} [AddCommGroup A] [Fintype J]
  [SetLike σA A] [AddSubgroupClass σA A]
  (𝒜 : ℤ → σA) [DirectSum.Decomposition 𝒜] (w : J → ℤ)

def piece (d : ℤ) : AddSubgroup (J → A) where
  carrier := {f | ∀ j, f j ∈ 𝒜 (d - w j)}
  zero_mem' := fun _j => zero_mem _
  add_mem' := fun hf hg j => add_mem (hf j) (hg j)
  neg_mem' := fun hf j => neg_mem (hf j)

def component (f : J → A) (d : ℤ) : piece 𝒜 w d :=
  ⟨fun j => (DirectSum.decompose 𝒜 (f j) (d - w j) : A),
    fun j => (DirectSum.decompose 𝒜 (f j) (d - w j)).property⟩

def support (f : J → A) : Finset ℤ := by
  classical
  exact Finset.univ.biUnion fun j =>
    (DirectSum.decompose 𝒜 (f j)).support.image (fun d => d + w j)

theorem component_eq_zero_of_not_mem (f : J → A) (d : ℤ)
    (hd : d ∉ support 𝒜 w f) : component 𝒜 w f d = 0 := by
  classical
  apply Subtype.ext
  funext j
  change (DirectSum.decompose 𝒜 (f j) (d - w j) : A) = 0
  have hh : d - w j ∉ (DirectSum.decompose 𝒜 (f j)).support := by
    intro h
    apply hd
    exact Finset.mem_biUnion.mpr ⟨j, Finset.mem_univ _,
      Finset.mem_image.mpr ⟨d - w j, h, sub_add_cancel _ _⟩⟩
  rw [DFinsupp.notMem_support_iff.mp hh]
  rfl

def decompositionMap : (J → A) →+ ⨁ d, piece 𝒜 w d where
  toFun f := DFinsupp.mk' (component 𝒜 w f)
    (Trunc.mk ⟨(support 𝒜 w f).val, fun d => by
      classical
      by_cases hd : d ∈ support 𝒜 w f
      · exact Or.inl hd
      · exact Or.inr (component_eq_zero_of_not_mem 𝒜 w f d hd)⟩)
  map_zero' := by
    ext d j
    change (DirectSum.decompose 𝒜 (0 : A) (d - w j) : A) = 0
    rw [DirectSum.decompose_zero]
    rfl
  map_add' f g := by
    ext d j
    change (DirectSum.decompose 𝒜 (f j + g j) (d - w j) : A) =
      (DirectSum.decompose 𝒜 (f j) (d - w j) : A) +
      (DirectSum.decompose 𝒜 (g j) (d - w j) : A)
    rw [DirectSum.decompose_add]
    rfl

@[simp] theorem decompositionMap_apply (f : J → A) (d : ℤ) (j : J) :
    (decompositionMap 𝒜 w f d : J → A) j =
      (DirectSum.decompose 𝒜 (f j) (d - w j) : A) := rfl

theorem decompositionMap_injective : Function.Injective (decompositionMap 𝒜 w) := by
  intro f g h
  funext j
  apply (DirectSum.decompose 𝒜).injective
  ext d
  have hh := congrArg (fun z : ⨁ d, piece 𝒜 w d => (z (d + w j) : J → A) j) h
  change (DirectSum.decompose 𝒜 (f j) (d + w j - w j) : A) =
    (DirectSum.decompose 𝒜 (g j) (d + w j - w j) : A) at hh
  rw [show d + w j - w j = d by omega] at hh
  exact hh

theorem decompositionMap_homogeneous (d : ℤ) (f : piece 𝒜 w d) :
    decompositionMap 𝒜 w f.val = DirectSum.of (fun d => piece 𝒜 w d) d f := by
  classical
  ext e j
  by_cases he : d = e
  · subst e
    rw [DirectSum.of_eq_same]
    exact DirectSum.decompose_of_mem_same 𝒜 (f.property j)
  · rw [DirectSum.of_eq_of_ne _ _ _ (Ne.symm he)]
    change (DirectSum.decompose 𝒜 (f.val j) (e - w j) : A) = 0
    exact DirectSum.decompose_of_mem_ne 𝒜 (f.property j) (by omega)

instance decomposition : DirectSum.Decomposition (piece 𝒜 w) := by
  classical
  have hr : (decompositionMap 𝒜 w).comp (DirectSum.coeAddMonoidHom (piece 𝒜 w)) =
      AddMonoidHom.id _ := by
    apply DirectSum.addHom_ext
    intro d f
    simp only [AddMonoidHom.comp_apply, DirectSum.coeAddMonoidHom_of,
      AddMonoidHom.id_apply, decompositionMap_homogeneous]
  apply DirectSum.Decomposition.ofAddHom (piece 𝒜 w) (decompositionMap 𝒜 w) ?_ hr
  apply AddMonoidHom.ext
  intro f
  apply decompositionMap_injective 𝒜 w
  exact DFunLike.congr_fun hr (decompositionMap 𝒜 w f)

@[simp] theorem decompose_apply (f : J → A) (d : ℤ) (j : J) :
    (DirectSum.decompose (piece 𝒜 w) f d : J → A) j =
      (DirectSum.decompose 𝒜 (f j) (d - w j) : A) := rfl

end
end PiExponent.ShiftedFreeGrading

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexFloor
import OAI.NumberTheory.PiExponent.Polynomials.SimplexUnweighted

namespace OAI

open scoped BigOperators

namespace PiExponent

def natWeightedSimplex {d : ℕ} (w : Fin d → ℕ) (N : ℕ) : Finset (Fin d → ℕ) :=
  (Fintype.piFinset (fun _ => Finset.range (N + 1))).filter
    (fun a => ∑ i, w i * a i ≤ N)

theorem mem_natWeightedSimplex {d : ℕ} {w : Fin d → ℕ}
    (hw : ∀ i, 0 < w i) {N : ℕ} {a : Fin d → ℕ} :
    a ∈ natWeightedSimplex w N ↔ ∑ i, w i * a i ≤ N := by
  constructor
  · exact fun h => (Finset.mem_filter.mp h).2
  · intro h
    refine Finset.mem_filter.mpr ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    apply Finset.mem_range.mpr
    have h₁ : a i ≤ w i * a i := Nat.le_mul_of_pos_left (a i) (hw i)
    have h₂ : w i * a i ≤ ∑ j, w j * a j :=
      Finset.single_le_sum (f := fun j => w j * a j)
        (fun j _ => Nat.zero_le _) (Finset.mem_univ i)
    omega

def residueRectangle {d : ℕ} (w : Fin d → ℕ) : Finset (Fin d → ℕ) :=
  Fintype.piFinset (fun i => Finset.range (w i))

@[simp] theorem mem_residueRectangle {d : ℕ} {w r : Fin d → ℕ} :
    r ∈ residueRectangle w ↔ ∀ i, r i < w i := by
  simp [residueRectangle, Fintype.mem_piFinset]

@[simp] theorem card_residueRectangle {d : ℕ} (w : Fin d → ℕ) :
    (residueRectangle w).card = ∏ i, w i := by
  simp [residueRectangle, Fintype.card_piFinset]

theorem simplex_count_lower_sandwich {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) (N : ℕ) :
    (natWeightedSimplex (fun _ : Fin d => 1) N).card ≤
      (natWeightedSimplex w N).card * ∏ i, w i := by
  rw [← card_residueRectangle, ← Finset.card_product]
  let f : (Fin d → ℕ) → (Fin d → ℕ) × (Fin d → ℕ) :=
    fun b => (fun i => b i / w i, fun i => b i % w i)
  apply Finset.card_le_card_of_injOn f
  · intro b hb
    apply Finset.mem_product.mpr
    constructor
    · apply (mem_natWeightedSimplex hw).mpr
      have hb' := (mem_natWeightedSimplex (fun _ => by decide)).mp hb
      simp only [one_mul] at hb'
      exact (Finset.sum_le_sum (fun i _ => Nat.mul_div_le (b i) (w i))).trans hb'
    · exact mem_residueRectangle.mpr (fun i => Nat.mod_lt (b i) (hw i))
  · intro a ha b hb hab
    have hq := congrArg Prod.fst hab
    have hr := congrArg Prod.snd hab
    funext i
    have hqi := congrFun hq i
    have hri := congrFun hr i
    change a i / w i = b i / w i at hqi
    change a i % w i = b i % w i at hri
    have ha' := Nat.div_add_mod (a i) (w i)
    have hb' := Nat.div_add_mod (b i) (w i)
    calc
      a i = w i * (a i / w i) + a i % w i := ha'.symm
      _ = w i * (b i / w i) + b i % w i := by rw [hqi, hri]
      _ = b i := hb'

theorem simplex_count_upper_sandwich {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) (N : ℕ) :
    (natWeightedSimplex w N).card * (∏ i, w i) ≤
      (natWeightedSimplex (fun _ : Fin d => 1) (N + ∑ i, (w i - 1))).card := by
  rw [← card_residueRectangle, ← Finset.card_product]
  let f : ((Fin d → ℕ) × (Fin d → ℕ)) → (Fin d → ℕ) :=
    fun ar i => w i * ar.1 i + ar.2 i
  apply Finset.card_le_card_of_injOn f
  · intro ar har
    obtain ⟨ha, hr⟩ := Finset.mem_product.mp har
    apply (mem_natWeightedSimplex (fun _ => by decide)).mpr
    simp only [one_mul]
    change ∑ i, (w i * ar.1 i + ar.2 i) ≤ _
    rw [Finset.sum_add_distrib]
    apply Nat.add_le_add ((mem_natWeightedSimplex hw).mp ha)
    apply Finset.sum_le_sum
    intro i hi
    have := mem_residueRectangle.mp hr i
    omega
  · intro ar har bs hbs hab
    obtain ⟨ha, hr⟩ := Finset.mem_product.mp har
    obtain ⟨hb, hs⟩ := Finset.mem_product.mp hbs
    apply Prod.ext
    · funext i
      have hi := congrFun hab i
      change w i * ar.1 i + ar.2 i = w i * bs.1 i + bs.2 i at hi
      have hri := mem_residueRectangle.mp hr i
      have hsi := mem_residueRectangle.mp hs i
      have hdiv := congrArg (fun n => n / w i) hi
      rw [Nat.add_div_of_dvd_right (Nat.dvd_mul_right (w i) (ar.1 i)),
        Nat.add_div_of_dvd_right (Nat.dvd_mul_right (w i) (bs.1 i))] at hdiv
      simpa [Nat.div_eq_of_lt hri, Nat.div_eq_of_lt hsi,
        Nat.mul_div_cancel_left _ (hw i)] using hdiv
    · funext i
      have hi := congrFun hab i
      change w i * ar.1 i + ar.2 i = w i * bs.1 i + bs.2 i at hi
      have hri := mem_residueRectangle.mp hr i
      have hsi := mem_residueRectangle.mp hs i
      have hmod := congrArg (fun n => n % w i) hi
      simpa [Nat.add_mod, Nat.mod_eq_of_lt hri, Nat.mod_eq_of_lt hsi] using hmod

@[simp] theorem natWeightedSimplex_one (d N : ℕ) :
    natWeightedSimplex (fun _ : Fin d => 1) N = unweightedSimplex d N := by
  ext a
  rw [mem_natWeightedSimplex (w := fun _ : Fin d => 1) (fun _ => by decide), mem_unweightedSimplex]
  simp only [one_mul]

open Filter Topology

theorem tendsto_card_natWeightedSimplex {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) :
    Tendsto (fun N : ℕ => ((natWeightedSimplex w N).card : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ)))) := by
  let P : ℝ := ∏ i, (w i : ℝ)
  have hP : 0 < P := Finset.prod_pos (fun i _ => by exact_mod_cast hw i)
  have hs : Tendsto
      (fun N : ℕ => ((natWeightedSimplex w N).card : ℝ) * P / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le
      (tendsto_card_unweightedSimplex d)
      (tendsto_card_unweightedSimplex_add d (∑ i, (w i - 1)))
    · intro N
      apply div_le_div_of_nonneg_right _ (by positivity)
      have h := simplex_count_lower_sandwich w hw N
      rw [natWeightedSimplex_one] at h
      dsimp [P]
      exact_mod_cast h
    · intro N
      apply div_le_div_of_nonneg_right _ (by positivity)
      have h := simplex_count_upper_sandwich w hw N
      rw [natWeightedSimplex_one] at h
      dsimp [P]
      exact_mod_cast h
  have h := hs.div_const P
  have heq : 1 / (d.factorial : ℝ) / P =
      1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ)) := by
    simp only [P, div_div]
  rw [heq] at h
  apply h.congr'
  exact Filter.Eventually.of_forall (fun N => by
    change ((natWeightedSimplex w N).card : ℝ) * P / (N : ℝ) ^ d / P = _
    field_simp)

noncomputable def realWeightedSimplex {d : ℕ} (w : Fin d → ℝ) (H : ℝ) :
    Finset (Fin d → ℕ) := by
  classical
  exact (Fintype.piFinset (fun i => Finset.range (⌊H / w i⌋₊ + 1))).filter
    (fun a => ∑ i, w i * (a i : ℝ) ≤ H)

noncomputable def strictWeightedSimplex {d : ℕ} (w : Fin d → ℝ) (H : ℝ) :
    Finset (Fin d → ℕ) := by
  classical
  exact (realWeightedSimplex w H).filter (fun a => ∑ i, w i * (a i : ℝ) < H)

theorem mem_realWeightedSimplex {d : ℕ} {w : Fin d → ℝ}
    (hw : ∀ i, 0 < w i) {H : ℝ} {a : Fin d → ℕ} :
    a ∈ realWeightedSimplex w H ↔ ∑ i, w i * (a i : ℝ) ≤ H := by
  classical
  constructor
  · exact fun h => (Finset.mem_filter.mp h).2
  · intro h
    refine Finset.mem_filter.mpr ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    apply Finset.mem_range.mpr
    apply Nat.lt_succ_of_le
    apply Nat.le_floor
    apply (le_div_iff₀ (hw i)).mpr
    rw [mul_comm]
    exact (Finset.single_le_sum (f := fun j => w j * (a j : ℝ))
      (fun j _ => mul_nonneg (hw j).le (Nat.cast_nonneg _)) (Finset.mem_univ i)).trans h

theorem mem_strictWeightedSimplex {d : ℕ} {w : Fin d → ℝ}
    (hw : ∀ i, 0 < w i) {H : ℝ} {a : Fin d → ℕ} :
    a ∈ strictWeightedSimplex w H ↔ ∑ i, w i * (a i : ℝ) < H := by
  classical
  simp only [strictWeightedSimplex, Finset.mem_filter, mem_realWeightedSimplex hw,
    and_iff_right_iff_imp]
  exact fun h => h.le

theorem realWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c H : ℝ} (hc : 0 < c) (hH : 0 ≤ H) :
    realWeightedSimplex (fun i => (w i : ℝ) / c) H =
      natWeightedSimplex w ⌊c * H⌋₊ := by
  ext a
  rw [mem_realWeightedSimplex (fun i => div_pos (by exact_mod_cast hw i) hc),
    mem_natWeightedSimplex hw, Nat.le_floor_iff (mul_nonneg hc.le hH)]
  have hs : (∑ i, (w i : ℝ) / c * (a i : ℝ)) =
      ((∑ i, w i * a i : ℕ) : ℝ) / c := by
    simp [Nat.cast_sum, Nat.cast_mul, Finset.sum_div, div_mul_eq_mul_div]
  rw [hs, div_le_iff₀ hc, mul_comm H c]

theorem strictWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c H : ℝ} (hc : 0 < c) (hH : 0 < H) :
    strictWeightedSimplex (fun i => (w i : ℝ) / c) H =
      natWeightedSimplex w (⌈c * H⌉₊ - 1) := by
  ext a
  rw [mem_strictWeightedSimplex (fun i => div_pos (by exact_mod_cast hw i) hc),
    mem_natWeightedSimplex hw]
  have hs : (∑ i, (w i : ℝ) / c * (a i : ℝ)) =
      ((∑ i, w i * a i : ℕ) : ℝ) / c := by
    simp [Nat.cast_sum, Nat.cast_mul, Finset.sum_div, div_mul_eq_mul_div]
  rw [hs, div_lt_iff₀ hc, mul_comm H c, ← Nat.lt_ceil]
  have hp : 0 < ⌈c * H⌉₊ := by
    apply Nat.lt_ceil.mpr
    simpa using mul_pos hc hH
  omega

theorem tendsto_card_realWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c : ℝ} (hc : 0 < c) :
    Tendsto (fun H : ℝ => ((realWeightedSimplex (fun i => (w i : ℝ) / c) H).card : ℝ) / H ^ d)
      atTop (𝓝 ((1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ))) * c ^ d)) := by
  have h := tendsto_normalized_natFloor_affine
    (tendsto_card_natWeightedSimplex w hw) hc 0
  apply h.congr'
  filter_upwards [eventually_ge_atTop (0 : ℝ)] with H hH
  simp only [add_zero, realWeightedSimplex_scaled w hw hc hH]

theorem tendsto_card_strictWeightedSimplex_scaled {d : ℕ} (w : Fin d → ℕ)
    (hw : ∀ i, 0 < w i) {c : ℝ} (hc : 0 < c) :
    Tendsto (fun H : ℝ => ((strictWeightedSimplex (fun i => (w i : ℝ) / c) H).card : ℝ) / H ^ d)
      atTop (𝓝 ((1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ))) * c ^ d)) := by
  have hlo := tendsto_normalized_natFloor_affine
    (tendsto_card_natWeightedSimplex w hw) hc (-1)
  have hhi := tendsto_card_realWeightedSimplex_scaled w hw hc
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlo hhi
  · filter_upwards [eventually_ge_atTop (1 / c)] with H hH
    have hHpos : 0 < H := (div_pos zero_lt_one hc).trans_le hH
    have hcH : 1 ≤ c * H := by
      have := (div_le_iff₀ hc).mp hH
      nlinarith
    apply div_le_div_of_nonneg_right _ (pow_nonneg hHpos.le d)
    exact_mod_cast (Finset.card_le_card (show
      natWeightedSimplex w ⌊c * H + -1⌋₊ ⊆
      strictWeightedSimplex (fun i => (w i : ℝ) / c) H from by
        intro a ha
        apply (mem_strictWeightedSimplex (fun i => div_pos (by exact_mod_cast hw i) hc)).mpr
        have ha' := (mem_natWeightedSimplex hw).mp ha
        have hs : ((∑ i, w i * a i : ℕ) : ℝ) ≤ c * H + -1 :=
          (Nat.le_floor_iff (by linarith)).mp ha'
        have heq : (∑ i, (w i : ℝ) / c * (a i : ℝ)) =
            ((∑ i, w i * a i : ℕ) : ℝ) / c := by
          simp [Nat.cast_sum, Nat.cast_mul, Finset.sum_div, div_mul_eq_mul_div]
        rw [heq, div_lt_iff₀ hc]
        nlinarith))
  · filter_upwards [eventually_ge_atTop (0 : ℝ)] with H hH
    apply div_le_div_of_nonneg_right _ (pow_nonneg hH d)
    exact_mod_cast (Finset.card_le_card (Finset.filter_subset
      (fun a : Fin d → ℕ => ∑ i, (w i : ℝ) / c * (a i : ℝ) < H)
      (realWeightedSimplex (fun i => (w i : ℝ) / c) H)))

theorem card_strictWeightedSimplex_dilate {d : ℕ} (w : Fin d → ℝ)
    (hw : ∀ i, 0 < w i) (H : ℝ) {t : ℕ} (ht : 0 < t) :
    (strictWeightedSimplex w ((t : ℝ) * H)).card ≤
      (strictWeightedSimplex w H).card * t ^ d := by
  classical
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hp : (residueRectangle (fun _ : Fin d => t)).card = t ^ d := by
    simp
  rw [← hp, ← Finset.card_product]
  let f : (Fin d → ℕ) → (Fin d → ℕ) × (Fin d → ℕ) :=
    fun a => (fun i => a i / t, fun i => a i % t)
  apply Finset.card_le_card_of_injOn f
  · intro a ha
    apply Finset.mem_product.mpr
    constructor
    · apply (mem_strictWeightedSimplex hw).mpr
      have ha' := (mem_strictWeightedSimplex hw).mp ha
      have hs : (t : ℝ) * (∑ i, w i * (a i / t : ℕ)) ≤
          ∑ i, w i * (a i : ℝ) := by
        rw [Finset.mul_sum]
        apply Finset.sum_le_sum
        intro i hi
        have hdiv : (t : ℝ) * (a i / t : ℕ) ≤ (a i : ℝ) := by
          exact_mod_cast Nat.mul_div_le (a i) t
        calc
          (t : ℝ) * (w i * (a i / t : ℕ)) =
              w i * ((t : ℝ) * (a i / t : ℕ)) := by ring
          _ ≤ w i * (a i : ℝ) := mul_le_mul_of_nonneg_left hdiv (hw i).le
      exact (mul_lt_mul_iff_right₀ htR).mp (hs.trans_lt ha')
    · exact mem_residueRectangle.mpr (fun i => Nat.mod_lt (a i) ht)
  · intro a ha b hb hab
    have hq := congrArg Prod.fst hab
    have hr := congrArg Prod.snd hab
    funext i
    have hqi := congrFun hq i
    have hri := congrFun hr i
    change a i / t = b i / t at hqi
    change a i % t = b i % t at hri
    calc
      a i = t * (a i / t) + a i % t := (Nat.div_add_mod (a i) t).symm
      _ = t * (b i / t) + b i % t := by rw [hqi, hri]
      _ = b i := Nat.div_add_mod (b i) t

theorem strictWeightedSimplex_lower_of_limit {d : ℕ} (w : Fin d → ℝ)
    (hw : ∀ i, 0 < w i) {L : ℝ}
    (hlim : Tendsto (fun x : ℝ => ((strictWeightedSimplex w x).card : ℝ) / x ^ d)
      atTop (𝓝 L)) {H : ℝ} (hH : 0 < H) :
    L * H ^ d ≤ (strictWeightedSimplex w H).card := by
  have ht : Tendsto (fun n : ℕ => (n : ℝ) * H) atTop atTop :=
    Tendsto.atTop_mul_const hH tendsto_natCast_atTop_atTop
  have hl : Tendsto
      (fun n : ℕ => ((strictWeightedSimplex w ((n : ℝ) * H)).card : ℝ) / (n : ℝ) ^ d)
      atTop (𝓝 (L * H ^ d)) := by
    have h := (hlim.comp ht).mul_const (H ^ d)
    apply h.congr'
    filter_upwards [eventually_ge_atTop 1] with n hn
    have hn0 : (n : ℝ) ≠ 0 := by exact_mod_cast (by omega : n ≠ 0)
    simp only [Function.comp_apply, mul_pow]
    field_simp
  apply le_of_tendsto hl
  filter_upwards [eventually_ge_atTop 1] with n hn
  have hn0 : (0 : ℝ) < n := by exact_mod_cast (by omega : 0 < n)
  apply (div_le_iff₀ (pow_pos hn0 d)).mpr
  exact_mod_cast card_strictWeightedSimplex_dilate w hw H (by omega : 0 < n)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean <==
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Tactic

namespace OAI

open Filter Topology

namespace PiExponent

theorem tendsto_natFloor_affine_atTop {a : ℝ} (ha : 0 < a) (b : ℝ) :
    Tendsto (fun x : ℝ => ⌊a * x + b⌋₊) atTop atTop :=
  tendsto_nat_floor_atTop.comp
    (tendsto_atTop_add_const_right atTop b (Tendsto.const_mul_atTop ha tendsto_id))

theorem tendsto_natFloor_affine_div {a : ℝ} (ha : 0 < a) (b : ℝ) :
    Tendsto (fun x : ℝ => (⌊a * x + b⌋₊ : ℝ) / x) atTop (𝓝 a) := by
  have hy : Tendsto (fun x : ℝ => a * x + b) atTop atTop :=
    tendsto_atTop_add_const_right atTop b (Tendsto.const_mul_atTop ha tendsto_id)
  have hratio : Tendsto (fun x : ℝ => (a * x + b) / x) atTop (𝓝 a) := by
    have h : Tendsto (fun x : ℝ => a + b * x⁻¹) atTop (𝓝 (a + b * 0)) :=
      tendsto_const_nhds.add (tendsto_const_nhds.mul
      (tendsto_inv_atTop_zero : Tendsto (fun x : ℝ => x⁻¹) atTop (𝓝 0)))
    simp only [mul_zero, add_zero] at h
    apply h.congr'
    filter_upwards [eventually_gt_atTop (0 : ℝ)] with x hx
    field_simp
  have h := (tendsto_nat_floor_div_atTop.comp hy).mul hratio
  simp only [one_mul] at h
  apply h.congr'
  filter_upwards [hy.eventually (eventually_gt_atTop (0 : ℝ))] with x hx
  change (⌊a * x + b⌋₊ : ℝ) / (a * x + b) * ((a * x + b) / x) = _
  field_simp

theorem tendsto_normalized_natFloor_affine {f : ℕ → ℝ} {d : ℕ} {L a : ℝ}
    (hf : Tendsto (fun n : ℕ => f n / (n : ℝ) ^ d) atTop (𝓝 L))
    (ha : 0 < a) (b : ℝ) :
    Tendsto (fun x : ℝ => f ⌊a * x + b⌋₊ / x ^ d) atTop (𝓝 (L * a ^ d)) := by
  have hfloor := tendsto_natFloor_affine_atTop ha b
  have h := (hf.comp hfloor).mul ((tendsto_natFloor_affine_div ha b).pow d)
  apply h.congr'
  filter_upwards [hfloor.eventually (eventually_ge_atTop 1)] with x hx
  have hn : (⌊a * x + b⌋₊ : ℝ) ≠ 0 := by
    exact_mod_cast (by omega : ⌊a * x + b⌋₊ ≠ 0)
  simp only [Function.comp_apply]
  rw [div_pow]
  field_simp

theorem tendsto_normalized_natFloor_affine_nat {f : ℕ → ℝ} {d : ℕ} {L a : ℝ}
    (hf : Tendsto (fun n : ℕ => f n / (n : ℝ) ^ d) atTop (𝓝 L))
    (ha : 0 < a) (b : ℝ) :
    Tendsto (fun N : ℕ => f ⌊a * (N : ℝ) + b⌋₊ / (N : ℝ) ^ d)
      atTop (𝓝 (L * a ^ d)) :=
  (tendsto_normalized_natFloor_affine hf ha b).comp tendsto_natCast_atTop_atTop

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRational

namespace OAI

open Filter Topology
open scoped BigOperators

namespace PiExponent

theorem tendsto_log_div_of_normalized_pow {f : ℝ → ℝ} {d : ℕ} {L : ℝ}
    (hf : Tendsto (fun H : ℝ => f H / H ^ d) atTop (𝓝 L)) (hL : 0 < L) :
    Tendsto (fun H : ℝ => Real.log (f H) / H) atTop (𝓝 0) := by
  have hlog : Tendsto (fun H : ℝ => Real.log (f H / H ^ d)) atTop (𝓝 (Real.log L)) :=
    (Real.continuousAt_log hL.ne').tendsto.comp hf
  have hslow : Tendsto (fun H : ℝ => Real.log H / H) atTop (𝓝 0) :=
    Real.isLittleO_log_id_atTop.tendsto_div_nhds_zero
  have h := (hlog.div_atTop tendsto_id).add (hslow.const_mul (d : ℝ))
  simp only [mul_zero, add_zero] at h
  apply h.congr'
  filter_upwards [eventually_gt_atTop (0 : ℝ),
    hf.eventually (eventually_ne_nhds hL.ne')] with H hH hn
  have hfne : f H ≠ 0 := by
    intro hz
    apply hn
    simp [hz]
  rw [Real.log_div hfne (pow_ne_zero _ hH.ne'), Real.log_pow]
  simp only [id_eq]
  ring

theorem tendsto_log_add_div_of_normalized_pow {f : ℝ → ℝ} {d : ℕ} {L : ℝ}
    (hf : Tendsto (fun H : ℝ => f H / H ^ d) atTop (𝓝 L)) (hL : 0 < L) (C : ℝ) :
    Tendsto (fun H : ℝ => (Real.log (f H) + C) / H) atTop (𝓝 0) := by
  have h := (tendsto_log_div_of_normalized_pow hf hL).add
    (tendsto_id.const_div_atTop C)
  simpa only [add_zero, add_div, id_eq] using h

theorem tendsto_log_card_realWeightedSimplex_div_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      Real.log ((realWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H)
      atTop (𝓝 0) := by
  apply tendsto_log_div_of_normalized_pow (tendsto_card_realWeightedSimplex_rational ρ hρ)
  apply div_pos zero_lt_one
  apply mul_pos (by exact_mod_cast Nat.factorial_pos d)
  exact Finset.prod_pos (fun i _ => by exact_mod_cast hρ i)

theorem tendsto_log_card_strictWeightedSimplex_div_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      Real.log ((strictWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H)
      atTop (𝓝 0) := by
  apply tendsto_log_div_of_normalized_pow (tendsto_card_strictWeightedSimplex_rational ρ hρ)
  apply div_pos zero_lt_one
  apply mul_pos (by exact_mod_cast Nat.factorial_pos d)
  exact Finset.prod_pos (fun i _ => by exact_mod_cast hρ i)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.SimplexCounting
import OAI.NumberTheory.PiExponent.Polynomials.SimplexRationalWeights

namespace OAI

open scoped BigOperators
open Filter Topology

namespace PiExponent

theorem common_denominator_simplex_constant {d D : ℕ} {ρ : Fin d → ℚ}
    {w : Fin d → ℕ} (hD : 0 < D) (hw : ∀ i, 0 < w i)
    (hweights : ∀ i, (ρ i : ℝ) = (w i : ℝ) / (D : ℝ)) :
    (1 / ((d.factorial : ℝ) * ∏ i, (w i : ℝ))) * (D : ℝ) ^ d =
      1 / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)) := by
  have hprod : (∏ i, (ρ i : ℝ)) = (∏ i, (w i : ℝ)) / (D : ℝ) ^ d := by
    simp_rw [hweights]
    rw [Finset.prod_div_distrib]
    simp
  have hDne : (D : ℝ) ≠ 0 := by exact_mod_cast hD.ne'
  have hPne : (∏ i, (w i : ℝ)) ≠ 0 :=
    (Finset.prod_pos (fun i _ => by exact_mod_cast hw i)).ne'
  have hfac : (d.factorial : ℝ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero d
  rw [hprod]
  field_simp

theorem tendsto_card_realWeightedSimplex_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      ((realWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H ^ d)
      atTop (𝓝 (1 / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)))) := by
  obtain ⟨D, hD, w, hw, hweights⟩ := positive_rational_weights_common_denominator ρ hρ
  have h := tendsto_card_realWeightedSimplex_scaled w hw
    (show (0 : ℝ) < D by exact_mod_cast hD)
  rw [common_denominator_simplex_constant hD hw hweights] at h
  simpa only [← hweights] using h

theorem tendsto_card_strictWeightedSimplex_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    Tendsto (fun H : ℝ =>
      ((strictWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) / H ^ d)
      atTop (𝓝 (1 / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)))) := by
  obtain ⟨D, hD, w, hw, hweights⟩ := positive_rational_weights_common_denominator ρ hρ
  have h := tendsto_card_strictWeightedSimplex_scaled w hw
    (show (0 : ℝ) < D by exact_mod_cast hD)
  rw [common_denominator_simplex_constant hD hw hweights] at h
  simpa only [← hweights] using h

theorem strictWeightedSimplex_card_lower_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) {H : ℝ} (hH : 0 < H) :
    H ^ d / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)) ≤
      ((strictWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) := by
  have h := strictWeightedSimplex_lower_of_limit (fun i => (ρ i : ℝ))
    (fun i => by exact_mod_cast hρ i)
    (tendsto_card_strictWeightedSimplex_rational ρ hρ) hH
  simpa only [one_div, div_eq_mul_inv, one_mul, mul_comm] using h

theorem realWeightedSimplex_card_lower_rational {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) {H : ℝ} (hH : 0 < H) :
    H ^ d / ((d.factorial : ℝ) * ∏ i, (ρ i : ℝ)) ≤
      ((realWeightedSimplex (fun i => (ρ i : ℝ)) H).card : ℝ) := by
  apply (strictWeightedSimplex_card_lower_rational ρ hρ hH).trans
  have hw : ∀ i, (0 : ℝ) < (ρ i : ℝ) := fun i => by exact_mod_cast hρ i
  exact_mod_cast (Finset.card_le_card (show
    strictWeightedSimplex (fun i => (ρ i : ℝ)) H ⊆
      realWeightedSimplex (fun i => (ρ i : ℝ)) H from by
    intro a ha
    exact (mem_realWeightedSimplex hw).mpr ((mem_strictWeightedSimplex hw).mp ha).le))

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Data.Rat.Cast.Order
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent

theorem positive_rational_weights_common_denominator {d : ℕ}
    (ρ : Fin d → ℚ) (hρ : ∀ i, 0 < ρ i) :
    ∃ D : ℕ, 0 < D ∧ ∃ w : Fin d → ℕ,
      (∀ i, 0 < w i) ∧ ∀ i, (ρ i : ℝ) = (w i : ℝ) / (D : ℝ) := by
  classical
  let D : ℕ := ∏ i, (ρ i).den
  have hD : 0 < D := Finset.prod_pos (fun i _ => (ρ i).den_pos)
  have hd : ∀ i, (ρ i).den ∣ D :=
    fun i => Finset.dvd_prod_of_mem (fun j => (ρ j).den) (Finset.mem_univ i)
  choose k hk using hd
  have hkpos : ∀ i, 0 < k i := by
    intro i
    by_contra h
    have hkzero : k i = 0 := by omega
    have := hk i
    rw [hkzero, mul_zero] at this
    omega
  let w : Fin d → ℕ := fun i => (ρ i).num.toNat * k i
  refine ⟨D, hD, w, ?_, ?_⟩
  · intro i
    have hn : 0 < (ρ i).num := Rat.num_pos.mpr (hρ i)
    exact Nat.mul_pos (by omega) (hkpos i)
  · intro i
    have hnum : (((ρ i).num.toNat : ℕ) : ℝ) = ((ρ i).num : ℝ) := by
      exact_mod_cast (Int.toNat_of_nonneg (Rat.num_pos.mpr (hρ i)).le)
    have hcastD : (D : ℝ) = ((ρ i).den : ℝ) * (k i : ℝ) := by
      exact_mod_cast hk i
    have hkne : (k i : ℝ) ≠ 0 := by exact_mod_cast (hkpos i).ne'
    have hdenne : ((ρ i).den : ℝ) ≠ 0 := by exact_mod_cast (ρ i).den_ne_zero
    rw [Rat.cast_def, hcastD]
    change ((ρ i).num : ℝ) / ((ρ i).den : ℝ) =
      (((ρ i).num.toNat * k i : ℕ) : ℝ) / (((ρ i).den : ℝ) * (k i : ℝ))
    rw [Nat.cast_mul, hnum]
    field_simp

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean <==
import Mathlib.Algebra.Order.Antidiag.FinsuppEquiv
import Mathlib.Analysis.SpecialFunctions.Choose
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Tactic

namespace OAI

open scoped BigOperators

namespace PiExponent

def unweightedSimplex (d N : ℕ) : Finset (Fin d → ℕ) :=
  (Fintype.piFinset (fun _ => Finset.range (N + 1))).filter
    (fun a => ∑ i, a i ≤ N)

@[simp] theorem mem_unweightedSimplex {d N : ℕ} {a : Fin d → ℕ} :
    a ∈ unweightedSimplex d N ↔ ∑ i, a i ≤ N := by
  constructor
  · exact fun h => (Finset.mem_filter.mp h).2
  · intro h
    refine Finset.mem_filter.mpr ⟨Fintype.mem_piFinset.mpr ?_, h⟩
    intro i
    apply Finset.mem_range.mpr
    have := Finset.single_le_sum (fun j _ => Nat.zero_le (a j)) (Finset.mem_univ i)
    omega

theorem card_unweightedSimplex (d N : ℕ) :
    (unweightedSimplex d N).card = (N + d).choose d := by
  classical
  let target : Finset (Fin (d + 1) →₀ ℕ) := Finset.univ.finsuppAntidiag N
  have hc : target.card = (N + d).choose d := by
    rw [Finset.card_finsuppAntidiag_nat_eq_choose]
    simp only [Finset.card_univ, Fintype.card_fin]
    rw [show d + 1 + N - 1 = N + d by omega, Nat.choose_symm_add]
  rw [← hc]
  let f : (Fin d → ℕ) → (Fin (d + 1) →₀ ℕ) := fun a =>
    Finsupp.equivFunOnFinite.symm (Fin.cons (N - ∑ i, a i) a)
  apply Finset.card_bij (fun a _ => f a)
  · intro a ha
    apply Finset.mem_finsuppAntidiag.mpr
    constructor
    · simp only [f, Finsupp.coe_equivFunOnFinite_symm, Fin.sum_univ_succ,
        Fin.cons_zero, Fin.cons_succ]
      exact Nat.sub_add_cancel (mem_unweightedSimplex.mp ha)
    · exact Finset.subset_univ _
  · intro a ha b hb hab
    funext i
    have h := congrArg (fun g : Fin (d + 1) →₀ ℕ => g i.succ) hab
    simpa only [f, Finsupp.coe_equivFunOnFinite_symm, Fin.cons_succ] using h
  · intro b hb
    obtain ⟨hs, _⟩ := Finset.mem_finsuppAntidiag.mp hb
    have hs' : b 0 + ∑ i : Fin d, b i.succ = N := by
      simpa only [Fin.sum_univ_succ] using hs
    refine ⟨fun i => b i.succ, mem_unweightedSimplex.mpr (by omega), ?_⟩
    apply Finsupp.ext
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change N - ∑ j : Fin d, b j.succ = b 0
      omega
    · change b j.succ = b j.succ
      rfl

open Filter Topology Asymptotics

theorem tendsto_choose_normalized (d : ℕ) :
    Tendsto (fun N : ℕ => (N.choose d : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  have h := (isEquivalent_choose d).div
    (IsEquivalent.refl : (fun N : ℕ => (N : ℝ) ^ d) ~[atTop]
      (fun N : ℕ => (N : ℝ) ^ d))
  apply h.symm.tendsto_nhds
  apply tendsto_const_nhds.congr'
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hn : (N : ℝ) ≠ 0 := by exact_mod_cast (by omega : N ≠ 0)
  change 1 / (d.factorial : ℝ) = ((N : ℝ) ^ d / (d.factorial : ℝ)) / (N : ℝ) ^ d
  field_simp

theorem tendsto_choose_add_normalized (d c : ℕ) :
    Tendsto (fun N : ℕ => ((N + c).choose d : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  have h₁ := (tendsto_choose_normalized d).comp (tendsto_add_atTop_nat c)
  have h₂ : Tendsto (fun N : ℕ => ((N + c : ℕ) : ℝ) / (N : ℝ))
      atTop (𝓝 1) := by
    simpa [Nat.cast_add, add_comm] using
      (tendsto_add_mul_div_add_mul_atTop_nhds (c : ℝ) 0 1 (d := 1) (by norm_num))
  have h := h₁.mul (h₂.pow d)
  simp only [one_pow, mul_one] at h
  apply h.congr'
  filter_upwards [eventually_ge_atTop 1] with N hN
  have hn : ((N + c : ℕ) : ℝ) ≠ 0 := by exact_mod_cast (by omega : N + c ≠ 0)
  simp only [Function.comp_apply]
  rw [div_pow]
  field_simp

theorem tendsto_card_unweightedSimplex (d : ℕ) :
    Tendsto (fun N : ℕ => ((unweightedSimplex d N).card : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  simpa only [card_unweightedSimplex] using tendsto_choose_add_normalized d d

theorem tendsto_card_unweightedSimplex_add (d c : ℕ) :
    Tendsto (fun N : ℕ => ((unweightedSimplex d (N + c)).card : ℝ) / (N : ℝ) ^ d)
      atTop (𝓝 (1 / (d.factorial : ℝ))) := by
  simpa only [card_unweightedSimplex, Nat.add_assoc] using
    tendsto_choose_add_normalized d (c + d)

end PiExponent

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Maps
import Mathlib.RingTheory.GradedAlgebra.HomogeneousLocalization
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal

namespace OAI

noncomputable section

namespace PiExponent

open DirectSum HomogeneousLocalization
open scoped HomogeneousIdeal

variable {A B S T : Type*} [CommRing A] [CommRing B]
  [SetLike S A] [AddSubgroupClass S A] [SetLike T B] [AddSubgroupClass T B]
  {𝒜 : ℕ → S} {ℬ : ℕ → T} [GradedRing 𝒜] [GradedRing ℬ]

theorem gradedMap_homogeneous_lift (f : 𝒜 →+*ᵍ ℬ) (hf : Function.Surjective f)
    {n : ℕ} {y : B} (hy : y ∈ ℬ n) : ∃ x, x ∈ 𝒜 n ∧ f x = y := by
  obtain ⟨x, hx⟩ := hf y
  refine ⟨decompose 𝒜 x n, (decompose 𝒜 x n).2, ?_⟩
  rw [f.map_directSumDecompose, hx]
  exact decompose_of_mem_same ℬ hy

theorem gradedMap_irrelevant_le_map (f : 𝒜 →+*ᵍ ℬ) (hf : Function.Surjective f) :
    ℬ₊ ≤ 𝒜₊.map f := by
  rw [HomogeneousIdeal.irrelevant_le]
  intro n hn y hy
  obtain ⟨x, hx, rfl⟩ := gradedMap_homogeneous_lift f hf hy
  exact Ideal.mem_map_of_mem f (HomogeneousIdeal.mem_irrelevant_of_mem 𝒜 hn hx)

theorem homogeneousAway_map_surjective (f : 𝒜 →+*ᵍ ℬ) (hf : Function.Surjective f)
    {s : A} {d : ℕ} (hs : s ∈ 𝒜 d) : Function.Surjective (Away.map f s) := by
  intro x
  obtain ⟨n, y, hy, rfl⟩ := Away.mk_surjective _ (f.map_mem hs) x
  obtain ⟨p, hp, rfl⟩ := gradedMap_homogeneous_lift f hf hy
  exact ⟨Away.mk _ hs n p hp, Away.map_mk f s hs n p hp⟩

end PiExponent

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezout
import OAI.NumberTheory.PiExponent.Polynomials.PowerCoverBasis

namespace OAI

namespace PiExponent.TranslatedPowerCover

open WeightedBezout
open scoped BigOperators

noncomputable section

variable {σ k : Type*} [Fintype σ] [Field k]

def Ring (_weights : σ → ℕ) (_center : σ → k) := MvPolynomial σ k

instance (w : σ → ℕ) (a : σ → k) : CommRing (Ring w a) :=
  inferInstanceAs (CommRing (MvPolynomial σ k))

def toPolynomial (w : σ → ℕ) (a : σ → k) : Ring w a ≃+* MvPolynomial σ k :=
  RingEquiv.refl _

instance (w : σ → ℕ) (a : σ → k) : Algebra (MvPolynomial σ k) (Ring w a) :=
  ((toPolynomial w a).symm.toRingHom.comp
    (translatedPowerSubstitution w a).toRingHom).toAlgebra

def decomposition (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Ring w a ≃ₗ[MvPolynomial σ k] ((∀ i, Fin (w i)) →₀ MvPolynomial σ k) :=
  (((toPolynomial w a).toAddEquiv.trans (PowerCover.decompositionAddEquiv w hw)).trans
    (Finsupp.mapRange.addEquiv (translationEquiv a).symm.toAddEquiv)).toLinearEquiv <| by
      intro p q
      have hsub : translatedPowerSubstitution w a p =
          PowerCover.powerSubstitution w (translationEquiv a p) := by
        rw [translatedPowerSubstitution_factor]
        rfl
      change (Finsupp.mapRange.addEquiv (translationEquiv a).symm.toAddEquiv)
          (PowerCover.decompositionAddEquiv w hw
            (translatedPowerSubstitution w a p * toPolynomial w a q)) = _
      rw [hsub, PowerCover.decompositionAddEquiv_power_mul]
      ext r
      simp [Finsupp.smul_apply, smul_eq_mul]

def basis (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.Basis (∀ i, Fin (w i)) (MvPolynomial σ k) (Ring w a) where
  repr := decomposition w a hw

theorem module_free (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.Free (MvPolynomial σ k) (Ring w a) :=
  Module.Free.of_basis (basis w a hw)

theorem module_finite (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.Finite (MvPolynomial σ k) (Ring w a) := by
  classical
  exact Module.Finite.of_basis (basis w a hw)

theorem finrank (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Module.finrank (MvPolynomial σ k) (Ring w a) = ∏ i, w i := by
  classical
  rw [Module.finrank_eq_card_basis (basis w a hw)]
  simp [Fintype.card_pi]

end
end PiExponent.TranslatedPowerCover

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveGlobalMonomialLocal
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialLattice

namespace OAI

noncomputable section
open scoped BigOperators
open PiExponent.CurveValuationCenter PiExponent.WeightedPolynomialPole
open PiExponent.WeightedLocalLattice PiExponent.CurveGlobalMonomialLocal

namespace PiExponent.WeightedMonomialFamilyLattice

theorem exists_generator
    {E ι σ : Type} [Field E] [Algebra ℂ E] [Fintype ι] [Fintype σ]
    (p : NormalizedPlace ℂ E) (a : σ → ι →₀ ℕ) (x : ι → E)
    (z : σ) (hz : a z = 0) (w : ι → ℚ) (hw : ∀ j, 0 < w j)
    {R : ℚ} (hR : 0 < R) (powers : ι → ℕ)
    (hpowers : ∀ j, w j * (powers j : ℚ) = R)
    (pure : ι → σ) (hpure : ∀ j, a (pure j) = Finsupp.single j (powers j))
    (hbudget : ∀ s, (∑ j, w j * (a s j : ℚ)) ≤ R) :
    ∃ i : σ, monomialCoordinates (F := ℂ) a x i ≠ 0 ∧
      (coordinateOrder p.valuation (monomialCoordinates (F := ℂ) a x i) : ℚ) =
        -R * coordinatePole p.valuation x w ∧
      generatedLattice (PlaceValuationRing.ring p) (monomialCoordinates (F := ℂ) a x)
        Finset.univ = Submodule.span (PlaceValuationRing.ring p)
          {monomialCoordinates (F := ℂ) a x i} := by
  classical
  let M : Finset (ι → ℕ) := Finset.univ.image (fun s : σ => fun j => a s j)
  have hzero : 0 ∈ M := by
    apply Finset.mem_image.mpr
    refine ⟨z, Finset.mem_univ z, ?_⟩
    funext j
    simp [hz]
  have hpureM : ∀ j, Pi.single j (powers j) ∈ M := by
    intro j
    apply Finset.mem_image.mpr
    refine ⟨pure j, Finset.mem_univ _, ?_⟩
    ext k
    simp [hpure, Finsupp.single_apply, Pi.single_apply, eq_comm]
  have hbudgetM : ∀ b ∈ M, (∑ j, w j * (b j : ℚ)) ≤ R := by
    intro b hb
    obtain ⟨s, _, rfl⟩ := Finset.mem_image.mp hb
    exact hbudget s
  obtain ⟨b, hb, hbn, hbo, hmin⟩ := WeightedMonomialPole.exists_minimizing_monomial
    p.valuation x w hw hR powers hpowers M hzero hpureM hbudgetM
  obtain ⟨i, _, rfl⟩ := Finset.mem_image.mp hb
  have hn : monomialCoordinates (F := ℂ) a x i ≠ 0 := by
    simpa only [monomialCoordinates_eq_prod] using hbn
  refine ⟨i, hn, ?_, ?_⟩
  · simpa only [monomialCoordinates_eq_prod] using hbo
  · apply generatedLattice_eq_span_of_minimum _ Finset.univ i (Finset.mem_univ i) hn
    intro j hj
    rw [← PlaceValuationRing.valuation_eq_fractionAddValuation]
    simpa only [monomialCoordinates_eq_prod] using
      hmin (fun k => a j k) (Finset.mem_image.mpr ⟨j, Finset.mem_univ j, rfl⟩)

end PiExponent.WeightedMonomialFamilyLattice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.GradedSubring
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialMap

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial DirectSum

variable {R ι σ : Type*} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

abbrev monomialImage (a : σ → ι →₀ ℕ) := (homogeneousMonomialMap (R := R) a).range

abbrev ambientGrade (R ι : Type*) [CommRing R] (n : ℕ) :=
  (homogeneousSubmodule Unit (MvPolynomial ι R) n).restrictScalars ℤ

def gradedMonomialMapInt (a : σ → ι →₀ ℕ) :
    homogeneousSubmodule σ R →+*ᵍ ambientGrade R ι where
  __ := homogeneousMonomialMap a
  map_mem := homogeneousMonomialMap_homogeneous a

theorem monomialImage_homogeneous (a : σ → ι →₀ ℕ) (n : ℕ)
    (p : MvPolynomial Unit (MvPolynomial ι R)) (hp : p ∈ monomialImage a) :
    (decompose (ambientGrade R ι) p n : MvPolynomial Unit (MvPolynomial ι R)) ∈
      monomialImage a := by
  obtain ⟨q, rfl⟩ := hp
  refine ⟨decompose (homogeneousSubmodule σ R) q n, ?_⟩
  exact (gradedMonomialMapInt a).map_directSumDecompose

abbrev imageGrade (a : σ → ι →₀ ℕ) := subringGrade (ambientGrade R ι) (monomialImage a)

instance imageGradedAlgebra (a : σ → ι →₀ ℕ) : GradedAlgebra (imageGrade (R := R) a) :=
  subringGradedAlgebra _ _ (monomialImage_homogeneous a)

def gradedImageMap (a : σ → ι →₀ ℕ) :
    homogeneousSubmodule σ R →+*ᵍ imageGrade (R := R) a where
  __ := (homogeneousMonomialMap a).rangeRestrict
  map_mem := homogeneousMonomialMap_homogeneous a

theorem gradedImageMap_surjective (a : σ → ι →₀ ℕ) :
    Function.Surjective (gradedImageMap (R := R) a) :=
  (homogeneousMonomialMap a).rangeRestrict_surjective

def monomialQuotientEquivImage (a : σ → ι →₀ ℕ) :
    (MvPolynomial σ R ⧸ (monomialHomogeneousIdeal (R := R) a).toIdeal) ≃+* monomialImage (R := R) a :=
  RingHom.quotientKerEquivRange (homogeneousMonomialMap a)

instance monomialHomogeneousIdeal_isPrime [IsDomain R] (a : σ → ι →₀ ℕ) :
    (monomialHomogeneousIdeal (R := R) a).toIdeal.IsPrime :=
  RingHom.ker_isPrime (homogeneousMonomialMap a)

abbrev imageCoordinate (a : σ → ι →₀ ℕ) (s : σ) : monomialImage (R := R) a :=
  ⟨homogeneousMonomialMap a (X s), ⟨X s, rfl⟩⟩

theorem imageCoordinate_mem (a : σ → ι →₀ ℕ) (s : σ) :
    imageCoordinate (R := R) a s ∈ imageGrade a 1 :=
  homogeneousMonomialMap_homogeneous a (isHomogeneous_X R s)

def imageEvaluation (a : σ → ι →₀ ℕ) : monomialImage (R := R) a →+* MvPolynomial ι R :=
  (eval₂Hom (RingHom.id _) (fun _ : Unit => 1)).comp (monomialImage a).subtype

@[simp]
theorem imageEvaluation_coordinate (a : σ → ι →₀ ℕ) (s : σ) :
    imageEvaluation (R := R) a (imageCoordinate a s) = monomial (a s) 1 := by
  simp [imageEvaluation, imageCoordinate, homogeneousMonomialMap]

theorem unit_homogeneous_formula {p : MvPolynomial Unit R} {n : ℕ}
    (hp : p.IsHomogeneous n) :
    p = X () ^ n * C (eval (fun _ : Unit => 1) p) := by
  have he : eval₂Hom C (fun _ : Unit => X () * (1 : MvPolynomial Unit R)) =
      RingHom.id (MvPolynomial Unit R) := by
    apply MvPolynomial.ringHom_ext
    · intro r; simp
    · intro u; cases u; simp
  have hc : (C : R →+* MvPolynomial Unit R).comp (eval₂Hom (RingHom.id _) (fun _ : Unit => 1)) =
      eval₂Hom C (fun _ : Unit => (1 : MvPolynomial Unit R)) := by
    apply MvPolynomial.ringHom_ext <;> intro r <;> simp
  have h := PiExponentSeshadri.Projective.homogeneous_eval₂_scale hp C
    (fun _ : Unit => (1 : MvPolynomial Unit R)) (X ())
  change (eval₂Hom C (fun _ : Unit => X () * (1 : MvPolynomial Unit R))) p =
    X () ^ n * (eval₂Hom C (fun _ : Unit => (1 : MvPolynomial Unit R))) p at h
  rw [he, ← hc] at h
  exact h

theorem imageEvaluation_homogeneous_eq_zero (a : σ → ι →₀ ℕ)
    {p : monomialImage (R := R) a} {n : ℕ} (hp : p ∈ imageGrade a n)
    (he : imageEvaluation a p = 0) : p = 0 := by
  apply Subtype.ext
  have h := unit_homogeneous_formula hp
  change eval (fun _ : Unit => 1) p.1 = 0 at he
  change p.1 = X () ^ n * C (eval (fun _ : Unit => 1) p.1) at h
  rw [he, map_zero, mul_zero] at h
  exact h

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedLocalLattice
import OAI.NumberTheory.PiExponent.Polynomials.WeightedMonomialPole

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.WeightedMonomialLattice

open CurveLocalOrder WeightedLocalLattice WeightedPolynomialPole WeightedMonomialPole

theorem exists_weighted_generator
    {A K ι : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Field K] [Algebra A K] [IsFractionRing A K] [Fintype ι] [DecidableEq ι]
    (x : ι → K) (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M)
    (hbudget : ∀ a ∈ M, (∑ i, w i * (a i : ℚ)) ≤ R) :
    ∃ a ∈ M, (∏ i, x i ^ a i) ≠ 0 ∧
      (coordinateOrder (fractionAddValuation A K) (∏ i, x i ^ a i) : ℚ) =
        -R * coordinatePole (fractionAddValuation A K) x w ∧
      generatedLattice A (fun b => ∏ i, x i ^ b i) M =
        Submodule.span A {∏ i, x i ^ a i} ∧
      Nonempty (A ≃ₗ[A] generatedLattice A (fun b => ∏ i, x i ^ b i) M) := by
  obtain ⟨a,ha,han,hao,hmin⟩ := exists_minimizing_monomial
    (fractionAddValuation A K) x w hw hR powers hpowers M hzero hpure hbudget
  exact ⟨a,ha,han,hao,
    generatedLattice_eq_span_of_minimum _ M a ha han hmin,
    generatedLattice_rank_one_of_minimum _ M a ha han hmin⟩

end PiExponent.WeightedMonomialLattice

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean <==
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Maps
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveCharts

namespace OAI

noncomputable section

namespace PiExponent.WeightedCompactification

open MvPolynomial

variable {R ι σ : Type*} [CommRing R]

attribute [local instance] MvPolynomial.gradedAlgebra

def affineMonomialMap (a : σ → ι →₀ ℕ) : MvPolynomial σ R →+* MvPolynomial ι R :=
  eval₂Hom C (fun s => monomial (a s) 1)

def homogeneousMonomialMap (a : σ → ι →₀ ℕ) :
    MvPolynomial σ R →+* MvPolynomial Unit (MvPolynomial ι R) :=
  eval₂Hom (C.comp C) (fun s => X () * C (monomial (a s) 1))

@[simp]
theorem homogeneousMonomialMap_X (a : σ → ι →₀ ℕ) (s : σ) :
    homogeneousMonomialMap (R := R) a (X s) = X () * C (monomial (a s) 1) := by
  simp [homogeneousMonomialMap]

theorem homogeneousMonomialMap_homogeneous (a : σ → ι →₀ ℕ)
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n) :
    (homogeneousMonomialMap a p).IsHomogeneous n := by
  have h : (homogeneousMonomialMap a p).IsHomogeneous (1 * n) :=
    hp.eval₂ (C.comp C) (fun s => X () * C (monomial (a s) 1))
      (fun r => isHomogeneous_C _ _) (fun s => by
        simpa only [mul_comm] using isHomogeneous_C_mul_X (monomial (a s) (1 : R)) ())
  rw [Nat.one_mul] at h
  exact h

def gradedMonomialMap (a : σ → ι →₀ ℕ) :
    homogeneousSubmodule σ R →+*ᵍ homogeneousSubmodule Unit (MvPolynomial ι R) where
  __ := homogeneousMonomialMap a
  map_mem := homogeneousMonomialMap_homogeneous a

def monomialHomogeneousIdeal (a : σ → ι →₀ ℕ) :
    HomogeneousIdeal (homogeneousSubmodule σ R) :=
  HomogeneousIdeal.comap (gradedMonomialMap a) ⊥

theorem monomialHomogeneousIdeal_eq_ker (a : σ → ι →₀ ℕ) :
    (monomialHomogeneousIdeal (R := R) a).toIdeal =
      RingHom.ker (homogeneousMonomialMap a) := by
  rfl

theorem homogeneousMonomialMap_formula (a : σ → ι →₀ ℕ)
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n) :
    homogeneousMonomialMap a p = X () ^ n * C (affineMonomialMap a p) := by
  have h := PiExponentSeshadri.Projective.homogeneous_eval₂_scale hp
    (C.comp C) (fun s => C (monomial (a s) 1)) (X ())
  have he : (C : MvPolynomial ι R →+* MvPolynomial Unit (MvPolynomial ι R)).comp
      (affineMonomialMap a) = eval₂Hom (C.comp C) (fun s => C (monomial (a s) 1)) := by
    apply MvPolynomial.ringHom_ext <;> intro r <;> simp [affineMonomialMap]
  change homogeneousMonomialMap a p = X () ^ n *
    (eval₂Hom (C.comp C) (fun s => C (monomial (a s) 1))) p at h
  rw [← he] at h
  exact h

end PiExponent.WeightedCompactification

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean <==
import OAI.NumberTheory.PiExponent.Polynomials.WeightedPolynomialPole

namespace OAI

noncomputable section
open scoped BigOperators
namespace PiExponent.WeightedMonomialPole

open WeightedCurveDegree WeightedPolynomialPole PolynomialPoleBound

variable {K ι : Type*} [Field K] [Fintype ι]

theorem coordinateOrder_le_realValuation (v : AddValuation K (WithTop ℤ)) (x : K) :
    ((coordinateOrder v x : ℝ) : WithTop ℝ) ≤ realValuation v x := by
  by_cases hx : x = 0
  · simp [hx]
  · rw [realValuation_of_ne_zero v x hx]

theorem realValuation_le_iff (v : AddValuation K (WithTop ℤ)) (x y : K) :
    realValuation v x ≤ realValuation v y ↔ v x ≤ v y :=
  (Int.cast_strictMono (R := ℝ)).withTop_map.le_iff_le

theorem monomial_order_lower (v : AddValuation K (WithTop ℤ)) (x : ι → K)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) (a : ι → ℕ) {R : ℚ}
    (ha : (∑ i, w i * (a i : ℚ)) ≤ R) :
    ((-(R : ℝ) * (coordinatePole v x w : ℝ) : ℝ) : WithTop ℝ) ≤
      realValuation v (∏ i, x i ^ a i) := by
  have hq : -R * coordinatePole v x w ≤
      ∑ i, (a i : ℚ) * (coordinateOrder v (x i) : ℚ) := by
    have h := monomial_pole_le w (fun i => (coordinateOrder v (x i) : ℚ)) hw a ha
    change -(∑ i, (a i : ℚ) * (coordinateOrder v (x i) : ℚ)) ≤ R * coordinatePole v x w at h
    linarith
  have hr : -(R : ℝ) * (coordinatePole v x w : ℝ) ≤
      ∑ i, (a i : ℝ) * (coordinateOrder v (x i) : ℝ) := by exact_mod_cast hq
  apply (WithTop.coe_le_coe.mpr hr).trans
  rw [WithTop.coe_sum, valuation_prod]
  apply Finset.sum_le_sum
  intro i hi
  rw [(realValuation v).map_pow]
  simpa only [← WithTop.coe_nsmul, nsmul_eq_mul] using
    nsmul_le_nsmul_right (coordinateOrder_le_realValuation v (x i)) (a i)

theorem coordinateOrder_pow (v : AddValuation K (WithTop ℤ))
    (x : K) (hx : x ≠ 0) (n : ℕ) :
    coordinateOrder v (x ^ n) = (n : ℤ) * coordinateOrder v x := by
  rw [coordinateOrder, dite_eq_right (pow_ne_zero n hx), coordinateOrder, dite_eq_right hx]
  have hu : Units.mk0 (x ^ n) (pow_ne_zero n hx) = (Units.mk0 x hx) ^ n := by
    apply Units.ext
    rfl
  rw [hu, integerOrder_pow]

theorem exists_attaining_monomial [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → K)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (_hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M) :
    ∃ a ∈ M, (∏ i, x i ^ a i) ≠ 0 ∧
      (coordinateOrder v (∏ i, x i ^ a i) : ℚ) = -R * coordinatePole v x w := by
  by_cases hD : coordinatePole v x w = 0
  · refine ⟨0, hzero, by simp, ?_⟩
    simp [hD, coordinateOrder, integerOrder_one]
  have hDpos : 0 < coordinatePole v x w :=
    lt_of_le_of_ne (weightedPole_nonneg w _) (Ne.symm hD)
  obtain ⟨o, _, ho⟩ := Finset.exists_mem_eq_sup'
    (s := (Finset.univ : Finset (Option ι))) Finset.univ_nonempty
    (fun i => i.elim 0 (fun j => -(coordinateOrder v (x j) : ℚ) / w j))
  change coordinatePole v x w = _ at ho
  cases o with
  | none => exact False.elim (hD ho)
  | some i =>
    change coordinatePole v x w = -(coordinateOrder v (x i) : ℚ) / w i at ho
    have hx : x i ≠ 0 := by
      intro hx
      have hh : coordinatePole v x w = 0 := by simpa [hx, coordinateOrder] using ho
      exact hD hh
    have heval : (∏ j, x j ^ (Pi.single i (powers i) : ι → ℕ) j) = x i ^ powers i := by
      simp [Pi.single_apply]
    refine ⟨Pi.single i (powers i), hpure i, ?_, ?_⟩
    · rw [heval]
      exact pow_ne_zero _ hx
    · rw [heval, coordinateOrder_pow v (x i) hx]
      push_cast
      change (powers i : ℚ) * (coordinateOrder v (x i) : ℚ) = -R * coordinatePole v x w
      rw [ho, ← hpowers i]
      field_simp [ne_of_gt (hw i)]

theorem exists_minimizing_monomial [DecidableEq ι]
    (v : AddValuation K (WithTop ℤ)) (x : ι → K)
    (w : ι → ℚ) (hw : ∀ i, 0 < w i) {R : ℚ} (hR : 0 < R)
    (powers : ι → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = R)
    (M : Finset (ι → ℕ)) (hzero : 0 ∈ M)
    (hpure : ∀ i, Pi.single i (powers i) ∈ M)
    (hbudget : ∀ a ∈ M, (∑ i, w i * (a i : ℚ)) ≤ R) :
    ∃ a ∈ M, (∏ i, x i ^ a i) ≠ 0 ∧
      (coordinateOrder v (∏ i, x i ^ a i) : ℚ) = -R * coordinatePole v x w ∧
      ∀ b ∈ M, v (∏ i, x i ^ a i) ≤ v (∏ i, x i ^ b i) := by
  obtain ⟨a,ha,han,hao⟩ := exists_attaining_monomial v x w hw hR powers hpowers M hzero hpure
  refine ⟨a,ha,han,hao,?_⟩
  intro b hb
  apply (realValuation_le_iff v _ _).mp
  rw [realValuation_of_ne_zero v _ han]
  have he : (coordinateOrder v (∏ i, x i ^ a i) : ℝ) =
      -(R : ℝ) * (coordinatePole v x w : ℝ) := by exact_mod_cast hao
  rw [he]
  exact monomial_order_lower v x w hw b (hbudget b hb)

end PiExponent.WeightedMonomialPole

end

end OAI


==> anc/lean/OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean <==
import OAI.NumberTheory.PiExponent.Geometry.WeightedCurveDegree
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialPoleBound

namespace OAI

noncomputable section
namespace PiExponent.WeightedPolynomialPole
open WeightedCurveDegree PolynomialPoleBound

variable {K ι : Type*} [Field K] [Fintype ι]

def coordinateOrder (v : AddValuation K (WithTop ℤ)) (x : K) : ℤ := by
  classical
  exact if h : x = 0 then 0 else integerOrder v (Units.mk0 x h)

def coordinatePole (v : AddValuation K (WithTop ℤ)) (x : ι → K) (w : ι → ℚ) : ℚ :=
  weightedPole w (fun i => (coordinateOrder v (x i) : ℚ))

@[simp] theorem realValuation_of_ne_zero (v : AddValuation K (WithTop ℤ))
    (x : K) (hx : x ≠ 0) :
    realValuation v x = ((coordinateOrder v x : ℝ) : WithTop ℝ) := by
  rw [coordinateOrder, dite_eq_right hx, realValuation_apply]
  have h : v x = (integerOrder v (Units.mk0 x hx) : WithTop ℤ) :=
    (coe_integerOrder v (Units.mk0 x hx)).symm
  rw [h, WithTop.map_coe]

theorem coordinate_order_lower (v : AddValuation K (WithTop ℤ))
    (x : ι → K) (w : ι → ℚ) (hw : ∀ i, 0 < w i) (i : ι) :
    ((-(w i : ℝ) * (coordinatePole v x w : ℝ) : ℝ) : WithTop ℝ) ≤
      realValuation v (x i) := by
  by_cases hx : x i = 0
  · simp [hx]
  · rw [realValuation_of_ne_zero v (x i) hx]
    apply WithTop.coe_le_coe.mpr
    have h := (div_le_iff₀ (hw i)).mp
      (div_le_weightedPole w (fun j => (coordinateOrder v (x j) : ℚ)) i)
    have hq : -(w i) * coordinatePole v x w ≤ (coordinateOrder v (x i) : ℚ) := by
      dsimp [coordinatePole]
      nlinarith
    exact_mod_cast hq

theorem framePolynomial_order_lower {m : ℕ} [Algebra ℂ K]
    (v : AddValuation K (WithTop ℤ)) (x : Fin (m+1) → K)
    (w : Fin (m+1) → ℚ) (hw : ∀ i, 0 < w i) (N : ℝ)
    (hc : ∀ c : ℂ, (0 : WithTop ℝ) ≤ realValuation v (algebraMap ℂ K c))
    (p : MvPolynomial (Fin (m+1)) ℂ)
    (hp : PiExponentApprox.HasWeightedDegreeLE (fun i => (w i : ℝ)) N p) :
    ((-N * (coordinatePole v x w : ℝ) : ℝ) : WithTop ℝ) ≤
      realValuation v (MvPolynomial.aeval x p) := by
  apply PolynomialPoleBound.framePolynomial_order_lower
    (realValuation v) x (fun i => (w i : ℝ)) (coordinatePole v x w) N
      _ (coordinate_order_lower v x w hw) hc p hp
  exact_mod_cast weightedPole_nonneg w (fun i => (coordinateOrder v (x i) : ℚ))

end PiExponent.WeightedPolynomialPole

end

end OAI


==> anc/lean/QuadraticPi/ApproximationSelection.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics
import Mathlib.Data.List.Range
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity

/-!
# Successive approximations for an arbitrary nonzero real number

Unlike the pi-specific upstream selection lemmas, these results work for
every real `x ≠ 0`.  Vanishing approximation errors force nonzero numerators;
no lower bound such as `pi > 3` is needed.  An arbitrary initial denominator
cutoff and arbitrary thresholds depending on all previously selected weights
are retained.

The history convention is the upstream convention: the newest weight comes
first in the list.  Taking the first `m` terms gives every finite prefix.
-/

namespace QuadraticPi

open Filter

/-- Select a good approximation with arbitrarily large logarithmic weight,
nonzero numerator, and any prescribed initial denominator cutoff. -/
theorem exists_large_log_approximation
    (x nu X : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (Q0 : ℕ) :
    ∃ p : ℤ, ∃ q : ℕ,
      Q0 ≤ q ∧ 2 ≤ q ∧ X < Real.log q ∧ p ≠ 0 ∧
        |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu) := by
  have hsmall : ∀ᶠ q : ℝ in atTop, q ^ (-nu) < |x| :=
    (tendsto_rpow_neg_atTop hnu).eventually
      (eventually_lt_nhds (abs_pos.mpr hx))
  obtain ⟨B, hB⟩ := eventually_atTop.mp hsmall
  obtain ⟨N, hN⟩ := exists_nat_gt (max (Real.exp X) B)
  obtain ⟨p, q, hq, happrox⟩ := hbad (max Q0 (max 2 N))
  have hq0 : Q0 ≤ q := (le_max_left _ _).trans hq
  have hq' : max 2 N ≤ q := (le_max_right _ _).trans hq
  have hq2 : 2 ≤ q := (le_max_left _ _).trans hq'
  have hNq : N ≤ q := (le_max_right _ _).trans hq'
  have hmax : max (Real.exp X) B < (q : ℝ) :=
    hN.trans_le (by exact_mod_cast hNq)
  have hexp : Real.exp X < (q : ℝ) :=
    lt_of_le_of_lt (le_max_left _ _) hmax
  have hlog : X < Real.log q := by
    simpa using Real.log_lt_log (Real.exp_pos X) hexp
  have hp : p ≠ 0 := by
    intro hp0
    have hzero : |x| ≤ (q : ℝ) ^ (-nu) := by simpa [hp0] using happrox
    exact (not_le_of_gt (hB q ((le_max_right _ _).trans hmax.le))) hzero
  exact ⟨p, q, hq0, hq2, hlog, hp, happrox⟩

/-- A choice sequence passes every arbitrary threshold based on its already
chosen finite weight history, while preserving the actual error inequalities. -/
theorem exists_successive_approximations
    (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (Q0 : ℕ) (T : List ℝ → ℝ) :
    ∃ p : ℕ → ℤ, ∃ q : ℕ → ℕ, ∀ n,
      Q0 ≤ q n ∧ 2 ≤ q n ∧ p n ≠ 0 ∧
      |x - (p n : ℝ) / q n| ≤ (q n : ℝ) ^ (-nu) ∧
      1 ≤ Nat.ceil (Real.log (q n)) ∧
      T (((List.range n).reverse).map
        (fun i => ((Nat.ceil (Real.log (q i))) : ℝ))) <
          ((Nat.ceil (Real.log (q n))) : ℝ) := by
  classical
  let wt : ℤ × ℕ → ℝ := fun a => (Nat.ceil (Real.log a.2) : ℝ)
  let Good : ℤ × ℕ → Prop := fun a =>
    Q0 ≤ a.2 ∧ 2 ≤ a.2 ∧ a.1 ≠ 0 ∧
    |x - (a.1 : ℝ) / a.2| ≤ (a.2 : ℝ) ^ (-nu) ∧
    1 ≤ Nat.ceil (Real.log a.2)
  have hex (L : List (ℤ × ℕ)) :
      ∃ a : ℤ × ℕ, Good a ∧ T (L.map wt) < wt a := by
    obtain ⟨p, q, hq0, hq, hlog, hp, happ⟩ :=
      exists_large_log_approximation x nu (max 1 (T (L.map wt))) hx hnu hbad Q0
    have hceil : Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) := Nat.le_ceil _
    have hone : 1 < (Nat.ceil (Real.log q) : ℝ) :=
      lt_of_le_of_lt (le_max_left _ _) (lt_of_lt_of_le hlog hceil)
    have hnat : 1 ≤ Nat.ceil (Real.log q) := by exact_mod_cast le_of_lt hone
    exact ⟨(p, q), ⟨hq0, hq, hp, happ, hnat⟩,
      lt_of_le_of_lt (le_max_right _ _) (lt_of_lt_of_le hlog hceil)⟩
  let next : List (ℤ × ℕ) → ℤ × ℕ := fun L => (hex L).choose
  have hnext (L : List (ℤ × ℕ)) : Good (next L) ∧ T (L.map wt) < wt (next L) :=
    (hex L).choose_spec
  let hist : ℕ → List (ℤ × ℕ) := Nat.rec [] (fun _ L => next L :: L)
  let a : ℕ → ℤ × ℕ := fun n => next (hist n)
  have hhist (n : ℕ) : hist n = (List.range n).reverse.map a := by
    induction n with
    | zero => rfl
    | succ n ih =>
      change a n :: hist n = (List.range (n + 1)).reverse.map a
      rw [ih]
      simp [List.range_succ, List.reverse_append]
  refine ⟨fun n => (a n).1, fun n => (a n).2, fun n => ?_⟩
  have hgood : Good (a n) := (hnext (hist n)).1
  refine ⟨hgood.1, hgood.2.1, hgood.2.2.1, hgood.2.2.2.1,
    hgood.2.2.2.2, ?_⟩
  have hbound := (hnext (hist n)).2
  have hmap : (hist n).map wt = (List.range n).reverse.map (wt ∘ a) := by
    rw [hhist, List.map_map]
  rw [hmap] at hbound
  exact hbound

/-- The integer logarithmic weights retain the usual unit rounding error. -/
theorem logarithmic_weight_bounds (q : ℕ) (hq : 1 ≤ q) :
    Real.log q ≤ (Nat.ceil (Real.log q) : ℝ) ∧
      (Nat.ceil (Real.log q) : ℝ) < Real.log q + 1 := by
  exact ⟨Nat.le_ceil _, Nat.ceil_lt_add_one (Real.log_nonneg (by exact_mod_cast hq))⟩

/-- Express the error of an arbitrary real target at its integer log weight. -/
theorem approximation_error_at_logarithmic_weight
    (x nu : ℝ) (hnu : 0 < nu) (p : ℤ) (q : ℕ) (hq : 1 ≤ q)
    (herror : |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    |x - (p : ℝ) / q| ≤
      Real.exp (nu - nu * (Nat.ceil (Real.log q) : ℝ)) := by
  have hqpos : (0 : ℝ) < q := by exact_mod_cast (by omega : 0 < q)
  have hw := (logarithmic_weight_bounds q hq).2
  calc
    _ ≤ (q : ℝ) ^ (-nu) := herror
    _ = Real.exp (Real.log q * (-nu)) := Real.rpow_def_of_pos hqpos _
    _ ≤ _ := Real.exp_le_exp.mpr (by nlinarith)

end QuadraticPi


==> anc/lean/QuadraticPi/CofinalComparison.lean <==
import OAI.NumberTheory.PiExponent.Approximation.Comparison
import Mathlib.Algebra.Order.Floor.Semiring

/-! A scalar comparison lemma for determinant bounds available at cofinally
many natural cutoffs, while the analytic limits use real cutoffs. -/

namespace QuadraticPi
open Filter Topology

theorem cofinal_determinant_bounds_inconsistent
    (nu theta x ear ean collisionLimit : ℝ)
    (b err collision : ℝ → ℝ)
    (hnu : 1 < nu)
    (hgap : ear + ean < nu * (x - theta) - (1 - theta))
    (hcollision : 1 + ear + ean < collisionLimit)
    (herr : Tendsto err atTop (𝓝 0))
    (hcol : Tendsto collision atTop (𝓝 collisionLimit))
    (hb : ∀ H : ℝ, 0 < H → 0 ≤ b H ∧ b H ≤ theta)
    (hcofinal : ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧ ∃ value : ℝ,
      -(1 - b H) - ear ≤ value ∧
      value ≤ ean + err H + max (-collision H) (-nu * (x - b H))) : False := by
  have hsum : Tendsto (fun H : ℝ => ear + ean + err H)
      atTop (𝓝 (ear + ean + 0)) := tendsto_const_nhds.add herr
  have hsmall : ∀ᶠ H : ℝ in atTop,
      ear + ean + err H < nu * (x - theta) - (1 - theta) :=
    hsum.eventually (Iio_mem_nhds (by simpa using hgap))
  have hdiff : Tendsto (fun H : ℝ => collision H - (1 + ear + ean + err H))
      atTop (𝓝 (collisionLimit - (1 + ear + ean + 0))) :=
    hcol.sub (tendsto_const_nhds.add herr)
  have hlarge : ∀ᶠ H : ℝ in atTop,
      0 < collision H - (1 + ear + ean + err H) :=
    hdiff.eventually (Ioi_mem_nhds (by linarith))
  obtain ⟨L, hL⟩ := Filter.eventually_atTop.mp (hsmall.and hlarge)
  obtain ⟨H, hLH, hH, value, hlower, hupper⟩ := hcofinal ⌈L⌉₊
  have hLHreal : L ≤ (H : ℝ) := (Nat.le_ceil L).trans (by exact_mod_cast hLH)
  obtain ⟨hs, hc⟩ := hL H hLHreal
  obtain ⟨hb0, hbtheta⟩ := hb H (by exact_mod_cast hH)
  exact OAI.PiExponent.determinant_bounds_inconsistent
    nu theta x (b H) ear ean (err H) (collision H) value
    hnu hb0 hbtheta hs (by linarith) hlower hupper

end QuadraticPi


==> anc/lean/QuadraticPi/Denominators.lean <==
import QuadraticPi.QuadraticRing
import QuadraticPi.Interpolation
import Mathlib.Algebra.Polynomial.Eval.Subring
import Mathlib.NumberTheory.Chebyshev
import Mathlib.RingTheory.PowerSeries.Log
import Mathlib.RingTheory.PowerSeries.Trunc
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Push
import Mathlib.Tactic.Ring

/-!
# Actual denominator clearing for the quadratic-center jet matrix

The finite binomial expansion and clearing arguments are adapted from
OpenAI's `Approximation/RowTranslation.lean`, `Arithmetic.lean`, and
`MatrixArithmetic.lean`.  Polynomial clearing is first proved for an
arbitrary ring homomorphism into `ℂ`, then instantiated with the actual
quadratic order.  The concluding entry theorem has no assumed integrality
premise.  The lcm factors and exponents are those of the upstream Lean lemma.
-/

namespace QuadraticPi.Denominators

open scoped BigOperators

noncomputable section

/-- The first `T` Taylor coefficients of the formal logarithm. -/
def truncatedLog (T : ℕ) : Polynomial ℂ :=
  PowerSeries.trunc T (PowerSeries.log ℂ)

/-- Centers belonging to the fixed imaginary quadratic field. -/
def quadraticCenters {m : ℕ} (d : ℕ) (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Fin m → ℂ :=
  fun i => 2 * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) * (p i : ℂ) / (q i : ℂ)

theorem quadraticCenters_ne_zero {m : ℕ} (d : ℕ) (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hd : 0 < d) (i : Fin m) (hp : p i ≠ 0) (hq : q i ≠ 0) :
    quadraticCenters d p q i ≠ 0 := by
  have hsR : Real.sqrt (d : ℝ) ≠ 0 :=
    (Real.sqrt_pos.mpr (by exact_mod_cast hd)).ne'
  have hsC : (Real.sqrt (d : ℝ) : ℂ) ≠ 0 := by exact_mod_cast hsR
  have hpC : (p i : ℂ) ≠ 0 := by exact_mod_cast hp
  have hqC : (q i : ℂ) ≠ 0 := by exact_mod_cast hq
  exact div_ne_zero
    (mul_ne_zero (mul_ne_zero (by norm_num) (mul_ne_zero Complex.I_ne_zero hsC)) hpC) hqC

namespace Shift

open MvPolynomial

variable {σ R : Type*} [Fintype σ] [DecidableEq σ] [CommSemiring R]

def multiIndex (a : σ → ℕ) : σ →₀ ℕ := Finsupp.equivFunOnFinite.symm a

omit [DecidableEq σ] in
@[simp] theorem multiIndex_apply (a : σ → ℕ) (i : σ) : multiIndex a i = a i := by
  simp [multiIndex]

omit [Fintype σ] [DecidableEq σ] in
theorem shifted_X_pow (c : σ → R) (i : σ) (n : ℕ) :
    (X i + C (c i)) ^ n =
      ∑ b : Fin (n + 1), C ((n.choose b : R) * c i ^ (n - b)) * X i ^ (b : ℕ) := by
  rw [add_pow, ← Fin.sum_univ_eq_sum_range]
  apply Finset.sum_congr rfl
  intro b hb
  simp only [map_mul, map_pow, map_natCast]
  ring

theorem shifted_product_expansion (c : σ → R) (a : σ → ℕ) :
    (∏ i, (X i + C (c i)) ^ a i) =
      ∑ b : (∀ i, Fin (a i + 1)),
        C (∏ i, ((a i).choose (b i) : R) * c i ^ (a i - b i)) *
          monomial (multiIndex (fun i => (b i : ℕ))) 1 := by
  simp_rw [shifted_X_pow]
  rw [Fintype.prod_sum]
  apply Finset.sum_congr rfl
  intro b hb
  rw [Finset.prod_mul_distrib, ← map_prod, prod_X_pow]
  have hidx : Finsupp.indicator Finset.univ (fun i _ => (b i : ℕ)) =
      multiIndex (fun i => (b i : ℕ)) := by
    ext i
    simp [Finsupp.indicator]
  rw [hidx]

theorem coeff_shifted_product (c : σ → R) (β a : σ →₀ ℕ) :
    (∏ i, (X i + C (c i)) ^ a i).coeff β =
      ∏ i, ((a i).choose (β i) : R) * c i ^ (a i - β i) := by
  classical
  rw [shifted_product_expansion, coeff_sum]
  simp only [coeff_C_mul, coeff_monomial]
  by_cases h : ∀ i, β i ≤ a i
  · let b₀ : ∀ i, Fin (a i + 1) := fun i => ⟨β i, Nat.lt_succ_of_le (h i)⟩
    have hidx : multiIndex (fun i => (b₀ i : ℕ)) = β := by ext i; simp [b₀]
    rw [Finset.sum_eq_single b₀]
    · simp [hidx, b₀]
    · intro b hb hne
      have hidx' : multiIndex (fun i => (b i : ℕ)) ≠ β := by
        intro he
        apply hne
        funext i
        apply Fin.ext
        have hi := congrArg (fun d : σ →₀ ℕ => d i) he
        simpa [b₀] using hi
      simp [hidx']
    · simp
  · push Not at h
    obtain ⟨i, hi⟩ := h
    have hright : (∏ j, ((a j).choose (β j) : R) * c j ^ (a j - β j)) = 0 := by
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      simp [Nat.choose_eq_zero_of_lt hi]
    rw [hright]
    apply Finset.sum_eq_zero
    intro b hb
    have hidx : multiIndex (fun j => (b j : ℕ)) ≠ β := by
      intro he
      have hi' := congrArg (fun d : σ →₀ ℕ => d i) he
      have hbi : (b i : ℕ) = β i := by simpa using hi'
      have hlt := (b i).isLt
      omega
    simp [hidx]

end Shift

@[simp] theorem exponentVector_apply {m : ℕ} (a : Fin m → ℕ) (i : Fin m) :
    Interpolation.exponentVector a i = a i := by
  simp [Interpolation.exponentVector]

theorem entry_eq_binomial_product {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) :
    Interpolation.entry r G j s β h α =
      (∏ i, ((α i).choose (β i) : ℂ)) *
        (((1 + Polynomial.X) ^ h * ∏ i,
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)).coeff s) := by
  classical
  have hexp := Shift.coeff_shifted_product
    (fun i => Polynomial.C ((j : ℂ) * r i) + G i)
    (Interpolation.exponentVector β) (Interpolation.exponentVector α)
  simp only [exponentVector_apply] at hexp
  have hp : (Interpolation.monomialImage r G j h α).coeff (Interpolation.exponentVector β) =
      (1 + Polynomial.X) ^ h * ∏ i,
        ((α i).choose (β i) : Polynomial ℂ) *
          (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i) := by
    rw [Interpolation.monomialImage, MvPolynomial.coeff_C_mul]
    simpa only [add_comm] using congrArg (fun x => (1 + Polynomial.X) ^ h * x) hexp
  rw [Interpolation.entry, hp, Finset.prod_mul_distrib]
  have hc : (∏ i, ((α i).choose (β i) : Polynomial ℂ)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) := by simp
  rw [hc]
  rw [show (1 + Polynomial.X) ^ h *
      (Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) =
      Polynomial.C (∏ i, ((α i).choose (β i) : ℂ)) *
        ((1 + Polynomial.X) ^ h *
          ∏ i, (Polynomial.C ((j : ℂ) * r i) + G i) ^ (α i - β i)) by ring]
  rw [Polynomial.coeff_C_mul]

theorem entry_eq_zero_of_not_le {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (β : Fin m → ℕ)
    (h : ℕ) (α : Fin m → ℕ) (hβα : ¬ ∀ i, β i ≤ α i) :
    Interpolation.entry r G j s β h α = 0 := by
  classical
  push Not at hβα
  obtain ⟨i, hi⟩ := hβα
  rw [entry_eq_binomial_product]
  have hprod : (∏ k, ((α k).choose (β k) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  rw [hprod, zero_mul]

theorem scalar_product_mul_coeff {m : ℕ} (q : Fin m → ℂ)
    (e : Fin m → ℕ) (P : Polynomial ℂ) (F : Fin m → Polynomial ℂ) (s : ℕ) :
    (∏ i, q i ^ e i) * (P * ∏ i, F i ^ e i).coeff s =
      (P * ∏ i, (Polynomial.C (q i) * F i) ^ e i).coeff s := by
  have he : P * ∏ i, (Polynomial.C (q i) * F i) ^ e i =
      Polynomial.C (∏ i, q i ^ e i) * (P * ∏ i, F i ^ e i) := by
    simp only [mul_pow, Finset.prod_mul_distrib, ← map_pow, ← map_prod]
    ring
  rw [he, Polynomial.coeff_C_mul]

section RingClearing

variable {A : Type*} [CommRing A] (f : A →+* ℂ)

theorem dvd_lcmUpto_of_pos_le {k T : ℕ} (hk : 0 < k) (hkT : k ≤ T) :
    k ∣ Nat.lcmUpto T :=
  Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨hk, hkT⟩)

theorem lcm_mul_log_coeff_range (T k : ℕ) (hk : k ≤ T) :
    (Nat.lcmUpto T : ℂ) * PowerSeries.coeff k (PowerSeries.log ℂ) ∈ f.range := by
  by_cases hk0 : k = 0
  · simp [hk0]
  obtain ⟨v, hv⟩ := dvd_lcmUpto_of_pos_le (Nat.pos_of_ne_zero hk0) hk
  refine ⟨((-1 : A) ^ (k + 1)) * (v : A), ?_⟩
  rw [PowerSeries.coeff_log, ite_eq_right hk0, hv]
  have hkC : (k : ℂ) ≠ 0 := by exact_mod_cast hk0
  simp only [map_mul, map_pow, map_neg, map_one, map_natCast, map_div₀, Nat.cast_mul]
  field_simp

theorem cleared_log_trunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto T : ℂ) * truncatedLog T ∈
      (Polynomial.mapRingHom f).range := by
  apply (Polynomial.mem_map_range f).mpr
  intro k
  rw [Polynomial.coeff_C_mul, truncatedLog, PowerSeries.coeff_trunc]
  split_ifs with hk
  · exact lcm_mul_log_coeff_range f T k hk.le
  · simp

theorem ring_C_mem (z : A) :
    Polynomial.C (f z) ∈ (Polynomial.mapRingHom f).range :=
  ⟨Polynomial.C z, by simp⟩

theorem cleared_shifted_log_trunc_mem (T q : ℕ) (z : A) :
    Polynomial.C (Nat.lcmUpto T : ℂ) *
      (Polynomial.C (f z) + Polynomial.C (q : ℂ) * truncatedLog T) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (Nat.lcmUpto T : ℂ) ∈ S := by simp
  have hq : Polynomial.C (q : ℂ) ∈ S := by simp
  have hlog := cleared_log_trunc_mem f T
  have h := S.add_mem (S.mul_mem hL (ring_C_mem f z)) (S.mul_mem hq hlog)
  convert h using 1
  ring

theorem cleared_polynomial_power_mem (L e k : ℕ) (P : Polynomial ℂ) (hk : k ≤ e)
    (hP : Polynomial.C (L : ℂ) * P ∈ (Polynomial.mapRingHom f).range) :
    Polynomial.C ((L : ℂ) ^ e) * P ^ k ∈ (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (L : ℂ) ∈ S := by simp
  have hh := S.mul_mem (S.pow_mem hL (e - k)) (S.pow_mem hP k)
  have he : e = (e - k) + k := (Nat.sub_add_cancel hk).symm
  rw [he, map_pow, pow_add]
  simpa only [mul_pow, mul_assoc] using hh

theorem cleared_polynomial_product_mem {ι : Type*} (s : Finset ι)
    (L e k : ι → ℕ) (P : ι → Polynomial ℂ) (hk : ∀ i ∈ s, k i ≤ e i)
    (hP : ∀ i ∈ s, Polynomial.C (L i : ℂ) * P i ∈
      (Polynomial.mapRingHom f).range) :
    Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * (∏ i ∈ s, P i ^ k i) ∈
      (Polynomial.mapRingHom f).range := by
  let S := (Polynomial.mapRingHom f).range
  have hh := S.prod_mem (fun i hi => cleared_polynomial_power_mem f (L i) (e i) (k i)
    (P i) (hk i hi) (hP i hi))
  simpa only [← Finset.prod_mul_distrib, map_prod] using hh

theorem common_denominator_coeff_range {ι : Type*} (s : Finset ι)
    (L e k : ι → ℕ) (F : ι → Polynomial ℂ) (P : Polynomial A)
    (hk : ∀ i ∈ s, k i ≤ e i)
    (hF : ∀ i ∈ s, Polynomial.C (L i : ℂ) * F i ∈
      (Polynomial.mapRingHom f).range) (n : ℕ) :
    (∏ i ∈ s, (L i : ℂ) ^ e i) *
      (P.map f * ∏ i ∈ s, F i ^ k i).coeff n ∈ f.range := by
  let S := (Polynomial.mapRingHom f).range
  have hP : P.map f ∈ S := ⟨P, rfl⟩
  have hh := S.mul_mem hP (cleared_polynomial_product_mem f s L e k F hk hF)
  have he : P.map f * (Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) * ∏ i ∈ s, F i ^ k i) =
      Polynomial.C (∏ i ∈ s, (L i : ℂ) ^ e i) *
        (P.map f * ∏ i ∈ s, F i ^ k i) := by ring
  rw [he] at hh
  have hc := (Polynomial.mem_map_range f).mp hh n
  simpa only [Polynomial.coeff_C_mul] using hc

theorem shifted_truncation_product_coeff_range {ι : Type*} (s : Finset ι)
    (T q e k : ι → ℕ) (z : ι → A) (P : Polynomial A)
    (hk : ∀ i ∈ s, k i ≤ e i) (n : ℕ) :
    (∏ i ∈ s, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (P.map f * ∏ i ∈ s,
        (Polynomial.C (f (z i)) + Polynomial.C (q i : ℂ) * truncatedLog (T i)) ^ k i).coeff n
      ∈ f.range := by
  exact common_denominator_coeff_range f s (fun i => Nat.lcmUpto (T i)) e k _ P hk
    (fun i hi => cleared_shifted_log_trunc_mem f (T i) (q i) (z i)) n

end RingClearing

theorem quadratic_center_cast (d j : ℕ) (p : ℤ) :
    quadraticElement d 0 (2 * (j : ℤ) * p) =
      (j : ℂ) * (2 * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) * (p : ℂ)) := by
  rw [quadraticElement_eq]
  push_cast
  ring

/-- The actual upstream lcm and row/column factors clear every jet entry. -/
theorem entry_truncatedLog_cleared_quadratic {m : ℕ} (d : ℕ)
    (T q e : Fin m → ℕ) (p : Fin m → ℤ) (hq : ∀ i, q i ≠ 0)
    (j s h : ℕ) (β α : Fin m → ℕ) (hα : ∀ i, α i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) *
      Interpolation.entry (quadraticCenters d p q)
        (fun i => truncatedLog (T i)) j s β h α ∈ quadraticOrder d := by
  classical
  by_cases hβα : ∀ i, β i ≤ α i
  swap
  · rw [entry_eq_zero_of_not_le _ _ _ _ _ _ _ hβα, mul_zero]
    exact (quadraticOrder d).zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by
    intro i
    exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ α i) / (∏ i, (q i : ℂ) ^ β i) =
      ∏ i, (q i : ℂ) ^ (α i - β i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    simpa only [div_eq_mul_inv] using (pow_sub₀ (q i : ℂ) (hqC i) (hβα i)).symm
  let z : Fin m → quadraticOrder d := fun i =>
    ⟨quadraticElement d 0 (2 * (j : ℤ) * p i), ⟨0, 2 * (j : ℤ) * p i, rfl⟩⟩
  have hz (i : Fin m) : Polynomial.C (q i : ℂ) *
      (Polynomial.C ((j : ℂ) * quadraticCenters d p q i) + truncatedLog (T i)) =
      Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) * truncatedLog (T i) := by
    rw [mul_add, ← map_mul]
    congr 1
    apply congrArg Polynomial.C
    change (q i : ℂ) * ((j : ℂ) *
      (2 * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) * (p i : ℂ) / (q i : ℂ))) =
      quadraticElement d 0 (2 * (j : ℤ) * p i)
    rw [quadratic_center_cast]
    field_simp [hqC i]
  have hclear := shifted_truncation_product_coeff_range (quadraticOrder d).subtype Finset.univ
    T q e (fun i => α i - β i) z ((1 + Polynomial.X) ^ h)
    (fun i hi => (Nat.sub_le (α i) (β i)).trans (hα i)) s
  have hP : (((1 + Polynomial.X) ^ h : Polynomial (quadraticOrder d)).map
      (quadraticOrder d).subtype) = (1 + Polynomial.X) ^ h := by simp
  simp only [hP] at hclear
  have hchoose : (∏ i, ((α i).choose (β i) : ℂ)) ∈ (quadraticOrder d).subtype.range := by
    apply (quadraticOrder d).subtype.range.prod_mem
    intro i hi
    exact ⟨((α i).choose (β i) : quadraticOrder d), by simp⟩
  have hscalar := scalar_product_mul_coeff (fun i => (q i : ℂ)) (fun i => α i - β i)
    ((1 + Polynomial.X) ^ h)
    (fun i => Polynomial.C ((j : ℂ) * quadraticCenters d p q i) + truncatedLog (T i)) s
  simp_rw [hz] at hscalar
  rw [mul_div_assoc, hratio, entry_eq_binomial_product]
  have he := (quadraticOrder d).subtype.range.mul_mem hchoose hclear
  change (∏ i, ((α i).choose (β i) : ℂ)) *
      ((∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
        (((1 + Polynomial.X) ^ h * ∏ i,
          (Polynomial.C (z i : ℂ) + Polynomial.C (q i : ℂ) * truncatedLog (T i)) ^
            (α i - β i)).coeff s)) ∈ (quadraticOrder d).subtype.range at he
  rw [← hscalar] at he
  have he' : (∏ i, ((α i).choose (β i) : ℂ)) *
      ((∏ i, (Nat.lcmUpto (T i) : ℂ) ^ e i) *
        ((∏ i, (q i : ℂ) ^ (α i - β i)) *
          (((1 + Polynomial.X) ^ h * ∏ i,
            (Polynomial.C ((j : ℂ) * quadraticCenters d p q i) + truncatedLog (T i)) ^
              (α i - β i)).coeff s))) ∈ quadraticOrder d := by
    simpa using he
  convert he' using 1
  ring

end

end QuadraticPi.Denominators


==> anc/lean/QuadraticPi/DeterminantLogBound.lean <==
import QuadraticPi.QuadraticRing
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring

/-!
Quadratic-order versions of the cleared determinant inequalities from
OpenAI PiExponent/Approximation/Arithmetic.lean (pinned source in the audit).
The concrete norm gap is proved in QuadraticRing, not an input here.
-/

namespace QuadraticPi
open scoped BigOperators
noncomputable section

theorem det_row_column_scale {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℂ) :
    Matrix.det (fun i j => r i * (c j * A i j)) =
      (∏ i, r i) * (∏ j, c j) * A.det := by
  calc
    _ = (∏ i, r i) * (Matrix.of fun i j => c j * A i j).det :=
      Matrix.det_mul_column r (Matrix.of fun i j => c j * A i j)
    _ = _ := by rw [Matrix.det_mul_row c A]; ring

theorem cleared_det_norm_bound_of_quadratic_entries
    (d : ℕ) {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ)
    (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (r i : ℂ) * ((c j : ℂ) * A i j) ∈ quadraticOrder d) :
    1 ≤ (∏ i, r i) * (∏ j, c j) * ‖A.det‖ := by
  let B : Matrix ι ι ℂ := fun i j => (r i : ℂ) * ((c j : ℂ) * A i j)
  have hd : B.det = (∏ i, (r i : ℂ)) * (∏ j, (c j : ℂ)) * A.det :=
    det_row_column_scale A _ _
  have hr' : (∏ i, (r i : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
    intro i hi
    exact_mod_cast (hr i).ne')
  have hc' : (∏ j, (c j : ℂ)) ≠ 0 := Finset.prod_ne_zero_iff.mpr (by
    intro j hj
    exact_mod_cast (hc j).ne')
  have hB : B.det ≠ 0 := by rw [hd]; exact mul_ne_zero (mul_ne_zero hr' hc') hA
  have h := one_le_norm_det_of_mem_quadraticOrder d B hentries hB
  rw [hd, Complex.norm_mul, Complex.norm_mul, Complex.norm_prod, Complex.norm_prod] at h
  simpa only [Complex.norm_real, Real.norm_eq_abs, abs_of_pos (hr _),
    abs_of_pos (hc _)] using h

theorem cleared_det_log_bound_of_quadratic_entries
    (d : ℕ) {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ)
    (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (r i : ℂ) * ((c j : ℂ) * A i j) ∈ quadraticOrder d) :
    -(∑ i, Real.log (r i)) - ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have hrp : 0 < ∏ i, r i := Finset.prod_pos (by intro i hi; exact hr i)
  have hcp : 0 < ∏ i, c i := Finset.prod_pos (by intro i hi; exact hc i)
  have hn : 0 < ‖A.det‖ := norm_pos_iff.mpr hA
  have h := Real.log_nonneg (cleared_det_norm_bound_of_quadratic_entries d A r c hr hc hA hentries)
  rw [Real.log_mul (mul_pos hrp hcp).ne' hn.ne', Real.log_mul hrp.ne' hcp.ne',
    Real.log_prod (by intro i hi; exact (hr i).ne'),
    Real.log_prod (by intro i hi; exact (hc i).ne')] at h
  linarith

theorem cleared_det_log_bound_with_quadratic_denominator
    (d : ℕ) {ι : Type*} [Fintype ι] [DecidableEq ι]
    (A : Matrix ι ι ℂ) (r c : ι → ℝ) (D : ℝ)
    (hD : 0 < D) (hr : ∀ i, 0 < r i) (hc : ∀ i, 0 < c i) (hA : A.det ≠ 0)
    (hentries : ∀ i j, (D : ℂ) * (r i : ℂ) * ((c j : ℂ) * A i j) ∈ quadraticOrder d) :
    -(Fintype.card ι : ℝ) * Real.log D - (∑ i, Real.log (r i)) -
      ∑ j, Real.log (c j) ≤ Real.log ‖A.det‖ := by
  have h := cleared_det_log_bound_of_quadratic_entries d A (fun i => D * r i) c
    (fun i => mul_pos hD (hr i)) hc hA (by simpa using hentries)
  simp_rw [Real.log_mul hD.ne' (hr _).ne'] at h
  rw [Finset.sum_add_distrib, Finset.sum_const] at h
  simp only [Finset.card_univ, nsmul_eq_mul] at h
  linarith

end
end QuadraticPi


==> anc/lean/QuadraticPi/ExponentConclusion.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.NumberTheory.DiophantineApproximation.Basic
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum

/-!
# The irrationality-exponent conclusion from an eventual lower bound

The four definitions below reproduce the mathematical definitions in OpenAI's
`OAI/NumberTheory/PiExponent/Statement.lean`, at commit
`fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb`, under the pilot's own namespace.

The finite-exception and supremum argument follows the generic argument in
the same revision's `Approximation/Exponent.lean`.  That upstream module
already contains a generic conclusion with separate assumptions of
irrationality and the eventual lower bound.  Here irrationality is also
proved from the actual all-denominator lower bound, so the final theorem
has no additional hypothesis.

No interpolation theorem or project-specific axiom is used in this file.
-/

namespace QuadraticPi

def GoodRationalApproximations (x nu : ℝ) : Set ℚ :=
  {r | 2 ≤ r.den ∧ 0 < |x - (r : ℝ)| ∧
    |x - (r : ℝ)| < (r.den : ℝ) ^ (-nu)}

def ApproximationExponents (x : ℝ) : Set ℝ :=
  {nu | 0 < nu ∧ (GoodRationalApproximations x nu).Infinite}

noncomputable def irrationalityExponent (x : ℝ) : ℝ :=
  sSup (ApproximationExponents x)

def EventualLowerBound (x : ℝ) : Prop :=
  ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
    ∀ (p : ℤ) (q : ℕ), Q ≤ q →
      (q : ℝ) ^ (-nu) ≤ |x - (p : ℝ) / (q : ℝ)|

/-- Rational numbers have exact representations with arbitrarily large
denominator multiples, contradicting the asserted positive lower bound. -/
theorem irrational_of_eventualLowerBound {x : ℝ}
    (hx : EventualLowerBound x) : Irrational x := by
  obtain ⟨Q, hQ, hbound⟩ := hx 3 (by norm_num)
  rintro ⟨r, rfl⟩
  have hQpos : 0 < Q := by omega
  have hQreal : (Q : ℝ) ≠ 0 := by positivity
  have hlarge : Q ≤ r.den * Q := by nlinarith [r.pos]
  have hrepr :
      ((r.num * (Q : ℤ) : ℤ) : ℝ) / ((r.den * Q : ℕ) : ℝ) = (r : ℝ) := by
    simp only [Int.cast_mul, Int.cast_natCast, Nat.cast_mul, Rat.cast_def]
    exact mul_div_mul_right _ _ hQreal
  have hbad := hbound (r.num * (Q : ℤ)) (r.den * Q) hlarge
  rw [hrepr, sub_self, abs_zero] at hbad
  have hpositive : (0 : ℝ) < ((r.den * Q : ℕ) : ℝ) ^ (-(3 : ℝ)) :=
    Real.rpow_pos_of_pos (by positivity) _
  exact (not_le_of_gt hpositive) hbad

/-- A bounded denominator and an approximation within one bound both
coordinates of the reduced numerator-denominator pair. -/
theorem finite_rat_den_le_abs_sub_lt_one (x : ℝ) (N : ℕ) :
    {r : ℚ | r.den ≤ N ∧ |x - (r : ℝ)| < 1}.Finite := by
  classical
  let f : ℚ → ℤ × ℕ := fun r => (r.num, r.den)
  have hinj : Function.Injective f := by
    intro a b hab
    have hp := Prod.mk.inj hab
    rw [← Rat.num_div_den a, ← Rat.num_div_den b, hp.1, hp.2]
  let t : Set (ℤ × ℕ) := ⋃ (q : ℕ) (_ : q ∈ Set.Icc 1 N),
    Set.Icc ⌈(x - 1) * q⌉ ⌊(x + 1) * q⌋ ×ˢ {q}
  have ht : t.Finite :=
    Set.Finite.biUnion (Set.finite_Icc _ _) fun q _ =>
      Set.Finite.prod (Set.finite_Icc _ _) (Set.finite_singleton _)
  have hsub : f '' {r : ℚ | r.den ≤ N ∧ |x - (r : ℝ)| < 1} ⊆ t := by
    rintro _ ⟨r, ⟨hrN, hr⟩, rfl⟩
    have hrden : (0 : ℝ) < r.den := Nat.cast_pos.mpr r.pos
    have hrlow : x - 1 < (r : ℝ) := by linarith [(abs_lt.mp hr).2]
    have hrhigh : (r : ℝ) < x + 1 := by linarith [(abs_lt.mp hr).1]
    have hnlow : (x - 1) * r.den ≤ (r.num : ℝ) := by
      rw [Rat.cast_def] at hrlow
      exact ((lt_div_iff₀ hrden).mp hrlow).le
    have hnhigh : (r.num : ℝ) ≤ (x + 1) * r.den := by
      rw [Rat.cast_def] at hrhigh
      exact ((div_lt_iff₀ hrden).mp hrhigh).le
    simp only [t, Set.mem_iUnion]
    refine ⟨r.den, ⟨r.pos, hrN⟩, ?_⟩
    exact ⟨⟨Int.ceil_le.mpr hnlow, Int.le_floor.mpr hnhigh⟩, rfl⟩
  exact (ht.subset hsub).of_finite_image hinj.injOn

/-- Dirichlet's theorem supplies exponent two for every irrational real. -/
theorem two_mem_approximationExponents {x : ℝ} (hx : Irrational x) :
    (2 : ℝ) ∈ ApproximationExponents x := by
  refine ⟨by norm_num, ?_⟩
  have hi := Real.infinite_rat_abs_sub_lt_one_div_den_sq_of_irrational hx
  have hf := finite_rat_den_le_abs_sub_lt_one x 1
  apply (hi.sdiff hf).mono
  intro r hr
  have hrden : 1 ≤ (r.den : ℝ) := by exact_mod_cast r.pos
  have hrone : |x - (r : ℝ)| < 1 :=
    hr.1.trans_le (by
      simpa only [div_one] using
        one_div_le_one_div_of_le (by norm_num : (0 : ℝ) < 1)
          (by nlinarith : (1 : ℝ) ≤ (r.den : ℝ) ^ 2))
  have hr2 : 2 ≤ r.den := by
    by_contra h
    exact hr.2 ⟨by omega, hrone⟩
  refine ⟨hr2, abs_pos.mpr (sub_ne_zero.mpr (hx.ne_rat r)), ?_⟩
  simpa only [Set.mem_ofPred_eq, Real.rpow_neg (Nat.cast_nonneg r.den),
    Real.rpow_two, one_div] using hr.1

/-- The eventual lower bound leaves only finitely many good approximants
at every exponent strictly larger than two. -/
theorem finite_goodRationalApproximations_of_eventualLowerBound {x nu : ℝ}
    (hx : EventualLowerBound x) (hnu : 2 < nu) :
    (GoodRationalApproximations x nu).Finite := by
  obtain ⟨Q, hQ, hbound⟩ := hx nu hnu
  apply (finite_rat_den_le_abs_sub_lt_one x Q).subset
  intro r hr
  have hltQ : r.den < Q := by
    by_contra h
    have hb := hbound r.num r.den (by omega)
    rw [← Rat.cast_def] at hb
    exact (not_lt_of_ge hb) hr.2.2
  refine ⟨hltQ.le, hr.2.2.trans_le ?_⟩
  exact Real.rpow_le_one_of_one_le_of_nonpos
    (by exact_mod_cast r.pos) (by linarith)

/-- An actual all-denominator eventual lower bound is sufficient by itself
to prove that the ordinary irrationality exponent is exactly two. -/
theorem irrationalityExponent_eq_two_of_eventualLowerBound {x : ℝ}
    (hx : EventualLowerBound x) : irrationalityExponent x = 2 := by
  have htwo := two_mem_approximationExponents (irrational_of_eventualLowerBound hx)
  have hbound : ∀ nu ∈ ApproximationExponents x, nu ≤ 2 := by
    intro nu hnu
    by_contra h
    exact (finite_goodRationalApproximations_of_eventualLowerBound hx
      (by linarith)).not_infinite hnu.2
  apply le_antisymm
  · exact csSup_le ⟨2, htwo⟩ hbound
  · exact le_csSup ⟨2, hbound⟩ htwo

/-- A strict eventual bound is more than sufficient for the same result. -/
theorem irrationalityExponent_eq_two_of_strict_eventual_bound {x : ℝ}
    (hx : ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ) ^ (-nu) < |x - (p : ℝ) / (q : ℝ)|) :
    irrationalityExponent x = 2 := by
  apply irrationalityExponent_eq_two_of_eventualLowerBound
  intro nu hnu
  obtain ⟨Q, hQ, hbound⟩ := hx nu hnu
  exact ⟨Q, hQ, fun p q hq => (hbound p q hq).le⟩

/-- The conclusion unfolded into the exact supremum of the explicit
reduced-rational approximation set used by the upstream statement. -/
theorem approximation_supremum_eq_two {x : ℝ} (hx : EventualLowerBound x) :
    sSup {nu : ℝ | 0 < nu ∧
      Set.Infinite {r : ℚ | 2 ≤ r.den ∧ 0 < |x - (r : ℝ)| ∧
        |x - (r : ℝ)| < (r.den : ℝ) ^ (-nu)}} = 2 :=
  irrationalityExponent_eq_two_of_eventualLowerBound hx

end QuadraticPi


==> anc/lean/QuadraticPi/FormalLogBridge.lean <==
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixSurjectivity
import QuadraticPi.QuadraticRing
import QuadraticPi.Interpolation

/-!
# Formal logarithmic interpolation to the actual weighted determinant

The narrow upstream dependency closure (with only its imports narrowed) is pinned to OpenAI commit
`fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb` and compiled locally.  These theorems
use its filtered change of variables between the formal logarithm and its
polynomial truncation.  Row indices have the strict weighted cutoff; column
indices have the weak weighted cutoff, exactly as in the cited interpolation
statement.  Arbitrary complex centers are permitted.

No interpolation assertion is introduced as an axiom.  The formal logarithmic
packet-surjectivity premise and the denominator-clearing premise are explicit.
-/

namespace QuadraticPi.FormalLogBridge

open OAI OAI.PiExponent
open scoped BigOperators

noncomputable section

/-- The pilot polynomial entries agree definitionally with the upstream entries. -/
theorem entry_eq_pilot {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (b : Fin m → ℕ)
    (h : ℕ) (a : Fin m → ℕ) :
    InterpolationMatrix.entry r G j s b h a =
      QuadraticPi.Interpolation.entry r G j s b h a := rfl

/-- The full weighted matrix uses the same concrete polynomial coefficients as
our first pilot, with the exact upstream weighted finite row and column sets. -/
theorem truncatedLogMatrix_eq_pilot {m : ℕ}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (r : Fin m → ℂ) (T : Fin m → ℕ) :
    InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w H r T =
      QuadraticPi.Interpolation.jetMatrix r
        (fun i => InterpolationMatrix.truncatedLog (T i))
        (fun ρ => ρ.1.val) (fun ρ => ρ.2.val 0)
        (fun ρ i => ρ.2.val i.succ)
        (fun c => c.val 0) (fun c i => c.val i.succ) := rfl

/-- Formal logarithmic packet surjectivity yields a genuinely nonzero minor of
all strict-weight rows against distinct weak-weight columns. -/
theorem exists_truncatedLog_minor_of_formalLog_packets {m : ℕ} {α : Type*}
    (K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogJet.formalJet (fun i => (j.val : ℂ) * r i) (P a)))) :
    ∃ selection : InterpolationMatrix.Row K v0 θ w (H : ℝ) →
        InterpolationMatrix.Column w0 w (H : ℝ),
      Function.Injective selection ∧
        ((InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection).det ≠ 0 := by
  classical
  apply InterpolationMatrix.exists_full_row_minor_of_surjective
  exact FormalMatrixBridge.truncatedLogMatrix_surjective_of_formalLog_packets
    K w0 v0 θ w H hw0 hw V hV hrow r T hT P hdegree hpacket

/-- Once entries are cleared into the actual quadratic order, the same minor
has the required positive arithmetic lower bound.  The analytic upper bound
and quantitative choices of clearing factors remain separate obligations. -/
theorem exists_cleared_truncatedLog_minor_of_formalLog_packets {m : ℕ} {α : Type*}
    (d K : ℕ) (w0 v0 θ : ℝ) (w : Fin m → ℝ) (H : ℚ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (V : Fin (m+1) → ℚ) (hV : ∀ i, 0 < V i)
    (hrow : ∀ i, (V i : ℝ) = InterpolationMatrix.rowWeights v0 θ w i)
    (r : Fin m → ℂ) (T : Fin m → ℕ)
    (hT : ∀ i, V i.succ ≤ (T i : ℚ) * V 0)
    (P : α → PiExponentApprox.FramePolynomial m)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights w0 w) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a => fun j : Fin K =>
      JetGeometry.rationalCoefficientPacket V H
        (FormalLogJet.formalJet (fun i => (j.val : ℂ) * r i) (P a))))
    (rowFactor : InterpolationMatrix.Row K v0 θ w (H : ℝ) → ℂ)
    (colFactor : InterpolationMatrix.Column w0 w (H : ℝ) → ℂ)
    (hrowFactor : ∀ i, rowFactor i ≠ 0)
    (hcolFactor : ∀ k, colFactor k ≠ 0)
    (hclear : ∀ i k, rowFactor i *
      InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T i k *
        colFactor k ∈ quadraticOrder d) :
    ∃ selection : InterpolationMatrix.Row K v0 θ w (H : ℝ) →
        InterpolationMatrix.Column w0 w (H : ℝ),
      Function.Injective selection ∧
      ((InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection).det ≠ 0 ∧
      1 ≤ (∏ i, ‖rowFactor i‖) *
        ‖((InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection).det‖ *
        (∏ i, ‖colFactor (selection i)‖) := by
  classical
  obtain ⟨selection, hinj, hdet⟩ :=
    exists_truncatedLog_minor_of_formalLog_packets K w0 v0 θ w H hw0 hw
      V hV hrow r T hT P hdegree hpacket
  let A := (InterpolationMatrix.truncatedLogMatrix K w0 v0 θ w (H : ℝ) r T).submatrix id selection
  let B := Matrix.diagonal rowFactor * A * Matrix.diagonal (colFactor ∘ selection)
  have hB : ∀ i k, B i k ∈ quadraticOrder d := by
    intro i k
    simpa [B, A, Matrix.diagonal_mul, Matrix.mul_diagonal, Function.comp_def] using
      hclear i (selection k)
  have hBdet : B.det = (∏ i, rowFactor i) * A.det *
      (∏ i, colFactor (selection i)) := by
    simp [B, Matrix.det_mul, Matrix.det_diagonal, Function.comp_def]
  have hBne : B.det ≠ 0 := by
    rw [hBdet]
    exact mul_ne_zero (mul_ne_zero
      (Finset.prod_ne_zero_iff.mpr (fun i _ => hrowFactor i)) hdet)
      (Finset.prod_ne_zero_iff.mpr (fun i _ => hcolFactor (selection i)))
  have hlower := one_le_norm_det_of_mem_quadraticOrder d B hB hBne
  refine ⟨selection, hinj, hdet, ?_⟩
  simpa only [hBdet, Complex.norm_mul, Complex.norm_prod, A] using hlower

end
end QuadraticPi.FormalLogBridge


==> anc/lean/QuadraticPi/Interpolation.lean <==
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Algebra.MvPolynomial.Basic
import Mathlib.Algebra.Polynomial.Coeff
import Mathlib.Basic.Complex.Basic
import Mathlib.Data.Finsupp.Defs

/-!
# Finite polynomial-jet interpolation and a nonzero determinant

This pilot does not postulate or prove separated-weight interpolation.
It proves the finite linear-algebra bridge with explicit polynomial-jet entries.

The determinant expansion and polynomial coefficient calculation below are
adapted from OpenAI's `OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean`,
theorems `exists_full_row_minor_of_surjective` and `sectionImage_coeff`.
The extracted argument is generic in the complex centers; it contains no
assumption that the centers are Gaussian rational numbers.
-/

namespace QuadraticPi.Interpolation

open scoped BigOperators

noncomputable section

/-- A surjective finite matrix has a nonzero square minor using every row. -/
theorem exists_full_row_minor_of_surjective
    {R C K : Type*} [Fintype R] [Fintype C] [DecidableEq R] [Field K]
    (A : Matrix R C K) (hA : Function.Surjective A.mulVecLin) :
    ∃ selection : R → C, Function.Injective selection ∧
      (A.submatrix id selection).det ≠ 0 := by
  classical
  obtain ⟨B, hB⟩ := Matrix.mulVec_surjective_iff_exists_right_inverse.mp hA
  have hexp : (A * B).det =
      ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
    calc
      (A * B).det = ∑ p : R → C, ∑ σ : Equiv.Perm R,
          ((Equiv.Perm.sign σ : ℤ) : K) * ∏ i, A (σ i) (p i) * B (p i) i := by
        simp only [Matrix.det_apply', Matrix.mul_apply, Finset.prod_univ_sum,
          Finset.mul_sum, Fintype.piFinset_univ]
        rw [Finset.sum_comm]
      _ = ∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i := by
        apply Finset.sum_congr rfl
        intro p hp
        simp only [Matrix.det_apply', Matrix.submatrix_apply, id_eq,
          Finset.prod_mul_distrib, ← mul_assoc, ← Finset.sum_mul]
  have hsum : (∑ p : R → C, (A.submatrix id p).det * ∏ i, B (p i) i) ≠ 0 := by
    rw [← hexp, hB, Matrix.det_one]
    exact one_ne_zero
  obtain ⟨p, _, hp⟩ := Finset.exists_ne_zero_of_sum_ne_zero hsum
  have hdet : (A.submatrix id p).det ≠ 0 := by
    intro h
    apply hp
    rw [h, zero_mul]
  refine ⟨p, ?_, hdet⟩
  intro i j hij
  by_contra hne
  exact hdet (Matrix.det_zero_of_column_eq hne (fun k => congrArg (A k) hij))

/-- Convert a finite tuple of exponents into a finitely supported exponent vector. -/
def exponentVector {m : ℕ} (a : Fin m → ℕ) : Fin m →₀ ℕ :=
  Finsupp.equivFunOnFinite.symm a

/-- The polynomial `(1+t)^h ∏ᵢ (j rᵢ + Gᵢ(t) + uᵢ)^aᵢ`. -/
def monomialImage {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j h : ℕ) (a : Fin m → ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.C ((1 + Polynomial.X) ^ h) *
    ∏ i, (MvPolynomial.C (Polynomial.C ((j : ℂ) * r i) + G i) +
      MvPolynomial.X i) ^ a i

/-- Its exact `t^s u^b` coefficient. -/
def entry {m : ℕ} (r : Fin m → ℂ)
    (G : Fin m → Polynomial ℂ) (j s : ℕ) (b : Fin m → ℕ)
    (h : ℕ) (a : Fin m → ℕ) : ℂ :=
  ((monomialImage r G j h a).coeff (exponentVector b)).coeff s

/-- Substitute the chart into a finite linear combination of monomials. -/
def sectionImage {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ) (j : ℕ) :
    MvPolynomial (Fin m) (Polynomial ℂ) :=
  ∑ c, MvPolynomial.C (Polynomial.C (x c)) * monomialImage r G j (h c) (a c)

theorem sectionImage_coeff {m : ℕ} {C : Type*} [Fintype C]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (h : C → ℕ) (a : C → Fin m → ℕ) (x : C → ℂ)
    (j s : ℕ) (b : Fin m → ℕ) :
    ((sectionImage r G h a x j).coeff (exponentVector b)).coeff s =
      ∑ c, entry r G j s b (h c) (a c) * x c := by
  classical
  simp only [sectionImage, MvPolynomial.coeff_sum, MvPolynomial.coeff_C_mul,
    Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul, entry]
  apply Finset.sum_congr rfl
  intro c hc
  exact mul_comm _ _

/-- Matrix of any finite family of polynomial coefficient packets. -/
def jetMatrix {m : ℕ} {R C : Type*}
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (j s : R → ℕ) (b : R → Fin m → ℕ)
    (h : C → ℕ) (a : C → Fin m → ℕ) : Matrix R C ℂ :=
  fun row col => entry r G (j row) (s row) (b row) (h col) (a col)

/-- The coefficient interpretation supplies the actual determinant needed later.

The surjectivity premise is explicit. Obtaining it from Theorem 2.1, with all
weighted cutoffs and quantifiers, is a separate task and is not assumed proved
by this pilot.
-/
theorem exists_jet_minor_of_packet_surjective
    {m : ℕ} {R C : Type*} [Fintype R] [Fintype C] [DecidableEq R]
    (r : Fin m → ℂ) (G : Fin m → Polynomial ℂ)
    (j s : R → ℕ) (b : R → Fin m → ℕ)
    (h : C → ℕ) (a : C → Fin m → ℕ)
    (hpacket : Function.Surjective (fun x : C → ℂ => fun row : R =>
      ((sectionImage r G h a x (j row)).coeff (exponentVector (b row))).coeff (s row))) :
    ∃ selection : R → C, Function.Injective selection ∧
      ((jetMatrix r G j s b h a).submatrix id selection).det ≠ 0 := by
  apply exists_full_row_minor_of_surjective
  intro y
  obtain ⟨x, hx⟩ := hpacket y
  refine ⟨x, ?_⟩
  funext row
  have heq := congrFun hx row
  dsimp only at heq
  rw [sectionImage_coeff] at heq
  exact heq

end
end QuadraticPi.Interpolation


==> anc/lean/QuadraticPi/LemniscateActualMinorTransport.lean <==
import QuadraticPi.LemniscateAnalyticJetRealization
import QuadraticPi.LemniscateJetCoordinateTransport
import QuadraticPi.LemniscateClearedRowTaylor
import QuadraticPi.LemniscateOmegaNormalization
import QuadraticPi.LemniscateSameMinorBound

/-! The actual selected arithmetic EPA minor is transported, with the same
selected columns, to the entire cleared analytic determinant. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateActualMinorTransport
open scoped BigOperators
open OAI.PiExponent LemniscateDataConstruction LemniscateExponentConditional
open LemniscateAnalytic LemniscateAnalyticRowData LemniscateSameMinorBound
open LemniscateTranslatedDeterminant LemniscateDisplacement
open LemniscateJetCoordinateTransport LemniscateLogParameterChart
open LemniscateClearedRowTaylor LemniscateAnalyticJetRealization

variable {nu : ℝ} (d : ScalarData nu fixedCost)
variable (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ)

/-- The same actual matrix after the parameter and common-multiplier maps. -/
theorem clearedMinor_eq_transformed (H : ℝ) (hq : ∀ i, 2 ≤ q i)
    (selection : Row d q H → Column d q H) :
    clearedMinor d p q H selection =
      (transformedFullLogMatrix d.N d.B.w0 d.B.v0 d.B.theta H p q
        (fun _ => ySeries) (fun _ => ySeries_constant)
        (fun j => (multiplierSeries ((Lemniscate.Omega : ℂ)*
          LemniscateDeterminant.gaussianCenter d.N j)).toMvPowerSeries 0)
        (Nat.ceil (H/(d.B.w0 : ℝ)))).submatrix id selection := by
  classical
  ext r c
  let l : ℂ := (Lemniscate.Omega : ℂ)*LemniscateDeterminant.gaussianCenter d.N r.1
  let beta : Fin d.B.m →₀ ℕ := rowBeta d q H r
  have hexp : InterpolationMatrix.exponentVector r.2.val =
      Finsupp.cons (rowOrder d q H r) beta := by
    ext i
    cases i using Fin.cases <;>
      simp [rowOrder, beta, rowBeta, InterpolationMatrix.exponentVector_apply]
  have hdelta : gridDelta p q (rowGrid d q H r) Lemniscate.Omega =
      fun i => LemniscateDeterminant.centers d.N p q r.1 i-l := by
    funext i
    simp only [gridDelta, rowGrid, LemniscateGrid.rationalCenter,
      LemniscateDeterminant.centers, LemniscateArithmetic.center,
      LemniscateDeterminant.gaussianCenter, l]
    ring
  simp only [Matrix.submatrix_apply, id_eq, transformedFullLogMatrix, hexp]
  rw [← map_pow, coeff_lift_mul_parameter_formalJet
    LemniscateOmegaNormalization.omegaPair_g₂_eq_four]
  unfold clearedMinor displacedMatrix
  dsimp only
  rw [hdelta]
  exact displaced_rowTest_eq_coeff l (grid_shift_mem_lattice d.N r.1)
    (Nat.ceil (H/(d.B.w0 : ℝ))) (LemniscateDeterminant.xDegree (selection c))
    (LemniscateDeterminant.yDegree (selection c)) (rowOrder d q H r)
    (source_pole_le d q H hq (selection c))
    (LemniscateDeterminant.centers d.N p q r.1)
    (LemniscateDeterminant.additiveDegree (selection c)) beta

@[simp] theorem multiplier_constant (l : ℂ) :
    MvPowerSeries.constantCoeff ((multiplierSeries l).toMvPowerSeries
      (0 : Fin (d.B.m+1))) = omegaMultiplier (basePoint+l) := by
  rw [← MvPowerSeries.coeff_zero_eq_constantCoeff_apply,
    ← FormalLogTruncation.liftSeries_eq_toMvPowerSeries, FormalLogJet.coeff_liftSeries]
  rw [if_pos (by ext i; rfl)]
  simp [
    multiplierSeries, LemniscateTaylorBridge.constantCoeff_taylorSeries,
    basePoint, logParameter_zero]

/-- Exact determinant-norm equality, including every clearing factor. -/
theorem norm_clearedMinor_eq (J S : ℕ) (hq : ∀ i, 2 ≤ q i)
    (hS : (J : ℝ) ≤ (S : ℝ)*(d.B.v0 : ℝ))
    (selection : Row d q (J : ℝ) → Column d q (J : ℝ)) :
    ‖(clearedMinor d p q (J : ℝ) selection).det‖ =
      (∏ j : Fin (d.N^2), ‖omegaMultiplier (basePoint+(Lemniscate.Omega : ℂ)*
        LemniscateDeterminant.gaussianCenter d.N j)‖ ^
          (Nat.ceil ((J : ℝ)/(d.B.w0 : ℝ)) * Fintype.card
            ↥(strictWeightedSimplex (InterpolationMatrix.rowWeights
              (d.B.v0 : ℝ) (d.B.theta : ℝ) (MatrixArithmetic.logWeights q)) (J : ℝ)))) *
      ‖(minor d p q S (J : ℝ) selection).det‖ := by
  rw [clearedMinor_eq_transformed d p q _ hq selection]
  have h := norm_det_transformed_eq_selectedMinor d.N S d.B.w0 d.B.v0 d.B.theta
    (1/(d.B.theta : ℝ)) (J : ℚ) (rationalJetWeights d q)
    (rationalJetWeights_pos d q hq) p q (rationalJetWeights_cast d q)
    (rationalJetWeights_base_bound d q S J hS)
    (rationalJetWeights_logOrder_le d q hq)
    (fun _ => ySeries) (fun _ => ySeries_constant)
    (fun _ => by rw [ySeries_linear LemniscateOmegaNormalization.omegaPair_g₂_eq_four]; simp)
    (fun j => (multiplierSeries ((Lemniscate.Omega : ℂ)*
      LemniscateDeterminant.gaussianCenter d.N j)).toMvPowerSeries 0)
    (Nat.ceil ((J : ℝ)/(d.B.w0 : ℝ))) selection
  simpa only [Rat.cast_natCast, multiplier_constant, minor] using! h

end QuadraticPi.LemniscateActualMinorTransport


==> anc/lean/QuadraticPi/LemniscateAnalyticBudget.lean <==
import QuadraticPi.LemniscateAnalyticTags
import QuadraticPi.LemniscateSquareParameters

/-!
# Radius and common-pole-power budgets on the square grid

The concrete analytic tag growth has the `constant * K / w0` scale allowed
by the already checked square-grid parameter construction. This module proves
that numerical bridge; it does not assert a selected-minor analytic estimate.
-/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open scoped BigOperators

/-- A radius coefficient independent of the grid side N. -/
def omegaGridRadiusCoefficient (zT : ℂ) : ℝ :=
  2 * (‖zT‖ + Lemniscate.Omega * Real.sqrt 2 + 3 / 4)

theorem omegaGridRadiusCoefficient_one_le (zT : ℂ) :
    1 ≤ omegaGridRadiusCoefficient zT := by
  unfold omegaGridRadiusCoefficient
  have ho := Lemniscate.Omega_pos
  have hs : 0 ≤ Lemniscate.Omega * Real.sqrt 2 := by positivity
  linarith [norm_nonneg zT]

/-- Every one of the N² actual lattice centers fits the collision theorem's
half-radius condition with a radius proportional to N. -/
theorem omegaGrid_center_radius (zT : ℂ) {N : ℕ} (hN : 1 ≤ N)
    (j : LemniscateGrid.Index N) :
    ‖zT + (Lemniscate.Omega : ℂ) * LemniscateGrid.point j‖ + 3 / 4 ≤
      (omegaGridRadiusCoefficient zT * (N : ℝ)) / 2 := by
  have ho := Lemniscate.Omega_pos
  have hNr : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hn : ‖(Lemniscate.Omega : ℂ) * LemniscateGrid.point j‖ ≤
      Lemniscate.Omega * Real.sqrt 2 * (N : ℝ) := by
    rw [norm_mul, Complex.norm_real, Real.norm_eq_abs, abs_of_pos ho]
    have hh := mul_le_mul_of_nonneg_left
      (LemniscateGrid.norm_point_le_sqrt_two_mul j) ho.le
    simpa only [mul_assoc] using hh
  have hsum : ‖zT + (Lemniscate.Omega : ℂ) * LemniscateGrid.point j‖ ≤
      ‖zT‖ + Lemniscate.Omega * Real.sqrt 2 * (N : ℝ) := by
    have hh := norm_add_le zT ((Lemniscate.Omega : ℂ) * LemniscateGrid.point j)
    linarith
  have hscale := mul_le_mul_of_nonneg_left hNr
    (show 0 ≤ ‖zT‖ + (3 : ℝ) / 4 by positivity)
  unfold omegaGridRadiusCoefficient
  nlinarith

/-- Pole clearing with ceil(H/w0) has only a vanishing H-dependent excess. -/
theorem commonPolePower_normalized_le {H w0 : ℝ} (hH : 0 < H) (hw0 : 0 < w0) :
    (Nat.ceil (H / w0) : ℝ) / H ≤ 1 / w0 + 1 / H := by
  have hc := (Nat.ceil_lt_add_one (div_nonneg hH.le hw0.le)).le
  apply (div_le_iff₀ hH).2
  calc
    _ ≤ H / w0 + 1 := hc
    _ = (1 / w0 + 1 / H) * H := by field_simp

/-- The coefficient controlling quadratic growth after undoing the common
multiplier. It is independent of the grid size and all source columns. -/
def omegaQuadraticCost (C U r : ℝ) : ℝ :=
  Real.log (C * U) + Real.pi * (r / Lemniscate.Omega + 1) ^ 2

theorem omegaQuadraticCost_nonneg {C U r : ℝ} (hC : 1 ≤ C) (hU : 1 ≤ U) :
    0 ≤ omegaQuadraticCost C U r := by
  have hprod : 1 ≤ C * U := by nlinarith
  exact add_nonneg (Real.log_nonneg hprod) (by positivity)

/-- A sphere of radius r*N gives a cost at most a fixed constant times N². -/
theorem quadraticCost_grid_le {C U r : ℝ} (hC : 1 ≤ C) (hU : 1 ≤ U)
    (hr : 0 ≤ r) {N : ℝ} (hN : 1 ≤ N) :
    Real.log (C * U) + Real.pi * (r * N / Lemniscate.Omega + 1) ^ 2 ≤
      omegaQuadraticCost C U r * N ^ 2 := by
  have ho := Lemniscate.Omega_pos
  have hprod : 1 ≤ C * U := by nlinarith
  have hlog : 0 ≤ Real.log (C * U) := Real.log_nonneg hprod
  have hsq : 1 ≤ N ^ 2 := by nlinarith
  have hlogN := mul_le_mul_of_nonneg_left hsq hlog
  have hrO : 0 ≤ r / Lemniscate.Omega := div_nonneg hr ho.le
  have hbase : r * N / Lemniscate.Omega + 1 ≤
      (r / Lemniscate.Omega + 1) * N := by
    have hid : r * N / Lemniscate.Omega = (r / Lemniscate.Omega) * N := by ring
    rw [hid]
    nlinarith
  have hleft : 0 ≤ r * N / Lemniscate.Omega + 1 := by positivity
  have hright : 0 ≤ (r / Lemniscate.Omega + 1) * N := by positivity
  have hb := mul_le_mul hbase hbase hleft hright
  have hp := mul_le_mul_of_nonneg_left hb Real.pi_pos.le
  unfold omegaQuadraticCost
  nlinarith

/-- Combining the entire-column growth and the inverse multiplier costs gives
exactly the fixed K/w0 budget plus a term tending to zero with H. -/
theorem commonPolePower_quadratic_budget {C U r H w0 : ℝ}
    (hC : 1 ≤ C) (hU : 1 ≤ U) (hr : 0 ≤ r)
    (hH : 0 < H) (hw0 : 0 < w0) {N : ℝ} (hN : 1 ≤ N) :
    ((Nat.ceil (H / w0) : ℝ) / H) *
        (Real.log (C * U) + Real.pi * (r * N / Lemniscate.Omega + 1) ^ 2) ≤
      omegaQuadraticCost C U r * N ^ 2 / w0 +
        omegaQuadraticCost C U r * N ^ 2 / H := by
  have hg := quadraticCost_grid_le hC hU hr hN
  have hd := commonPolePower_normalized_le hH hw0
  have hcoef : 0 ≤ (Nat.ceil (H / w0) : ℝ) / H := by positivity
  have hcost : 0 ≤ omegaQuadraticCost C U r * N ^ 2 :=
    mul_nonneg (omegaQuadraticCost_nonneg hC hU) (sq_nonneg N)
  calc
    _ ≤ ((Nat.ceil (H / w0) : ℝ) / H) *
        (omegaQuadraticCost C U r * N ^ 2) := mul_le_mul_of_nonneg_left hg hcoef
    _ ≤ (1 / w0 + 1 / H) * (omegaQuadraticCost C U r * N ^ 2) :=
      mul_le_mul_of_nonneg_right hd hcost
    _ = _ := by ring

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticClearing.lean <==
import Mathlib.Analysis.SpecialFunctions.Elliptic.Weierstrass
import Mathlib.Analysis.Meromorphic.NormalForm
import Mathlib.Tactic.Linarith

/-!
# Removing elliptic poles with a common entire multiplier

Products of Lean's totalized meromorphic functions can have incorrect point
values at a removed pole. We use `toMeromorphicNFOn` to fill those values. The
result agrees with the literal product wherever that product is analytic.
-/

noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open Filter
open scoped Topology

theorem order_pow_mul_nonneg {S f : ℂ → ℂ} {z : ℂ} {n : ℕ}
    (hS : AnalyticAt ℂ S z) (hSzero : S z = 0)
    (hf : MeromorphicAt f z) (horder : (-(n : ℤ) : WithTop ℤ) ≤ meromorphicOrderAt f z) :
    0 ≤ meromorphicOrderAt (fun w => S w ^ n * f w) z := by
  have hpos : 0 < meromorphicOrderAt S z :=
    (tendsto_zero_iff_meromorphicOrderAt_pos hS.meromorphicAt).mp
      (by simpa [hSzero] using hS.continuousAt.tendsto.mono_left nhdsWithin_le_nhds)
  change 0 ≤ meromorphicOrderAt (S ^ n * f) z
  rw [meromorphicOrderAt_mul (hS.pow n).meromorphicAt hf,
    meromorphicOrderAt_pow hS.meromorphicAt]
  by_cases hn : n = 0
  · simpa [hn] using horder
  cases hso : meromorphicOrderAt S z with
  | top => simp [hn]
  | coe k =>
    have hk : 1 ≤ k := by
      rw [hso] at hpos
      norm_cast at hpos
    cases hfo : meromorphicOrderAt f z with
    | top => simp
    | coe l =>
      rw [hfo] at horder
      norm_cast at horder ⊢
      nlinarith

/-- The normal-form regularization of an entire-times-meromorphic product. -/
def clearedFunction (S f : ℂ → ℂ) (n : ℕ) : ℂ → ℂ :=
  toMeromorphicNFOn (fun z => S z ^ n * f z) Set.univ

theorem clearedFunction_analytic {S f : ℂ → ℂ} {n : ℕ}
    (hS : Differentiable ℂ S) (hf : Meromorphic f)
    (hcancel : ∀ z, 0 ≤ meromorphicOrderAt (fun w => S w ^ n * f w) z) :
    Differentiable ℂ (clearedFunction S f n) := by
  have hm : MeromorphicOn (fun w => S w ^ n * f w) Set.univ :=
    fun z _ => ((hS.analyticAt z).pow n).meromorphicAt.mul (hf z)
  intro z
  apply AnalyticAt.differentiableAt
  apply (meromorphicNFOn_toMeromorphicNFOn _ Set.univ (Set.mem_univ z)).meromorphicOrderAt_nonneg_iff_analyticAt.mp
  rw [meromorphicOrderAt_toMeromorphicNFOn hm (Set.mem_univ z)]
  exact hcancel z

theorem clearedFunction_eq_at {S f : ℂ → ℂ} {n : ℕ} {z : ℂ}
    (hS : Differentiable ℂ S) (hf : Meromorphic f) (hfz : AnalyticAt ℂ f z) :
    clearedFunction S f n z = S z ^ n * f z := by
  have hm : MeromorphicOn (fun w => S w ^ n * f w) Set.univ :=
    fun z _ => ((hS.analyticAt z).pow n).meromorphicAt.mul (hf z)
  unfold clearedFunction
  rw [toMeromorphicNFOn_eq_toMeromorphicNFAt hm (Set.mem_univ z)]
  change toMeromorphicNFAt (S ^ n * f) z z = S z ^ n * f z
  rw [toMeromorphicNFAt_eq_self.mpr (((hS.analyticAt z).pow n).mul hfz).meromorphicNFAt]
  rfl

theorem weierstrassP_cleared_entire (L : PeriodPair) {S : ℂ → ℂ}
    (hS : Differentiable ℂ S) (hzero : ∀ z ∈ L.lattice, S z = 0) :
    Differentiable ℂ (clearedFunction S L.weierstrassP 2) := by
  apply clearedFunction_analytic hS L.meromorphic_weierstrassP
  intro z
  by_cases hz : z ∈ L.lattice
  · apply order_pow_mul_nonneg (hS.analyticAt z) (hzero z hz) (L.meromorphic_weierstrassP z)
    rw [L.order_weierstrassP z hz]
    norm_num
  · exact (((hS.analyticAt z).pow 2).mul (L.analyticOnNhd_weierstrassP z hz)).meromorphicOrderAt_nonneg

theorem derivWeierstrassP_order (L : PeriodPair) {z : ℂ} (hz : z ∈ L.lattice) :
    meromorphicOrderAt L.derivWeierstrassP z = -3 := by
  rw [← L.deriv_weierstrassP]
  have h := meromorphicOrderAt_deriv_eq_sub_one
    (𝕜 := ℂ) (n := -2) (by norm_num) (L.order_weierstrassP z hz)
  simpa using h

theorem derivWeierstrassP_cleared_entire (L : PeriodPair) {S : ℂ → ℂ}
    (hS : Differentiable ℂ S) (hzero : ∀ z ∈ L.lattice, S z = 0) :
    Differentiable ℂ (clearedFunction S L.derivWeierstrassP 3) := by
  apply clearedFunction_analytic hS L.meromorphic_derivWeierstrassP
  intro z
  by_cases hz : z ∈ L.lattice
  · apply order_pow_mul_nonneg (hS.analyticAt z) (hzero z hz) (L.meromorphic_derivWeierstrassP z)
    rw [derivWeierstrassP_order L hz]
    norm_num
  · exact (((hS.analyticAt z).pow 3).mul (L.analyticOnNhd_derivWeierstrassP z hz)).meromorphicOrderAt_nonneg

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticCollision.lean <==
import QuadraticPi.LemniscateAnalyticBudget
import OAI.NumberTheory.PiExponent.Analysis.AnalyticDeterminantCollision

/-!
# The collision estimate for concrete entire elliptic tag determinants

The columns, grid centers, and growth bound here are actual analytic objects.
The row-to-tag assignment is arbitrary. This is not yet an upper bound for
an arithmetic interpolation minor: the finite row identity connecting that
minor to these tagged determinants remains a separate obligation.
-/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open scoped BigOperators
open OAI.PiExponent

/-- One fixed constant for all dimensions, tags, source columns and grids. -/
def omegaTagGrowthConstant : ℝ := Classical.choose omegaTagColumn_uniform_growth

theorem omegaTagGrowthConstant_one_le : 1 ≤ omegaTagGrowthConstant :=
  (Classical.choose_spec omegaTagColumn_uniform_growth).1

/-- The exact normalized cost used as input to the generic collision bound. -/
def omegaTaggedHolomorphicCost (zT : ℂ) (D : ℕ) (H R wmin : ℝ) : ℝ :=
  ((D : ℝ) / H) * (Real.log omegaTagGrowthConstant +
    Real.pi * (R / Lemniscate.Omega + 1) ^ 2) +
      Real.log (2 * (R + ‖zT‖)) / wmin

/-- The previously checked concrete growth theorem, in the exact exponential
normalization required by the collision theorem. -/
theorem omegaTagColumn_normalized_growth {m : ℕ}
    (zT : ℂ) (D a b : ℕ) (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ)
    (hdegree : 2 * a + 3 * b ≤ D)
    {R H wmin : ℝ} (hR : 1 ≤ R) (hH : 0 < H) (hmin : 0 < wmin)
    (halpha : ((∑ i, alpha i : ℕ) : ℝ) ≤ H / wmin)
    {z : ℂ} (hz : ‖z‖ ≤ R) :
    ‖omegaTagColumn zT D a b alpha A z‖ ≤
      Real.exp (H * omegaTaggedHolomorphicCost zT D H R wmin) := by
  have hg := (Classical.choose_spec omegaTagColumn_uniform_growth).2
    m D a b zT alpha A hdegree R H wmin hR hmin halpha z hz
  change ‖omegaTagColumn zT D a b alpha A z‖ ≤
    Real.exp ((D : ℝ) * (Real.log omegaTagGrowthConstant +
      Real.pi * (R / Lemniscate.Omega + 1) ^ 2) +
        H * Real.log (2 * (R + ‖zT‖)) / wmin) at hg
  convert hg using 1
  congr 1
  unfold omegaTaggedHolomorphicCost
  field_simp

/-- The Gaussian N-by-N grid and the concrete entire tag columns satisfy the
full generic analytic collision estimate. Every source column and tag stays
fixed in this statement; no new column selection is made. -/
theorem omegaTaggedDeterminant_exp_bound
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    {m N : ℕ} (hN : 1 ≤ N) (zT : ℂ) (D : ℕ)
    (tags : Finset (Fin m →₀ ℕ)) (group : ι → ↥tags)
    (grid : ι → LemniscateGrid.Index N) (ell : ι → ℕ)
    (a b : ι → ℕ) (alpha : ι → Fin m → ℕ)
    {H v0 wmin : ℝ} (hH : 0 < H) (hmin : 0 < wmin)
    (hdegree : ∀ c, 2 * a c + 3 * b c ≤ D)
    (halpha : ∀ c, ((∑ i, alpha c i : ℕ) : ℝ) ≤ H / wmin)
    (hell : ((∑ r, ell r : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ) * H / v0) :
    ‖Matrix.det (fun r c => AnalyticCollision.rowTest (ell r)
        (fun u => omegaTagColumn zT D (a c) (b c) (alpha c) (group r).val
          (zT + (Lemniscate.Omega : ℂ) * LemniscateGrid.point (grid r) +
            Complex.log (1 + u))))‖ ≤
      Real.exp (-(Real.log 2 / 4) *
        (∑ A : ↥tags, (Collision.multiplicity Finset.univ group A : ℝ) ^ 2) +
          (Fintype.card ι : ℝ) * H *
            (omegaTaggedHolomorphicCost zT D H
                (omegaGridRadiusCoefficient zT * (N : ℝ)) wmin +
              Real.log 2 / v0 + Collision.collisionRemainder (Fintype.card ι) H)) := by
  classical
  let R : ℝ := omegaGridRadiusCoefficient zT * (N : ℝ)
  have hNr : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hr := omegaGridRadiusCoefficient_one_le zT
  have hR : 1 ≤ R := by dsimp [R]; nlinarith
  let Rnn : NNReal := NNReal.mk R (zero_le_one.trans hR)
  have hRnn : 0 < Rnn := by change 0 < R; linarith
  let f : ↥tags → ι → ℂ → ℂ := fun A c =>
    omegaTagColumn zT D (a c) (b c) (alpha c) A.val
  let center : ι → ℂ := fun r =>
    zT + (Lemniscate.Omega : ℂ) * LemniscateGrid.point (grid r)
  have hg := AnalyticCollision.translated_row_determinant_exp_bound
    group f center ell Rnn hRnn hH
    (fun A c => omegaTagColumn_entire zT D (a c) (b c) (alpha c) A.val)
    (fun A c z hz => omegaTagColumn_normalized_growth zT D (a c) (b c)
      (alpha c) A.val (hdegree c) hR hH hmin (halpha c)
        (by
          have he : ‖z‖ = R := by
            simpa only [Metric.mem_sphere, dist_zero_right, Rnn, NNReal.coe_mk] using hz
          rw [he]))
    (fun r => omegaGrid_center_radius zT hN (grid r)) hell
  exact hg

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticColumns.lean <==
import QuadraticPi.LemniscateAnalyticGrowth

/-!
# Concrete common-power entire elliptic columns

Every monomial of pole degree at most D is cleared by the same multiplier
power S^D. The single growth constant below is chosen before a, b, D, or z.
-/

noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open LemniscatePeriod

/-- A common-power entire realization of an elliptic monomial. -/
def omegaMonomialColumn (D a b : ℕ) (z : ℂ) : ℂ :=
  omegaMultiplier z ^ (D - (2 * a + 3 * b)) * omegaClearedX z ^ a * omegaClearedY z ^ b

theorem omegaMonomialColumn_entire (D a b : ℕ) :
    Differentiable ℂ (omegaMonomialColumn D a b) :=
  ((omegaMultiplier_entire.pow _).mul (omegaClearedX_entire.pow a)).mul
    (omegaClearedY_entire.pow b)

theorem omegaMonomialColumn_eq {D a b : ℕ} (hdegree : 2 * a + 3 * b ≤ D)
    {z : ℂ} (hz : z ∉ omegaPair.lattice) :
    omegaMonomialColumn D a b z = omegaMultiplier z ^ D * omegaPair.weierstrassP z ^ a *
      (omegaPair.derivWeierstrassP z / 2) ^ b := by
  have he : D - (2 * a + 3 * b) + 2 * a + 3 * b = D := by omega
  unfold omegaMonomialColumn
  rw [omegaClearedX_eq hz, omegaClearedY_eq hz, mul_div_assoc]
  calc
    _ = omegaMultiplier z ^ (D - (2 * a + 3 * b) + 2 * a + 3 * b) *
        omegaPair.weierstrassP z ^ a * (omegaPair.derivWeierstrassP z / 2) ^ b := by
      simp only [mul_pow, pow_add, pow_mul]
      ring
    _ = _ := by rw [he]

/-- The multiplier itself has the sharp Gaussian coefficient pi. -/
theorem omegaMultiplier_quadratic_growth :
    ∃ C : ℝ, 0 < C ∧ ∀ z : ℂ,
      ‖omegaMultiplier z‖ ≤ C * Real.exp (Real.pi * (omegaThetaArgument z).im^2) := by
  simpa using omega_cleared_quadratic_growth (F := omegaMultiplier)
    (f := fun _ => (1 : ℂ)) (n := 1) omegaMultiplier_entire.continuous
    (by intro z hz; simp) (by intro z w hw; rfl)

/-- One constant controls every elliptic monomial column with pole degree at
most D. There are no parameters m or K in the constant. -/
theorem omegaMonomialColumn_uniform_growth :
    ∃ C : ℝ, 1 ≤ C ∧ ∀ (D a b : ℕ), 2 * a + 3 * b ≤ D → ∀ z : ℂ,
      ‖omegaMonomialColumn D a b z‖ ≤
        C ^ D * Real.exp ((D : ℝ) * Real.pi * (omegaThetaArgument z).im^2) := by
  obtain ⟨Cs, hCs, hs⟩ := omegaMultiplier_quadratic_growth
  obtain ⟨Cx, hCx, hx⟩ := omegaClearedX_quadratic_growth
  obtain ⟨Cy, hCy, hy⟩ := omegaClearedY_quadratic_growth
  let C := max 1 (max Cs (max Cx Cy))
  have hC : 1 ≤ C := le_max_left _ _
  have hsC : Cs ≤ C := (le_max_left _ _).trans (le_max_right _ _)
  have hxC : Cx ≤ C := (le_max_left _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  have hyC : Cy ≤ C := (le_max_right _ _).trans ((le_max_right _ _).trans (le_max_right _ _))
  refine ⟨C, hC, ?_⟩
  intro D a b hdegree z
  let E := Real.exp (Real.pi * (omegaThetaArgument z).im^2)
  have hE : 0 < E := Real.exp_pos _
  have hC0 : 0 ≤ C := zero_le_one.trans hC
  have hs' : ‖omegaMultiplier z‖ ≤ C * E :=
    (hs z).trans (mul_le_mul_of_nonneg_right hsC hE.le)
  have hx' : ‖omegaClearedX z‖ ≤ C * E ^ 2 := by
    have ht := (hx z).trans (mul_le_mul_of_nonneg_right hxC (Real.exp_pos _).le)
    convert ht using 1
    rw [← Real.exp_nat_mul]
    congr 2
    ring
  have hy' : ‖omegaClearedY z‖ ≤ C * E ^ 3 := by
    have ht := (hy z).trans (mul_le_mul_of_nonneg_right hyC (Real.exp_pos _).le)
    convert ht using 1
    rw [← Real.exp_nat_mul]
    congr 2
    ring
  have he : D - (2 * a + 3 * b) + 2 * a + 3 * b = D := by omega
  have hsmall : D - (2 * a + 3 * b) + a + b ≤ D := by omega
  calc
    ‖omegaMonomialColumn D a b z‖ =
        ‖omegaMultiplier z‖ ^ (D - (2 * a + 3 * b)) *
          ‖omegaClearedX z‖ ^ a * ‖omegaClearedY z‖ ^ b := by
      simp only [omegaMonomialColumn, norm_mul, norm_pow]
    _ ≤ (C * E) ^ (D - (2 * a + 3 * b)) * (C * E ^ 2) ^ a * (C * E ^ 3) ^ b := by
      gcongr
    _ = C ^ (D - (2 * a + 3 * b) + a + b) * E ^ D := by
      calc
        _ = C ^ (D - (2 * a + 3 * b) + a + b) *
            E ^ (D - (2 * a + 3 * b) + 2 * a + 3 * b) := by
          simp only [mul_pow, pow_add, pow_mul]
          ring
        _ = _ := by rw [he]
    _ ≤ C ^ D * E ^ D := by
      gcongr
    _ = C ^ D * Real.exp ((D : ℝ) * Real.pi * (omegaThetaArgument z).im^2) := by
      rw [← Real.exp_nat_mul]
      congr 2
      ring

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticFinalBudget.lean <==
import QuadraticPi.LemniscateAnalyticCollision

/-! Numerical costs after undoing the common pole multiplier. All constants
are fixed before the approximation exponent and the square-grid parameters. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic

def omegaWeightCost (zT : ℂ) : ℝ :=
  4 * Real.sqrt 2 * (omegaGridRadiusCoefficient zT + ‖zT‖)

theorem omegaWeightCost_one_le (zT : ℂ) : 1 ≤ omegaWeightCost zT := by
  have hr := omegaGridRadiusCoefficient_one_le zT
  have hs : (1 : ℝ) ≤ Real.sqrt 2 := by
    rw [Real.le_sqrt (by norm_num) (by norm_num)]
    norm_num
  have hz := norm_nonneg zT
  unfold omegaWeightCost
  nlinarith

theorem grid_logweight_cost_le (zT : ℂ) {N : ℝ} (hN : 1 ≤ N) :
    Real.log 2 + Real.log (Real.sqrt 2*N) +
        Real.log (2*(omegaGridRadiusCoefficient zT*N+‖zT‖)) ≤
      Real.log (omegaWeightCost zT * N^2) := by
  have hr := omegaGridRadiusCoefficient_one_le zT
  have hNpos : 0 < N := lt_of_lt_of_le zero_lt_one hN
  have hs : 0 < Real.sqrt 2 := by positivity
  have hp : 0 < Real.sqrt 2*N := mul_pos hs hNpos
  have hq : 0 < 2*(omegaGridRadiusCoefficient zT*N+‖zT‖) := by
    have hpos : 0 < omegaGridRadiusCoefficient zT := lt_of_lt_of_le zero_lt_one hr
    positivity
  rw [← Real.log_mul (by norm_num : (2 : ℝ) ≠ 0) hp.ne',
    ← Real.log_mul (mul_pos (by norm_num : (0 : ℝ) < 2) hp).ne' hq.ne']
  apply Real.log_le_log (mul_pos (mul_pos (by norm_num) hp) hq)
  have hz : ‖zT‖ ≤ ‖zT‖*N := by nlinarith [norm_nonneg zT]
  have hscale := mul_le_mul_of_nonneg_left hz
    (show 0 ≤ 4*Real.sqrt 2*N by positivity)
  unfold omegaWeightCost
  nlinarith

/-- The exact holomorphic, displacement and inverse-multiplier costs fit the
fixed scalar-data budget, plus the explicit vanishing excess from ceil(H/w0). -/
theorem final_holomorphic_budget (zT : ℂ) {U H w0 wmin nu : ℝ}
    (hU : 1 ≤ U) (hH : 0 < H) (hw0 : 0 < w0) (hmin : 0 < wmin)
    {N : ℝ} (hN : 1 ≤ N) :
    (Real.log 2 + (Real.log (Real.sqrt 2*N)+nu))/wmin +
      omegaTaggedHolomorphicCost zT (Nat.ceil (H/w0)) H
        (omegaGridRadiusCoefficient zT*N) wmin +
      ((Nat.ceil (H/w0) : ℝ)/H)*Real.log U ≤
        omegaQuadraticCost omegaTagGrowthConstant U (omegaGridRadiusCoefficient zT)*N^2/w0 +
        (nu+Real.log (omegaWeightCost zT*N^2))/wmin +
        omegaQuadraticCost omegaTagGrowthConstant U (omegaGridRadiusCoefficient zT)*N^2/H := by
  have hC := omegaTagGrowthConstant_one_le
  have hr := (omegaGridRadiusCoefficient_one_le zT).trans' (by norm_num : (0 : ℝ) ≤ 1)
  have hp := commonPolePower_quadratic_budget hC hU hr hH hw0 hN
  have hl := div_le_div_of_nonneg_right (grid_logweight_cost_le zT hN) hmin.le
  have hCp : 0 < omegaTagGrowthConstant := lt_of_lt_of_le zero_lt_one hC
  have hUp : 0 < U := lt_of_lt_of_le zero_lt_one hU
  rw [Real.log_mul hCp.ne' hUp.ne'] at hp
  unfold omegaTaggedHolomorphicCost
  simp only [add_div] at hl ⊢
  nlinarith

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticGerm.lean <==
import QuadraticPi.LemniscateDifferential
import QuadraticPi.LemniscateFormalGerm
import Mathlib.Analysis.Calculus.IteratedDeriv.Defs

/-!
# Nonzero analytic Weierstrass germs and scalar Taylor coefficients

The pole of `wp'` excludes an identically zero germ at every center. We turn
Mathlib's scalar Taylor coefficients into a `PowerSeries ℂ` and prove that
the actual `wp'/2` Taylor series is nonzero off the lattice.

The final linear-coefficient theorem retains the unproved normalization
`omegaPair.g₂ = 4` as an explicit hypothesis. Polynomial and differential
compatibility of this Taylor-series map with the formal germ identities
are not asserted by this module.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateAnalyticGerm

open Filter
open scoped Topology

/-- Finite meromorphic order propagates from the known pole over `ℂ`. -/
theorem order_derivWeierstrassP_ne_top (L : PeriodPair) (z : ℂ) :
    meromorphicOrderAt L.derivWeierstrassP z ≠ ⊤ := by
  have hm : MeromorphicOn L.derivWeierstrassP Set.univ :=
    fun w _ => L.meromorphic_derivWeierstrassP w
  apply hm.meromorphicOrderAt_ne_top_of_isPreconnected isPreconnected_univ
    (Set.mem_univ 0) (Set.mem_univ z)
  rw [LemniscateDifferential.order_derivWeierstrassP L 0 (zero_mem _)]
  exact WithTop.coe_ne_top

/-- This excludes the zero germ, even in a punctured neighborhood. -/
theorem derivWeierstrassP_not_zero_germ (L : PeriodPair) (z : ℂ) :
    ¬ L.derivWeierstrassP =ᶠ[𝓝[≠] z] (fun _ => 0) := by
  intro h
  exact order_derivWeierstrassP_ne_top L z (meromorphicOrderAt_eq_top_iff.mpr h)

theorem half_derivWeierstrassP_not_zero_germ (L : PeriodPair) (z : ℂ) :
    ¬ (fun w => L.derivWeierstrassP w / 2) =ᶠ[𝓝 z] (fun _ => 0) := by
  intro h
  apply derivWeierstrassP_not_zero_germ L z
  filter_upwards [h.filter_mono nhdsWithin_le_nhds] with w hw
  exact (div_eq_zero_iff.mp hw).resolve_right (by norm_num)

/-- Scalar Taylor coefficients of a complex function at its given center. -/
def taylorSeries (f : ℂ → ℂ) (z : ℂ) : PowerSeries ℂ :=
  PowerSeries.mk (fun n => iteratedDeriv n f z / (n.factorial : ℂ))

@[simp] theorem coeff_taylorSeries (f : ℂ → ℂ) (z : ℂ) (n : ℕ) :
    PowerSeries.coeff n (taylorSeries f z) =
      iteratedDeriv n f z / (n.factorial : ℂ) :=
  PowerSeries.coeff_mk _ _

/-- For an analytic function, a nonzero germ has a nonzero scalar Taylor series. -/
theorem taylorSeries_ne_zero (f : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z) (hne : ¬ f =ᶠ[𝓝 z] (fun _ => 0)) :
    taylorSeries f z ≠ 0 := by
  intro hzero
  apply hne
  have hp := hf.hasFPowerSeriesAt
  have hc : (fun n => iteratedDeriv n f z / (n.factorial : ℂ)) = 0 := by
    funext n
    have h := congrArg (PowerSeries.coeff n) hzero
    simpa only [coeff_taylorSeries, map_zero, Pi.zero_apply] using h
  rw [hc, FormalMultilinearSeries.ofScalars_series_eq_zero_of_scalar_zero] at hp
  exact hp.eventually_eq_zero

/-- The nonzero-series premise needed by `LemniscateFormalGerm` holds for
the actual analytic `wp'/2` coordinates at every nonlattice center. -/
theorem half_derivWeierstrassP_taylor_ne_zero (L : PeriodPair) (z : ℂ)
    (hz : z ∉ L.lattice) :
    taylorSeries (fun w => L.derivWeierstrassP w / 2) z ≠ 0 := by
  apply taylorSeries_ne_zero
  · exact (L.analyticOnNhd_derivWeierstrassP z hz).div_const
  · exact half_derivWeierstrassP_not_zero_germ L z

/-- The actual Taylor parameter has linear coefficient `-1`, conditional
only on the still-unproved integral-to-lattice normalization. -/
theorem omega_half_deriv_taylor_linear_of_normalization
    (h : LemniscatePeriod.omegaPair.g₂ = 4) :
    PowerSeries.coeff 1
      (taylorSeries (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)
        (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair)) = -1 := by
  simpa only [coeff_taylorSeries, iteratedDeriv_one, Nat.factorial_one,
    Nat.cast_one, div_one] using
    (LemniscateDifferential.omega_half_deriv_at_diagonal_of_normalization h).deriv

end QuadraticPi.LemniscateAnalyticGerm


==> anc/lean/QuadraticPi/LemniscateAnalyticGrowth.lean <==
import QuadraticPi.LemniscateAnalyticRealization
import Mathlib.Topology.Algebra.Module.Cardinality
import Mathlib.Analysis.Normed.Group.Bounded

/-!
# Finite quadratic growth of the concrete pole-cleared elliptic coordinates

Gaussian-weighted theta norms are periodic. After filling removed poles,
continuity extends this periodicity everywhere, and a lattice fundamental
domain gives a fixed bound. No growth estimate is assumed.
-/

noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open LemniscatePeriod Complex

def omegaThetaArgument (z : ℂ) : ℂ :=
  z / (Lemniscate.Omega : ℂ) - (1 + I) / 2

def omegaWeightedNorm (F : ℂ → ℂ) (n : ℕ) (z : ℂ) : ℝ :=
  Real.exp (-Real.pi * (omegaThetaArgument z).im^2) ^ n * ‖F z‖

theorem omegaWeightedNorm_continuous {F : ℂ → ℂ} (hF : Continuous F) (n : ℕ) :
    Continuous (omegaWeightedNorm F n) := by
  unfold omegaWeightedNorm omegaThetaArgument
  fun_prop

theorem omegaThetaArgument_add (z : ℂ) (a b : ℤ) :
    omegaThetaArgument (z + (Lemniscate.Omega : ℂ) * (a + b * I)) =
      omegaThetaArgument z + a + b * I := by
  unfold omegaThetaArgument
  have h : (Lemniscate.Omega : ℂ) ≠ 0 := by exact_mod_cast Lemniscate.Omega_ne_zero
  field_simp [h]
  ring

theorem omegaWeightedNorm_product {F f : ℂ → ℂ} {n : ℕ} {z : ℂ}
    (h : F z = omegaMultiplier z ^ n * f z) :
    omegaWeightedNorm F n z = gaussianThetaNorm (omegaThetaArgument z) ^ n * ‖f z‖ := by
  rw [omegaWeightedNorm, h, norm_mul, norm_pow, gaussianThetaNorm, mul_pow]
  simp only [omegaMultiplier, squareMultiplier, omegaThetaArgument, mul_assoc]

theorem omegaWeightedNorm_periodic {F f : ℂ → ℂ} {n : ℕ}
    (hF : Continuous F)
    (hproduct : ∀ z ∉ omegaPair.lattice, F z = omegaMultiplier z ^ n * f z)
    (hperiod : ∀ z w, w ∈ omegaPair.lattice → f (z + w) = f z) :
    ∀ z w, w ∈ omegaPair.lattice → omegaWeightedNorm F n (z + w) = omegaWeightedNorm F n z := by
  intro z w hw
  let : Countable omegaPair.lattice := countable_of_Lindelof_of_discrete
  have hc : (omegaPair.lattice : Set ℂ).Countable := Set.to_countable _
  have hdense : Dense ((omegaPair.lattice : Set ℂ)ᶜ) := hc.dense_compl ℂ
  have hcont := omegaWeightedNorm_continuous hF n
  have heq : (fun z => omegaWeightedNorm F n (z + w)) = omegaWeightedNorm F n := by
    apply Continuous.ext_on hdense (hcont.comp (continuous_id.add_const w)) hcont
    intro v hv
    change omegaWeightedNorm F n (v + w) = omegaWeightedNorm F n v
    have hvw : v + w ∉ omegaPair.lattice := by
      intro h
      exact hv (by simpa using sub_mem h hw)
    rw [omegaWeightedNorm_product (hproduct _ hvw), omegaWeightedNorm_product (hproduct _ hv),
      hperiod v w hw]
    obtain ⟨a, b, rfl⟩ := (squarePair_mem_lattice _ Lemniscate.Omega_ne_zero w).mp hw
    rw [omegaThetaArgument_add, gaussianThetaNorm_add_gaussian]
  exact congrFun heq z

theorem omega_cleared_quadratic_growth {F f : ℂ → ℂ} {n : ℕ}
    (hF : Continuous F)
    (hproduct : ∀ z ∉ omegaPair.lattice, F z = omegaMultiplier z ^ n * f z)
    (hperiod : ∀ z w, w ∈ omegaPair.lattice → f (z + w) = f z) :
    ∃ C : ℝ, 0 < C ∧ ∀ z : ℂ,
      ‖F z‖ ≤ C * Real.exp ((n : ℝ) * Real.pi * (omegaThetaArgument z).im^2) := by
  have hcompact := IsZLattice.isCompact_range_of_periodic omegaPair.lattice
    (omegaWeightedNorm F n) (omegaWeightedNorm_continuous hF n)
    (omegaWeightedNorm_periodic hF hproduct hperiod)
  obtain ⟨C, hC, hbound⟩ := hcompact.isBounded.exists_pos_norm_le
  refine ⟨C, hC, ?_⟩
  intro z
  have hb := hbound (omegaWeightedNorm F n z) ⟨z, rfl⟩
  have hnonneg : 0 ≤ omegaWeightedNorm F n z := by
    unfold omegaWeightedNorm
    positivity
  rw [Real.norm_eq_abs, abs_of_nonneg hnonneg] at hb
  unfold omegaWeightedNorm at hb
  rw [← Real.exp_nat_mul] at hb
  apply (mul_le_mul_iff_right₀ (Real.exp_pos ((n : ℝ) * (-Real.pi * (omegaThetaArgument z).im^2)))).mp
  calc
    _ ≤ C := hb
    _ = _ := by
      rw [mul_left_comm, ← Real.exp_add]
      simp only [show (n : ℝ) * (-Real.pi * (omegaThetaArgument z).im^2) +
          (n : ℝ) * Real.pi * (omegaThetaArgument z).im^2 = 0 by ring,
        Real.exp_zero, mul_one]

theorem omegaClearedX_quadratic_growth :
    ∃ C : ℝ, 0 < C ∧ ∀ z : ℂ,
      ‖omegaClearedX z‖ ≤ C * Real.exp (2 * Real.pi * (omegaThetaArgument z).im^2) := by
  apply omega_cleared_quadratic_growth omegaClearedX_entire.continuous
    (fun _ hz => omegaClearedX_eq hz)
  intro z w hw
  exact omegaPair.weierstrassP_add_coe z ⟨w, hw⟩

theorem omegaClearedY_quadratic_growth :
    ∃ C : ℝ, 0 < C ∧ ∀ z : ℂ,
      ‖omegaClearedY z‖ ≤ C * Real.exp (3 * Real.pi * (omegaThetaArgument z).im^2) := by
  apply omega_cleared_quadratic_growth omegaClearedY_entire.continuous
    (f := fun z => omegaPair.derivWeierstrassP z / 2)
  · intro z hz
    rw [omegaClearedY_eq hz]
    ring
  · intro z w hw
    rw [omegaPair.derivWeierstrassP_add_coe z ⟨w, hw⟩]

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticJetRealization.lean <==
import QuadraticPi.LemniscateLogParameterChart
import QuadraticPi.LemniscateSeriesFlatten

/-! The actual logarithmic analytic parameter applied to the EPA formal jet.
The displayed normalization is the only extra analytic premise. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateAnalyticJetRealization
open MvPowerSeries OAI.PiExponent
open FormalLogTruncation LemniscateJetParameter LemniscateLogParameterChart
open scoped BigOperators
variable {m : ℕ}

def realizedJet (c : Fin m → ℂ) :
    LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m+1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (xSeries.toMvPowerSeries 0)
    (Fin.cases (ySeries.toMvPowerSeries 0)
      (fun i => C (c i) + X i.succ + ellSeries.toMvPowerSeries 0)))

theorem parameterMap_formalJet (hnorm : LemniscatePeriod.omegaPair.g₂ = 4)
    (c : Fin m → ℂ) (P : LemniscateInterpolation.EllipticPolynomial m) :
    parameterMap ySeries ySeries_constant (LemniscateInterpolation.formalJet c P) =
      realizedJet c P := by
  have he : (parameterMap ySeries ySeries_constant).comp (LemniscateInterpolation.formalJet c) =
      realizedJet c := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
        simp only [AlgHom.comp_apply, LemniscateInterpolation.formalJet_x, realizedJet,
          MvPolynomial.aeval_X, Fin.cases_zero, LemniscateInterpolation.formalX,
          liftSeries_eq_toMvPowerSeries, parameterMap_toMvPowerSeries]
        exact congrArg (PowerSeries.toMvPowerSeries 0) (localX_subst hnorm)
    | succ i =>
        cases i using Fin.cases with
        | zero =>
            simp only [AlgHom.comp_apply, LemniscateInterpolation.formalJet_y, realizedJet,
              MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero, parameterMap_X_zero]
        | succ i =>
            simp only [AlgHom.comp_apply, LemniscateInterpolation.formalJet_additive,
              realizedJet, MvPolynomial.aeval_X, Fin.cases_succ, map_add,
              parameterMap_X_succ, LemniscateInterpolation.formalEllipticLog,
              liftSeries_eq_toMvPowerSeries, parameterMap_toMvPowerSeries]
            have hc : parameterMap ySeries ySeries_constant (C (c i) :
                MvPowerSeries (Fin (m+1)) ℂ) = C (c i) :=
              (parameterMap ySeries ySeries_constant).commutes (c i)
            rw [hc]
            exact congrArg (fun f : PowerSeries ℂ =>
              C (c i) + X i.succ + f.toMvPowerSeries 0) (ellipticLog_subst hnorm)
  exact DFunLike.congr_fun he P

theorem realizedJet_monomial (c : Fin m → ℂ) (e : Fin (m+2) → ℕ) :
    realizedJet c (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1) =
      xSeries.toMvPowerSeries 0 ^ e 0 *
        ySeries.toMvPowerSeries 0 ^ e (0 : Fin (m+1)).succ *
          ∏ i, (C (c i) + X i.succ + ellSeries.toMvPowerSeries 0) ^ e i.succ.succ := by
  classical
  rw [realizedJet, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ,
    Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    map_one, one_mul]
  ring

/-- Exact extraction of the transverse monomial, with no degree restriction
on the row multi-index. -/
theorem coeff_lift_mul_realizedJet (G : PowerSeries ℂ) (c : Fin m → ℂ)
    (e : Fin (m+2) → ℕ) (beta : Fin m →₀ ℕ) (ell : ℕ) :
    MvPowerSeries.coeff (Finsupp.cons ell beta)
      (G.toMvPowerSeries 0 * realizedJet c
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) =
    PowerSeries.coeff ell (G * xSeries ^ e 0 * ySeries ^ e (0 : Fin (m+1)).succ *
      ∏ i, PowerSeries.C ((e i.succ.succ).choose (beta i) : ℂ) *
        (PowerSeries.C (c i) + ellSeries) ^ (e i.succ.succ-beta i)) := by
  classical
  have h := LemniscateSeriesFlatten.coeff_lift_mul_shifted_product
    (G * xSeries ^ e 0 * ySeries ^ e (0 : Fin (m+1)).succ)
    (fun i => PowerSeries.C (c i) + ellSeries)
    (InterpolationMatrix.exponentVector (fun i => e i.succ.succ)) beta ell
  simp only [liftSeries_eq_toMvPowerSeries, map_mul, map_pow, map_add,
    PowerSeries.toMvPowerSeries_C, InterpolationMatrix.exponentVector_apply] at h
  rw [realizedJet_monomial]
  have hprod : (∏ i, (C (c i) + X i.succ + ellSeries.toMvPowerSeries 0) ^ e i.succ.succ) =
      ∏ i, (X i.succ + (C (c i) + ellSeries.toMvPowerSeries 0)) ^ e i.succ.succ := by
    apply Finset.prod_congr rfl
    intro i _
    congr 1
    ring
  rw [hprod]
  simpa only [map_natCast, mul_assoc] using h

theorem coeff_lift_mul_parameter_formalJet
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4)
    (G : PowerSeries ℂ) (c : Fin m → ℂ) (e : Fin (m+2) → ℕ)
    (beta : Fin m →₀ ℕ) (ell : ℕ) :
    MvPowerSeries.coeff (Finsupp.cons ell beta)
      (G.toMvPowerSeries 0 * parameterMap ySeries ySeries_constant
        (LemniscateInterpolation.formalJet c
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1))) =
    PowerSeries.coeff ell (G * xSeries ^ e 0 * ySeries ^ e (0 : Fin (m+1)).succ *
      ∏ i, PowerSeries.C ((e i.succ.succ).choose (beta i) : ℂ) *
        (PowerSeries.C (c i) + ellSeries) ^ (e i.succ.succ-beta i)) := by
  rw [parameterMap_formalJet hnorm]
  exact coeff_lift_mul_realizedJet G c e beta ell

end QuadraticPi.LemniscateAnalyticJetRealization


==> anc/lean/QuadraticPi/LemniscateAnalyticRealization.lean <==
import QuadraticPi.LemniscateAnalyticTheta
import QuadraticPi.LemniscateAnalyticClearing
import QuadraticPi.LemniscatePeriodGeometry

/-!
# Entire pole-cleared coordinates for the actual Omega square lattice

All objects in this file are concrete. The remaining identity g₂=4 is not
assumed here and is not needed to construct these entire functions. It is
needed later to identify them with y²=x³-x and its formal local expansions.
-/

noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open LemniscatePeriod

theorem squareMultiplier_vanishes_on_lattice (omega : ℝ) (homega : omega ≠ 0) :
    ∀ z ∈ (squarePair omega homega).lattice, squareMultiplier omega z = 0 := by
  intro z hz
  obtain ⟨a, b, rfl⟩ := (squarePair_mem_lattice omega homega z).mp hz
  exact squareMultiplier_lattice_zero homega a b

/-- The actual common entire multiplier for the Omega lattice. -/
def omegaMultiplier : ℂ → ℂ := squareMultiplier Lemniscate.Omega

/-- The canonical entire filling of S²℘. -/
def omegaClearedX : ℂ → ℂ := clearedFunction omegaMultiplier omegaPair.weierstrassP 2

/-- The canonical entire filling of S³℘'/2. -/
def omegaClearedY (z : ℂ) : ℂ :=
  clearedFunction omegaMultiplier omegaPair.derivWeierstrassP 3 z / 2

theorem omegaMultiplier_entire : Differentiable ℂ omegaMultiplier :=
  squareMultiplier_differentiable _

theorem omegaMultiplier_lattice_zero : ∀ z ∈ omegaPair.lattice, omegaMultiplier z = 0 :=
  squareMultiplier_vanishes_on_lattice _ Lemniscate.Omega_ne_zero

theorem omegaClearedX_entire : Differentiable ℂ omegaClearedX :=
  weierstrassP_cleared_entire omegaPair omegaMultiplier_entire omegaMultiplier_lattice_zero

theorem omegaClearedY_entire : Differentiable ℂ omegaClearedY :=
  (derivWeierstrassP_cleared_entire omegaPair omegaMultiplier_entire
    omegaMultiplier_lattice_zero).div_const 2

theorem omegaClearedX_eq {z : ℂ} (hz : z ∉ omegaPair.lattice) :
    omegaClearedX z = omegaMultiplier z ^ 2 * omegaPair.weierstrassP z :=
  clearedFunction_eq_at omegaMultiplier_entire omegaPair.meromorphic_weierstrassP
    (omegaPair.analyticOnNhd_weierstrassP z hz)

theorem omegaClearedY_eq {z : ℂ} (hz : z ∉ omegaPair.lattice) :
    omegaClearedY z = omegaMultiplier z ^ 3 * omegaPair.derivWeierstrassP z / 2 := by
  unfold omegaClearedY
  rw [clearedFunction_eq_at omegaMultiplier_entire omegaPair.meromorphic_derivWeierstrassP
    (omegaPair.analyticOnNhd_derivWeierstrassP z hz)]

theorem omegaMultiplier_uniform_inverse_pow :
    ∃ rho U : ℝ, 0 < rho ∧ 1 ≤ U ∧
      ∀ (delta : ℂ) (a b : ℤ) (D : ℕ), ‖delta‖ ≤ rho →
        ‖(omegaMultiplier ((Lemniscate.Omega : ℂ) * (1 + Complex.I) / 2 +
          (Lemniscate.Omega : ℂ) * (a + b * Complex.I) + delta))⁻¹ ^ D‖ ≤ U ^ D :=
  squareMultiplier_uniform_inverse_pow Lemniscate.Omega_pos

/-- The same radius and bound simultaneously certify nonvanishing and every
inverse-power estimate. Nonvanishing follows from a positive lower bound. -/
theorem omegaMultiplier_uniform_nonzero_inverse_pow :
    ∃ rho U : ℝ, 0 < rho ∧ 1 ≤ U ∧
      ∀ (delta : ℂ) (a b : ℤ), ‖delta‖ ≤ rho →
        let s := omegaMultiplier ((Lemniscate.Omega : ℂ) * (1 + Complex.I) / 2 +
          (Lemniscate.Omega : ℂ) * (a + b * Complex.I) + delta)
        s ≠ 0 ∧ ∀ D : ℕ, ‖s⁻¹ ^ D‖ ≤ U ^ D := by
  obtain ⟨rho, c, hrho, hc, hbound⟩ := squareMultiplier_uniform_lower Lemniscate.Omega_pos
  refine ⟨rho, max 1 c⁻¹, hrho, le_max_left _ _, ?_⟩
  intro delta a b hdelta
  have hlower := hbound delta a b hdelta
  constructor
  · exact norm_pos_iff.mp (lt_of_lt_of_le hc hlower)
  · intro D
    rw [norm_pow, norm_inv]
    exact pow_le_pow_left₀ (inv_nonneg.mpr (norm_nonneg _))
      ((inv_anti₀ hc hlower).trans (le_max_right _ _)) D

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticRemainder.lean <==
import QuadraticPi.LemniscateExponentConditional
import OAI.NumberTheory.PiExponent.Analysis.CollisionExponential
import OAI.NumberTheory.PiExponent.Polynomials.SimplexLog
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

/-!
# Vanishing remainder for the actual lemniscate row and tag counts

The three finite-size costs are explicit: the excess common pole power,
the collision remainder, and the logarithm of the exact tag count. This
module proves that their sum tends to zero after the finite data are fixed.
It does not assert the selected-minor estimate whose remainder this is.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateAnalyticRemainder

open OAI.PiExponent LemniscateDataConstruction LemniscateExponentConditional
open Filter
open scoped BigOperators Topology

def tagCount {m : ℕ} (q : Fin m → ℕ) (H : ℝ) : ℕ :=
  (MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights q) H).card

def remainder {nu cost : ℝ} (d : ScalarData nu cost) (q : Fin d.B.m → ℕ)
    (H : ℝ) : ℝ :=
  cost * (d.B.K : ℝ) / H +
    Collision.collisionRemainder (Fintype.card (Row d q H)) H +
      Real.log (tagCount q H : ℝ) / H

theorem tendsto_log_tagCount_div {m : ℕ} (q : Fin m → ℕ)
    (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => Real.log (tagCount q H : ℝ) / H) atTop (𝓝 0) := by
  have h := tendsto_log_card_realWeightedSimplex_div_rational
    (MatrixCounting.rationalLogWeights q) (MatrixCounting.rationalLogWeights_pos q hq)
  simpa only [tagCount, MatrixTranslation.card_transverseIndices,
    MatrixCounting.rationalLogWeights_cast] using h

theorem tendsto_collisionRemainder {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (fun H : ℝ => Collision.collisionRemainder
      (Fintype.card (Row d q H)) H) atTop (𝓝 0) := by
  have hh := MatrixCounting.tendsto_rowCount_normalized d.B.K d.B.v0 d.B.theta q
    d.B.v0_pos d.B.theta_pos hq
  have hv : 0 < (d.B.v0 : ℝ) := by exact_mod_cast d.B.v0_pos
  have ht : 0 < (d.B.theta : ℝ) := by exact_mod_cast d.B.theta_pos
  have hK : 0 < (d.B.K : ℝ) := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one d.B.K_pos)
  have hlead : 0 < (d.B.K : ℝ) * (d.B.theta : ℝ) ^ d.B.m /
      (((d.B.m + 1).factorial : ℝ) * (d.B.v0 : ℝ) *
        ∏ i, MatrixArithmetic.logWeights q i) := by
    apply div_pos (mul_pos hK (pow_pos ht _))
    apply mul_pos (mul_pos (by positivity) hv)
    exact Finset.prod_pos (fun i _ => MatrixArithmetic.ceil_log_weight_pos (hq i))
  have h := tendsto_log_add_div_of_normalized_pow hh hlead
    (Real.log 2 / 4 - Real.log (1 - Collision.collisionRatio))
  simpa only [Collision.collisionRemainder, MatrixCounting.rowCount,
    Row, LemniscateDeterminant.Row, d.square, add_sub_assoc] using h

theorem tendsto_remainder {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (remainder d q) atTop (𝓝 0) := by
  have h1 := tendsto_id.const_div_atTop (cost * (d.B.K : ℝ))
  have h2 := tendsto_collisionRemainder d q hq
  have h3 := tendsto_log_tagCount_div q hq
  change Tendsto (fun H : ℝ => cost * (d.B.K : ℝ) / H +
    Collision.collisionRemainder (Fintype.card (Row d q H)) H +
      Real.log (tagCount q H : ℝ) / H) atTop (𝓝 0)
  simpa only [id_eq, zero_add, add_zero] using (h1.add h2).add h3

/-- Reduction of the open analytic interface to the exact finite-cutoff
estimate with the explicit three-term remainder. This theorem does not prove
that finite-cutoff estimate; it closes only its asymptotic extraction. -/
theorem sameMinorAnalyticStatement_of_explicit_bound
    (cost Cw : ℝ)
    (hbound : ∀ (nu : ℝ), 2 < nu → ∀ d : ScalarData nu cost,
      ∀ (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (wmin : ℝ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) → 0 < wmin →
        (∀ i, wmin ≤ MatrixArithmetic.logWeights q i) →
        (∀ i, |Lemniscate.Omega - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-nu)) →
        ∀ (H : ℕ), 0 < H → ∀ S : ℕ, (H : ℝ) ≤ (S : ℝ) * (d.B.v0 : ℝ) →
          ∀ selection : Row d q H → Column d q H,
            (minor d p q S H selection).det ≠ 0 →
              Real.log ‖(minor d p q S H selection).det‖ / (rowCount d q H * H) ≤
                analyticError d Cw wmin + remainder d q H +
                  max (-collisionRate d q H)
                    (-nu * ((d.P.A : ℝ) * (1 - d.P.eta) - mean d q H))) :
    SameMinorAnalyticStatement cost Cw := by
  intro nu hnu d p q wmin hp hq hmin hwmin herr
  refine ⟨remainder d q, tendsto_remainder d q hq, ?_⟩
  filter_upwards [eventually_gt_atTop (0 : ℕ)] with H hH
  exact hbound nu hnu d p q wmin hp hq hmin hwmin herr H hH

end QuadraticPi.LemniscateAnalyticRemainder


==> anc/lean/QuadraticPi/LemniscateAnalyticRowData.lean <==
import QuadraticPi.LemniscateExponentConditional
import QuadraticPi.LemniscateTranslatedDeterminant

/-! # Actual row and selected-source bounds for the analytic determinant
The row data are literal projections of the arithmetic EPA row index. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalyticRowData
open scoped BigOperators
open OAI.PiExponent LemniscateDataConstruction LemniscateExponentConditional
open LemniscateTranslatedDeterminant

variable {nu cost : ℝ} (d : ScalarData nu cost)
variable (q : Fin d.B.m → ℕ) (H : ℝ)

def rowGrid (r : Row d q H) : LemniscateGrid.Index d.N :=
  LemniscateDeterminant.gridEquiv d.N r.1

def rowOrder (r : Row d q H) : ℕ := r.2.val 0

def rowBeta (r : Row d q H) : Fin d.B.m →₀ ℕ :=
  InterpolationMatrix.exponentVector (fun i => r.2.val i.succ)

theorem gridSide_one_le : 1 ≤ d.N := by
  have hk := d.B.K_pos
  rw [d.square] at hk
  nlinarith

theorem source_pole_le (hq : ∀ i, 2 ≤ q i) (c : Column d q H) :
    2 * LemniscateDeterminant.xDegree c + 3 * LemniscateDeterminant.yDegree c ≤
      Nat.ceil (H / (d.B.w0 : ℝ)) := by
  have hw0 : 0 < (d.B.w0 : ℝ) := by exact_mod_cast d.B.w0_pos
  have hw (i) : 0 < MatrixArithmetic.logWeights q i :=
    MatrixArithmetic.ceil_log_weight_pos (hq i)
  have hs := LemniscateDeterminant.source_weight_le hw0 hw c
  have ha : 0 ≤ ∑ i, MatrixArithmetic.logWeights q i *
      (LemniscateDeterminant.additiveDegree c i : ℝ) :=
    Finset.sum_nonneg fun i _ => mul_nonneg (hw i).le (Nat.cast_nonneg _)
  have hp : ((2 * LemniscateDeterminant.xDegree c +
      3 * LemniscateDeterminant.yDegree c : ℕ) : ℝ) ≤ H / (d.B.w0 : ℝ) := by
    apply (le_div_iff₀ hw0).mpr
    push_cast
    nlinarith only [hs, ha]
  exact_mod_cast hp.trans (Nat.le_ceil _)

theorem source_additive_weight_le (hq : ∀ i, 2 ≤ q i) (c : Column d q H) :
    ∑ i, MatrixArithmetic.logWeights q i *
      (LemniscateDeterminant.additiveDegree c i : ℝ) ≤ H := by
  have hw0 : 0 < (d.B.w0 : ℝ) := by exact_mod_cast d.B.w0_pos
  have hs := LemniscateDeterminant.source_weight_le hw0
    (fun i => MatrixArithmetic.ceil_log_weight_pos (hq i)) c
  have hb : 0 ≤ (d.B.w0 : ℝ) * (2 * (LemniscateDeterminant.xDegree c : ℝ) +
      3 * (LemniscateDeterminant.yDegree c : ℝ)) := by positivity
  exact (le_add_of_nonneg_left hb).trans hs

theorem row_order_le (hq : ∀ i, 2 ≤ q i) (r : Row d q H) :
    (rowOrder d q H r : ℝ) ≤ H / (d.B.v0 : ℝ) := by
  have hv : 0 < (d.B.v0 : ℝ) := by exact_mod_cast d.B.v0_pos
  have ht : 0 < (d.B.theta : ℝ) := by exact_mod_cast d.B.theta_pos
  have hw (i) : 0 < MatrixArithmetic.logWeights q i :=
    MatrixArithmetic.ceil_log_weight_pos (hq i)
  have hr := InterpolationMatrix.row_weight_lt hv ht hw r
  have ha : 0 ≤ (∑ i, MatrixArithmetic.logWeights q i * (r.2.val i.succ : ℝ)) /
      (d.B.theta : ℝ) :=
    div_nonneg (Finset.sum_nonneg fun i _ =>
      mul_nonneg (hw i).le (Nat.cast_nonneg _)) ht.le
  apply (le_div_iff₀ hv).mpr
  dsimp [rowOrder]
  nlinarith only [hr, ha]

theorem row_order_sum_le (hq : ∀ i, 2 ≤ q i) :
    ((∑ r : Row d q H, rowOrder d q H r : ℕ) : ℝ) ≤
      (Fintype.card (Row d q H) : ℝ) * H / (d.B.v0 : ℝ) := by
  rw [Nat.cast_sum]
  calc
    _ ≤ ∑ _r : Row d q H, H / (d.B.v0 : ℝ) :=
      Finset.sum_le_sum fun r _ => row_order_le d q H hq r
    _ = _ := by simp [mul_div_assoc]

theorem row_card_pos (hq : ∀ i, 2 ≤ q i) (hH : 0 < H) :
    0 < Fintype.card (Row d q H) := by
  have hv : 0 < (d.B.v0 : ℝ) := by exact_mod_cast d.B.v0_pos
  have ht : 0 < (d.B.theta : ℝ) := by exact_mod_cast d.B.theta_pos
  exact MatrixArithmetic.actual_row_card_pos
    (by have h := d.B.K_pos; rw [d.square] at h; omega)
    hv ht hH (fun i => MatrixArithmetic.ceil_log_weight_pos (hq i))

theorem row_weight_sum_eq_mean (hq : ∀ i, 2 ≤ q i) (hH : 0 < H) :
    (∑ r : Row d q H, indexWeight (MatrixArithmetic.logWeights q) (rowBeta d q H r)) =
      (Fintype.card (Row d q H) : ℝ) * H * mean d q H := by
  have hM : 0 < (Fintype.card (Row d q H) : ℝ) := by
    exact_mod_cast row_card_pos d q H hq hH
  have he : mean d q H =
      MatrixArithmetic.rowWeightedSum (d.N ^ 2) d.B.v0 d.B.theta q H /
        ((Fintype.card (Row d q H) : ℝ) * H) := by
    simp only [mean, MatrixArithmetic.meanRowWeight, d.square]
  rw [he, mul_div_cancel₀ _ (mul_pos hM hH).ne']
  unfold MatrixArithmetic.rowWeightedSum indexWeight MatrixTranslationBounds.weight rowBeta
  simp only [InterpolationMatrix.exponentVector_apply]
  apply Finset.sum_congr rfl
  intro r _
  apply Finset.sum_congr rfl
  intro i _
  exact mul_comm _ _

/-- Rational weights used by the exact formal-jet transport. -/
def rationalJetWeights : Fin (d.B.m+1) → ℚ :=
  SeparatedWeightPA.jetWeights d.B (LemniscateInterpolationMatrix.rationalLogWeights q)

theorem rationalJetWeights_pos (hq : ∀ i, 2 ≤ q i) :
    ∀ i, 0 < rationalJetWeights d q i :=
  SeparatedWeightPA.jetWeights_pos d.B _ (MatrixCounting.rationalLogWeights_pos q hq)

theorem rationalJetWeights_cast (i : Fin (d.B.m+1)) :
    (rationalJetWeights d q i : ℝ) = InterpolationMatrix.rowWeights
      (d.B.v0 : ℝ) (d.B.theta : ℝ) (MatrixArithmetic.logWeights q) i := by
  simpa only [rationalJetWeights, LemniscateInterpolationMatrix.rationalLogWeights_cast] using
    SeparatedWeightPA.jetWeights_eq_rowWeights d.B
      (LemniscateInterpolationMatrix.rationalLogWeights q) i

theorem rationalJetWeights_logOrder_le (hq : ∀ i, 2 ≤ q i) (i : Fin d.B.m) :
    rationalJetWeights d q i.succ ≤
      (LemniscateDeterminant.localLogOrders q (1 / (d.B.theta : ℝ))
        (d.B.v0 : ℝ) i : ℚ) * rationalJetWeights d q 0 :=
  LemniscateInterpolationMatrix.localLogOrders_weight_bound d.B q hq _ le_rfl i

theorem rationalJetWeights_base_bound (S J : ℕ)
    (hS : (J : ℝ) ≤ (S : ℝ) * (d.B.v0 : ℝ)) :
    (J : ℚ) ≤ (S : ℚ) * rationalJetWeights d q 0 := by
  change (J : ℚ) ≤ (S : ℚ) * d.B.v0
  exact_mod_cast hS

end QuadraticPi.LemniscateAnalyticRowData


==> anc/lean/QuadraticPi/LemniscateAnalyticTags.lean <==
import QuadraticPi.LemniscateAnalyticColumns
import QuadraticPi.LemniscateGrid
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic

/-!
# Entire elliptic tag columns and explicit growth bounds

These concrete functions are the columns needed after expanding the constant
transverse displacement. The uniform growth theorem is unconditional; it does
not identify the Omega lattice with the normalized cubic, or assert an analytic
upper bound for the arithmetic minor. Those bridges remain separate.
-/

noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open scoped BigOperators
open OAI.PiExponent

/-- A tag is the intermediate transverse exponent after a constant shift. -/
def omegaTagColumn {m : ℕ} (zT : ℂ) (D a b : ℕ)
    (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ) (z : ℂ) : ℂ :=
  ((∏ i, (alpha i).choose (A i) : ℕ) : ℂ) *
    omegaMonomialColumn D a b z * (z - zT) ^ (∑ i, (alpha i - A i))

theorem omegaTagColumn_entire {m : ℕ} (zT : ℂ) (D a b : ℕ)
    (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    Differentiable ℂ (omegaTagColumn zT D a b alpha A) :=
  ((differentiable_const _).mul (omegaMonomialColumn_entire D a b)).mul
    ((differentiable_id.sub (differentiable_const _)).pow _)

/-- A convenient uniform bound; the extra `1` is harmless in the quadratic
radius budget and avoids requiring a sharp diagonal-half-period norm. -/
theorem omegaThetaArgument_im_sq_le {R : ℝ} (hR : 0 ≤ R)
    {z : ℂ} (hz : ‖z‖ ≤ R) :
    (omegaThetaArgument z).im ^ 2 ≤ (R / Lemniscate.Omega + 1) ^ 2 := by
  have ho := Lemniscate.Omega_pos
  have hd : ‖((1 + Complex.I : ℂ) / 2)‖ ≤ 1 := by
    rw [norm_div]
    have h := norm_add_le (1 : ℂ) Complex.I
    norm_num at h ⊢
    linarith
  have hn : ‖omegaThetaArgument z‖ ≤ R / Lemniscate.Omega + 1 := by
    unfold omegaThetaArgument
    refine (norm_sub_le _ _).trans (add_le_add ?_ hd)
    rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos ho]
    exact div_le_div_of_nonneg_right hz ho.le
  have ha := (Complex.abs_im_le_norm (omegaThetaArgument z)).trans hn
  have hp : 0 ≤ R / Lemniscate.Omega + 1 := by positivity
  have hh := mul_le_mul ha ha (abs_nonneg _) hp
  nlinarith [sq_abs (omegaThetaArgument z).im]

/-- Source weight controls the total additive exponent independently of its
elliptic pole degree. -/
theorem additive_degree_le_of_source_weight {m : ℕ}
    (alpha : Fin m → ℕ) (w : Fin m → ℝ)
    {w0 wmin H : ℝ} {a b : ℕ} (hw0 : 0 ≤ w0) (hmin : 0 < wmin)
    (hw : ∀ i, wmin ≤ w i)
    (hsource : w0 * (2 * (a : ℝ) + 3 * (b : ℝ)) +
      ∑ i, w i * (alpha i : ℝ) ≤ H) :
    ((∑ i, alpha i : ℕ) : ℝ) ≤ H / wmin := by
  rw [le_div_iff₀ hmin]
  have hs : wmin * ∑ i, (alpha i : ℝ) ≤ ∑ i, w i * (alpha i : ℝ) := by
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ =>
      mul_le_mul_of_nonneg_right (hw i) (Nat.cast_nonneg _)
  have hc : ((∑ i, alpha i : ℕ) : ℝ) = ∑ i, (alpha i : ℝ) := by simp
  rw [hc]
  have hp : 0 ≤ w0 * (2 * (a : ℝ) + 3 * (b : ℝ)) := by positivity
  nlinarith

/-- The polynomial and binomial factors add only a logarithmic radius cost. -/
theorem omegaTagColumn_growth_of_monomial_bound {m : ℕ}
    {C : ℝ} (hC : 1 ≤ C)
    (hgrowth : ∀ (D a b : ℕ), 2 * a + 3 * b ≤ D → ∀ z : ℂ,
      ‖omegaMonomialColumn D a b z‖ ≤ C ^ D *
        Real.exp ((D : ℝ) * Real.pi * (omegaThetaArgument z).im ^ 2))
    (zT : ℂ) (D a b : ℕ) (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ)
    (hdegree : 2 * a + 3 * b ≤ D)
    {R H wmin : ℝ} (hR : 1 ≤ R) (_hmin : 0 < wmin)
    (halpha : ((∑ i, alpha i : ℕ) : ℝ) ≤ H / wmin)
    {z : ℂ} (hz : ‖z‖ ≤ R) :
    ‖omegaTagColumn zT D a b alpha A z‖ ≤
      Real.exp ((D : ℝ) * (Real.log C +
        Real.pi * (R / Lemniscate.Omega + 1) ^ 2) +
          H * Real.log (2 * (R + ‖zT‖)) / wmin) := by
  let Q : ℝ := R + ‖zT‖
  let n : ℕ := ∑ i, alpha i
  have hQ : 1 ≤ Q := by dsimp [Q]; linarith [norm_nonneg zT]
  have hQ0 : 0 ≤ Q := zero_le_one.trans hQ
  have hC0 : 0 < C := zero_lt_one.trans_le hC
  have h2Q : 0 < 2 * Q := by linarith
  have hlog : 0 ≤ Real.log (2 * Q) := Real.log_nonneg (by linarith)
  have hzQ : ‖z - zT‖ ≤ Q :=
    (norm_sub_le z zT).trans (by dsimp [Q]; linarith)
  have hexp : ‖omegaMonomialColumn D a b z‖ ≤ C ^ D *
      Real.exp ((D : ℝ) * Real.pi * (R / Lemniscate.Omega + 1) ^ 2) := by
    apply (hgrowth D a b hdegree z).trans
    apply mul_le_mul_of_nonneg_left _ (pow_nonneg hC0.le _)
    apply Real.exp_le_exp.mpr
    exact mul_le_mul_of_nonneg_left
      (omegaThetaArgument_im_sq_le (zero_le_one.trans hR) hz) (by positivity)
  have hpow : ‖z - zT‖ ^ (∑ i, (alpha i - A i)) ≤ Q ^ n := by
    exact (pow_le_pow_left₀ (norm_nonneg _) hzQ _).trans
      (pow_le_pow_right₀ hQ (Finset.sum_le_sum fun i _ => Nat.sub_le _ _))
  have hcoef := PeriodAnalytic.norm_binomial_product_le alpha A
  have hproduct : ‖omegaTagColumn zT D a b alpha A z‖ ≤
      (2 : ℝ) ^ n * (C ^ D *
        Real.exp ((D : ℝ) * Real.pi * (R / Lemniscate.Omega + 1) ^ 2)) * Q ^ n := by
    unfold omegaTagColumn
    rw [norm_mul, norm_mul, norm_pow]
    apply mul_le_mul
    · exact mul_le_mul hcoef hexp (norm_nonneg _) (by positivity)
    · exact hpow
    · positivity
    · positivity
  calc
    _ ≤ (2 : ℝ) ^ n * (C ^ D *
        Real.exp ((D : ℝ) * Real.pi * (R / Lemniscate.Omega + 1) ^ 2)) * Q ^ n := hproduct
    _ = Real.exp ((D : ℝ) * (Real.log C +
        Real.pi * (R / Lemniscate.Omega + 1) ^ 2) + (n : ℝ) * Real.log (2 * Q)) := by
      have heC : Real.exp ((D : ℝ) * Real.log C) = C ^ D := by
        rw [Real.exp_nat_mul, Real.exp_log hC0]
      have heQ : Real.exp ((n : ℝ) * Real.log (2 * Q)) = (2 * Q) ^ n := by
        rw [Real.exp_nat_mul, Real.exp_log h2Q]
      have heE : Real.exp ((D : ℝ) * (Real.pi * (R / Lemniscate.Omega + 1) ^ 2)) =
          Real.exp ((D : ℝ) * Real.pi * (R / Lemniscate.Omega + 1) ^ 2) := by
        congr 1
        ring
      rw [mul_add, Real.exp_add, Real.exp_add, heC, heQ, heE, mul_pow]
      ring
    _ ≤ _ := by
      apply Real.exp_le_exp.mpr
      have hm := mul_le_mul_of_nonneg_right halpha hlog
      change (n : ℝ) * Real.log (2 * Q) ≤ (H / wmin) * Real.log (2 * Q) at hm
      calc
        _ ≤ (D : ℝ) * (Real.log C + Real.pi * (R / Lemniscate.Omega + 1) ^ 2) +
            (H / wmin) * Real.log (2 * Q) := by linarith only [hm]
        _ = _ := by dsimp [Q]; ring

/-- A single constant, chosen before every column, tag, radius and dimension,
gives the required sphere-growth estimate for the concrete entire functions. -/
theorem omegaTagColumn_uniform_growth :
    ∃ C : ℝ, 1 ≤ C ∧ ∀ (m D a b : ℕ) (zT : ℂ)
      (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ), 2 * a + 3 * b ≤ D →
      ∀ (R H wmin : ℝ), 1 ≤ R → 0 < wmin →
        ((∑ i, alpha i : ℕ) : ℝ) ≤ H / wmin →
        ∀ z : ℂ, ‖z‖ ≤ R →
          ‖omegaTagColumn zT D a b alpha A z‖ ≤
            Real.exp ((D : ℝ) * (Real.log C +
              Real.pi * (R / Lemniscate.Omega + 1) ^ 2) +
                H * Real.log (2 * (R + ‖zT‖)) / wmin) := by
  obtain ⟨C, hC, hgrowth⟩ := omegaMonomialColumn_uniform_growth
  exact ⟨C, hC, fun m D a b zT alpha A hdegree R H wmin hR hmin halpha z hz =>
    omegaTagColumn_growth_of_monomial_bound hC hgrowth zT D a b alpha A
      hdegree hR hmin halpha hz⟩

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateAnalyticTheta.lean <==
import Mathlib.NumberTheory.ModularForms.JacobiTheta.TwoVariable
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Positivity

/-!
# A concrete theta multiplier for the square lattice

This module constructs and estimates the actual theta function needed as a
common elliptic pole multiplier. It does not assert the period normalization
or an irrationality exponent. Mathlib's `jacobiTheta₂` denotes the two-variable
theta3 series, not the theta function with characteristic (1/2,0).
-/

noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open Complex

/-- The fixed square-lattice theta series. -/
def squareTheta (z : ℂ) : ℂ := jacobiTheta₂ z I

theorem squareTheta_differentiable : Differentiable ℂ squareTheta := by
  intro z
  exact differentiableAt_jacobiTheta₂_fst z (by simp)

theorem squareTheta_add_one (z : ℂ) : squareTheta (z + 1) = squareTheta z :=
  jacobiTheta₂_add_left z I

theorem squareTheta_add_I (z : ℂ) :
    squareTheta (z + I) = exp (-Real.pi * I * (I + 2 * z)) * squareTheta z :=
  jacobiTheta₂_add_left' z I

theorem squareTheta_neg (z : ℂ) : squareTheta (-z) = squareTheta z :=
  jacobiTheta₂_neg_left z I

theorem squareTheta_half_zero : squareTheta ((1 + I) / 2) = 0 := by
  have h := squareTheta_add_I ((1 - I) / 2)
  have harg : (1 - I) / 2 + I = (1 + I) / 2 := by ring
  have hexp : - (Real.pi : ℂ) * I * (I + 2 * ((1 - I) / 2)) =
      -(Real.pi : ℂ) * I := by ring
  have harg' : (1 - I) / 2 = -((1 + I) / 2) + 1 := by ring
  rw [harg, hexp, neg_mul, Complex.exp_neg_pi_mul_I, harg', squareTheta_add_one,
    squareTheta_neg] at h
  linear_combination h / 2

theorem squareTheta_term_zero (n : ℤ) :
    jacobiTheta₂_term n 0 I = (Real.exp (-Real.pi * (n : ℝ) ^ 2) : ℂ) := by
  rw [jacobiTheta₂_term]
  have h : (2 * Real.pi : ℂ) * I * n * 0 + Real.pi * I * n ^ 2 * I =
      ((-Real.pi * (n : ℝ) ^ 2 : ℝ) : ℂ) := by
    push_cast
    linear_combination (Real.pi : ℂ) * (n : ℂ)^2 * Complex.I_sq
  rw [h, Complex.ofReal_exp]

theorem squareTheta_zero_re_pos : 0 < (squareTheta 0).re := by
  have hs := (summable_jacobiTheta₂_term_iff 0 I).mpr (by simp)
  rw [squareTheta, jacobiTheta₂, Complex.re_tsum hs]
  simp only [squareTheta_term_zero, Complex.ofReal_re]
  have hs' : Summable (fun n : ℤ => Real.exp (-Real.pi * (n : ℝ)^2)) := by
    simpa only [squareTheta_term_zero, Complex.ofReal_re] using
      (Complex.hasSum_re hs.hasSum).summable
  exact hs'.tsum_pos (fun _ => (Real.exp_pos _).le) 0 (Real.exp_pos _)

theorem squareTheta_zero_ne_zero : squareTheta 0 ≠ 0 := by
  intro h
  have := squareTheta_zero_re_pos
  rw [h, Complex.zero_re] at this
  exact lt_irrefl 0 this

/-- A fixed, summable Gaussian majorant, independent of the evaluation point. -/
def thetaGaussianConstant : ℝ := ∑' n : ℤ, Real.exp (-Real.pi * ((1 / 2 : ℝ) * n^2))

theorem thetaGaussian_summable :
    Summable (fun n : ℤ => Real.exp (-Real.pi * ((1 / 2 : ℝ) * n^2))) := by
  simpa using summable_pow_mul_jacobiTheta₂_term_bound 0
    (by norm_num : (0 : ℝ) < 1 / 2) 0

theorem thetaGaussianConstant_pos : 0 < thetaGaussianConstant :=
  thetaGaussian_summable.tsum_pos (fun _ => (Real.exp_pos _).le) 0 (Real.exp_pos _)

/-- Finite quadratic growth, with a fixed coefficient in the exponent. -/
theorem squareTheta_norm_le (z : ℂ) :
    ‖squareTheta z‖ ≤ thetaGaussianConstant * Real.exp (2 * Real.pi * z.im^2) := by
  unfold squareTheta jacobiTheta₂
  apply tsum_of_norm_bounded
    (thetaGaussian_summable.hasSum.mul_right (Real.exp (2 * Real.pi * z.im^2)))
  intro n
  rw [norm_jacobiTheta₂_term, Complex.I_im, mul_one, ← Real.exp_add]
  apply Real.exp_le_exp.mpr
  nlinarith [mul_nonneg Real.pi_pos.le (sq_nonneg ((n : ℝ) + 2 * z.im))]

/-- A fixed local disk where the denominator is bounded away from zero. -/
theorem squareTheta_local_lower :
    ∃ r b : ℝ, 0 < r ∧ 0 < b ∧ ∀ z : ℂ, ‖z‖ ≤ r → b ≤ ‖squareTheta z‖ := by
  have hb : 0 < ‖squareTheta 0‖ := norm_pos_iff.mpr squareTheta_zero_ne_zero
  obtain ⟨delta, hdelta, hd⟩ := Metric.continuousAt_iff.mp
    (squareTheta_differentiable.continuous.continuousAt : ContinuousAt squareTheta 0)
    (‖squareTheta 0‖ / 2) (by positivity)
  refine ⟨delta / 2, ‖squareTheta 0‖ / 2, by positivity, by positivity, ?_⟩
  intro z hz
  have hdist := hd (x := z) (by simpa using (lt_of_le_of_lt hz (by linarith)))
  rw [dist_eq_norm] at hdist
  have htri := norm_sub_norm_le (squareTheta 0) (squareTheta z)
  rw [norm_sub_rev] at htri
  linarith

theorem squareTheta_norm_add_I (z : ℂ) :
    ‖squareTheta (z + I)‖ =
      Real.exp (Real.pi + 2 * Real.pi * z.im) * ‖squareTheta z‖ := by
  rw [squareTheta_add_I, norm_mul, Complex.norm_exp]
  congr 2
  simp [Complex.mul_re, Complex.mul_im]
  ring

/-- The theta norm after removing its Gaussian automorphy factor. -/
def gaussianThetaNorm (z : ℂ) : ℝ :=
  Real.exp (-Real.pi * z.im^2) * ‖squareTheta z‖

theorem gaussianThetaNorm_period_one : Function.Periodic gaussianThetaNorm 1 := by
  intro z
  simp [gaussianThetaNorm, squareTheta_add_one]

theorem gaussianThetaNorm_period_I : Function.Periodic gaussianThetaNorm I := by
  intro z
  unfold gaussianThetaNorm
  rw [squareTheta_norm_add_I, ← mul_assoc, ← Real.exp_add]
  congr 2
  simp only [Complex.add_im, Complex.I_im]
  ring

theorem gaussianThetaNorm_add_gaussian (z : ℂ) (a b : ℤ) :
    gaussianThetaNorm (z + a + b * I) = gaussianThetaNorm z := by
  have h1 := gaussianThetaNorm_period_one.int_mul a (z + b * I)
  have h2 := gaussianThetaNorm_period_I.int_mul b z
  simpa only [mul_one, add_assoc, add_comm, add_left_comm] using h1.trans h2

theorem gaussianThetaNorm_le_norm (z : ℂ) : gaussianThetaNorm z ≤ ‖squareTheta z‖ := by
  unfold gaussianThetaNorm
  apply mul_le_of_le_one_left (norm_nonneg _)
  exact Real.exp_le_one_iff.mpr (by nlinarith [Real.pi_pos, sq_nonneg z.im])

/-- Grid translations do not cause a growing inverse-denominator loss. -/
theorem squareTheta_translated_lower (z : ℂ) (a b : ℤ) :
    Real.exp (-Real.pi * z.im^2) * ‖squareTheta z‖ ≤
      ‖squareTheta (z + a + b * I)‖ := by
  rw [← gaussianThetaNorm, ← gaussianThetaNorm_add_gaussian z a b]
  exact gaussianThetaNorm_le_norm _

/-- A single lower bound on every translated local disk, independent of a and b. -/
theorem squareTheta_uniform_translated_local_lower :
    ∃ r c : ℝ, 0 < r ∧ 0 < c ∧
      ∀ (z : ℂ) (a b : ℤ), ‖z‖ ≤ r → c ≤ ‖squareTheta (z + a + b * I)‖ := by
  obtain ⟨r, c, hr, hc, hlocal⟩ := squareTheta_local_lower
  refine ⟨r, Real.exp (-Real.pi * r^2) * c, hr, mul_pos (Real.exp_pos _) hc, ?_⟩
  intro z a b hz
  apply le_trans ?_ (squareTheta_translated_lower z a b)
  apply mul_le_mul ?_ (hlocal z hz) hc.le (Real.exp_pos _).le
  apply Real.exp_le_exp.mpr
  have him := Complex.abs_im_le_norm z
  have hsq : z.im^2 ≤ r^2 := by
    have := abs_le.mp (him.trans hz)
    nlinarith [this.1, this.2]
  exact mul_le_mul_of_nonpos_left hsq (neg_nonpos.mpr Real.pi_pos.le)

/-- The exact row-multiplier inverse estimate is uniform over the whole square lattice. -/
theorem squareTheta_uniform_translated_local_inverse :
    ∃ r U : ℝ, 0 < r ∧ 0 < U ∧
      ∀ (z : ℂ) (a b : ℤ), ‖z‖ ≤ r →
        ‖(squareTheta (z + a + b * I))⁻¹‖ ≤ U := by
  obtain ⟨r, c, hr, hc, hbound⟩ := squareTheta_uniform_translated_local_lower
  refine ⟨r, c⁻¹, hr, inv_pos.mpr hc, ?_⟩
  intro z a b hz
  rw [norm_inv]
  exact inv_anti₀ hc (hbound z a b hz)

/-- Theta vanishes at every translate of its half-characteristic zero. -/
theorem squareTheta_zero_translate (a b : ℤ) :
    squareTheta (-((1 + I) / 2) + a + b * I) = 0 := by
  have h := gaussianThetaNorm_add_gaussian (-((1 + I) / 2)) a b
  have hz : squareTheta (-((1 + I) / 2)) = 0 := by
    rw [squareTheta_neg, squareTheta_half_zero]
  simp only [gaussianThetaNorm, hz, norm_zero, mul_zero] at h
  exact norm_eq_zero.mp ((mul_eq_zero.mp h).resolve_left (Real.exp_ne_zero _))

/-- A single multiplier for every polynomial column with pole degree at most D. -/
def squareMultiplier (omega : ℝ) (z : ℂ) : ℂ :=
  squareTheta (z / (omega : ℂ) - (1 + I) / 2)

theorem squareMultiplier_differentiable (omega : ℝ) :
    Differentiable ℂ (squareMultiplier omega) :=
  squareTheta_differentiable.comp ((differentiable_id.div_const _).sub_const _)

theorem squareMultiplier_zero (omega : ℝ) : squareMultiplier omega 0 = 0 := by
  simp only [squareMultiplier, zero_div, zero_sub, squareTheta_neg]
  exact squareTheta_half_zero

theorem squareMultiplier_half_ne_zero {omega : ℝ} (homega : omega ≠ 0) :
    squareMultiplier omega ((omega : ℂ) * (1 + I) / 2) ≠ 0 := by
  unfold squareMultiplier
  have homega' : (omega : ℂ) ≠ 0 := by exact_mod_cast homega
  have h : ((omega : ℂ) * (1 + I) / 2) / (omega : ℂ) - (1 + I) / 2 = 0 := by
    field_simp [homega']
    ring
  rw [h]
  exact squareTheta_zero_ne_zero

theorem squareMultiplier_lattice_zero {omega : ℝ} (homega : omega ≠ 0) (a b : ℤ) :
    squareMultiplier omega ((omega : ℂ) * (a + b * I)) = 0 := by
  unfold squareMultiplier
  have homega' : (omega : ℂ) ≠ 0 := by exact_mod_cast homega
  have h : ((omega : ℂ) * (a + b * I)) / (omega : ℂ) - (1 + I) / 2 =
      -((1 + I) / 2) + a + b * I := by
    field_simp [homega']
    ring
  rw [h]
  exact squareTheta_zero_translate a b

theorem squareMultiplier_norm_le (omega : ℝ) (z : ℂ) :
    ‖squareMultiplier omega z‖ ≤ thetaGaussianConstant *
      Real.exp (2 * Real.pi * (z / (omega : ℂ) - (1 + I) / 2).im^2) :=
  squareTheta_norm_le _

/-- A fixed inverse bound on disks around every diagonal-half-period translate.
The estimate is independent of the number of CM grid points. -/
theorem squareMultiplier_uniform_inverse {omega : ℝ} (homega : 0 < omega) :
    ∃ rho U : ℝ, 0 < rho ∧ 0 < U ∧
      ∀ (delta : ℂ) (a b : ℤ), ‖delta‖ ≤ rho →
        ‖(squareMultiplier omega ((omega : ℂ) * (1 + I) / 2 +
          (omega : ℂ) * (a + b * I) + delta))⁻¹‖ ≤ U := by
  obtain ⟨r, U, hr, hU, hbound⟩ := squareTheta_uniform_translated_local_inverse
  refine ⟨r * omega, U, mul_pos hr homega, hU, ?_⟩
  intro delta a b hdelta
  have homega' : (omega : ℂ) ≠ 0 := by exact_mod_cast ne_of_gt homega
  have h : ((omega : ℂ) * (1 + I) / 2 + (omega : ℂ) * (a + b * I) + delta) /
      (omega : ℂ) - (1 + I) / 2 = delta / (omega : ℂ) + a + b * I := by
    field_simp [homega']
    ring
  unfold squareMultiplier
  rw [h]
  apply hbound
  rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos homega]
  exact (div_le_iff₀ homega).mpr hdelta

/-- A positive lower bound, recording nonvanishing explicitly rather than
relying on an upper bound for Lean's totalized inverse. -/
theorem squareMultiplier_uniform_lower {omega : ℝ} (homega : 0 < omega) :
    ∃ rho c : ℝ, 0 < rho ∧ 0 < c ∧
      ∀ (delta : ℂ) (a b : ℤ), ‖delta‖ ≤ rho →
        c ≤ ‖squareMultiplier omega ((omega : ℂ) * (1 + I) / 2 +
          (omega : ℂ) * (a + b * I) + delta)‖ := by
  obtain ⟨r, c, hr, hc, hbound⟩ := squareTheta_uniform_translated_local_lower
  refine ⟨r * omega, c, mul_pos hr homega, hc, ?_⟩
  intro delta a b hdelta
  have homega' : (omega : ℂ) ≠ 0 := by exact_mod_cast ne_of_gt homega
  have h : ((omega : ℂ) * (1 + I) / 2 + (omega : ℂ) * (a + b * I) + delta) /
      (omega : ℂ) - (1 + I) / 2 = delta / (omega : ℂ) + a + b * I := by
    field_simp [homega']
    ring
  unfold squareMultiplier
  rw [h]
  apply hbound
  rw [norm_div, Complex.norm_real, Real.norm_eq_abs, abs_of_pos homega]
  exact (div_le_iff₀ homega).mpr hdelta

theorem squareMultiplier_uniform_inverse_pow {omega : ℝ} (homega : 0 < omega) :
    ∃ rho U : ℝ, 0 < rho ∧ 1 ≤ U ∧
      ∀ (delta : ℂ) (a b : ℤ) (D : ℕ), ‖delta‖ ≤ rho →
        ‖(squareMultiplier omega ((omega : ℂ) * (1 + I) / 2 +
          (omega : ℂ) * (a + b * I) + delta))⁻¹ ^ D‖ ≤ U ^ D := by
  obtain ⟨rho, U, hrho, hU, hbound⟩ := squareMultiplier_uniform_inverse homega
  refine ⟨rho, max 1 U, hrho, le_max_left _ _, ?_⟩
  intro delta a b D hdelta
  rw [norm_pow]
  exact pow_le_pow_left₀ (norm_nonneg _) ((hbound delta a b hdelta).trans (le_max_right _ _)) D

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateArithmetic.lean <==
import QuadraticPi.LemniscateLocal
import QuadraticPi.LemniscateGrid
import QuadraticPi.Denominators

/-!
# Denominator clearing for actual lemniscatic local coefficient entries

The integral local coordinate `x(t)` and the elliptic logarithm are the actual
formal series constructed in `LemniscateLocal`.  No interpolation, determinant
nonvanishing, or analytic estimate is assumed.  Denominators only involve
`lcm(1,...,T-1)`, rational-center denominators, and the actual remaining additive
degree `alpha-beta`.  The base coordinates contribute no denominator.
-/

namespace QuadraticPi.LemniscateArithmetic

open scoped BigOperators
noncomputable section

/-- An integral finite truncation of the actual local elliptic x-coordinate. -/
def baseTrunc (S : ℕ) : Polynomial ℂ :=
  (PowerSeries.trunc S LemniscateLocal.localX).map (Int.castRingHom ℂ)

/-- A finite truncation of the actual formal elliptic logarithm. -/
def logTrunc (T : ℕ) : Polynomial ℂ :=
  (PowerSeries.trunc T LemniscateLocal.ellipticLog).map (algebraMap ℚ ℂ)

/-- The rational center associated with a Gaussian lattice multiplier. -/
def center (lambda : ℂ) (p : ℤ) (q : ℕ) : ℂ :=
  lambda * (p : ℂ) / (q : ℂ)

/-- Coefficient entry after extracting the additive multidegree beta.
The polynomial factor is the actual elliptic normal-form monomial x^a y^b.
The integrality theorem also holds without the normal-form restriction b ≤ 1. -/
def entry {m : ℕ} (S : ℕ) (T : Fin m → ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (s a b : ℕ)
    (beta alpha : Fin m → ℕ) : ℂ :=
  (∏ i, ((alpha i).choose (beta i) : ℂ)) *
    ((baseTrunc S ^ a * Polynomial.X ^ b * ∏ i,
      (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
        (alpha i - beta i)).coeff s)

/-- Actual polynomial evaluation of the elliptic monomial x^a y^b X^alpha,
with the coefficient variable t retained inside the coefficient ring. -/
def monomialImage {m : ℕ} (S : ℕ) (T : Fin m → ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (a b : ℕ)
    (alpha : Fin m → ℕ) : MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.C (baseTrunc S ^ a * Polynomial.X ^ b) * ∏ i,
    (MvPolynomial.X i + MvPolynomial.C
      (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i))) ^ alpha i

/-- The stated entry is the actual successive coefficient extraction from
the evaluated elliptic monomial, not an assumed matrix-entry formula. -/
theorem coefficient_monomialImage {m : ℕ} (S : ℕ) (T : Fin m → ℕ)
    (lambda : ℂ) (p : Fin m → ℤ) (q : Fin m → ℕ) (s a b : ℕ)
    (beta alpha : Fin m → ℕ) :
    ((monomialImage S T lambda p q a b alpha).coeff
      (Interpolation.exponentVector beta)).coeff s =
        entry S T lambda p q s a b beta alpha := by
  classical
  have hshift := Denominators.Shift.coeff_shifted_product
    (fun i => Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i))
    (Interpolation.exponentVector beta) (Interpolation.exponentVector alpha)
  simp only [Denominators.exponentVector_apply] at hshift
  rw [monomialImage, MvPolynomial.coeff_C_mul, hshift, Finset.prod_mul_distrib]
  have hc : (∏ i, ((alpha i).choose (beta i) : Polynomial ℂ)) =
      Polynomial.C (∏ i, ((alpha i).choose (beta i) : ℂ)) := by simp
  rw [hc]
  rw [show (baseTrunc S ^ a * Polynomial.X ^ b) *
      (Polynomial.C (∏ i, ((alpha i).choose (beta i) : ℂ)) *
        ∏ i, (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
          (alpha i - beta i)) =
      Polynomial.C (∏ i, ((alpha i).choose (beta i) : ℂ)) *
        (baseTrunc S ^ a * Polynomial.X ^ b * ∏ i,
          (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
            (alpha i - beta i)) by ring]
  rw [Polynomial.coeff_C_mul]
  rfl

theorem entry_eq_zero_of_not_le {m : ℕ} (S : ℕ) (T : Fin m → ℕ)
    (lambda : ℂ) (p : Fin m → ℤ) (q : Fin m → ℕ) (s a b : ℕ)
    (beta alpha : Fin m → ℕ) (h : ¬ ∀ i, beta i ≤ alpha i) :
    entry S T lambda p q s a b beta alpha = 0 := by
  classical
  push Not at h
  obtain ⟨i, hi⟩ := h
  have hz : (∏ j, ((alpha j).choose (beta j) : ℂ)) = 0 := by
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    simp [Nat.choose_eq_zero_of_lt hi]
  simp [entry, hz]

section RingClearing

variable {A : Type*} [CommRing A] (f : A →+* ℂ)

theorem cleared_logTrunc_mem (T : ℕ) :
    Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) * logTrunc T ∈
      (Polynomial.mapRingHom f).range := by
  obtain ⟨P, hP⟩ := LemniscateLocal.ellipticLog_trunc_lcm_cleared T
  refine ⟨P.map (Int.castRingHom A), ?_⟩
  have hh := congrArg (Polynomial.map (algebraMap ℚ ℂ)) hP
  have he := RingHom.ext_int (f.comp (Int.castRingHom A))
    ((algebraMap ℚ ℂ).comp (Int.castRingHom ℚ))
  simpa [logTrunc, Polynomial.map_map, he] using hh

theorem baseTrunc_mem (S : ℕ) :
    baseTrunc S ∈ (Polynomial.mapRingHom f).range := by
  refine ⟨(PowerSeries.trunc S LemniscateLocal.localX).map (Int.castRingHom A), ?_⟩
  simp [baseTrunc, Polynomial.map_map,
    RingHom.ext_int (f.comp (Int.castRingHom A)) (Int.castRingHom ℂ)]

/-- Clearing one shifted logarithm costs precisely q*lcm(1,...,T-1). -/
theorem cleared_shifted_logTrunc_mem (T q : ℕ) (hq : q ≠ 0) (z : A) :
    Polynomial.C ((q * Nat.lcmUpto (T - 1) : ℕ) : ℂ) *
      (Polynomial.C (f z / (q : ℂ)) + logTrunc T) ∈
      (Polynomial.mapRingHom f).range := by
  let R := (Polynomial.mapRingHom f).range
  have hL : Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) ∈ R := by simp
  have hqR : Polynomial.C (q : ℂ) ∈ R := by simp
  have h := R.add_mem
    (R.mul_mem hL (Denominators.ring_C_mem f z))
    (R.mul_mem hqR (cleared_logTrunc_mem f T))
  have hqC : (q : ℂ) ≠ 0 := by exact_mod_cast hq
  have he : Polynomial.C ((q * Nat.lcmUpto (T - 1) : ℕ) : ℂ) *
      (Polynomial.C (f z / (q : ℂ)) + logTrunc T) =
      Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) * Polynomial.C (f z) +
        Polynomial.C (q : ℂ) *
          (Polynomial.C (Nat.lcmUpto (T - 1) : ℂ) * logTrunc T) := by
    simp only [Nat.cast_mul, map_mul, mul_add]
    congr 1
    · rw [← map_mul, ← map_mul, ← map_mul]
      congr 1
      field_simp
    · ring
  rw [he]
  exact h

end RingClearing

/-- Exact grade-sensitive denominator clearing for the actual elliptic entry.
In particular, the integral elliptic coordinates x and y cause no denominator.
The formula also holds when beta is not bounded by alpha, since the entry then
vanishes by its binomial factor. -/
theorem entry_grade_cleared {m : ℕ} (S : ℕ) (T : Fin m → ℕ)
    (lambda : ℂ) (hlambda : lambda ∈ quadraticOrder 1)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, q i ≠ 0)
    (s a b : ℕ) (beta alpha : Fin m → ℕ) :
    (∏ i, ((q i * Nat.lcmUpto (T i - 1) : ℕ) : ℂ) ^ (alpha i - beta i)) *
      entry S T lambda p q s a b beta alpha ∈ quadraticOrder 1 := by
  classical
  let R := quadraticOrder 1
  let z : Fin m → R := fun i => ⟨lambda, hlambda⟩ * (p i : R)
  let P : Polynomial R :=
    ((PowerSeries.trunc S LemniscateLocal.localX).map (Int.castRingHom R)) ^ a *
      Polynomial.X ^ b
  have hP : P.map R.subtype = baseTrunc S ^ a * Polynomial.X ^ b := by
    simp [P, baseTrunc, Polynomial.map_map,
      RingHom.ext_int (R.subtype.comp (Int.castRingHom R)) (Int.castRingHom ℂ)]
  have hclear := Denominators.common_denominator_coeff_range R.subtype Finset.univ
    (fun i => q i * Nat.lcmUpto (T i - 1))
    (fun i => alpha i - beta i) (fun i => alpha i - beta i)
    (fun i => Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) P
    (fun _ _ => le_rfl)
    (fun i _ => by
      simpa [center, z] using cleared_shifted_logTrunc_mem R.subtype (T i) (q i) (hq i) (z i)) s
  rw [hP] at hclear
  have hchoose : (∏ i, ((alpha i).choose (beta i) : ℂ)) ∈ R.subtype.range := by
    apply R.subtype.range.prod_mem
    intro i hi
    exact ⟨((alpha i).choose (beta i) : R), by simp⟩
  have h := R.subtype.range.mul_mem hchoose hclear
  have h' : (∏ i, ((alpha i).choose (beta i) : ℂ)) *
      ((∏ i, ((q i * Nat.lcmUpto (T i - 1) : ℕ) : ℂ) ^ (alpha i - beta i)) *
        ((baseTrunc S ^ a * Polynomial.X ^ b * ∏ i,
          (Polynomial.C (center lambda (p i) (q i)) + logTrunc (T i)) ^
            (alpha i - beta i)).coeff s)) ∈ quadraticOrder 1 := by
    simpa [R] using h
  convert h' using 1
  dsimp only [entry]
  ring

/-- The rectangular row/column factors used for determinant arithmetic.
The lcm exponents may be any fixed column-degree bounds e_i ≥ alpha_i. -/
theorem entry_rectangular_cleared {m : ℕ} (S : ℕ) (T e : Fin m → ℕ)
    (lambda : ℂ) (hlambda : lambda ∈ quadraticOrder 1)
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, q i ≠ 0)
    (s a b : ℕ) (beta alpha : Fin m → ℕ) (halpha : ∀ i, alpha i ≤ e i) :
    (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ e i) *
      (∏ i, (q i : ℂ) ^ alpha i) / (∏ i, (q i : ℂ) ^ beta i) *
      entry S T lambda p q s a b beta alpha ∈ quadraticOrder 1 := by
  classical
  by_cases hba : ∀ i, beta i ≤ alpha i
  swap
  · rw [entry_eq_zero_of_not_le S T lambda p q s a b beta alpha hba, mul_zero]
    exact (quadraticOrder 1).zero_mem
  have hqC : ∀ i, (q i : ℂ) ≠ 0 := by intro i; exact_mod_cast hq i
  have hratio : (∏ i, (q i : ℂ) ^ alpha i) / (∏ i, (q i : ℂ) ^ beta i) =
      ∏ i, (q i : ℂ) ^ (alpha i - beta i) := by
    rw [← Finset.prod_div_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    exact (pow_sub₀ (q i : ℂ) (hqC i) (hba i)).symm
  have hrest : (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ (e i - (alpha i - beta i))) ∈
      quadraticOrder 1 := by
    apply (quadraticOrder 1).prod_mem
    intro i hi
    apply (quadraticOrder 1).pow_mem
    simp
  have hgrade := entry_grade_cleared S T lambda hlambda p q hq s a b beta alpha
  have h := (quadraticOrder 1).mul_mem hrest hgrade
  have he (i : Fin m) :
      (Nat.lcmUpto (T i - 1) : ℂ) ^ (e i - (alpha i - beta i)) *
          (Nat.lcmUpto (T i - 1) : ℂ) ^ (alpha i - beta i) =
        (Nat.lcmUpto (T i - 1) : ℂ) ^ e i := by
    rw [← pow_add, Nat.sub_add_cancel ((Nat.sub_le _ _).trans (halpha i))]
  have hprod :
      (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ (e i - (alpha i - beta i))) *
        (∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ (alpha i - beta i)) =
          ∏ i, (Nat.lcmUpto (T i - 1) : ℂ) ^ e i := by
    rw [← Finset.prod_mul_distrib]
    exact Finset.prod_congr rfl (fun i _ => he i)
  rw [mul_div_assoc, hratio]
  convert h using 1
  simp only [Nat.cast_mul, mul_pow, Finset.prod_mul_distrib]
  rw [← hprod]
  ring

end
end QuadraticPi.LemniscateArithmetic


==> anc/lean/QuadraticPi/LemniscateAuxiliaryPolynomial.lean <==
import QuadraticPi.LemniscateInterpolation
import QuadraticPi.LemniscateCompactificationDomain
import OAI.NumberTheory.PiExponent.Polynomials.AuxiliaryPolynomial
import Mathlib.Algebra.MonoidAlgebra.Module

/-!
# Auxiliary elliptic normal polynomials from the strict volume inequality

The linear monomial embedding t^s X^a -> x^(s/2)y^(s%2)X^a is injective.
Its pole-degree loss is at most 2*w0, independent of the degree cutoff.
No elliptic interpolation assertion is assumed.
-/

set_option autoImplicit false
set_option maxHeartbeats 800000
namespace QuadraticPi.LemniscateAuxiliaryPolynomial
open OAI OAI.PiExponent LemniscateInterpolation
open scoped BigOperators
open Filter Topology
noncomputable section

def embedExponent {m : ℕ} (e : Fin (m+1) →₀ ℕ) : Fin (m+2) →₀ ℕ :=
  InterpolationMatrix.exponentVector
    (Fin.cases (e 0 / 2) (Fin.cases (e 0 % 2) (fun i => e i.succ)))

@[simp] theorem embedExponent_x {m : ℕ} (e : Fin (m+1) →₀ ℕ) :
    embedExponent e 0 = e 0 / 2 := rfl
@[simp] theorem embedExponent_y {m : ℕ} (e : Fin (m+1) →₀ ℕ) :
    embedExponent e (0 : Fin (m+1)).succ = e 0 % 2 := rfl
@[simp] theorem embedExponent_additive {m : ℕ} (e : Fin (m+1) →₀ ℕ) (i : Fin m) :
    embedExponent e i.succ.succ = e i.succ := rfl

theorem embedExponent_injective (m : ℕ) :
    Function.Injective (@embedExponent m) := by
  intro e f h
  have hx := congrArg (fun d : Fin (m+2) →₀ ℕ => d 0) h
  have hy := congrArg (fun d : Fin (m+2) →₀ ℕ => d (0 : Fin (m+1)).succ) h
  simp only [embedExponent_x, embedExponent_y] at hx hy
  ext i
  refine Fin.cases ?_ (fun j => ?_) i
  · omega
  · exact congrArg (fun d : Fin (m+2) →₀ ℕ => d j.succ.succ) h

def embedPolynomial (m : ℕ) :
    PiExponentApprox.FramePolynomial m →ₗ[ℂ] EllipticPolynomial m :=
  AddMonoidAlgebra.mapDomainLinearMap ℂ ℂ embedExponent

theorem embedPolynomial_injective (m : ℕ) :
    Function.Injective (embedPolynomial m) :=
  AddMonoidAlgebra.mapDomain_injective (embedExponent_injective m)

theorem embedPolynomial_support {m : ℕ} (p : PiExponentApprox.FramePolynomial m) :
    (embedPolynomial m p).support ⊆ p.support.image embedExponent := by
  exact Finsupp.mapDomain_support

def ellipticWeights {m : ℕ} (W : Fin (m+1) → ℚ) : Fin (m+2) → ℚ :=
  Fin.cases (2 * W 0) (Fin.cases (3 * W 0) (fun i => W i.succ))

theorem embedExponent_weight {m : ℕ} (W : Fin (m+1) → ℚ)
    (e : Fin (m+1) →₀ ℕ) :
    Finsupp.weight (ellipticWeights W) (embedExponent e) =
      Finsupp.weight W e + 2 * W 0 * (e 0 % 2 : ℕ) := by
  have h : ((e 0 % 2 : ℕ) : ℚ) + 2 * ((e 0 / 2 : ℕ) : ℚ) = e 0 := by
    exact_mod_cast Nat.mod_add_div (e 0) 2
  simp only [Finsupp.weight_eq_sum, nsmul_eq_mul, Fin.sum_univ_succ,
    embedExponent_x, embedExponent_y, embedExponent_additive, ellipticWeights,
    Fin.cases_zero, Fin.cases_succ]
  rw [← h]
  ring

theorem embedPolynomial_normal_weight {m : ℕ} (W : Fin (m+1) → ℚ)
    (hW0 : 0 ≤ W 0) {N : ℝ} {p : PiExponentApprox.FramePolynomial m}
    (hp : PiExponentApprox.HasWeightedDegreeLE (fun i => (W i : ℝ)) N p) :
    ∀ d ∈ (embedPolynomial m p).support,
      d (0 : Fin (m+1)).succ ≤ 1 ∧
      (Finsupp.weight (ellipticWeights W) d : ℝ) ≤ N + 2 * (W 0 : ℝ) := by
  intro d hd
  obtain ⟨e, he, rfl⟩ := Finset.mem_image.mp (embedPolynomial_support p hd)
  have hm : e 0 % 2 ≤ 1 := by omega
  refine ⟨hm, ?_⟩
  rw [embedExponent_weight]
  have hweight : (Finsupp.weight W e : ℝ) =
      PiExponentApprox.monomialWeight (fun i => (W i : ℝ)) e := by
    simp [Finsupp.weight_eq_sum, PiExponentApprox.monomialWeight, nsmul_eq_mul]
  push_cast
  rw [hweight]
  have hmR : ((e 0 % 2 : ℕ) : ℝ) ≤ 1 := by exact_mod_cast hm
  have hW0R : 0 ≤ (W 0 : ℝ) := by exact_mod_cast hW0
  nlinarith [hp e he]


def formalJetEvaluation {m : ℕ} (K : ℕ)
    (V : Fin (m+1) → ℝ) (H : ℝ) (c : Fin K → Fin m → ℂ) :
    EllipticPolynomial m →ₗ[ℂ]
      ((Fin K × ↥(strictWeightedSimplex V H)) → ℂ) :=
  LinearMap.pi (fun ρ =>
    (MvPowerSeries.coeff (InterpolationMatrix.exponentVector ρ.2.val)).comp
      (formalJet (c ρ.1)).toLinearMap)

theorem eventually_exists_auxiliary_with_loss {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : EllipticPolynomial m, p ≠ 0 ∧
      (∀ d ∈ p.support, d (0 : Fin (m+1)).succ ≤ 1 ∧
        (Finsupp.weight (ellipticWeights W) d : ℝ) ≤ N + 2 * (W 0 : ℝ)) ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (formalJet (c j) p) = 0 := by
  filter_upwards [eventually_exists_auxiliaryPolynomial W V hW hV K ha hvol] with N hN
  obtain ⟨p, hp, hw, he⟩ := hN
    ((formalJetEvaluation K (fun i => (V i : ℝ)) (a*N) c).comp (embedPolynomial m))
  refine ⟨embedPolynomial m p, ?_, embedPolynomial_normal_weight W (le_of_lt (hW 0)) hw, ?_⟩
  · intro hz
    apply hp
    apply embedPolynomial_injective m
    simpa using hz
  · intro j d hd
    have hmem : (fun i => d i) ∈ strictWeightedSimplex (fun i => (V i : ℝ)) (a*N) := by
      apply (mem_strictWeightedSimplex (fun i => by exact_mod_cast hV i)).mpr
      simpa [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hd
    have hh := congrFun he (j, ⟨(fun i => d i), hmem⟩)
    have hd' : InterpolationMatrix.exponentVector (fun i => d i) = d := by ext i; rfl
    simpa [formalJetEvaluation, hd'] using hh

/-- A strict volume inequality permits a slightly larger contact factor. -/
theorem exists_larger_contact_factor {m : ℕ}
    (W V : Fin (m+1) → ℚ) (K : ℕ) {a : ℝ}
    (hvol : (K : ℝ) * a^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1) :
    ∃ b : ℝ, a < b ∧
      (K : ℝ) * b^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1 := by
  have hc : Continuous (fun b : ℝ =>
      (K : ℝ) * b^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ))) := by fun_prop
  have he : ∀ᶠ b : ℝ in 𝓝 a,
      (K : ℝ) * b^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1 :=
    hc.continuousAt.eventually (gt_mem_nhds hvol)
  have he' := (he.filter_mono nhdsWithin_le_nhds).and
    (self_mem_nhdsWithin : ∀ᶠ b : ℝ in 𝓝[>] a, a < b)
  obtain ⟨b, hb, hab⟩ := he'.exists
  exact ⟨b, hab, hb⟩

/-- The fixed 2*w0 embedding loss is absorbed at infinity. The source and
contact thresholds therefore retain precisely the original strict volume. -/
theorem eventually_exists_formalJet_auxiliaryPolynomial {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℝ} (ha : 0 < a)
    (hvol : (K : ℝ) * a^(m+1) * (∏ i, (W i : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℝ in atTop, ∃ p : EllipticPolynomial m, p ≠ 0 ∧
      (∀ d ∈ p.support, d (0 : Fin (m+1)).succ ≤ 1 ∧
        (Finsupp.weight (ellipticWeights W) d : ℝ) ≤ N) ∧
      ∀ j d, Finsupp.weight (fun i => (V i : ℝ)) d < a*N →
        MvPowerSeries.coeff d (formalJet (c j) p) = 0 := by
  obtain ⟨b, hab, hbvol⟩ := exists_larger_contact_factor W V K hvol
  let C : ℝ := 2 * (W 0 : ℝ)
  have ht : Tendsto (fun N : ℝ => N - C) atTop atTop := by
    simpa only [sub_eq_add_neg, id_eq] using tendsto_atTop_add_const_right atTop (-C) tendsto_id
  have hex := ht.eventually
    (eventually_exists_auxiliary_with_loss W V hW hV K (lt_trans ha hab) hbvol c)
  filter_upwards [hex, eventually_ge_atTop (b*C/(b-a))] with N hN hlarge
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨p, hp, ?_, ?_⟩
  · intro d hd
    obtain ⟨hn, hdg⟩ := hw d hd
    exact ⟨hn, by dsimp [C] at hdg; linarith⟩
  · intro j d hd
    apply hv j d
    have hm : b*C ≤ N*(b-a) := (div_le_iff₀ (sub_pos.mpr hab)).mp hlarge
    nlinarith


/-- Rational contact and natural source cutoffs, in the exact weighted-ideal
interface used by the elliptic curve-interpolation argument. -/
theorem eventually_exists_formalJet_auxiliaryPolynomial_nat {m : ℕ}
    (W V : Fin (m+1) → ℚ) (hW : ∀ i, 0 < W i) (hV : ∀ i, 0 < V i)
    (K : ℕ) {a : ℚ} (ha : 0 < a)
    (hvol : (K : ℝ) * (a : ℝ)^(m+1) * (∏ i, (W i : ℝ)) /
      (∏ i, (V i : ℝ)) < 1)
    (c : Fin K → Fin m → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : EllipticPolynomial m, p ≠ 0 ∧
      (∀ d ∈ p.support, d (0 : Fin (m+1)).succ ≤ 1 ∧
        Finsupp.weight (ellipticWeights W) d ≤ (N : ℚ)) ∧
      ∀ j, formalJet (c j) p ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have h := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (eventually_exists_formalJet_auxiliaryPolynomial W V hW hV K
      (by exact_mod_cast ha) hvol c)
  filter_upwards [h] with N hN
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨p, hp, ?_, ?_⟩
  · intro d hd
    obtain ⟨hn, hb⟩ := hw d hd
    exact ⟨hn, by exact_mod_cast hb⟩
  · intro j d hd
    apply hv j d
    have hcast : ((Finsupp.weight V d : ℚ) : ℝ) < (a : ℝ)*(N : ℝ) := by
      exact_mod_cast hd
    simpa [Finsupp.weight_eq_sum, nsmul_eq_mul] using hcast

/-- Direct use with the actual EPA normal-form source. This is only an
auxiliary-polynomial existence theorem, and does not assume EPA. -/
theorem eventually_exists_weightedPolynomials_auxiliary
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (V : Fin (B.m+1) → ℚ) (hV : ∀ i, 0 < V i)
    {a : ℚ} (ha : 0 < a)
    (hvol : (B.K : ℝ) * (a : ℝ)^(B.m+1) *
      (∏ i, ((Fin.cases B.w0 w i : ℚ) : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin B.K → Fin B.m → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : WeightedPolynomials B w N, p.val ≠ 0 ∧
      ∀ j, formalJet (c j) p.val ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  have hW : ∀ i : Fin (B.m+1), (0 : ℚ) < Fin.cases B.w0 w i :=
    Fin.cases B.w0_pos hw
  have h := eventually_exists_formalJet_auxiliaryPolynomial_nat
    (Fin.cases B.w0 w) V hW hV B.K ha hvol c
  filter_upwards [h] with N hN
  obtain ⟨p, hp, hw, hv⟩ := hN
  refine ⟨⟨p, ?_⟩, hp, hv⟩
  have he : ellipticWeights (Fin.cases B.w0 w) = sourceWeights B w := by
    funext i
    refine Fin.cases ?_ (fun j => Fin.cases ?_ (fun k => ?_) j) i <;> rfl
  simpa only [he] using hw


/-- The actual auxiliary is nonzero on the elliptic product. The normal-form
injection into its coordinate ring discharges the nonvanishing condition
needed by persistent-component arguments, at the unchanged strict volume. -/
theorem eventually_exists_nonzero_elliptic_auxiliary
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (V : Fin (B.m+1) → ℚ) (hV : ∀ i, 0 < V i)
    {a : ℚ} (ha : 0 < a)
    (hvol : (B.K : ℝ) * (a : ℝ)^(B.m+1) *
      (∏ i, ((Fin.cases B.w0 w i : ℚ) : ℝ)) / (∏ i, (V i : ℝ)) < 1)
    (c : Fin B.K → Fin B.m → ℂ) :
    ∀ᶠ N : ℕ in atTop, ∃ p : WeightedPolynomials B w N,
      p.val ≠ 0 ∧
      p.val ∉ LemniscateCompactification.Elliptic.relationIdeal B.m ∧
      LemniscateCompactification.Elliptic.quotientMap B.m p.val ≠ 0 ∧
      ∀ j, formalJet (c j) p.val ∈
        JetGeometry.rationalWeightedIdeal V (fun i => le_of_lt (hV i)) (a*N) := by
  filter_upwards [eventually_exists_weightedPolynomials_auxiliary B w hw V hV ha hvol c]
    with N hN
  obtain ⟨p, hp, hv⟩ := hN
  exact ⟨p, hp,
    LemniscateCompactification.Elliptic.normal_not_mem_relationIdeal p.val
      (fun e he => (p.property e he).1) hp,
    LemniscateCompactification.Elliptic.weightedSource_quotient_ne_zero B w N p hp, hv⟩

end
end QuadraticPi.LemniscateAuxiliaryPolynomial


==> anc/lean/QuadraticPi/LemniscateBlowupAmple.lean <==
import QuadraticPi.LemniscateBlowupPolarization
import QuadraticPi.LemniscateCurveModel
import QuadraticPi.LemniscateCurveHyperplaneDegree
import QuadraticPi.LemniscateCurveExceptionalDegree
import QuadraticPi.LemniscateCurveInequality
import QuadraticPi.LemniscateJetPackets
import OAI.NumberTheory.PiExponent.Ampleness.NumericalAmplenessTheorem

/-!
# Ampleness of the actual elliptic interpolation bundle

The affine-curve case uses the constructed own-function-field normalization
and the two proved degree formulas. The curve inequality supplies the uniform
margin. No degree formula, curve margin, or interpolation assertion is assumed.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateBlowupGeometry
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation NumericalAmpleness
open GenericCurveMargin
open scoped BigOperators

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
  (hc : CoordinatewiseDistinct c)
  (D : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))

include hc in
theorem affine_curve_margin (C : IntegralCurve (blowup B w hw s c))
    (hn : ¬ ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ ({x} : Set _))
    (hm : ∃ z : C.scheme,
      (C.embedding ≫ projection B w hw s c) z ∈ (affineChart B w hw s).opensRange) :
    uniformMargin B w hw s c D.sigma *
      (curveDegree (structureMap B w hw s c) (H B w hw s c) C : ℝ) ≤
        (curveDegree (structureMap B w hw s c) (interpolationBundle B w hw s c) C : ℝ) := by
  obtain ⟨r⟩ := LemniscateCurveModel.existsModelData B w hw s c C hn hm
  let := r.field
  let := r.algebra
  let := r.essFiniteType
  have hA := LemniscateCurveModel.hyperplane_degree B w hw s c C r
  have hJ := LemniscateCurveModel.exceptional_degree B w hw s c C
    (LemniscateJetPackets.coordinatewiseDistinct_injective B.m_pos c hc) r
  have hbound := LemniscateCurveInequality.weighted_curve_inequality B w D
    r.coordinates c hc r.coordinates_generate r.trdeg_one
    (LemniscateCurveModel.cubicRelation B w hw s c C r)
  change (1+(D.sigma : ℝ)) * LemniscateCurveModel.contactSum B w hw s c C r ≤
    CurveContactSum.weightedDegree
      (CurveParameterFinite.finite_over_every_parameter ℂ r.E r.trdeg_one)
      r.coordinates (sourceWeights B w) at hbound
  apply margin_of_nonnegative_degree (structureMap B w hw s c)
    (A B w hw s c) (J B w hw s c) (ampleExponent B w hw s c)
    (ampleExponent_gt_one B w hw s c) (H_ample B w hw s c) D.sigma
    (by exact_mod_cast D.sigma_pos) C
  rw [hA,hJ]
  have hscaled := mul_le_mul_of_nonneg_left hbound (Nat.cast_nonneg s.radius : (0:ℝ)≤s.radius)
  nlinarith

include hc in
/-- One positive margin works for every integral curve on the actual blowup. -/
theorem uniform_curve_margin :
    ∀ C : IntegralCurve (blowup B w hw s c),
      uniformMargin B w hw s c D.sigma *
        (curveDegree (structureMap B w hw s c) (H B w hw s c) C : ℝ) ≤
          (curveDegree (structureMap B w hw s c) (interpolationBundle B w hw s c) C : ℝ) := by
  classical
  intro C
  by_cases hn : ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ ({x} : Set _)
  · obtain ⟨x,hx⟩ := hn
    exact contracted_curve_margin B w hw s c (by exact_mod_cast D.sigma_pos) C x hx
  · by_cases hm : ∃ z : C.scheme,
        (C.embedding ≫ projection B w hw s c) z ∈ (affineChart B w hw s).opensRange
    · exact affine_curve_margin B w hw s c hc D C hn hm
    · exact outside_chart_curve_margin B w hw s c (by exact_mod_cast D.sigma_pos) C
        (fun z hz => hm ⟨z,hz⟩)

include hc D in
/-- Genuine ampleness of the fixed interpolation bundle. The bootstrap
exponent is absent from the bundle and from the center-independent scale. -/
theorem interpolationBundle_ample : (interpolationBundle B w hw s c).IsAmple :=
  NumericalAmpleness.isAmple_of_uniform_curve_margin (structureMap B w hw s c)
    (H B w hw s c) (interpolationBundle B w hw s c) (H_ample B w hw s c)
    (uniformMargin B w hw s c D.sigma)
    (uniformMargin_pos B w hw s c (by exact_mod_cast D.sigma_pos))
    (uniform_curve_margin B w hw s c hc D)

end QuadraticPi.LemniscateBlowupGeometry


==> anc/lean/QuadraticPi/LemniscateBlowupAmpleTwist.lean <==
import QuadraticPi.LemniscateBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.BlowupAmpleTwist

/-!
# An actual ample bootstrap twist on the elliptic blowup

This auxiliary exponent may depend on the center configuration. It does not
change the original radius, fixed ideal, or target interpolation bundle.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateBlowupGeometry
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)

theorem exists_ampleExponent : ∃ a : ℕ, 1 < a ∧
    (((A B w hw s c).pow a).tensor (J B w hw s c)).IsAmple :=
  PiExponentSeshadri.BlowupGluing.exists_ample_exceptional_power_gt_one
    (centerIdeal B w hw s c) (centerIdeal_support_ne_top B w hw s c)
    (hyperplane B w s) (hyperplane_ample B w hw s)

def ampleExponent : ℕ := (exists_ampleExponent B w hw s c).choose

theorem ampleExponent_gt_one : 1 < ampleExponent B w hw s c :=
  (exists_ampleExponent B w hw s c).choose_spec.1

def H : LineBundle (blowup B w hw s c) :=
  ((A B w hw s c).pow (ampleExponent B w hw s c)).tensor (J B w hw s c)

theorem H_ample : (H B w hw s c).IsAmple :=
  (exists_ampleExponent B w hw s c).choose_spec.2

def interpolationBundle : LineBundle (blowup B w hw s c) :=
  (A B w hw s c).tensor (J B w hw s c)

end QuadraticPi.LemniscateBlowupGeometry


==> anc/lean/QuadraticPi/LemniscateBlowupCurveImage.lean <==
import QuadraticPi.LemniscateBlowupGeometry
import OAI.NumberTheory.PiExponent.Ampleness.CurveBlowupImage

/-! The actual noncontracted blowup curve has a birational integral image
inside the quotient compactification. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateBlowupGeometry
open AlgebraicGeometry CategoryTheory TopologicalSpace
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation
open CurveBlowupImage

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)

theorem center_point_isClosed (x : compactification B w s)
    (hx : x ∈ (centerIdeal B w hw s c).support) :
    IsClosed ({x} : Set (compactification B w s)) := by
  change x ∈ ((centerIdeal B w hw s c).support : Set (compactification B w s)) at hx
  rw [centerIdeal_support] at hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  let q := LemniscateCompactJetIdeal.point (c j) ≫ affineChart B w hw s
  let : IsClosedImmersion q := CompactJetIdeal.section_isClosedImmersion
    (compactificationStructureMap B w s) q (by
      dsimp [q]
      rw [Category.assoc,affineChart_over,LemniscateCompactJetIdeal.point_section])
  have he : Set.range q = {q z} := by
    ext x
    constructor
    · rintro ⟨z',rfl⟩
      exact congrArg q (Subsingleton.elim z' z)
    · rintro rfl
      exact ⟨z,rfl⟩
  rw [← he]
  exact q.isClosedEmbedding.isClosed_range

theorem meets_center_complement (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))
    (hn : ¬ ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ {x}) :
    ∃ z : C.scheme,
      (C.embedding ≫ projection B w hw s c) z ∈ (centerIdeal B w hw s c).support.compl :=
  exists_image_outside_closed_points (C.embedding ≫ projection B w hw s c)
    (centerIdeal B w hw s c).support (center_point_isClosed B w hw s c) hn

instance projection_restrict_isIso :
    IsIso (projection B w hw s c ∣_ (centerIdeal B w hw s c).support.compl) :=
  blowup_restrict_isIso (isBlowup B w hw s c)

abbrev imageCurve (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))
    (hn : ¬ ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ {x}) :=
  CurveBlowupImage.imageCurve (projection B w hw s c) C hn

def functionFieldIso (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))
    (hn : ¬ ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ {x}) :
    (imageCurve B w hw s c C hn).scheme.functionField ≅ C.scheme.functionField :=
  imageFunctionFieldIso (projection B w hw s c) C hn (centerIdeal B w hw s c).support.compl
    (meets_center_complement B w hw s c C hn)

theorem functionFieldIso_generic (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))
    (hn : ¬ ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ {x}) :
    Spec.map (functionFieldIso B w hw s c C hn).hom ≫
      (imageCurve B w hw s c C hn).scheme.fromSpecStalk
        (genericPoint (imageCurve B w hw s c C hn).scheme) ≫
      (imageCurve B w hw s c C hn).embedding =
    C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection B w hw s c :=
  imageFunctionFieldIso_generic (projection B w hw s c) C hn
    (centerIdeal B w hw s c).support.compl (meets_center_complement B w hw s c C hn)

theorem image_meets_chart (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))
    (hn : ¬ ∃ x : compactification B w s,
      Set.range (C.embedding ≫ projection B w hw s c) ⊆ {x})
    (hm : ∃ z : C.scheme,
      (C.embedding ≫ projection B w hw s c) z ∈ (affineChart B w hw s).opensRange) :
    ∃ z : (imageCurve B w hw s c C hn).scheme,
      (imageCurve B w hw s c C hn).embedding z ∈ (affineChart B w hw s).opensRange := by
  obtain ⟨z,hz⟩ := hm
  refine ⟨CurveBlowupImage.imageMap (projection B w hw s c) C hn z,?_⟩
  simpa only [← Scheme.Hom.comp_apply,CurveBlowupImage.imageMap_comp] using hz

end QuadraticPi.LemniscateBlowupGeometry


==> anc/lean/QuadraticPi/LemniscateBlowupGeometry.lean <==
import QuadraticPi.LemniscateCompactJetIdeal
import QuadraticPi.LemniscateFixedJetScale
import QuadraticPi.LemniscateSectionGeometry
import OAI.NumberTheory.PiExponent.Ampleness.BlowupProperIntegral

/-!
# The actual elliptic jet blowup

The projective closure is formed in the quotient coordinate algebra. The
radius, monomial system, cutoff and ideal powers are fixed before the centers;
only the finite product of those fixed local ideals depends on the centers.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateBlowupGeometry
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation
open OAI.PiExponent.WeightedGeometryScale

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w)

include s in
/-- Positivity can also be recovered from the fixed scale itself, so
compactification instances do not depend on an uninferable proof argument. -/
theorem weights_pos_of_scale : ∀ i, 0 < w i := by
  intro i
  have he := s.sourcePowers_eq i.succ.succ
  rw [sourceWeights_additive] at he
  have hp : (0 : ℚ) < s.sourcePowers i.succ.succ := by
    exact_mod_cast s.sourcePowers_pos i.succ.succ
  have hr : (0 : ℚ) < s.radius := by exact_mod_cast s.radius_pos
  exact (mul_pos_iff_of_pos_right hp).mp (he.symm ▸ hr)

def monomialSystem : Finset (Fin (B.m+2) →₀ ℕ) :=
  monomials (sourceWeights B w) s.radius

include hw in
theorem zero_mem_monomialSystem : 0 ∈ monomialSystem B w s :=
  zero_mem_monomials _ (LemniscateCompactification.Elliptic.sourceWeights_pos B w hw)
    s.radius (Nat.cast_nonneg _)

include hw in
theorem coordinate_mem_monomialSystem (i : Fin (B.m+2)) :
    Finsupp.single i 1 ∈ monomialSystem B w s := by
  classical
  rw [monomialSystem, mem_monomials _
    (LemniscateCompactification.Elliptic.sourceWeights_pos B w hw)]
  simpa [Finsupp.single_apply] using s.sourceWeight_le_radius hw i

abbrev compactification : Scheme :=
  LemniscateCompactification.Elliptic.compactification (monomialSystem B w s)

abbrev compactificationStructureMap : compactification B w s ⟶ Spec (.of ℂ) :=
  LemniscateCompactification.Elliptic.projection (monomialSystem B w s)

def affineChart : LemniscateCompactJetIdeal.affineSpace B.m ⟶ compactification B w s :=
  LemniscateCompactification.Elliptic.chart (monomialSystem B w s)
    (zero_mem_monomialSystem B w hw s) (coordinate_mem_monomialSystem B w hw s)

instance affineChart_isOpenImmersion : IsOpenImmersion (affineChart B w hw s) := by
  dsimp [affineChart]
  infer_instance

instance compactification_nonempty : Nonempty (compactification B w s) :=
  LemniscateCompactification.Elliptic.compactification_nonempty (monomialSystem B w s)
    (zero_mem_monomialSystem B w (weights_pos_of_scale B w s) s)
    (coordinate_mem_monomialSystem B w (weights_pos_of_scale B w s) s)

instance compactification_isIntegral : IsIntegral (compactification B w s) :=
  LemniscateCompactification.Elliptic.compactification_integral (monomialSystem B w s)
    (zero_mem_monomialSystem B w (weights_pos_of_scale B w s) s)
    (coordinate_mem_monomialSystem B w (weights_pos_of_scale B w s) s)

instance compactification_compact : CompactSpace (compactification B w s) :=
  QuasiCompact.compactSpace_of_compactSpace (compactificationStructureMap B w s)

instance compactification_isNoetherian : IsNoetherian (compactification B w s) := {}

instance affineChart_quasiCompact : QuasiCompact (affineChart B w hw s) := by
  dsimp [affineChart]
  infer_instance

theorem affineChart_over : affineChart B w hw s ≫ compactificationStructureMap B w s =
    LemniscateCompactJetIdeal.affineProjection B.m :=
  LemniscateCompactification.Elliptic.chart_projection (monomialSystem B w s)
    (zero_mem_monomialSystem B w hw s) (coordinate_mem_monomialSystem B w hw s)

abbrev hyperplane : LineBundle (compactification B w s) :=
  LemniscateCompactification.Elliptic.polarization (monomialSystem B w s)

include hw in
theorem hyperplane_ample : (hyperplane B w s).IsAmple :=
  LemniscateCompactification.Elliptic.polarization_ample _ (zero_mem_monomialSystem B w hw s)

variable (c : Fin B.K → Fin B.m → ℂ)

def centerIdeal : (compactification B w s).IdealSheafData :=
  LemniscateCompactJetIdeal.compactIdeal (monomialSystem B w s)
    (zero_mem_monomialSystem B w hw s) (coordinate_mem_monomialSystem B w hw s)
    c s.cutoff (s.jetPowers 0) (s.jetPowers 0) (fun i => s.jetPowers i.succ)

theorem centerIdeal_restrict : (centerIdeal B w hw s c).comap (affineChart B w hw s) =
    LemniscateCompactJetIdeal.affineIdeal c s.cutoff (s.jetPowers 0)
      (s.jetPowers 0) (fun i => s.jetPowers i.succ) :=
  LemniscateCompactJetIdeal.restrict_compactIdeal _ _ _ _ _ _ _ _

theorem centerIdeal_support :
    ((centerIdeal B w hw s c).support : Set (compactification B w s)) =
      ⋃ j, Set.range (LemniscateCompactJetIdeal.point (c j) ≫ affineChart B w hw s) :=
  LemniscateCompactJetIdeal.support_compactIdeal _ _ _ _ _ _ _ _
    (s.jetPowers_pos 0) (s.jetPowers_pos 0) (fun i => s.jetPowers_pos i.succ)

theorem centerIdeal_support_finite :
    ((centerIdeal B w hw s c).support : Set (compactification B w s)).Finite :=
  LemniscateCompactJetIdeal.support_compactIdeal_finite _ _ _ _ _ _ _ _
    (s.jetPowers_pos 0) (s.jetPowers_pos 0) (fun i => s.jetPowers_pos i.succ)

theorem centerIdeal_support_subset_chart :
    ((centerIdeal B w hw s c).support : Set (compactification B w s)) ⊆
      (affineChart B w hw s).opensRange := by
  rw [centerIdeal_support]
  intro x hx
  obtain ⟨j,z,rfl⟩ := Set.mem_iUnion.mp hx
  exact ⟨LemniscateCompactJetIdeal.point (c j) z,rfl⟩

theorem centerIdeal_coherent :
    (PiExponentSeshadri.IdealModule.closedModule (centerIdeal B w hw s c)).IsFinitePresentation :=
  LemniscateCompactJetIdeal.compactIdeal_isFinitePresentation _ _ _ _ _ _ _ _

theorem centerIdeal_support_ne_top : (centerIdeal B w hw s c).support ≠ ⊤ := by
  intro h
  apply LemniscateCompactJetIdeal.support_compactIdeal_ne_univ (monomialSystem B w s)
    (zero_mem_monomialSystem B w hw s) (coordinate_mem_monomialSystem B w hw s)
    c s.cutoff (s.jetPowers 0) (s.jetPowers 0) (fun i => s.jetPowers i.succ)
    (s.jetPowers_pos 0) (s.jetPowers_pos 0) (fun i => s.jetPowers_pos i.succ)
  change ((centerIdeal B w hw s c).support : Set (compactification B w s)) = Set.univ
  rw [h]
  rfl

abbrev blowup : Scheme := PiExponentSeshadri.BlowupGluing.scheme (centerIdeal B w hw s c)
abbrev projection : blowup B w hw s c ⟶ compactification B w s :=
  PiExponentSeshadri.BlowupGluing.projection (centerIdeal B w hw s c)
def structureMap : blowup B w hw s c ⟶ Spec (.of ℂ) :=
  projection B w hw s c ≫ compactificationStructureMap B w s

instance projection_proper : IsProper (projection B w hw s c) := by infer_instance
instance structureMap_proper : IsProper (structureMap B w hw s c) := by
  dsimp [structureMap]
  infer_instance
instance blowup_isIntegral : IsIntegral (blowup B w hw s c) :=
  PiExponentSeshadri.BlowupGluing.scheme_isIntegral (centerIdeal B w hw s c)
    (centerIdeal_support_ne_top B w hw s c)
instance blowup_isLocallyNoetherian : IsLocallyNoetherian (blowup B w hw s c) :=
  LocallyOfFiniteType.isLocallyNoetherian (structureMap B w hw s c)
instance blowup_compact : CompactSpace (blowup B w hw s c) :=
  QuasiCompact.compactSpace_of_compactSpace (structureMap B w hw s c)
instance blowup_isNoetherian : IsNoetherian (blowup B w hw s c) := {}

def A : LineBundle (blowup B w hw s c) := (hyperplane B w s).pullback (projection B w hw s c)
abbrev J : LineBundle (blowup B w hw s c) :=
  PiExponentSeshadri.BlowupGluing.exceptionalLineBundle (centerIdeal B w hw s c)
abbrev exceptionalInclusion : (J B w hw s c).sheaf ⟶ structureSheaf (blowup B w hw s c) :=
  PiExponentSeshadri.BlowupGluing.exceptionalInclusion (centerIdeal B w hw s c)

theorem exceptional_presents :
    PresentsPullbackIdeal (centerIdeal B w hw s c) (projection B w hw s c)
      (J B w hw s c) (exceptionalInclusion B w hw s c) :=
  PiExponentSeshadri.BlowupGluing.exceptional_presents (centerIdeal B w hw s c)

theorem isBlowup : IsBlowup (centerIdeal B w hw s c) (projection B w hw s c) :=
  PiExponentSeshadri.BlowupGluing.isBlowup (centerIdeal B w hw s c)

end QuadraticPi.LemniscateBlowupGeometry


==> anc/lean/QuadraticPi/LemniscateBlowupPolarization.lean <==
import QuadraticPi.LemniscateBlowupAmpleTwist
import QuadraticPi.PAGeometry.BlowupCurveMargin

/-!
# Bootstrap polarization on the actual elliptic blowup

The auxiliary ample exponent may depend on the centers. It does not change
the chosen radius, fixed ideal, or target interpolation line bundle A tensor J.
The contracted and outside-chart curve inequalities are unconditional here;
the noncontracted affine curve case is handled by the actual degree formulas.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateBlowupGeometry
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation NumericalAmpleness
open GenericCurveMargin

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)

def uniformMargin (σ : ℝ) : ℝ := marginCoefficient (ampleExponent B w hw s c) σ

theorem uniformMargin_pos {σ : ℝ} (hσ : 0 < σ) : 0 < uniformMargin B w hw s c σ :=
  marginCoefficient_pos (ampleExponent_gt_one B w hw s c) hσ

theorem contracted_curve_margin {σ : ℝ} (hσ : 0 < σ)
    (C : IntegralCurve (blowup B w hw s c)) (x : compactification B w s)
    (hc : Set.range (C.embedding ≫ projection B w hw s c) ⊆ ({x} : Set _)) :
    uniformMargin B w hw s c σ *
      (curveDegree (structureMap B w hw s c) (H B w hw s c) C : ℝ) ≤
        (curveDegree (structureMap B w hw s c) (interpolationBundle B w hw s c) C : ℝ) :=
  margin_of_contracted (structureMap B w hw s c) (projection B w hw s c)
    (hyperplane B w s) (J B w hw s c) (ampleExponent B w hw s c)
    (ampleExponent_gt_one B w hw s c) (H_ample B w hw s c) σ hσ C x hc

theorem outside_chart_curve_margin {σ : ℝ} (hσ : 0 < σ)
    (C : IntegralCurve (blowup B w hw s c))
    (hmiss : ∀ z : C.scheme,
      (C.embedding ≫ projection B w hw s c) z ∉ (affineChart B w hw s).opensRange) :
    uniformMargin B w hw s c σ *
      (curveDegree (structureMap B w hw s c) (H B w hw s c) C : ℝ) ≤
        (curveDegree (structureMap B w hw s c) (interpolationBundle B w hw s c) C : ℝ) :=
  margin_of_image_outside_chart (structureMap B w hw s c) (centerIdeal B w hw s c)
    (projection B w hw s c) (A B w hw s c) (J B w hw s c)
    (exceptionalInclusion B w hw s c) (exceptional_presents B w hw s c)
    (ampleExponent B w hw s c) (ampleExponent_gt_one B w hw s c) (H_ample B w hw s c)
    σ hσ C (affineChart B w hw s).opensRange
    (centerIdeal_support_subset_chart B w hw s c) hmiss

theorem avoids_centers_curve_margin {σ : ℝ} (hσ : 0 < σ)
    (C : IntegralCurve (blowup B w hw s c))
    (havoid : ∀ z : C.scheme,
      (C.embedding ≫ projection B w hw s c) z ∉ (centerIdeal B w hw s c).support) :
    uniformMargin B w hw s c σ *
      (curveDegree (structureMap B w hw s c) (H B w hw s c) C : ℝ) ≤
        (curveDegree (structureMap B w hw s c) (interpolationBundle B w hw s c) C : ℝ) :=
  margin_of_avoids_center (structureMap B w hw s c) (centerIdeal B w hw s c)
    (projection B w hw s c) (A B w hw s c) (J B w hw s c)
    (exceptionalInclusion B w hw s c) (exceptional_presents B w hw s c)
    (ampleExponent B w hw s c) (ampleExponent_gt_one B w hw s c) (H_ample B w hw s c)
    σ hσ C havoid

end QuadraticPi.LemniscateBlowupGeometry


==> anc/lean/QuadraticPi/LemniscateBranchEvaluation.lean <==
import QuadraticPi.LemniscateGeometryFrame
import OAI.NumberTheory.PiExponent.Jets.FormalBranchEvaluation

/-!
# The actual elliptic formal chart on every centered power-series branch

The cubic equation and the constant terms determine the x-coordinate uniquely.
Thus the coefficient map on a curve branch is a proved substitution of the
actual EPA formal jet, not an assumed analytic identification. This concerns
formal curve branches only; the integral-to-period normalization is separate.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateBranchEvaluation
open OAI.PiExponent MvPowerSeries
open LemniscateInterpolation LemniscateGeometryFrame

def localXComplex : PowerSeries ℂ :=
  PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localX

def ellipticLogComplex : PowerSeries ℂ :=
  PowerSeries.map (algebraMap ℚ ℂ) LemniscateLocal.ellipticLog

@[simp] theorem localXComplex_constant : PowerSeries.constantCoeff localXComplex = 0 := by
  change (Int.castRingHom ℂ) (PowerSeries.constantCoeff LemniscateLocal.localX) = 0
  rw [LemniscateLocal.localX_constant, map_zero]

@[simp] theorem ellipticLogComplex_constant :
    PowerSeries.constantCoeff ellipticLogComplex = 0 := by
  change (algebraMap ℚ ℂ) (PowerSeries.constantCoeff LemniscateLocal.ellipticLog) = 0
  rw [LemniscateLocal.ellipticLog_constant, map_zero]

theorem localXComplex_equation : localXComplex ^ 3 - localXComplex =
    (PowerSeries.X : PowerSeries ℂ) ^ 2 := by
  have h := congrArg (PowerSeries.map (Int.castRingHom ℂ)) LemniscateLocal.localX_equation
  simpa only [map_sub, map_pow, PowerSeries.map_X, localXComplex] using h

theorem cubic_centered_unique (x z : PowerSeries ℂ)
    (hx : PowerSeries.constantCoeff x = 0) (hz : PowerSeries.constantCoeff z = 0)
    (heq : x ^ 3 - x = z ^ 3 - z) : x = z := by
  have hp : (x-z) * (x^2+x*z+z^2-1) = 0 := by
    linear_combination heq
  have hn : x^2+x*z+z^2-1 ≠ 0 := by
    intro h
    have hc := congrArg PowerSeries.constantCoeff h
    simp [hx, hz] at hc
  exact sub_eq_zero.mp ((mul_eq_zero.mp hp).resolve_right hn)

theorem localX_subst_eq (x y : PowerSeries ℂ)
    (hx : PowerSeries.constantCoeff x = 0) (hy : PowerSeries.constantCoeff y = 0)
    (hcurve : x^3-x = y^2) : PowerSeries.subst y localXComplex = x := by
  have hys : PowerSeries.HasSubst y := PowerSeries.HasSubst.of_constantCoeff_zero hy
  apply cubic_centered_unique _ x
  · exact PowerSeries.constantCoeff_subst_eq_zero hy _ localXComplex_constant
  · exact hx
  · have h := congrArg (PowerSeries.subst y) localXComplex_equation
    simpa only [PowerSeries.subst_sub hys, PowerSeries.subst_pow hys,
      PowerSeries.subst_X hys, hcurve] using h

def branchCoordinates {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (z : Fin m → PowerSeries ℂ) : Fin (m+1) → PowerSeries ℂ :=
  Fin.cases y (fun i => z i - PowerSeries.C (c i) -
    PowerSeries.subst y ellipticLogComplex)

theorem branchCoordinates_centered {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (z : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 0)
    (hz : ∀ i, PowerSeries.constantCoeff (z i) = c i) :
    ∀ i, PowerSeries.constantCoeff (branchCoordinates c y z i) = 0 := by
  intro i
  cases i using Fin.cases with
  | zero => exact hy
  | succ i =>
    change PowerSeries.constantCoeff (z i - PowerSeries.C (c i) -
      PowerSeries.subst y ellipticLogComplex) = 0
    have hs : PowerSeries.constantCoeff (PowerSeries.subst y ellipticLogComplex) = 0 :=
      PowerSeries.constantCoeff_subst_eq_zero hy _ ellipticLogComplex_constant
    rw [map_sub, hs, sub_zero, map_sub, hz i, PowerSeries.constantCoeff_C, sub_self]

theorem branchCoordinates_hasSubst {m : ℕ} (c : Fin m → ℂ) (y : PowerSeries ℂ)
    (z : Fin m → PowerSeries ℂ) (hy : PowerSeries.constantCoeff y = 0)
    (hz : ∀ i, PowerSeries.constantCoeff (z i) = c i) :
    HasSubst (branchCoordinates c y z) :=
  hasSubst_of_constantCoeff_zero (branchCoordinates_centered c y z hy hz)

theorem formalJet_subst_branch {m : ℕ} (c : Fin m → ℂ) (x y : PowerSeries ℂ)
    (z : Fin m → PowerSeries ℂ) (hx : PowerSeries.constantCoeff x = 0)
    (hy : PowerSeries.constantCoeff y = 0)
    (hz : ∀ i, PowerSeries.constantCoeff (z i) = c i) (hcurve : x^3-x=y^2)
    (p : EllipticPolynomial m) :
    subst (branchCoordinates c y z) (formalJet c p) =
      MvPolynomial.aeval (Fin.cases x (Fin.cases y z)) p := by
  let ha := branchCoordinates_hasSubst c y z hy hz
  have heq : (substAlgHom ha).comp (formalJet c) =
      MvPolynomial.aeval (Fin.cases x (Fin.cases y z)) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, formalJet_x, MvPolynomial.aeval_X, Fin.cases_zero]
      rw [substAlgHom_apply, formalX, FormalBranchEvaluation.subst_liftSeries _ ha]
      exact localX_subst_eq x y hx hy hcurve
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        simp only [AlgHom.comp_apply, formalJet_y, substAlgHom_X,
          MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero]
        rfl
      | succ i =>
        simp only [AlgHom.comp_apply, formalJet_additive, map_add,
          MvPolynomial.aeval_X, Fin.cases_succ]
        rw [substAlgHom_X]
        have hl : substAlgHom ha (formalEllipticLog m) =
            PowerSeries.subst y ellipticLogComplex := by
          rw [substAlgHom_apply, formalEllipticLog,
            FormalBranchEvaluation.subst_liftSeries _ ha]
          rfl
        rw [hl, substAlgHom_apply, subst_C]
        change PowerSeries.C (c i) +
          (z i - PowerSeries.C (c i) - PowerSeries.subst y ellipticLogComplex) +
          PowerSeries.subst y ellipticLogComplex = z i
        ring
  simpa only [AlgHom.comp_apply, substAlgHom_apply] using AlgHom.congr_fun heq p

theorem polynomialFrameWord_branch_order {m : ℕ}
    (c : Fin m → ℂ) (x y : PowerSeries ℂ) (z : Fin m → PowerSeries ℂ)
    (hx : PowerSeries.constantCoeff x = 0) (hy : PowerSeries.constantCoeff y = 0)
    (hz : ∀ i, PowerSeries.constantCoeff (z i) = c i) (hcurve : x^3-x=y^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (p : EllipticPolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c y z i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin (m+1))) :
    (⌈mu * (H - (word.map v).sum)⌉₊ : ℕ∞) ≤
      PowerSeries.order (MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
        (polynomialFrameWord m word p)) := by
  have h := FormalBranchOrder.rational_powerSeries_order_subst_of_mem_weightedIdeal
    v hv mu (H - (word.map v).sum) hmu
    (formalJet c (polynomialFrameWord m word p)) (branchCoordinates c y z)
    (branchCoordinates_hasSubst c y z hy hz)
    (formalJet_polynomialFrameWord_vanishing c v hv H p hp word) hcontact
  rwa [formalJet_subst_branch c x y z hx hy hz hcurve] at h

theorem polynomialFrameWord_branch_order_toNat {m : ℕ}
    (c : Fin m → ℂ) (x y : PowerSeries ℂ) (z : Fin m → PowerSeries ℂ)
    (hx : PowerSeries.constantCoeff x = 0) (hy : PowerSeries.constantCoeff y = 0)
    (hz : ∀ i, PowerSeries.constantCoeff (z i) = c i) (hcurve : x^3-x=y^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (mu H : ℚ) (hmu : 0 ≤ mu)
    (p : EllipticPolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (hcontact : ∀ i (k : ℕ), (branchCoordinates c y z i).order = (k : ℕ∞) →
      mu * v i ≤ (k : ℚ)) (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
      (polynomialFrameWord m word p) ≠ 0) :
    mu * (H - (word.map v).sum) ≤
      ((PowerSeries.order (MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
        (polynomialFrameWord m word p))).toNat : ℚ) := by
  have h := polynomialFrameWord_branch_order c x y z hx hy hz hcurve v hv mu H hmu p hp hcontact word
  have hn := PowerSeries.order_eq_top.not.mpr hne
  have hh := ENat.toNat_le_toNat h hn
  exact Nat.ceil_le.mp (by simpa using hh)

end QuadraticPi.LemniscateBranchEvaluation


==> anc/lean/QuadraticPi/LemniscateCenteredKernel.lean <==
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch

/-! A curve's polynomial kernel vanishes at every actual centered place. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCenteredKernel
open OAI.PiExponent CurveValuationCenter CurveCenters PlaceValuationRing

theorem eval_eq_zero_of_aeval_eq_zero
    {E ι : Type*} [Field E] [Algebra ℂ E]
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]
    (z : ι → E) (a : ι → ℂ) (hc : Centered z a p)
    (F : MvPolynomial ι ℂ) (hF : MvPolynomial.aeval z F = 0) :
    MvPolynomial.eval a F = 0 := by
  have hl : MvPolynomial.aeval (PlaceCenteredBranch.lift p z a hc) F = 0 := by
    apply IsFractionRing.injective (ring p) E
    rw [PlaceCenteredBranch.lift_aeval, map_zero, hF]
  have he : (CurveLocalOrder.residueAugmentation ℂ (ring p)).comp
      (MvPolynomial.aeval (PlaceCenteredBranch.lift p z a hc)).toRingHom =
      MvPolynomial.eval a := by
    ext i
    · simp only [RingHom.comp_apply, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom,
        MvPolynomial.aeval_C, MvPolynomial.eval_C,
        CurveLocalOrder.residueAugmentation_algebraMap]
    · simp only [RingHom.comp_apply, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom,
        MvPolynomial.aeval_X, MvPolynomial.eval_X]
      exact PlaceCenteredBranch.lift_residue p z a hc i
  have hh := congrArg (fun f : MvPolynomial ι ℂ →+* ℂ => f F) he
  simp only [RingHom.comp_apply, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom,
    hl, map_zero] at hh
  exact hh.symm

end QuadraticPi.LemniscateCenteredKernel


==> anc/lean/QuadraticPi/LemniscateClearedRowTaylor.lean <==
import QuadraticPi.LemniscateLogParameterChart
import QuadraticPi.LemniscateRowTaylor
import QuadraticPi.LemniscateDisplacementExpansion
import QuadraticPi.LemniscateDeterminant

/-! The fixed contour rows of the actual cleared and displaced entire
columns equal the scalar Taylor coefficients after the actual logarithmic
parameter. Periodicity is proved for the actual lattice, and no invariant
normalization is required for this identity. -/
noncomputable section
set_option autoImplicit false
open scoped BigOperators Topology
namespace QuadraticPi.LemniscateClearedRowTaylor
open Filter PowerSeries OAI.PiExponent
open LemniscateAnalytic LemniscateAnalyticGerm LemniscateTaylorAlgebra
open LemniscateTaylorBridge LemniscateLogParameterChart LemniscateDisplacementExpansion
open LemniscatePeriod

theorem taylorSeries_add (f g : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z) (hg : AnalyticAt ℂ g z) :
    taylorSeries (fun w => f w + g w) z = taylorSeries f z + taylorSeries g z := by
  ext n
  rw [coeff_taylorSeries, map_add, coeff_taylorSeries, coeff_taylorSeries,
    iteratedDeriv_fun_add hf.contDiffAt hg.contDiffAt, add_div]

theorem taylorSeries_prod {ι : Type*} (s : Finset ι) (f : ι → ℂ → ℂ) (z : ℂ)
    (hf : ∀ i ∈ s, AnalyticAt ℂ (f i) z) :
    taylorSeries (fun w => ∏ i ∈ s, f i w) z = ∏ i ∈ s, taylorSeries (f i) z := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | @insert i s hi ih =>
    simp only [Finset.prod_insert hi]
    rw [taylorSeries_mul _ _ _ (hf i (Finset.mem_insert_self i s))
      (by apply Finset.analyticAt_fun_prod; intro j hj; exact hf j (Finset.mem_insert_of_mem hj)),
      ih (fun j hj => hf j (Finset.mem_insert_of_mem hj))]

/-- The actual clearing multiplier after the contour's analytic parameter. -/
def multiplierSeries (l : ℂ) : PowerSeries ℂ :=
  taylorSeries (fun u => omegaMultiplier (zT + l + logParameter u)) 0

theorem multiplierFunction_analytic (l : ℂ) :
    AnalyticAt ℂ (fun u => omegaMultiplier (zT + l + logParameter u)) 0 :=
  (omegaMultiplier_entire.analyticAt _).comp
    (analyticAt_const.add logParameter_analytic)

theorem displacedColumn_entire {m : ℕ} (D a b : ℕ) (alpha : Fin m → ℕ)
    (beta : Fin m →₀ ℕ) (delta : Fin m → ℂ) :
    Differentiable ℂ (displacedColumn zT D a b alpha beta delta) := by
  unfold displacedColumn
  exact (omegaMonomialColumn_entire D a b).mul (by fun_prop)

theorem shifted_argument_eventually_nonlattice (l : ℂ) (hl : l ∈ omegaPair.lattice) :
    ∀ᶠ u in 𝓝 (0 : ℂ), zT + l + logParameter u ∉ omegaPair.lattice := by
  filter_upwards [argument_eventually_nonlattice] with u hu
  intro hz
  apply hu
  have hh := sub_mem hz hl
  convert hh using 1 <;> dsimp [argument] <;> ring

theorem shifted_xFunction (l : ℂ) (hl : l ∈ omegaPair.lattice) (u : ℂ) :
    omegaPair.weierstrassP (zT + l + logParameter u) = xFunction u := by
  have he : zT + l + logParameter u = argument u + l := by dsimp [argument]; ring
  rw [he, omegaPair.weierstrassP_add_coe _ ⟨l, hl⟩]
  rfl

theorem shifted_yFunction (l : ℂ) (hl : l ∈ omegaPair.lattice) (u : ℂ) :
    omegaPair.derivWeierstrassP (zT + l + logParameter u) / 2 = yFunction u := by
  have he : zT + l + logParameter u = argument u + l := by dsimp [argument]; ring
  rw [he, omegaPair.derivWeierstrassP_add_coe _ ⟨l, hl⟩]
  rfl

theorem displaced_column_eventually {m : ℕ} (l : ℂ) (hl : l ∈ omegaPair.lattice)
    (D a b : ℕ) (hdegree : 2*a+3*b ≤ D) (c : Fin m → ℂ)
    (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) :
    (fun u => displacedColumn zT D a b alpha beta (fun i => c i-l)
      (zT+l+logParameter u)) =ᶠ[𝓝 (0 : ℂ)]
    (fun u => omegaMultiplier (zT+l+logParameter u)^D * xFunction u^a * yFunction u^b *
      ∏ i, ((alpha i).choose (beta i) : ℂ) * (c i + logParameter u)^(alpha i-beta i)) := by
  filter_upwards [shifted_argument_eventually_nonlattice l hl] with u hu
  rw [displacedColumn, omegaMonomialColumn_eq hdegree hu,
    shifted_xFunction l hl, shifted_yFunction l hl]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  congr 2
  ring

theorem displaced_taylorSeries_eq {m : ℕ} (l : ℂ) (hl : l ∈ omegaPair.lattice)
    (D a b : ℕ) (hdegree : 2*a+3*b ≤ D) (c : Fin m → ℂ)
    (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) :
    taylorSeries (fun u => displacedColumn zT D a b alpha beta (fun i => c i-l)
      (zT+l+logParameter u)) 0 =
    multiplierSeries l^D * xSeries^a * ySeries^b *
      ∏ i, C ((alpha i).choose (beta i) : ℂ) * (C (c i)+ellSeries)^(alpha i-beta i) := by
  rw [taylorSeries_congr _ _ _ (displaced_column_eventually l hl D a b hdegree c alpha beta)]
  have hM := multiplierFunction_analytic l
  have hT (i : Fin m) : AnalyticAt ℂ
      (fun u => ((alpha i).choose (beta i) : ℂ) *
        (c i+logParameter u)^(alpha i-beta i)) 0 :=
    analyticAt_const.mul ((analyticAt_const.add logParameter_analytic).pow _)
  have hP : AnalyticAt ℂ
      (fun u => ∏ i, ((alpha i).choose (beta i) : ℂ) *
        (c i+logParameter u)^(alpha i-beta i)) 0 := by
    apply Finset.analyticAt_fun_prod
    intro i _
    exact hT i
  rw [taylorSeries_mul
    (fun u => omegaMultiplier (zT+l+logParameter u)^D * xFunction u^a * yFunction u^b)
    (fun u => ∏ i, ((alpha i).choose (beta i) : ℂ) *
      (c i+logParameter u)^(alpha i-beta i)) 0
    (((hM.pow D).mul (xFunction_analytic.pow a)).mul (yFunction_analytic.pow b)) hP,
    taylorSeries_mul
      (fun u => omegaMultiplier (zT+l+logParameter u)^D * xFunction u^a)
      (fun u => yFunction u^b) 0
      ((hM.pow D).mul (xFunction_analytic.pow a)) (yFunction_analytic.pow b),
    taylorSeries_mul (fun u => omegaMultiplier (zT+l+logParameter u)^D)
      (fun u => xFunction u^a) 0 (hM.pow D) (xFunction_analytic.pow a),
    taylorSeries_pow _ _ hM D, taylorSeries_pow _ _ xFunction_analytic a,
    taylorSeries_pow _ _ yFunction_analytic b,
    taylorSeries_prod Finset.univ _ _ (fun i _ => hT i)]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  rw [taylorSeries_const_mul, taylorSeries_pow (fun u => c i + logParameter u) 0
    (analyticAt_const.add logParameter_analytic),
    taylorSeries_add (fun _ => c i) logParameter 0 analyticAt_const logParameter_analytic,
    taylorSeries_const]
  rfl

/-- Exact scalar coefficient identity for the fixed-radius contour row. -/
theorem displaced_rowTest_eq_coeff {m : ℕ} (l : ℂ) (hl : l ∈ omegaPair.lattice)
    (D a b ell : ℕ) (hdegree : 2*a+3*b ≤ D) (c : Fin m → ℂ)
    (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) :
    AnalyticCollision.rowTest ell (fun u =>
      displacedColumn zT D a b alpha beta (fun i => c i-l)
        (zT+l+Complex.log (1+u))) =
      coeff ell (multiplierSeries l^D * xSeries^a * ySeries^b *
        ∏ i, C ((alpha i).choose (beta i) : ℂ) * (C (c i)+ellSeries)^(alpha i-beta i)) := by
  rw [LemniscateRowTaylor.rowTest_entire_log_eq_taylorCoeff _
    (displacedColumn_entire D a b alpha beta (fun i => c i-l))]
  rw [show (fun u => displacedColumn zT D a b alpha beta (fun i => c i-l)
      (zT+l+Complex.log (1+u))) =
    (fun u => displacedColumn zT D a b alpha beta (fun i => c i-l)
      (zT+l+logParameter u)) from rfl,
    displaced_taylorSeries_eq l hl D a b hdegree c alpha beta]

/-- Every Gaussian grid shift is an actual period of the Omega lattice. -/
theorem grid_shift_mem_lattice (N : ℕ) (j : Fin (N^2)) :
    (Lemniscate.Omega : ℂ) * LemniscateDeterminant.gaussianCenter N j ∈ omegaPair.lattice := by
  apply (squarePair_mem_lattice Lemniscate.Omega Lemniscate.Omega_ne_zero _).2
  let v := LemniscateDeterminant.gridEquiv N j
  refine ⟨v.1.val, v.2.val, ?_⟩
  simp only [LemniscateDeterminant.gaussianCenter, LemniscateGrid.point, Int.cast_natCast]
  congr 1
  apply Complex.ext <;> simp [v]

end QuadraticPi.LemniscateClearedRowTaylor


==> anc/lean/QuadraticPi/LemniscateCompactJetIdeal.lean <==
import QuadraticPi.LemniscateCompactificationIntegral
import QuadraticPi.LemniscateCurveMap
import QuadraticPi.LemniscateJetSupport
import QuadraticPi.LemniscateJetPackets
import OAI.NumberTheory.PiExponent.Ampleness.BlowupIdeal
import OAI.NumberTheory.PiExponent.Jets.CompactJetIdealCoherent
import OAI.NumberTheory.PiExponent.Geometry.IdealSheafPowers
import Mathlib.AlgebraicGeometry.Noetherian

/-!
# Coherent extension of the actual finite elliptic jet ideals

The affine ideal is the literal finite product of the selector jet ideals in
C[x,y,X]/(y²-x³+x). Its closed support is proved to be precisely the given
centers, before extending it into the constructed projective closure.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCompactJetIdeal
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent
open LemniscateCompactification.Elliptic
open LemniscateJetSelector.Elliptic
open scoped BigOperators

abbrev affineSpace (m : ℕ) : Scheme := Spec (CommRingCat.of (CoordinateRing m))
abbrev base : Scheme := Spec (CommRingCat.of ℂ)

def affineProjection (m : ℕ) : affineSpace m ⟶ base :=
  Spec.map (CommRingCat.ofHom (constants m))

def point {m : ℕ} (c : Fin m → ℂ) : base ⟶ affineSpace m :=
  Spec.map (CommRingCat.ofHom (pointEvaluation c))

def centerPoint {m : ℕ} (c : Fin m → ℂ) : affineSpace m :=
  ⟨centerIdeal c, inferInstance⟩

theorem point_section {m : ℕ} (c : Fin m → ℂ) :
    point c ≫ affineProjection m = 𝟙 base := by
  change Spec.map _ ≫ Spec.map _ = _
  rw [← Spec.map_comp]
  have h : CommRingCat.ofHom (constants m) ≫ CommRingCat.ofHom (pointEvaluation c) =
      𝟙 (CommRingCat.of ℂ) := by
    ext a
    exact pointEvaluation_constants c a
  rw [h, Spec.map_id]

theorem range_point {m : ℕ} (c : Fin m → ℂ) :
    Set.range (point c) = {centerPoint c} := by
  change Set.range (PrimeSpectrum.comap (pointEvaluation c)) = _
  rw [range_comap_of_surjective _ _ (fun a =>
    ⟨constants m a, pointEvaluation_constants c a⟩)]
  letI : (centerIdeal c).IsMaximal := centerIdeal_isMaximal c
  exact PrimeSpectrum.zeroLocus_eq_singleton (centerIdeal c)

theorem support_specIdeal {R : Type} [CommRing R] (I : Ideal R) :
    ((PiExponentSeshadri.IdealPullback.specIdeal I).support : Set (Spec (CommRingCat.of R))) =
      PrimeSpectrum.zeroLocus (I : Set R) := by
  rw [PiExponentSeshadri.IdealPullback.specIdeal,
    Scheme.IdealSheafData.coe_support_ofIdealTop, Spec_zeroLocus, ← Ideal.coe_comap]
  rw [Ideal.comap_map_of_bijective _
    (ConcreteCategory.bijective_of_isIso (Scheme.ΓSpecIso (CommRingCat.of R)).inv)]

/-- Literal product ideal; definitionally the same ideal used by the CRT
packet construction. -/
def affineIdeal {m : ℕ} {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (N a M : ℕ) (b : Fin m → ℕ) : (affineSpace m).IdealSheafData :=
  PiExponentSeshadri.IdealPullback.specIdeal (∏ j, jetIdeal (c j) N a M b)

theorem affineIdeal_eq_spec_productIdeal {m : ℕ} {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    affineIdeal c N a M b = PiExponentSeshadri.IdealPullback.specIdeal
      (LemniscateJetPackets.productIdeal c N a M b) := rfl

theorem zeroLocus_product {m : ℕ} {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    PrimeSpectrum.zeroLocus ((∏ j, jetIdeal (c j) N a M b : Ideal (CoordinateRing m)) :
      Set (CoordinateRing m)) = Set.range (fun j => centerPoint (c j)) := by
  ext p
  change (∏ j, jetIdeal (c j) N a M b) ≤ p.asIdeal ↔
    ∃ j, centerPoint (c j) = p
  rw [p.isPrime.prod_le]
  simp only [Finset.mem_univ, true_and]
  constructor
  · rintro ⟨j, hj⟩
    have he := (jetIdeal_le_prime_iff_eq_center (c j) N a M b ha hM hb p.asIdeal).mp hj
    exact ⟨j, PrimeSpectrum.ext he.symm⟩
  · rintro ⟨j, rfl⟩
    change ∃ k, jetIdeal (c k) N a M b ≤ centerIdeal (c j)
    exact ⟨j, (jetIdeal_le_prime_iff_eq_center (c j) N a M b ha hM hb _).mpr rfl⟩

theorem support_affineIdeal {m : ℕ} {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    ((affineIdeal c N a M b).support : Set (affineSpace m)) =
      ⋃ j, Set.range (point (c j)) := by
  rw [affineIdeal, support_specIdeal, zeroLocus_product c N a M b ha hM hb]
  simp only [range_point]
  ext p
  simp only [Set.mem_range, Set.mem_iUnion, Set.mem_singleton_iff, eq_comm]

theorem support_affineIdeal_finite {m : ℕ} {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    ((affineIdeal c N a M b).support : Set (affineSpace m)).Finite := by
  rw [affineIdeal, support_specIdeal, zeroLocus_product c N a M b ha hM hb]
  exact Set.finite_range _

theorem elliptic_x_ne_zero (m : ℕ) : x m ≠ 0 := by
  apply quotientMap_ne_zero_of_normal
  · intro e he
    have heq : e = Finsupp.single (0 : Fin (m+2)) 1 := by
      simpa only [MvPolynomial.support_X, Finset.mem_singleton] using he
    subst e
    simp
  · exact MvPolynomial.X_ne_zero _

/-- The generic point of the actual elliptic product is outside these finite
jet supports. This gives proper support without a dimension assumption. -/
theorem genericAffinePoint_not_mem_support {m : ℕ} {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    genericAffinePoint m ∉ (affineIdeal c N a M b).support := by
  change genericAffinePoint m ∉ ((affineIdeal c N a M b).support : Set (affineSpace m))
  rw [affineIdeal, support_specIdeal, zeroLocus_product c N a M b ha hM hb]
  rintro ⟨j, hj⟩
  have heq : centerIdeal (c j) = (⊥ : Ideal (CoordinateRing m)) :=
    congrArg (fun p : PrimeSpectrum (CoordinateRing m) => p.asIdeal) hj
  have hx : x m ∈ centerIdeal (c j) := pointEvaluation_x (c j)
  rw [heq] at hx
  exact elliptic_x_ne_zero m (Ideal.mem_bot.mp hx)

def compactIdeal {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    (compactification S).IdealSheafData :=
  CompactJetIdeal.extend (affineIdeal c N a M b) (chart S hzero hcoordinate)

instance compactification_locallyNoetherian {m : ℕ}
    (S : Finset (Fin (m+2) →₀ ℕ)) : IsLocallyNoetherian (compactification S) :=
  LocallyOfFiniteType.isLocallyNoetherian (projection S)

instance chart_quasiCompact {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0∈S) (hcoordinate : ∀ i, Finsupp.single i 1∈S) :
    QuasiCompact (chart S hzero hcoordinate) := by
  infer_instance

theorem restrict_compactIdeal {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    (compactIdeal S hzero hcoordinate c N a M b).comap (chart S hzero hcoordinate) =
      affineIdeal c N a M b :=
  CompactJetIdeal.restrict_extend _ _

/-- No points at infinity enter the support: every center is a section of
the actual separated projective structure map, hence already closed. -/
theorem support_compactIdeal {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    ((compactIdeal S hzero hcoordinate c N a M b).support : Set (compactification S)) =
      ⋃ j, Set.range (point (c j) ≫ chart S hzero hcoordinate) := by
  rw [compactIdeal, CompactJetIdeal.support_extend (affineIdeal c N a M b)
    (chart S hzero hcoordinate) (projection S) (fun j => point (c j))
    (fun j => by rw [Category.assoc, chart_projection]; exact point_section (c j))
    (support_affineIdeal c N a M b ha hM hb),
    support_affineIdeal c N a M b ha hM hb, Set.image_iUnion]
  congr 1
  funext j
  rw [Scheme.Hom.comp_base, TopCat.coe_comp, Set.range_comp]

theorem support_compactIdeal_eq_range {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    ((compactIdeal S hzero hcoordinate c N a M b).support : Set (compactification S)) =
      Set.range (fun j => chart S hzero hcoordinate (centerPoint (c j))) := by
  rw [compactIdeal, CompactJetIdeal.support_extend (affineIdeal c N a M b)
    (chart S hzero hcoordinate) (projection S) (fun j => point (c j))
    (fun j => by rw [Category.assoc, chart_projection]; exact point_section (c j))
    (support_affineIdeal c N a M b ha hM hb),
    affineIdeal, support_specIdeal, zeroLocus_product c N a M b ha hM hb]
  exact (Set.range_comp (chart S hzero hcoordinate) (fun j => centerPoint (c j))).symm

theorem support_compactIdeal_finite {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    ((compactIdeal S hzero hcoordinate c N a M b).support : Set (compactification S)).Finite := by
  rw [support_compactIdeal_eq_range S hzero hcoordinate c N a M b ha hM hb]
  exact Set.finite_range _

theorem genericChartPoint_not_mem_support {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    chart S hzero hcoordinate (genericAffinePoint m) ∉
      (compactIdeal S hzero hcoordinate c N a M b).support := by
  have hn := genericAffinePoint_not_mem_support c N a M b ha hM hb
  rw [← restrict_compactIdeal S hzero hcoordinate c N a M b,
    Scheme.IdealSheafData.support_comap] at hn
  exact hn

theorem support_compactIdeal_ne_univ {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    ((compactIdeal S hzero hcoordinate c N a M b).support : Set (compactification S)) ≠
      Set.univ := by
  intro hh
  apply genericChartPoint_not_mem_support S hzero hcoordinate c N a M b ha hM hb
  change chart S hzero hcoordinate (genericAffinePoint m) ∈
    ((compactIdeal S hzero hcoordinate c N a M b).support : Set (compactification S))
  rw [hh]
  trivial

theorem compactIdeal_ne_bot {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    compactIdeal S hzero hcoordinate c N a M b ≠ ⊥ := by
  intro hh
  apply support_compactIdeal_ne_univ S hzero hcoordinate c N a M b ha hM hb
  rw [hh, Scheme.IdealSheafData.support_bot]
  rfl

theorem restrict_eq_top_of_avoids_centers {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i)
    {V : Scheme} (f : V ⟶ compactification S)
    (havoid : ∀ v j, f v ≠ chart S hzero hcoordinate (centerPoint (c j))) :
    (compactIdeal S hzero hcoordinate c N a M b).comap f = ⊤ := by
  apply CompactJetIdeal.restrict_eq_top_of_disjoint _ f
  intro v hv
  change f v ∈ ((compactIdeal S hzero hcoordinate c N a M b).support :
    Set (compactification S)) at hv
  rw [support_compactIdeal_eq_range S hzero hcoordinate c N a M b ha hM hb] at hv
  obtain ⟨j, hj⟩ := hv
  exact havoid v j hj.symm

theorem compactIdeal_isFinitePresentation {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    (PiExponentSeshadri.IdealModule.closedModule
      (compactIdeal S hzero hcoordinate c N a M b)).IsFinitePresentation :=
  CompactJetIdeal.extend_isFinitePresentation _ _

/-- Every power restricts to the same literal product-ideal power used by
the simultaneous packet CRT. The compact ideal itself is fixed before n. -/
theorem restrict_compactIdeal_pow {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) (n : ℕ) :
    (compactIdeal S hzero hcoordinate c N a M b ^ n).comap (chart S hzero hcoordinate) =
      PiExponentSeshadri.IdealPullback.specIdeal
        (LemniscateJetPackets.productIdeal c N a M b ^ n) := by
  rw [PiExponentSeshadri.IdealPullback.comap_pow,
    restrict_compactIdeal S hzero hcoordinate c N a M b,
    affineIdeal_eq_spec_productIdeal,
    PiExponentSeshadri.IdealPullback.specIdeal_pow]

theorem compactIdeal_pow_isFinitePresentation {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) (n : ℕ) :
    (PiExponentSeshadri.IdealModule.closedModule
      (compactIdeal S hzero hcoordinate c N a M b ^ n)).IsFinitePresentation :=
  CompactJetIdeal.closedModule_isFinitePresentation _

theorem compactIdeal_subscheme_proper {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    IsProper ((compactIdeal S hzero hcoordinate c N a M b).subschemeι ≫ projection S) := by
  infer_instance

end QuadraticPi.LemniscateCompactJetIdeal


==> anc/lean/QuadraticPi/LemniscateCompactification.lean <==
import OAI.NumberTheory.PiExponent.Geometry.WeightedProjectiveStructure
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveDenseChart
import QuadraticPi.LemniscateCompactificationAlgebra

/-!
# Projective closures of the actual elliptic coordinate algebra

This constructs a graded image in A[T] for any finitely generated algebra A,
proves its distinguished affine chart is Spec(A), and specializes to
C[x,y,X₁,...,Xₘ]/(y²-x³+x).  The construction respects the elliptic relation
before taking Proj.  It does not assert the curve inequality, ampleness of the
jet blowup, the eventual global section bound, or EPA.
-/

namespace QuadraticPi.LemniscateCompactification

noncomputable section
set_option autoImplicit false

open MvPolynomial HomogeneousLocalization DirectSum
open AlgebraicGeometry CategoryTheory
open OAI.PiExponentSeshadri.Projective

universe u
variable {R A σ : Type u} [CommRing R] [CommRing A]

attribute [local instance] MvPolynomial.gradedAlgebra

/-- Homogenize an arbitrary finite algebra presentation, not a free monomial
presentation. The new variable records ordinary section degree. -/
def homogeneousMap (k : R →+* A) (a : σ → A) :
    MvPolynomial σ R →+* MvPolynomial Unit A :=
  eval₂Hom (C.comp k) (fun s => X () * C (a s))

@[simp] theorem homogeneousMap_X (k : R →+* A) (a : σ → A) (s : σ) :
    homogeneousMap k a (X s) = X () * C (a s) := by
  simp [homogeneousMap]

theorem homogeneousMap_homogeneous (k : R →+* A) (a : σ → A)
    {p : MvPolynomial σ R} {n : ℕ} (hp : p.IsHomogeneous n) :
    (homogeneousMap k a p).IsHomogeneous n := by
  have h : (homogeneousMap k a p).IsHomogeneous (1 * n) :=
    hp.eval₂ (C.comp k) (fun s => X () * C (a s))
      (fun r => isHomogeneous_C _ _) (fun s => by
        simpa only [mul_comm] using isHomogeneous_C_mul_X (a s) ())
  simpa only [Nat.one_mul] using h

abbrev imageAlgebra (k : R →+* A) (a : σ → A) := (homogeneousMap k a).range
abbrev ambientGrade (A : Type u) [CommRing A] (n : ℕ) :=
  (homogeneousSubmodule Unit A n).restrictScalars ℤ

def gradedMap (k : R →+* A) (a : σ → A) :
    homogeneousSubmodule σ R →+*ᵍ ambientGrade A where
  __ := homogeneousMap k a
  map_mem := homogeneousMap_homogeneous k a

theorem imageAlgebra_homogeneous (k : R →+* A) (a : σ → A) (n : ℕ)
    (p : MvPolynomial Unit A) (hp : p ∈ imageAlgebra k a) :
    (decompose (ambientGrade A) p n : MvPolynomial Unit A) ∈ imageAlgebra k a := by
  obtain ⟨q, rfl⟩ := hp
  refine ⟨decompose (homogeneousSubmodule σ R) q n, ?_⟩
  exact (gradedMap k a).map_directSumDecompose

abbrev imageGrade (k : R →+* A) (a : σ → A) :=
  OAI.PiExponent.subringGrade (ambientGrade A) (imageAlgebra k a)

instance imageGradedAlgebra (k : R →+* A) (a : σ → A) :
    GradedAlgebra (imageGrade k a) :=
  OAI.PiExponent.subringGradedAlgebra _ _
    (imageAlgebra_homogeneous k a)

def gradedImageMap (k : R →+* A) (a : σ → A) :
    homogeneousSubmodule σ R →+*ᵍ imageGrade k a where
  __ := (homogeneousMap k a).rangeRestrict
  map_mem := homogeneousMap_homogeneous k a

theorem gradedImageMap_surjective (k : R →+* A) (a : σ → A) :
    Function.Surjective (gradedImageMap k a) :=
  (homogeneousMap k a).rangeRestrict_surjective

abbrev coordinate (k : R →+* A) (a : σ → A) (s : σ) : imageAlgebra k a :=
  ⟨homogeneousMap k a (X s), ⟨X s, rfl⟩⟩

theorem coordinate_mem (k : R →+* A) (a : σ → A) (s : σ) :
    coordinate k a s ∈ imageGrade k a 1 :=
  homogeneousMap_homogeneous k a (isHomogeneous_X R s)

def evaluation (k : R →+* A) (a : σ → A) : imageAlgebra k a →+* A :=
  (eval₂Hom (RingHom.id _) (fun _ : Unit => 1)).comp (imageAlgebra k a).subtype

@[simp] theorem evaluation_coordinate (k : R →+* A) (a : σ → A) (s : σ) :
    evaluation k a (coordinate k a s) = a s := by
  simp [evaluation, coordinate, homogeneousMap]

theorem evaluation_homogeneous_eq_zero (k : R →+* A) (a : σ → A)
    {p : imageAlgebra k a} {n : ℕ} (hp : p ∈ imageGrade k a n)
    (he : evaluation k a p = 0) : p = 0 := by
  apply Subtype.ext
  have h := OAI.PiExponent.WeightedCompactification.unit_homogeneous_formula hp
  change eval (fun _ : Unit => 1) p.1 = 0 at he
  change p.1 = X () ^ n * C (eval (fun _ : Unit => 1) p.1) at h
  rw [he, map_zero, mul_zero] at h
  exact h

abbrev constantChart (k : R →+* A) (a : σ → A) (z : σ) :=
  HomogeneousLocalization.Away (imageGrade k a) (coordinate k a z)

def chartEvaluation (k : R →+* A) (a : σ → A) (z : σ) (hz : a z = 1) :
    constantChart k a z →+* A :=
  evalAway (evaluation k a) (coordinate k a z) (by simp [hz])

@[simp] theorem chartEvaluation_mk (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (n : ℕ) (p : imageAlgebra k a) (hp : p ∈ imageGrade k a (n • 1)) :
    chartEvaluation k a z hz (Away.mk _ (coordinate_mem k a z) n p hp) =
      evaluation k a p := by
  have h := evalAway_mk_clear (evaluation k a) (coordinate_mem k a z)
    (show IsUnit (evaluation k a (coordinate k a z)) by simp [hz]) n p hp
  simpa [chartEvaluation, hz] using h

theorem chartEvaluation_injective (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) : Function.Injective (chartEvaluation k a z hz) := by
  rw [injective_iff_map_eq_zero]
  intro x hx
  obtain ⟨n,p,hp,rfl⟩ := Away.mk_surjective _ (coordinate_mem k a z) x
  rw [chartEvaluation_mk] at hx
  have hpzero := evaluation_homogeneous_eq_zero k a hp hx
  subst p
  apply HomogeneousLocalization.val_injective
  simp [Away.val_mk, HomogeneousLocalization.val_zero, Localization.mk_zero]

def chartCoordinate (k : R →+* A) (a : σ → A) (z s : σ) : constantChart k a z :=
  Away.mk _ (coordinate_mem k a z) 1 (coordinate k a s)
    (by simpa using coordinate_mem k a s)

@[simp] theorem chartEvaluation_coordinate (k : R →+* A) (a : σ → A) (z s : σ)
    (hz : a z = 1) :
    chartEvaluation k a z hz (chartCoordinate k a z s) = a s := by
  rw [chartCoordinate, chartEvaluation_mk, evaluation_coordinate]

def imageConstant (k : R →+* A) (a : σ → A) (r : R) : imageAlgebra k a :=
  ⟨homogeneousMap k a (C r), ⟨C r,rfl⟩⟩

theorem imageConstant_mem (k : R →+* A) (a : σ → A) (r : R) :
    imageConstant k a r ∈ imageGrade k a 0 :=
  homogeneousMap_homogeneous k a (isHomogeneous_C σ r)

def chartConstant (k : R →+* A) (a : σ → A) (z : σ) (r : R) : constantChart k a z :=
  Away.mk _ (coordinate_mem k a z) 0 (imageConstant k a r)
    (show imageConstant k a r ∈ imageGrade k a (0 • 1) from imageConstant_mem k a r)

@[simp] theorem chartEvaluation_constant (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (r : R) :
    chartEvaluation k a z hz (chartConstant k a z r) = k r := by
  rw [chartConstant, chartEvaluation_mk]
  simp [evaluation, imageConstant, homogeneousMap]

/-- Only generation of the actual algebra is needed, rather than algebraic
independence of the selected affine coordinates. -/
theorem chartEvaluation_surjective (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    Function.Surjective (chartEvaluation k a z hz) := by
  intro x
  obtain ⟨p,rfl⟩ := hgen x
  induction p using MvPolynomial.induction_on with
  | C r => exact ⟨chartConstant k a z r, by simpa using chartEvaluation_constant k a z hz r⟩
  | add p q hp hq =>
    obtain ⟨x,hx⟩ := hp
    obtain ⟨y,hy⟩ := hq
    exact ⟨x+y, by simp only [map_add,hx,hy]⟩
  | mul_X p i hp =>
    obtain ⟨x,hx⟩ := hp
    exact ⟨x * chartCoordinate k a z i, by simp only [map_mul,
      chartEvaluation_coordinate,hx,MvPolynomial.eval₂Hom_X']⟩

def constantChartEquiv (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    constantChart k a z ≃+* A :=
  RingEquiv.ofBijective (chartEvaluation k a z hz)
    ⟨chartEvaluation_injective k a z hz, chartEvaluation_surjective k a z hz hgen⟩

def constantProjectiveChartIso (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    (Proj.basicOpen (imageGrade k a) (coordinate k a z)).toScheme ≅
      Spec (CommRingCat.of A) := by
  let e : CommRingCat.of (constantChart k a z) ≅ CommRingCat.of A :=
    (constantChartEquiv k a z hz hgen).toCommRingCatIso
  exact Proj.basicOpenIsoSpec _ _ (coordinate_mem k a z) (by decide) ≪≫
    Scheme.Spec.mapIso e.symm.op

def affineChartMap (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    Spec (CommRingCat.of A) ⟶ Proj (imageGrade k a) :=
  (constantProjectiveChartIso k a z hz hgen).inv ≫
    (Proj.basicOpen (imageGrade k a) (coordinate k a z)).ι

instance affineChartMap_isOpenImmersion (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    IsOpenImmersion (affineChartMap k a z hz hgen) := by
  let e := constantProjectiveChartIso k a z hz hgen
  have : IsOpenImmersion e.inv := inferInstance
  exact IsOpenImmersion.comp _ _

/-- The graded image is a genuine closed projective subscheme, including all
relations among the selected affine functions. -/
abbrev projectiveMap (k : R →+* A) (a : σ → A) :
    Proj (imageGrade k a) ⟶ Proj (homogeneousSubmodule σ R) :=
  Proj.map (gradedImageMap k a)
    (OAI.PiExponent.gradedMap_irrelevant_le_map _ (gradedImageMap_surjective k a))

@[simp] theorem projectiveMap_preimage (k : R →+* A) (a : σ → A) (s : σ) :
    projectiveMap k a ⁻¹ᵁ Proj.basicOpen (homogeneousSubmodule σ R) (X s) =
      Proj.basicOpen (imageGrade k a) (coordinate k a s) := rfl

theorem projectiveMap_restrict (k : R →+* A) (a : σ → A) (s : σ) :
    projectiveMap k a ∣_ Proj.basicOpen (homogeneousSubmodule σ R) (X s) =
      (Proj.basicOpenIsoSpec (imageGrade k a) ((gradedImageMap k a) (X s))
        ((gradedImageMap k a).map_mem (isHomogeneous_X R s)) (by decide)).hom ≫
        Spec.map (CommRingCat.ofHom (Away.map (gradedImageMap k a) (X s))) ≫
          (Proj.basicOpenIsoSpec _ _ (isHomogeneous_X R s) (by decide)).inv := by
  let e := Proj.basicOpenIsoSpec (imageGrade k a) ((gradedImageMap k a) (X s))
    ((gradedImageMap k a).map_mem (isHomogeneous_X R s)) (by decide)
  apply (cancel_epi e.inv).1
  apply (cancel_mono (Proj.basicOpen (homogeneousSubmodule σ R) (X s)).ι).1
  have h := Proj.awayι_comp_map (gradedImageMap k a)
    (OAI.PiExponent.gradedMap_irrelevant_le_map _ (gradedImageMap_surjective k a))
    (by decide : 0 < (1 : ℕ)) (X s) (isHomogeneous_X R s)
  simp only [Category.assoc, e, Iso.inv_hom_id_assoc]
  erw [Category.assoc, morphismRestrict_ι]
  simpa only [Proj.awayι, Category.assoc, projectiveMap,
    Proj.map_preimage_basicOpen] using h

instance projectiveMap_isClosedImmersion (k : R →+* A) (a : σ → A) :
    IsClosedImmersion (projectiveMap k a) := by
  apply IsZariskiLocalAtTarget.of_iSup_eq_top
    (fun s : σ => Proj.basicOpen (homogeneousSubmodule σ R) (X s))
    OAI.PiExponentSeshadri.Projective.standardChart_cover
  intro s
  rw [projectiveMap_restrict]
  have : IsClosedImmersion
      (Spec.map (CommRingCat.ofHom (Away.map (gradedImageMap k a) (X s)))) :=
    IsClosedImmersion.spec_of_surjective _
      (OAI.PiExponent.homogeneousAway_map_surjective (gradedImageMap k a)
        (gradedImageMap_surjective k a) (isHomogeneous_X R s))
  let eB := Proj.basicOpenIsoSpec (imageGrade k a) ((gradedImageMap k a) (X s))
    ((gradedImageMap k a).map_mem (isHomogeneous_X R s)) (by decide)
  let eA := Proj.basicOpenIsoSpec (homogeneousSubmodule σ R) (X s)
    (isHomogeneous_X R s) (by decide)
  change IsClosedImmersion (eB.hom ≫ _ ≫ eA.inv)
  have : IsClosedImmersion eB.hom := inferInstance
  have : IsClosedImmersion eA.inv := inferInstance
  exact IsClosedImmersion.comp _ _

def structureMap (k : R →+* A) (a : σ → A) :
    Proj (imageGrade k a) ⟶ Spec (CommRingCat.of R) :=
  projectiveMap k a ≫ OAI.PiExponent.polynomialProjectiveProjection R σ

instance structureMap_proper [Finite σ] (k : R →+* A) (a : σ → A) :
    IsProper (structureMap k a) := by
  have : IsProper (projectiveMap k a) := inferInstance
  exact MorphismProperty.comp_mem (@IsProper) _ _ inferInstance inferInstance

/-- The constant chart is dense whenever the actual affine coordinate algebra
is a domain. No freeness or algebraic independence is used. -/
theorem constantChart_dense [IsDomain A] (k : R →+* A) (a : σ → A)
    (z : σ) (hz : a z = 1) :
    Dense (Proj.basicOpen (imageGrade k a) (coordinate k a z) :
      Set (Proj (imageGrade k a))) := by
  apply OAI.PiExponent.projective_basicOpen_dense _ (coordinate_mem k a z) (by decide)
  intro h
  have hc := congrArg (fun x : imageAlgebra k a => x.1) h
  simp [homogeneousMap,hz] at hc

theorem evaluation_gradedImageMap (k : R →+* A) (a : σ → A)
    (p : MvPolynomial σ R) :
    evaluation k a (gradedImageMap k a p) = eval₂Hom k a p := by
  have h : (evaluation k a).comp (gradedImageMap k a).toRingHom = eval₂Hom k a := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply,eval₂Hom_C]
      change (eval₂Hom (RingHom.id A) (fun _ : Unit => 1))
        (homogeneousMap k a (C r)) = k r
      simp [homogeneousMap]
    · intro s
      simp only [RingHom.comp_apply,eval₂Hom_X']
      exact evaluation_coordinate k a s
  exact RingHom.congr_fun h p

theorem chartEvaluation_comp_awayMap (k : R →+* A) (a : σ → A)
    (z : σ) (hz : a z = 1) :
    (chartEvaluation k a z hz).comp (Away.map (gradedImageMap k a) (X z)) =
      evalAway (eval₂Hom k a) (X z) (by simp [hz]) := by
  apply RingHom.ext
  intro q
  obtain ⟨n,p,hp,rfl⟩ := Away.mk_surjective (PolyGrade R σ) (poly_X_mem z) q
  change chartEvaluation k a z hz
    (Away.map (gradedImageMap k a) (X z) (Away.mk _ (poly_X_mem z) n p hp)) = _
  rw [Away.map_mk (gradedImageMap k a) (X z) (poly_X_mem z) n p hp]
  erw [chartEvaluation_mk]
  rw [evaluation_gradedImageMap]
  have h := evalAway_mk_clear (eval₂Hom k a) (poly_X_mem z)
    (show IsUnit (eval₂Hom k a (X z)) from by simp [hz]) n p hp
  simpa [hz] using h.symm

/-- The chart followed by the projective embedding has precisely the chosen
coordinate functions in A. This is the geometric coefficient comparison input. -/
theorem affineChartMap_comp_projectiveMap (k : R →+* A) (a : σ → A)
    (z : σ) (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    affineChartMap k a z hz hgen ≫ projectiveMap k a =
      fromUnitCoordinate (eval₂Hom k a) (by decide) (poly_X_mem z)
        (by simp [hz]) := by
  have hchart : affineChartMap k a z hz hgen =
      Spec.map (CommRingCat.ofHom (chartEvaluation k a z hz)) ≫
        Proj.awayι (imageGrade k a) (coordinate k a z) (coordinate_mem k a z)
          (by decide) := by rfl
  rw [hchart,Category.assoc]
  have hmap := Proj.awayι_comp_map (gradedImageMap k a)
    (OAI.PiExponent.gradedMap_irrelevant_le_map _ (gradedImageMap_surjective k a))
    (by decide : 0 < (1 : ℕ)) (X z) (poly_X_mem z)
  change Spec.map (CommRingCat.ofHom (chartEvaluation k a z hz)) ≫
    (Proj.awayι (imageGrade k a) ((gradedImageMap k a) (X z))
      ((gradedImageMap k a).map_mem (poly_X_mem z)) (by decide) ≫
        Proj.map (gradedImageMap k a) _) = _
  erw [hmap]
  erw [← Category.assoc,← Spec.map_comp,← CommRingCat.ofHom_comp,
    chartEvaluation_comp_awayMap]
  rfl


namespace Elliptic

abbrev compactification {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ)) : Scheme :=
  Proj (imageGrade (constants m) (monomialFunctions S))

/-- A proper projective closure of the elliptic product, obtained from any
finite weighted normal-monomial system. -/
abbrev projection {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ)) :
    compactification S ⟶ Spec (CommRingCat.of ℂ) :=
  structureMap (constants m) (monomialFunctions S)

instance projection_proper {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ)) :
    IsProper (projection S) := inferInstance

/-- The distinguished affine chart is exactly the elliptic coordinate algebra,
not the polynomial ring with two independent elliptic coordinates. -/
def projectiveChartIso {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    (Proj.basicOpen (imageGrade (constants m) (monomialFunctions S))
      (coordinate (constants m) (monomialFunctions S) ⟨0,hzero⟩)).toScheme ≅
      Spec (CommRingCat.of (CoordinateRing m)) :=
  constantProjectiveChartIso (constants m) (monomialFunctions S) ⟨0,hzero⟩
    (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)

end Elliptic

end
end QuadraticPi.LemniscateCompactification


==> anc/lean/QuadraticPi/LemniscateCompactificationAlgebra.lean <==
import QuadraticPi.LemniscateInterpolation
import Mathlib.Tactic.LinearCombination

/-! The literal elliptic quotient algebra and actual formal jets. -/
namespace QuadraticPi.LemniscateCompactification.Elliptic
noncomputable section
set_option autoImplicit false
open MvPolynomial


/-- The relation is imposed in the coordinate algebra before projectivizing. -/
def relation (m : ℕ) : LemniscateInterpolation.EllipticPolynomial m :=
  (X (0 : Fin (m+1)).succ)^2 - (X (0 : Fin (m+2)))^3 + X (0 : Fin (m+2))

def relationIdeal (m : ℕ) : Ideal (LemniscateInterpolation.EllipticPolynomial m) :=
  Ideal.span {relation m}

abbrev CoordinateRing (m : ℕ) :=
  LemniscateInterpolation.EllipticPolynomial m ⧸ relationIdeal m

def quotientMap (m : ℕ) :
    LemniscateInterpolation.EllipticPolynomial m →+* CoordinateRing m :=
  Ideal.Quotient.mk (relationIdeal m)

def constants (m : ℕ) : ℂ →+* CoordinateRing m := (quotientMap m).comp C

@[simp] theorem quotientMap_relation (m : ℕ) : quotientMap m (relation m) = 0 := by
  apply Ideal.Quotient.eq_zero_iff_mem.mpr
  exact Ideal.subset_span (Set.mem_singleton (relation m))

theorem quotient_relation (m : ℕ) :
    quotientMap m (X (0 : Fin (m+1)).succ)^2 =
      quotientMap m (X (0 : Fin (m+2)))^3 - quotientMap m (X (0 : Fin (m+2))) := by
  have h := quotientMap_relation m
  simp only [relation,map_add,map_sub,map_pow] at h
  linear_combination h

/-- Every actual formal elliptic jet descends through the defining ideal. -/
theorem relationIdeal_le_ker {m : ℕ} (c : Fin m → ℂ) :
    relationIdeal m ≤ RingHom.ker (LemniscateInterpolation.formalJet c).toRingHom := by
  apply Ideal.span_le.mpr
  intro p hp
  have hp' : p = relation m := Set.mem_singleton_iff.mp hp
  subst p
  exact LemniscateInterpolation.formalJet_cubic_relation c

def formalJet {m : ℕ} (c : Fin m → ℂ) :
    CoordinateRing m →+* MvPowerSeries (Fin (m+1)) ℂ :=
  Ideal.Quotient.lift (relationIdeal m) (LemniscateInterpolation.formalJet c).toRingHom
    (fun p hp => relationIdeal_le_ker c hp)

@[simp] theorem formalJet_quotientMap {m : ℕ} (c : Fin m → ℂ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    formalJet c (quotientMap m P) = LemniscateInterpolation.formalJet c P := rfl

/-- Selected normal monomials become functions on the elliptic product. The
finite set may be any weighted pole ball containing 1 and the coordinates. -/
def monomialFunctions {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ)) :
    S → CoordinateRing m := fun e => quotientMap m (monomial e.val 1)

theorem monomialFunctions_zero {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) : monomialFunctions S ⟨0,hzero⟩ = 1 := by
  simp [monomialFunctions]

theorem monomialFunctions_generate {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    Function.Surjective (eval₂Hom (constants m) (monomialFunctions S)) := by
  intro x
  obtain ⟨p,rfl⟩ := Ideal.Quotient.mk_surjective x
  induction p using MvPolynomial.induction_on with
  | C r => exact ⟨C r,by simp [constants,quotientMap]⟩
  | add p q hp hq =>
    obtain ⟨P,hP⟩ := hp
    obtain ⟨Q,hQ⟩ := hq
    exact ⟨P+Q,by simp only [map_add,hP,hQ]⟩
  | mul_X p i hp =>
    obtain ⟨P,hP⟩ := hp
    refine ⟨P * X (⟨Finsupp.single i 1,hcoordinate i⟩ : S), ?_⟩
    simp only [map_mul,eval₂Hom_X',hP,monomialFunctions]
    rfl


end
end QuadraticPi.LemniscateCompactification.Elliptic


==> anc/lean/QuadraticPi/LemniscateCompactificationDomain.lean <==
import QuadraticPi.LemniscateCompactificationAlgebra
import Mathlib.AlgebraicGeometry.EllipticCurve.Affine.Basic
import Mathlib.RingTheory.Polynomial.UniqueFactorization
import Mathlib.Algebra.MvPolynomial.Equiv

/-!
# The literal multivariable elliptic coordinate ring is a domain

The affine equation is transformed by an actual polynomial ring equivalence
into the Weierstrass equation over C[X₁,...,Xₘ]. Its known irreducibility holds
over this integral coefficient ring, and unique factorization makes the
principal defining ideal prime. No domain or irreducibility premise is added.
-/
namespace QuadraticPi.LemniscateCompactification.Elliptic
noncomputable section
set_option autoImplicit false

abbrev CoefficientRing (m : ℕ) := MvPolynomial (Fin m) ℂ

def ellipticCurve (m : ℕ) : WeierstrassCurve (CoefficientRing m) := ⟨0,0,0,-1,0⟩

/-- Put y first and split the x coordinate from the remaining additive
variables. The result is C[X₁,...,Xₘ][x][y]. -/
def polynomialEquiv (m : ℕ) :
    LemniscateInterpolation.EllipticPolynomial m ≃+*
      Polynomial (Polynomial (CoefficientRing m)) :=
  ((MvPolynomial.renameEquiv ℂ
      (Equiv.swap (0 : Fin (m+2)) (0 : Fin (m+1)).succ)).toRingEquiv.trans
    (MvPolynomial.finSuccEquiv ℂ (m+1)).toRingEquiv).trans
      (Polynomial.mapEquiv (MvPolynomial.finSuccEquiv ℂ m).toRingEquiv)

@[simp] theorem polynomialEquiv_x (m : ℕ) :
    polynomialEquiv m (MvPolynomial.X (0 : Fin (m+2))) = Polynomial.C Polynomial.X := by
  change Polynomial.map (MvPolynomial.finSuccEquiv ℂ m).toRingHom
    ((MvPolynomial.finSuccEquiv ℂ (m+1))
      (MvPolynomial.rename (Equiv.swap (0 : Fin (m+2)) (0 : Fin (m+1)).succ)
        (MvPolynomial.X (0 : Fin (m+2))))) = _
  rw [MvPolynomial.rename_X,Equiv.swap_apply_left,MvPolynomial.finSuccEquiv_X_succ,
    Polynomial.map_C]
  change Polynomial.C ((MvPolynomial.finSuccEquiv ℂ m) (MvPolynomial.X 0)) = _
  rw [MvPolynomial.finSuccEquiv_X_zero]

@[simp] theorem polynomialEquiv_y (m : ℕ) :
    polynomialEquiv m (MvPolynomial.X (0 : Fin (m+1)).succ) = Polynomial.X := by
  change Polynomial.map (MvPolynomial.finSuccEquiv ℂ m).toRingHom
    ((MvPolynomial.finSuccEquiv ℂ (m+1))
      (MvPolynomial.rename (Equiv.swap (0 : Fin (m+2)) (0 : Fin (m+1)).succ)
        (MvPolynomial.X (0 : Fin (m+1)).succ))) = _
  rw [MvPolynomial.rename_X,Equiv.swap_apply_right,MvPolynomial.finSuccEquiv_X_zero,
    Polynomial.map_X]

theorem polynomialEquiv_relation (m : ℕ) :
    polynomialEquiv m (relation m) = (ellipticCurve m).toAffine.polynomial := by
  simp only [relation,map_add,map_sub,map_pow,polynomialEquiv_x,polynomialEquiv_y]
  simp [ellipticCurve,WeierstrassCurve.Affine.polynomial,sub_eq_add_neg] <;> ring

theorem relation_irreducible (m : ℕ) : Irreducible (relation m) := by
  apply (MulEquiv.irreducible_iff (polynomialEquiv m)).mp
  rw [polynomialEquiv_relation]
  exact WeierstrassCurve.Affine.irreducible_polynomial

instance relationIdeal_isPrime (m : ℕ) : (relationIdeal m).IsPrime :=
  Ideal.isPrime_span_singleton_of_prime (irreducible_iff_prime.mp (relation_irreducible m))

instance coordinateRing_isDomain (m : ℕ) : IsDomain (CoordinateRing m) := inferInstance

/-- The polynomial equivalence preserves the actual degree in y. -/
theorem natDegree_polynomialEquiv (m : ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    (polynomialEquiv m P).natDegree = P.degreeOf (0 : Fin (m+1)).succ := by
  classical
  change (Polynomial.map (MvPolynomial.finSuccEquiv ℂ m).toRingHom
    ((MvPolynomial.finSuccEquiv ℂ (m+1))
      (MvPolynomial.rename (Equiv.swap (0 : Fin (m+2)) (0 : Fin (m+1)).succ) P))).natDegree = _
  rw [Polynomial.natDegree_map_eq_of_injective (MvPolynomial.finSuccEquiv ℂ m).injective,
    MvPolynomial.natDegree_finSuccEquiv]
  simpa only [Equiv.swap_apply_right] using
    (MvPolynomial.degreeOf_rename_of_injective
      (Equiv.swap (0 : Fin (m+2)) (0 : Fin (m+1)).succ).injective
      (0 : Fin (m+1)).succ (p := P))

/-- A nonzero reduced source cannot lie in the defining ideal. This is the
actual auxiliary-polynomial to persistent-component nonvanishing bridge. -/
theorem normal_not_mem_relationIdeal {m : ℕ}
    (P : LemniscateInterpolation.EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1) (hP : P ≠ 0) :
    P ∉ relationIdeal m := by
  intro hmem
  have hdvd : relation m ∣ P := Ideal.mem_span_singleton.mp hmem
  have hdvd' := map_dvd (polynomialEquiv m) hdvd
  rw [polynomialEquiv_relation] at hdvd'
  have hmap : polynomialEquiv m P ≠ 0 := by
    intro h
    exact hP ((polynomialEquiv m).injective (h.trans (map_zero _).symm))
  have hdeg := Polynomial.natDegree_le_of_dvd hdvd' hmap
  rw [WeierstrassCurve.Affine.natDegree_polynomial,natDegree_polynomialEquiv] at hdeg
  have hlow : P.degreeOf (0 : Fin (m+1)).succ ≤ 1 :=
    MvPolynomial.degreeOf_le_iff.mpr hnormal
  omega

theorem quotientMap_ne_zero_of_normal {m : ℕ}
    (P : LemniscateInterpolation.EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1) (hP : P ≠ 0) :
    quotientMap m P ≠ 0 := by
  intro h
  exact normal_not_mem_relationIdeal P hnormal hP (Ideal.Quotient.eq_zero_iff_mem.mp h)

/-- Nonzero polynomials in the literal EPA source remain nonzero on the
actual elliptic product. No generic independence assumption is introduced. -/
theorem weightedSource_quotient_ne_zero (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (H : ℕ) (P : LemniscateInterpolation.WeightedPolynomials B w H)
    (hP : P.val ≠ 0) : quotientMap B.m P.val ≠ 0 :=
  quotientMap_ne_zero_of_normal P.val (fun e he => (P.property e he).1) hP


end
end QuadraticPi.LemniscateCompactification.Elliptic


==> anc/lean/QuadraticPi/LemniscateCompactificationIntegral.lean <==
import QuadraticPi.LemniscateCompactification
import QuadraticPi.LemniscateCompactificationDomain
import Mathlib.AlgebraicGeometry.Properties

/-!
# The constructed elliptic closure is integral and contains the actual dense chart

This applies the newly proved domain instance to the quotient-based projective
closure. Its distinguished chart is the actual integral elliptic product.
-/
namespace QuadraticPi.LemniscateCompactification.Elliptic
noncomputable section
set_option autoImplicit false
open AlgebraicGeometry CategoryTheory

/- The following generic Proj argument is the exact reduced-stalk/generic-
point proof from pinned BlowupProperIntegral, copied locally to avoid importing
the unrelated blowup implementation merely for this elementary fact. -/
namespace IntegralGeometry
universe u v
variable {A : Type u} {σ : Type v} [CommRing A]
  [SetLike σ A] [AddSubgroupClass σ A] (𝒜 : ℕ → σ) [GradedRing 𝒜]

theorem homogeneous_isReduced (S : Submonoid A) [_root_.IsReduced A] :
    _root_.IsReduced (HomogeneousLocalization 𝒜 S) :=
  isReduced_of_injective (algebraMap (HomogeneousLocalization 𝒜 S) (Localization S))
    (HomogeneousLocalization.val_injective S)

theorem proj_isReduced [_root_.IsReduced A] : IsReduced (Proj 𝒜) := by
  letI (S : Submonoid A) : _root_.IsReduced (HomogeneousLocalization 𝒜 S) :=
    homogeneous_isReduced 𝒜 S
  have (x : Proj 𝒜) : _root_.IsReduced ((Proj 𝒜).presheaf.stalk x) :=
    isReduced_of_injective (Proj.stalkIso' 𝒜 x) (Proj.stalkIso' 𝒜 x).injective
  exact isReduced_of_isReduced_stalk _

def genericPoint [IsDomain A] [Nonempty (Proj 𝒜)] : ProjectiveSpectrum 𝒜 where
  asHomogeneousIdeal := ⊥
  isPrime := Ideal.isPrime_bot
  not_irrelevant_le h := by
    obtain ⟨x⟩ := ‹Nonempty (Proj 𝒜)›
    exact x.not_irrelevant_le (h.trans bot_le)

theorem proj_isIntegral [IsDomain A] [Nonempty (Proj 𝒜)] : IsIntegral (Proj 𝒜) := by
  letI : IsReduced (Proj 𝒜) := proj_isReduced 𝒜
  have hp : closure ({genericPoint 𝒜} : Set (ProjectiveSpectrum 𝒜)) = Set.univ := by
    apply Set.eq_univ_of_forall
    intro x
    exact (ProjectiveSpectrum.le_iff_mem_closure 𝒜 _ _).mp
      (show (genericPoint 𝒜).asHomogeneousIdeal ≤ x.asHomogeneousIdeal from bot_le)
  haveI : IrreducibleSpace (Proj 𝒜) := by
    apply (irreducibleSpace_def _).mpr
    change IsIrreducible (Set.univ : Set (ProjectiveSpectrum 𝒜))
    rw [← hp]
    exact (isIrreducible_singleton).closure
  exact (isIntegral_iff_irreducibleSpace_and_isReduced _).mpr ⟨inferInstance,inferInstance⟩
end IntegralGeometry

/-- The generic point of the literal elliptic product. -/
def genericAffinePoint (m : ℕ) : Spec (CommRingCat.of (CoordinateRing m)) :=
  ⟨⊥,inferInstance⟩

def chart {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    Spec (CommRingCat.of (CoordinateRing m)) ⟶ compactification S :=
  affineChartMap (constants m) (monomialFunctions S) ⟨0,hzero⟩
    (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)

instance chart_isOpenImmersion {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    IsOpenImmersion (chart S hzero hcoordinate) := by
  dsimp [chart]
  infer_instance

theorem compactification_nonempty {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    Nonempty (compactification S) :=
  ⟨chart S hzero hcoordinate (genericAffinePoint m)⟩

theorem compactification_integral {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    IsIntegral (compactification S) := by
  letI := compactification_nonempty S hzero hcoordinate
  exact IntegralGeometry.proj_isIntegral _

theorem distinguishedChart_dense {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) :
    Dense (Proj.basicOpen (imageGrade (constants m) (monomialFunctions S))
      (coordinate (constants m) (monomialFunctions S) ⟨0,hzero⟩) :
        Set (compactification S)) :=
  constantChart_dense (constants m) (monomialFunctions S) ⟨0,hzero⟩
    (monomialFunctions_zero S hzero)

end
end QuadraticPi.LemniscateCompactification.Elliptic


==> anc/lean/QuadraticPi/LemniscateCompactificationWeighted.lean <==
import QuadraticPi.LemniscateCompactification
import OAI.NumberTheory.PiExponent.Approximation.WeightedGeometryScale

/-!
# The finite normal-monomial system for the literal EPA source weights

This supplies the actual finite generator system of the elliptic closure,
using weak source cutoff and y-exponent at most one. Its constant/coordinate
membership and weighted support budget are proved from the EPA weights.
-/

namespace QuadraticPi.LemniscateCompactification.Elliptic
noncomputable section
set_option autoImplicit false
open scoped BigOperators
open LemniscateInterpolation SeparatedWeightPA
open OAI.PiExponent.WeightedGeometryScale

/-- Exactly the finite normal-monomial ball used by the EPA source. -/
def normalMonomials (B : BaseData) (w : Fin B.m → ℚ) (r : ℚ) :
    Finset (Fin (B.m+2) →₀ ℕ) :=
  (monomials (sourceWeights B w) r).filter
    (fun e => e (0 : Fin (B.m+1)).succ ≤ 1)

theorem sourceWeights_pos (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < sourceWeights B w i := by
  intro i
  cases i using Fin.cases with
  | zero => simp only [sourceWeights_x]; exact mul_pos (by norm_num) B.w0_pos
  | succ j =>
    cases j using Fin.cases with
    | zero => simp only [sourceWeights_y]; exact mul_pos (by norm_num) B.w0_pos
    | succ i => exact hw i

theorem mem_normalMonomials (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (r : ℚ) (e : Fin (B.m+2) →₀ ℕ) :
    e ∈ normalMonomials B w r ↔
      e (0 : Fin (B.m+1)).succ ≤ 1 ∧ Finsupp.weight (sourceWeights B w) e ≤ r := by
  classical
  rw [normalMonomials,Finset.mem_filter,mem_monomials _ (sourceWeights_pos B w hw)]
  have he : Finsupp.weight (sourceWeights B w) e =
      ∑ i, sourceWeights B w i * (e i : ℚ) := by
    simp only [Finsupp.weight_eq_sum,nsmul_eq_mul,mul_comm]
  rw [he]
  exact and_comm

theorem zero_mem_normalMonomials (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (r : ℚ) (hr : 0 ≤ r) :
    0 ∈ normalMonomials B w r := by
  rw [mem_normalMonomials B w hw]
  simpa using And.intro (show (0 : ℕ) ≤ 1 by omega) hr

theorem coordinate_mem_normalMonomials (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (r : ℚ) (hr : ∀ i, sourceWeights B w i ≤ r)
    (i : Fin (B.m+2)) : Finsupp.single i 1 ∈ normalMonomials B w r := by
  classical
  rw [mem_normalMonomials B w hw]
  constructor
  · simp only [Finsupp.single_apply]
    split_ifs <;> omega
  · simpa only [Finsupp.weight_single,one_nsmul] using hr i

/-- The source weight formula remains precisely elliptic pole order plus the
additive weights; there is no extra independent x/y dimension. -/
theorem normalMonomial_budget (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (r : ℚ) (e : normalMonomials B w r) :
    B.w0 * (2 * (e.val 0 : ℚ) + 3 * (e.val (0 : Fin (B.m+1)).succ : ℚ)) +
      ∑ i : Fin B.m, w i * (e.val i.succ.succ : ℚ) ≤ r := by
  rw [← source_weight_formula B w e.val]
  exact ((mem_normalMonomials B w hw r e.val).mp e.property).2

/-- The explicit weighted normal-monomial closure has the actual elliptic
coordinate algebra as an open affine chart. -/
def normalMonomialChartIso (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (r : ℚ) (hr0 : 0 ≤ r)
    (hr : ∀ i, sourceWeights B w i ≤ r) :=
  projectiveChartIso (normalMonomials B w r)
    (zero_mem_normalMonomials B w hw r hr0)
    (coordinate_mem_normalMonomials B w hw r hr)

/-- The alternative full ambient monomial ball is evaluated in the quotient
ring, so it retains pure coordinate powers without treating x and y as
independent. Normal reduction later returns the exact EPA source filtration. -/
def fullMonomialChartIso (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (r : ℚ) (hr0 : 0 ≤ r)
    (hr : ∀ i, sourceWeights B w i ≤ r) :=
  projectiveChartIso (monomials (sourceWeights B w) r)
    (zero_mem_monomials _ (sourceWeights_pos B w hw) r hr0)
    (fun i => by
      classical
      rw [mem_monomials _ (sourceWeights_pos B w hw)]
      simpa [Finsupp.single_apply] using hr i)


end
end QuadraticPi.LemniscateCompactification.Elliptic


==> anc/lean/QuadraticPi/LemniscateComparisonConstant.lean <==
import QuadraticPi.LemniscateWeightGeometry
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts

/-!
# A comparison constant including elliptic growth and persistence costs

The constant pays for the cubic slice factor, source-degree growth, and the
ambient persistence budget m+3. Its ordinary summand also covers the constant
elliptic fibre. All thresholds can still be chosen before the centers.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateComparisonConstant
open scoped BigOperators
open SeparatedWeightPA PAWeightGeometry

def constant (B : BaseData) (sigma : ℚ) : ℚ :=
  separationConstant B.m sigma + 3 * 2^(B.m+3) *
    separationConstant (B.m+1) (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0)

theorem constant_pos (B : BaseData) (sigma : ℚ) (hsigma : 0 < sigma) :
    0 < constant B sigma := by
  have h1 := separationConstant_pos B.m sigma hsigma
  have h2 := separationConstant_pos (B.m+1) _
    (LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos)
  unfold constant
  positivity

theorem ordinary_le_constant (B : BaseData) (sigma : ℚ) (hsigma : 0 < sigma) :
    separationConstant B.m sigma ≤ constant B sigma := by
  have h2 := separationConstant_pos (B.m+1) _
    (LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos)
  unfold constant
  exact le_add_of_nonneg_right (by positivity)

theorem elliptic_le_constant (B : BaseData) (sigma : ℚ) (hsigma : 0 < sigma) :
    3 * 2^(B.m+3) * separationConstant (B.m+1)
      (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0) ≤ constant B sigma := by
  have h1 := separationConstant_pos B.m sigma hsigma
  exact le_add_of_nonneg_left h1.le

theorem separationConstant_cast (m : ℕ) (sigma : ℚ) :
    (separationConstant m sigma : ℝ) =
      2 * ((m : ℝ)+2)^(m+2) * (1+((m : ℝ)+2)/(sigma : ℝ))^(m+2) := by
  simp only [separationConstant, Rat.cast_mul, Rat.cast_ofNat, Rat.cast_pow,
    Rat.cast_add, Rat.cast_natCast, Rat.cast_one, Rat.cast_div]

/-- Includes the m+3 persistence budget, the cubic factor 3, and any
source-degree inflation g at most 2. -/
theorem rectangular_comparison_le_constant (B : BaseData) (sigma : ℚ)
    (hsigma : 0 < sigma) {k : ℕ} (hk : k ≤ B.m+1)
    (g : ℝ) (hg0 : 0 ≤ g) (hg2 : g ≤ 2)
    (kappa : Fin k → ℝ) (hkappa : ∀ i, 0 ≤ kappa i) :
    3*g^k*(k : ℝ)^k*(∏ i, kappa i) /
      ((LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 : ℝ)/((B.m : ℝ)+3))^k ≤
        (constant B sigma : ℝ)*(∏ i, kappa i) := by
  let e : ℚ := LemniscateGrowthBudget.epsilon sigma B.w0 B.v0
  have he : 0 < e := LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0
    hsigma B.w0_pos B.v0_pos
  have heR : (0 : ℝ) < e := by exact_mod_cast he
  have hbase := OAI.PiExponent.NormalBasisProducts.rectangular_comparison_le_constant
    (m := B.m+1) (k := k) (by omega) kappa (e : ℝ) heR hkappa
  have hbase' : (k : ℝ)^k*(∏ i, kappa i)/((e : ℝ)/((B.m : ℝ)+3))^k ≤
      (separationConstant (B.m+1) e : ℝ)*(∏ i, kappa i) := by
    simpa only [separationConstant_cast, Nat.cast_add, Nat.cast_one,
      show (B.m : ℝ)+1+2 = (B.m : ℝ)+3 by ring, Nat.add_assoc] using hbase
  have hgp : g^k ≤ (2 : ℝ)^(B.m+3) :=
    (pow_le_pow_left₀ hg0 hg2 k).trans (pow_le_pow_right₀ (by norm_num) (by omega))
  have hp : 0 ≤ ∏ i, kappa i := Finset.prod_nonneg fun i _ => hkappa i
  have hsep : (0 : ℝ) ≤ separationConstant (B.m+1) e := by
    exact_mod_cast (separationConstant_pos (B.m+1) e he).le
  have hc : 3*(2 : ℝ)^(B.m+3)*(separationConstant (B.m+1) e : ℝ) ≤
      (constant B sigma : ℝ) := by
    exact_mod_cast elliptic_le_constant B sigma hsigma
  calc
    _ = (3*g^k)*((k : ℝ)^k*(∏ i, kappa i)/((e : ℝ)/((B.m : ℝ)+3))^k) := by
      dsimp only [e]
      ring
    _ ≤ (3*g^k)*((separationConstant (B.m+1) e : ℝ)*(∏ i, kappa i)) :=
      mul_le_mul_of_nonneg_left hbase' (by positivity)
    _ ≤ (3*(2 : ℝ)^(B.m+3))*
        ((separationConstant (B.m+1) e : ℝ)*(∏ i, kappa i)) :=
      mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hgp (by norm_num))
        (mul_nonneg hsep hp)
    _ ≤ _ := by
      simpa only [mul_assoc] using mul_le_mul_of_nonneg_right hc hp

theorem one_le_constant (B : BaseData) (sigma : ℚ) (hsigma : 0 < sigma) :
    (1 : ℝ) ≤ constant B sigma := by
  have h := rectangular_comparison_le_constant B sigma hsigma (k := 0)
    (by omega) 1 (by norm_num) (by norm_num) (fun _ => 1) (by intro i; norm_num)
  simp only [pow_zero, Fin.prod_univ_zero, mul_one, div_one] at h
  linarith

theorem exists_thresholds (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → Nonempty (LemniscateWeightGeometry.NumericData B w (constant B)) :=
  LemniscateWeightGeometry.exists_thresholds_for_comparison B (constant B) (constant_pos B)

/-- The same numerical data also satisfies the already checked logarithmic
curve inequality, used after the elliptic projection becomes constant. -/
def ordinaryData {B : BaseData} {w : Fin B.m → ℚ}
    (d : LemniscateWeightGeometry.NumericData B w (constant B)) :
    PAWeightGeometry.NumericData B w where
  sigma := d.sigma
  sigma_pos := d.sigma_pos
  weights_pos := d.weights_pos
  volume := d.volume
  fibre_volume := d.fibre_volume
  coordinate_ratio := d.coordinate_ratio
  separated := by
    intro A A' hcard i hi hiA hiA' hhigh
    have hp : 0 ≤ ∏ j ∈ A', (jetWeights B w j : ℝ) := by
      apply Finset.prod_nonneg
      intro j _
      exact_mod_cast (jetWeights_pos B w d.weights_pos j).le
    have hc : (separationConstant B.m d.sigma : ℝ) ≤ constant B d.sigma := by
      exact_mod_cast ordinary_le_constant B d.sigma d.sigma_pos
    exact (mul_le_mul_of_nonneg_right hc hp).trans_lt
      (d.separated A A' hcard i hi hiA hiA' hhigh)

end QuadraticPi.LemniscateComparisonConstant


==> anc/lean/QuadraticPi/LemniscateContactFamily.lean <==
import QuadraticPi.LemniscateCurveContact
import OAI.NumberTheory.PiExponent.Geometry.CurveContactFamily
import QuadraticPi.PAWeightGeometry

/-!
# Canonical finite families of actual elliptic contacts

The places here are all normalized places centered at one of the prescribed
points `(0,0,c_j)`. Their finiteness is proved from the one-variable function
field hypothesis. A chosen center packages the existing actual local contact
estimates for the curve inequality; no interpolation or EPA is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateContactFamily

open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open LemniscatePlaceContact LemniscateInterpolation LemniscateGeometryFrame
open LemniscateWeightedDerivation
open scoped BigOperators

variable {E : Type*} [Field E] [Algebra ℂ E] {m K : ℕ}

def places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) : Finset (NormalizedPlace ℂ E) :=
  centerPlaces z (fun j => fullCenter (c j)) hz hfinite

theorem mem_places
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) (p : NormalizedPlace ℂ E) :
    p ∈ places hfinite z c hz ↔ ∃ j : Fin K, Centered z (fullCenter (c j)) p :=
  mem_centerPlaces z (fun j => fullCenter (c j)) hz hfinite p

def center
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) : Fin K :=
  Classical.choose ((mem_places hfinite z c hz p).mp hp)

theorem centered
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    Centered z (fullCenter (c (center hfinite z c hz p hp))) p :=
  Classical.choose_spec ((mem_places hfinite z c hz p).mp hp)

theorem nonconstant (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i)) :
    ∃ i, z i ≠ algebraMap ℂ E (fullCenter c i) :=
  Centered.exists_nonzero_difference z (fullCenter c) hz

/-- Total center coordinates, with harmless zero values off the finite set.
This construction also covers an empty list of prescribed centers. -/
def centerValue
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) : Fin m → ℂ := by
  classical
  exact if hp : p ∈ places hfinite z c hz then c (center hfinite z c hz p hp)
    else fun _ => 0

theorem centerValue_of_mem
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    centerValue hfinite z c hz p = c (center hfinite z c hz p hp) := by
  simp only [centerValue, dite_eq_left hp]

theorem centeredValue
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    Centered z (fullCenter (centerValue hfinite z c hz p)) p := by
  rw [centerValue_of_mem hfinite z c hz p hp]
  exact centered hfinite z c hz p hp

def contact
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (v : Fin (m+1) → ℚ) : NormalizedPlace ℂ E → ℚ :=
  LemniscateCurveContact.contacts hres (places hfinite z c hz) z
    (centerValue hfinite z c hz) (centeredValue hfinite z c hz) hcurve
    (fun _ _ => nonconstant z _ hz) v

theorem contact_pos
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    0 < contact hres hfinite z c hz hcurve v p :=
  LemniscateCurveContact.contacts_pos hres _ z _ _ hcurve _ v hv p hp

theorem contact_nonneg
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : NormalizedPlace ℂ E) : 0 ≤ contact hres hfinite z c hz hcurve v p := by
  by_cases hp : p ∈ places hfinite z c hz
  · exact (contact_pos hres hfinite z c hz hcurve v hv p hp).le
  · simp only [contact, LemniscateCurveContact.contacts, dite_eq_right hp, le_refl]

theorem frameWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : EllipticPolynomial m)
    (hF : ∀ j, formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (polynomialFrameWord m word F) ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite z c hz) :
    contact hres hfinite z c hz hcurve v p * (H-(word.map v).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval z (polynomialFrameWord m word F)) : ℚ) := by
  let := hres p
  have hf : formalJet (centerValue hfinite z c hz p) F ∈
      JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H := by
    rw [centerValue_of_mem hfinite z c hz p hp]
    exact hF _
  simpa only [contact, LemniscateCurveContact.contacts, dite_eq_left hp] using
    LemniscatePlaceContact.frameWord_field_order_lower p z _
      (centeredValue hfinite z c hz p hp) hcurve (nonconstant z _ hz)
      v hv H F hf word hne

/-- The abstract finite-set wrapper specializes to all actual centered
places, using only the original finitely indexed formal jets. -/
theorem elliptic_words_vanish
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
    (z : Fin (B.m+2) → E) (c : Fin K → Fin B.m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0 = z (0 : Fin (B.m+1)).succ^2)
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (hjet : ∀ j, formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal (SeparatedWeightPA.jetWeights B w)
        (fun i => (SeparatedWeightPA.jetWeights_pos B w hw i).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite z (sourceWeights B w) <
      (1+(sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
        (contact hres hfinite z c hz hcurve (SeparatedWeightPA.jetWeights B w) p : ℝ)) :
    ∀ word : List (Fin (B.m+1)),
      (word.map (SeparatedWeightPA.jetWeights B w)).sum ≤
        LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 * N →
      MvPolynomial.aeval z (polynomialFrameWord B.m word F) = 0 := by
  apply LemniscateCurveContact.elliptic_words_vanish hres hfinite B w hw
    (places hfinite z c hz) z (centerValue hfinite z c hz)
    (centeredValue hfinite z c hz) hcurve (fun _ _ => nonconstant z _ hz)
    sigma hsigma N hN F hF ?_ hexcess
  intro p hp
  rw [centerValue_of_mem hfinite z c hz p hp]
  exact hjet _

/-- A centered algebraic elliptic base is the fiber over `(0,0)`.
Algebraic elements of the complex function field are constant, and the
center fixes that constant before the cubic fixes the other coordinate. -/
theorem algebraic_base_eq_fibre (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (p : NormalizedPlace ℂ E) (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (hx : IsAlgebraic ℂ (z 0)) :
    z = fibre (fun i : Fin m => z i.succ.succ) := by
  obtain ⟨a,ha⟩ := CurveContactSum.exists_constant_of_isAlgebraic (z 0) hx
  have ha0 : a=0 := hc.constant_coordinate 0 a ha.symm
  have hz0 : z 0=0 := by simpa only [ha0, map_zero] using ha.symm
  have hy0 : z (0 : Fin (m+1)).succ=0 := by
    have hsq : z (0 : Fin (m+1)).succ^2=0 := by
      rw [hz0] at hcurve
      simpa using hcurve.symm
    exact eq_zero_of_pow_eq_zero hsq
  funext i
  cases i using Fin.cases with
  | zero => exact hz0
  | succ i =>
    cases i using Fin.cases with
    | zero => exact hy0
    | succ i => rfl

theorem contact_fibre_eq_ordinary
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E)
    (hp : p ∈ places hfinite (fibre x) c hz) :
    letI := hres p
    contact hres hfinite (fibre x) c hz (by change (0 : E)^3-0=(0 : E)^2; ring) v p =
      PlaceCenteredBranch.ordinaryContact p x (centerValue hfinite (fibre x) c hz p)
        (fun i => centeredValue hfinite (fibre x) c hz p hp i.succ.succ)
        (fibre_nonconstant x _ (nonconstant _ _ hz)) (fun i => v i.succ) := by
  let := hres p
  dsimp only [contact, LemniscateCurveContact.contacts]
  rw [dite_eq_left hp]
  exact LemniscatePlaceContact.contact_fibre_eq_ordinary p x _
    (centeredValue hfinite (fibre x) c hz p hp) (nonconstant _ _ hz) v

theorem ordinaryWord_order_lower
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ ((fibre x) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (F : MvPolynomial (Fin m) ℂ)
    (hF : ∀ j, OrdinaryAuxiliaryJet.formalJet (c j) F ∈
      JetGeometry.rationalWeightedIdeal (fun i => v i.succ)
        (fun i => (hv i.succ).le) H)
    (word : List (Fin m))
    (hne : MvPolynomial.aeval x (OrdinaryDerivatives.word m word F) ≠ 0)
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite (fibre x) c hz) :
    contact hres hfinite (fibre x) c hz (by change (0 : E)^3-0=(0 : E)^2; ring) v p *
        (H-(word.map (fun i => v i.succ)).sum) ≤
      (WeightedPolynomialPole.coordinateOrder p.valuation
        (MvPolynomial.aeval x (OrdinaryDerivatives.word m word F)) : ℚ) := by
  let := hres p
  rw [contact_fibre_eq_ordinary hres hfinite x c hz v p hp]
  apply PlaceCenteredBranch.ordinaryWord_field_order_lower p x _
    (fun i => centeredValue hfinite (fibre x) c hz p hp i.succ.succ)
    (fibre_nonconstant x _ (nonconstant _ _ hz))
    (fun i => v i.succ) (fun i => hv i.succ) H F ?_ word hne
  rw [centerValue_of_mem hfinite (fibre x) c hz p hp]
  exact hF _

/-- Dropping the two constant elliptic coordinates preserves a
transcendental coordinate. -/
theorem fibre_transcendental_additive (x : Fin m → E)
    (hx : ∃ i, Transcendental ℂ (fibre x i)) :
    ∃ i, Transcendental ℂ (x i) := by
  obtain ⟨i,hi⟩ := hx
  cases i using Fin.cases with
  | zero => exact (hi isAlgebraic_zero).elim
  | succ i =>
    cases i using Fin.cases with
    | zero => exact (hi isAlgebraic_zero).elim
    | succ i => exact ⟨i,hi⟩

theorem logarithmic_fibre_transcendental (x : Fin m → E)
    (hx : ∃ i, Transcendental ℂ (fibre x i)) :
    ∃ i, Transcendental ℂ (CurveContactFamily.fibre x i) := by
  obtain ⟨i,hi⟩ := fibre_transcendental_additive x hx
  exact ⟨i.succ,hi⟩

theorem fibre_generates (x : Fin m → E)
    (hx : IntermediateField.adjoin ℂ (Set.range (fibre x)) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range x) = ⊤ := by
  apply top_unique
  rw [← hx]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i,rfl⟩
  cases i using Fin.cases with
  | zero => exact zero_mem _
  | succ i =>
    cases i using Fin.cases with
    | zero => exact zero_mem _
    | succ i => exact IntermediateField.subset_adjoin ℂ _ ⟨i,rfl⟩

theorem logarithmic_fibre_generates (x : Fin m → E)
    (hx : IntermediateField.adjoin ℂ (Set.range (fibre x)) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range (CurveContactFamily.fibre x)) = ⊤ := by
  apply top_unique
  rw [← fibre_generates x hx]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i,rfl⟩
  exact IntermediateField.subset_adjoin ℂ _ ⟨i.succ,rfl⟩

theorem centered_fibre_iff (x : Fin m → E) (c : Fin m → ℂ)
    (p : NormalizedPlace ℂ E) :
    Centered (fibre x) (fullCenter c) p ↔ Centered x c p := by
  constructor
  · intro h i
    exact h i.succ.succ
  · intro h i
    cases i using Fin.cases with
    | zero => simp [fibre, fullCenter]
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        change 0 < p.valuation ((0 : E) - algebraMap ℂ E (0 : ℂ))
        simp
      | succ i => exact h i

theorem centered_logarithmic_fibre_iff (x : Fin m → E) (c : Fin m → ℂ)
    (p : NormalizedPlace ℂ E) :
    Centered (CurveContactFamily.fibre x) (CurveContactFamily.fullCenter c) p ↔
      Centered x c p := by
  constructor
  · intro h i
    exact h i.succ
  · intro h i
    cases i using Fin.cases with
    | zero => simp [CurveContactFamily.fibre, CurveContactFamily.fullCenter]
    | succ i => exact h i

/-- Exactly the same normalized places occur on the constant elliptic
fiber and the constant logarithmic fiber. -/
theorem places_fibre_eq_logarithmic
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hx : ∃ i, Transcendental ℂ (fibre x i))
    (hlog : ∃ i, Transcendental ℂ (CurveContactFamily.fibre x i)) :
    places hfinite (fibre x) c hx =
      CurveContactFamily.places hfinite (CurveContactFamily.fibre x) c hlog := by
  ext p
  simp only [mem_places, CurveContactFamily.mem_places,
    centered_fibre_iff, centered_logarithmic_fibre_iff]

/-- The two canonical choices give the same actual additive center,
even when the original list contains repeated centers. -/
theorem centerValue_fibre_eq_logarithmic
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hx : ∃ i, Transcendental ℂ (fibre x i))
    (hlog : ∃ i, Transcendental ℂ (CurveContactFamily.fibre x i))
    (p : NormalizedPlace ℂ E) (hp : p ∈ places hfinite (fibre x) c hx)
    (hplog : p ∈ CurveContactFamily.places hfinite (CurveContactFamily.fibre x) c hlog) :
    centerValue hfinite (fibre x) c hx p =
      c (CurveContactFamily.center hfinite (CurveContactFamily.fibre x) c hlog p hplog) := by
  exact Centered.center_eq
    ((centered_fibre_iff x _ p).mp (centeredValue hfinite (fibre x) c hx p hp))
    ((centered_logarithmic_fibre_iff x _ p).mp
      (CurveContactFamily.centered hfinite (CurveContactFamily.fibre x) c hlog p hplog))

/-- Contact itself agrees, on and off the finite place set. -/
theorem contact_fibre_eq_logarithmic
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (x : Fin m → E) (c : Fin K → Fin m → ℂ)
    (hx : ∃ i, Transcendental ℂ (fibre x i))
    (hlog : ∃ i, Transcendental ℂ (CurveContactFamily.fibre x i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E) :
    contact hres hfinite (fibre x) c hx (by change (0 : E)^3-0=(0 : E)^2; ring) v p =
      CurveContactFamily.contact hres hfinite (CurveContactFamily.fibre x) c hlog v p := by
  classical
  let := hres p
  have hs := places_fibre_eq_logarithmic hfinite x c hx hlog
  by_cases hp : p ∈ places hfinite (fibre x) c hx
  · have hplog : p ∈ CurveContactFamily.places hfinite (CurveContactFamily.fibre x) c hlog :=
      hs ▸ hp
    rw [contact_fibre_eq_ordinary hres hfinite x c hx v p hp,
      CurveContactFamily.contact_one hres hfinite x c hlog v p hplog]
    congr 1
    exact centerValue_fibre_eq_logarithmic hfinite x c hx hlog p hp hplog
  · have hplog : p ∉ CurveContactFamily.places hfinite (CurveContactFamily.fibre x) c hlog :=
      hs ▸ hp
    simp only [contact, LemniscateCurveContact.contacts, CurveContactFamily.contact,
      dite_eq_right hp, dite_eq_right hplog]

/-- A zero coordinate contributes no pole, independently of its weight. -/
theorem coordinatePole_zero_cons
    (val : AddValuation E (WithTop ℤ)) (w : Fin (m+1) → ℚ) (x : Fin m → E) :
    WeightedPolynomialPole.coordinatePole val (Fin.cases 0 x) w =
      WeightedPolynomialPole.coordinatePole val x (fun i => w i.succ) := by
  have he : (fun i : Fin (m+1) =>
      (WeightedPolynomialPole.coordinateOrder val ((Fin.cases (0 : E) x : Fin (m+1) → E) i) : ℚ)) =
      Fin.cases 0 (fun i => (WeightedPolynomialPole.coordinateOrder val (x i) : ℚ)) := by
    funext i
    cases i using Fin.cases with
    | zero => simp [WeightedPolynomialPole.coordinateOrder]
    | succ i => rfl
  unfold WeightedPolynomialPole.coordinatePole
  rw [he]
  exact FibreContact.weightedPole_zero_cons w _

theorem weightedDegree_zero_cons
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (w : Fin (m+1) → ℚ) (x : Fin m → E) :
    CurveContactSum.weightedDegree hfinite (Fin.cases (0 : E) x : Fin (m+1) → E) w =
      CurveContactSum.weightedDegree hfinite x (fun i => w i.succ) := by
  have he : CurveContactSum.weightedPoleDivisor hfinite
      (Fin.cases (0 : E) x : Fin (m+1) → E) w =
      CurveContactSum.weightedPoleDivisor hfinite x (fun i => w i.succ) := by
    ext p
    exact coordinatePole_zero_cons p.valuation w x
  unfold CurveContactSum.weightedDegree
  rw [he]

/-- The elliptic source degree on its constant fiber is exactly the
logarithmic source degree on the corresponding constant fiber. -/
theorem weightedDegree_fibre_eq_logarithmic
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (x : Fin B.m → E) :
    CurveContactSum.weightedDegree hfinite (fibre x) (sourceWeights B w) =
      CurveContactSum.weightedDegree hfinite (CurveContactFamily.fibre x)
        (PAWeightGeometry.degreeWeights B w) := by
  unfold fibre CurveContactFamily.fibre
  rw [weightedDegree_zero_cons, weightedDegree_zero_cons, FibreContact.weightedDegree_one]
  rfl

end QuadraticPi.LemniscateContactFamily


==> anc/lean/QuadraticPi/LemniscateCriticalPoints.lean <==
import QuadraticPi.LemniscateODEUniqueness
import QuadraticPi.LemniscateDifferential
import Mathlib.Analysis.Calculus.Deriv.Shift

/-! Every nonlattice zero of wp' is a half-lattice point.  The proof uses
analytic ODE uniqueness and pole orders, so it does not cancel a derivative
at a critical point. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCriticalPoints
open Filter
open scoped Topology

theorem deriv_deriv_reflect (f : ℂ → ℂ) (a z : ℂ) :
    deriv (deriv (fun w => f (a-w))) z = deriv (deriv f) (a-z) := by
  have hd : deriv (fun w => f (a-w)) = fun w => -deriv f (a-w) := by
    funext w
    exact deriv_comp_const_sub f a w
  rw [hd, deriv.fun_neg (f := fun w : ℂ => deriv f (a-w)),
    deriv_comp_const_sub, neg_neg]

theorem weierstrassP_reflect_eventually (L : PeriodPair) (c : ℂ)
    (hc : c ∉ L.lattice) (hcrit : L.derivWeierstrassP c = 0) :
    L.weierstrassP =ᶠ[𝓝 c] (fun z => L.weierstrassP (2*c-z)) := by
  have hc' : 2*c-c = c := by ring
  have hfun : AnalyticAt ℂ (fun z => L.weierstrassP (2*c-z)) c :=
    (L.analyticOnNhd_weierstrassP (2*c-c) (by simpa only [hc', Set.mem_compl_iff, SetLike.mem_coe] using hc)).comp
      (by fun_prop)
  apply LemniscateODEUniqueness.analytic_second_order_unique 6 (L.g₂ / 2)
    _ _ c (L.analyticOnNhd_weierstrassP c hc) hfun
  · filter_upwards [L.isClosed_lattice.isOpen_compl.mem_nhds hc] with w hw
    rw [L.deriv_weierstrassP]
    exact LemniscateDifferential.deriv_derivWeierstrassP L w hw
  · have hnhds : ∀ᶠ w in 𝓝 c, 2*c-w ∉ L.lattice :=
      (show ContinuousAt (fun w : ℂ => 2*c-w) c by fun_prop)
        (L.isClosed_lattice.isOpen_compl.mem_nhds (by simpa only [hc', Set.mem_compl_iff, SetLike.mem_coe] using hc))
    filter_upwards [hnhds] with w hw
    rw [deriv_deriv_reflect, L.deriv_weierstrassP]
    exact LemniscateDifferential.deriv_derivWeierstrassP L _ hw
  · simp only [hc']
  · simp only [deriv_comp_const_sub, L.deriv_weierstrassP, hc', hcrit, neg_zero]

/-- The location of all critical points follows from local reflection and
the isolated pole at the origin. -/
theorem two_mul_mem_lattice_of_deriv_eq_zero (L : PeriodPair) (c : ℂ)
    (hc : c ∉ L.lattice) (hcrit : L.derivWeierstrassP c = 0) :
    2*c ∈ L.lattice := by
  let U : Set ℂ := {z | z ∉ L.lattice ∧ 2*c-z ∉ L.lattice}
  have hcount : Set.Countable (L.lattice : Set ℂ) :=
    countable_of_Lindelof_of_discrete (X := L.lattice)
  have hcount' : Set.Countable ((fun z : ℂ => 2*c-z) ⁻¹' (L.lattice : Set ℂ)) :=
    hcount.preimage (by intro x y h; linear_combination -h)
  have hconnected : IsPreconnected U := by
    have h := (Set.Countable.isConnected_compl_of_one_lt_rank (by simp)
      (hcount.union hcount')).2
    convert h using 1
    ext z
    simp only [U, Set.mem_ofPred_eq, Set.mem_compl_iff, Set.mem_union, Set.mem_preimage,
      not_or, SetLike.mem_coe]
  have hleft : AnalyticOnNhd ℂ L.weierstrassP U := fun z hz =>
    L.analyticOnNhd_weierstrassP z hz.1
  have hright : AnalyticOnNhd ℂ (fun z => L.weierstrassP (2*c-z)) U := by
    intro z hz
    exact (L.analyticOnNhd_weierstrassP _ hz.2).comp (by fun_prop)
  have hcU : c ∈ U := ⟨hc, by simpa only [show 2*c-c=c by ring] using hc⟩
  have hident := hleft.eqOn_of_preconnected_of_eventuallyEq hright hconnected hcU
    (weierstrassP_reflect_eventually L c hc hcrit)
  by_contra hnot
  have ha : AnalyticAt ℂ (fun z => L.weierstrassP (2*c-z)) 0 :=
    (L.analyticOnNhd_weierstrassP (2*c-0) (by simpa only [sub_zero, Set.mem_compl_iff, SetLike.mem_coe] using hnot)).comp
      (by fun_prop)
  have hn : ∀ᶠ z in 𝓝 (0 : ℂ), 2*c-z ∉ L.lattice :=
    (show ContinuousAt (fun z : ℂ => 2*c-z) 0 by fun_prop)
      (L.isClosed_lattice.isOpen_compl.mem_nhds (by simpa only [sub_zero, Set.mem_compl_iff, SetLike.mem_coe] using hnot))
  have heq : L.weierstrassP =ᶠ[𝓝[≠] 0] (fun z => L.weierstrassP (2*c-z)) := by
    filter_upwards [nhdsWithin_le_nhds (L.compl_lattice_sdiff_singleton_mem_nhds 0),
      nhdsWithin_le_nhds hn, self_mem_nhdsWithin] with z hz hz' hz0
    apply hident
    refine ⟨?_, hz'⟩
    intro hzl
    exact hz ⟨hzl, hz0⟩
  have horder := ha.meromorphicOrderAt_nonneg
  rw [← meromorphicOrderAt_congr heq, L.order_weierstrassP 0 (zero_mem _)] at horder
  change (0 : WithTop ℤ) ≤ ((-2 : ℤ) : WithTop ℤ) at horder
  exact (by norm_num : ¬ ((0 : ℤ) ≤ -2)) (WithTop.coe_le_coe.mp horder)

end QuadraticPi.LemniscateCriticalPoints


==> anc/lean/QuadraticPi/LemniscateCurveAuxiliary.lean <==
import QuadraticPi.LemniscateAuxiliaryPolynomial
import QuadraticPi.LemniscateCurveContact
import QuadraticPi.PAWeightGeometry
import OAI.NumberTheory.PiExponent.Jets.NormalBasisProducts

/-!
# One actual elliptic auxiliary with all persistence inputs

The strict volume constructs a nonzero function on the elliptic product.
Excess of actual curve contacts forces its bounded derivatives to vanish.
The same source cutoff simultaneously provides the cubic degree bound and
all transverse rectangles needed for persistent-prime comparison.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveAuxiliary
open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open LemniscateInterpolation LemniscateGeometryFrame LemniscateWeightedDerivation
open LemniscateCurveContact
open Filter Topology
open scoped BigOperators

variable {E : Type*} [Field E] [Algebra ℂ E]

theorem exists_auxiliary_with_persistence_inputs
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
    (S : Finset (NormalizedPlace ℂ E)) (z : Fin (B.m+2) → E)
    (c : Fin B.K → Fin B.m → ℂ) (centerValue : NormalizedPlace ℂ E → Fin B.m → ℂ)
    (hcenters : ∀ p ∈ S, ∃ j, centerValue p = c j)
    (hc : ∀ p ∈ S, Centered z (LemniscatePlaceContact.fullCenter (centerValue p)) p)
    (hcurve : z 0^3-z 0 = z (0 : Fin (B.m+1)).succ^2)
    (hnc : ∀ p ∈ S, ∃ i,
      z i ≠ algebraMap ℂ E (LemniscatePlaceContact.fullCenter (centerValue p) i))
    (sigma : ℚ) (hsigma : 0 < sigma)
    (hvol : (B.K : ℝ) * (1+3*(sigma : ℝ))^(B.m+1) *
      (∏ i, (PAWeightGeometry.degreeWeights B w i : ℝ)) /
        (∏ i, (SeparatedWeightPA.jetWeights B w i : ℝ)) < 1)
    (hexcess : CurveContactSum.weightedDegree hfinite z (sourceWeights B w) <
      (1+(sigma : ℝ)) * ∑ p ∈ S,
        (contacts hres S z centerValue hc hcurve hnc
          (SeparatedWeightPA.jetWeights B w) p : ℝ)) :
    ∃ N : ℕ, 0 < N ∧ 6*B.w0 ≤ (N : ℚ) ∧
      (∀ k : ℕ, 0 < k → k ≤ B.m+1 → ∀ a : Fin k → Fin (B.m+1), ∀ i,
        2 ≤ rectangularCutoff (fun j => (SeparatedWeightPA.jetWeights B w (a j) : ℝ))
          (((LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 : ℚ) : ℝ) /
            ((B.m : ℝ)+3)*(N : ℝ)) i) ∧
      ∃ F : EllipticPolynomial B.m,
        F ∉ LemniscateCompactification.Elliptic.relationIdeal B.m ∧
        SupportBound (sourceWeights B w) N F ∧
        (∀ word : List (Fin (B.m+1)),
          (word.map (SeparatedWeightPA.jetWeights B w)).sum ≤
            LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N →
          MvPolynomial.aeval z (polynomialFrameWord B.m word F) = 0) := by
  have hv := SeparatedWeightPA.jetWeights_pos B w hw
  have haux := LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary
    B w hw (SeparatedWeightPA.jetWeights B w) hv (a := 1+3*sigma)
    (by positivity) (by simpa only [PAWeightGeometry.degreeWeights, Rat.cast_add, Rat.cast_one, Rat.cast_mul,
      Rat.cast_ofNat] using hvol) c
  have he : (0 : ℝ) < (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 : ℚ) := by
    exact_mod_cast LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0
      hsigma B.w0_pos B.v0_pos
  have hrect := (tendsto_natCast_atTop_atTop (R := ℝ)).eventually
    (NormalBasisProducts.eventually_uniform_cutoff (B.m+1)
      (fun i => (SeparatedWeightPA.jetWeights B w i : ℝ))
      (fun i => by exact_mod_cast hv i)
      (((LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 : ℚ) : ℝ)/((B.m : ℝ)+3))
      (by positivity))
  have hlarge : ∀ᶠ N : ℕ in atTop, 6*B.w0 ≤ (N : ℚ) :=
    (tendsto_natCast_atTop_atTop (R := ℚ)).eventually (eventually_ge_atTop (6*B.w0))
  obtain ⟨N, hauxN, hrectN, hlargeN, hN⟩ :=
    (haux.and (hrect.and (hlarge.and (eventually_gt_atTop (0 : ℕ))))).exists
  obtain ⟨F, _, hFrel, _, hjet⟩ := hauxN
  have hF : SupportBound (sourceWeights B w) N F.val :=
    fun e he => (F.property e he).2
  refine ⟨N, hN, hlargeN, hrectN, F.val, hFrel, hF, ?_⟩
  apply elliptic_words_vanish hres hfinite B w hw S z centerValue
    hc hcurve hnc sigma hsigma N hN F.val hF ?_ hexcess
  intro p hp
  obtain ⟨j, hj⟩ := hcenters p hp
  rw [hj]
  exact hjet j

end QuadraticPi.LemniscateCurveAuxiliary


==> anc/lean/QuadraticPi/LemniscateCurveContact.lean <==
import QuadraticPi.LemniscatePlaceContact
import QuadraticPi.LemniscateCurveDerivativeVanishing

/-!
# Actual finite elliptic contact families force derivative vanishing

Every contact in this module is constructed from a normalized curve place,
the actual cubic, and the actual local elliptic logarithm. The local-order
input of the principal-divisor lemma is proved, rather than postulated.
The global curve inequality and jet surjectivity remain separate steps.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveContact
open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open LemniscateInterpolation LemniscateGeometryFrame LemniscateWeightedDerivation
open scoped BigOperators

variable {E : Type*} [Field E] [Algebra ℂ E]

def contacts {m : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (S : Finset (NormalizedPlace ℂ E)) (z : Fin (m+2) → E)
    (c : NormalizedPlace ℂ E → Fin m → ℂ)
    (hc : ∀ p ∈ S, Centered z (LemniscatePlaceContact.fullCenter (c p)) p)
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (hnc : ∀ p ∈ S, ∃ i,
      z i ≠ algebraMap ℂ E (LemniscatePlaceContact.fullCenter (c p) i))
    (v : Fin (m+1) → ℚ) (p : NormalizedPlace ℂ E) : ℚ := by
  classical
  exact if hp : p ∈ S then
    letI := hres p
    LemniscatePlaceContact.contact p z (c p) (hc p hp) hcurve (hnc p hp) v
  else 0

theorem contacts_pos {m : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (S : Finset (NormalizedPlace ℂ E)) (z : Fin (m+2) → E)
    (c : NormalizedPlace ℂ E → Fin m → ℂ)
    (hc : ∀ p ∈ S, Centered z (LemniscatePlaceContact.fullCenter (c p)) p)
    (hcurve : z 0^3-z 0 = z (0 : Fin (m+1)).succ^2)
    (hnc : ∀ p ∈ S, ∃ i,
      z i ≠ algebraMap ℂ E (LemniscatePlaceContact.fullCenter (c p) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (p : NormalizedPlace ℂ E) (hp : p ∈ S) :
    0 < contacts hres S z c hc hcurve hnc v p := by
  let := hres p
  simpa only [contacts, dite_eq_left hp] using
    LemniscatePlaceContact.contact_pos p z (c p) (hc p hp) hcurve (hnc p hp) v hv

/-- This derivative-vanishing theorem has only concrete geometric premises:
a function field, actual centered cubic branches, formal jet vanishing, and
an excess of their constructed contacts over weighted pole degree. -/
theorem elliptic_words_vanish
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
    (S : Finset (NormalizedPlace ℂ E)) (z : Fin (B.m+2) → E)
    (c : NormalizedPlace ℂ E → Fin B.m → ℂ)
    (hc : ∀ p ∈ S, Centered z (LemniscatePlaceContact.fullCenter (c p)) p)
    (hcurve : z 0^3-z 0 = z (0 : Fin (B.m+1)).succ^2)
    (hnc : ∀ p ∈ S, ∃ i,
      z i ≠ algebraMap ℂ E (LemniscatePlaceContact.fullCenter (c p) i))
    (sigma : ℚ) (hsigma : 0 < sigma) (N : ℕ) (hN : 0 < N)
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (hjet : ∀ p ∈ S, formalJet (c p) F ∈
      JetGeometry.rationalWeightedIdeal (SeparatedWeightPA.jetWeights B w)
        (fun i => (SeparatedWeightPA.jetWeights_pos B w hw i).le) ((1+3*sigma)*N))
    (hexcess : CurveContactSum.weightedDegree hfinite z (sourceWeights B w) <
      (1+(sigma : ℝ)) * ∑ p ∈ S,
        (contacts hres S z c hc hcurve hnc (SeparatedWeightPA.jetWeights B w) p : ℝ)) :
    ∀ word : List (Fin (B.m+1)),
      (word.map (SeparatedWeightPA.jetWeights B w)).sum ≤
        LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 * N →
      MvPolynomial.aeval z (polynomialFrameWord B.m word F) = 0 := by
  apply LemniscateCurveDerivativeVanishing.words_vanish_of_local_orders
    hfinite B w hw z sigma hsigma N hN F hF S
    (contacts hres S z c hc hcurve hnc (SeparatedWeightPA.jetWeights B w))
    (fun p hp => (contacts_pos hres S z c hc hcurve hnc _
      (SeparatedWeightPA.jetWeights_pos B w hw) p hp).le) ?_ hexcess
  intro word hne p hp
  let := hres p
  simpa only [contacts, dite_eq_left hp] using
    LemniscatePlaceContact.frameWord_field_order_lower p z (c p) (hc p hp) hcurve
      (hnc p hp) (SeparatedWeightPA.jetWeights B w)
      (SeparatedWeightPA.jetWeights_pos B w hw) ((1+3*sigma)*N) F (hjet p hp) word hne

end QuadraticPi.LemniscateCurveContact


==> anc/lean/QuadraticPi/LemniscateCurveDerivativeVanishing.lean <==
import QuadraticPi.LemniscateWeightedDerivation
import QuadraticPi.LemniscateGrowthBudget
import OAI.NumberTheory.PiExponent.Geometry.CurveContactSum
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices

/-!
# Principal-divisor vanishing with the actual elliptic derivative costs

This is the curve-degree step. It uses the ordinary product formula and the
proved source-degree growth of the elliptic frame. Local order inequalities
are explicit inputs here; the actual centered-branch construction supplying
them is in LemniscatePlaceContact. No EPA or global curve inequality is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveDerivativeVanishing
open OAI.PiExponent
open LemniscateInterpolation LemniscateGeometryFrame LemniscateWeightedDerivation
open CurveValuationCenter WeightedPolynomialPole
open scoped BigOperators

theorem sourceWeights_pos (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) : ∀ i, 0 < sourceWeights B w i := by
  intro i
  cases i using Fin.cases with
  | zero => exact mul_pos (by norm_num) B.w0_pos
  | succ i =>
    cases i using Fin.cases with
    | zero => exact mul_pos (by norm_num) B.w0_pos
    | succ i => exact hw i

/-- A finite set of actual curve places is sufficient. The local input is an
order bound for the evaluated words, not a vanishing or interpolation premise. -/
theorem words_vanish_of_local_orders
    {E : Type*} [Field E] [Algebra ℂ E]
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
    (z : Fin (B.m+2) → E) (sigma : ℚ) (hsigma : 0 < sigma)
    (N : ℕ) (hN : 0 < N) (F : EllipticPolynomial B.m)
    (hF : SupportBound (sourceWeights B w) N F)
    (S : Finset (NormalizedPlace ℂ E)) (mu : NormalizedPlace ℂ E → ℚ)
    (hmu : ∀ p ∈ S, 0 ≤ mu p)
    (hlocal : ∀ word : List (Fin (B.m+1)),
      MvPolynomial.aeval z (polynomialFrameWord B.m word F) ≠ 0 →
      ∀ p ∈ S,
        mu p * ((1+3*sigma)*N - (word.map (SeparatedWeightPA.jetWeights B w)).sum) ≤
          (coordinateOrder p.valuation
            (MvPolynomial.aeval z (polynomialFrameWord B.m word F)) : ℚ))
    (hexcess : CurveContactSum.weightedDegree hfinite z (sourceWeights B w) <
      (1+(sigma : ℝ)) * ∑ p ∈ S, (mu p : ℝ)) :
    ∀ word : List (Fin (B.m+1)),
      (word.map (SeparatedWeightPA.jetWeights B w)).sum ≤
        LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 * N →
      MvPolynomial.aeval z (polynomialFrameWord B.m word F) = 0 := by
  intro word hword
  let eps := LemniscateGrowthBudget.epsilon sigma B.w0 B.v0
  let grow : ℚ := 1+(B.w0/B.v0)*eps
  let retain : ℚ := 1+3*sigma-eps
  have heps : 0 < eps := LemniscateGrowthBudget.epsilon_pos
    sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos
  have hratio : 0 < B.w0/B.v0 := div_pos B.w0_pos B.v0_pos
  have hgr : 0 < grow := by dsimp [grow]; positivity
  have hmargin : grow*(1+sigma) < retain :=
    LemniscateGrowthBudget.strict_growth_contact_margin
      sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hgrR : (0 : ℝ) < grow := by exact_mod_cast hgr
  have hsR : (0 : ℝ) < 1+sigma := by exact_mod_cast (by linarith : (0 : ℚ)<1+sigma)
  have hsum : 0 < ∑ p ∈ S, (mu p : ℝ) := by
    have hn := CurveContactSum.weightedDegree_nonneg hfinite z (sourceWeights B w)
    exact (mul_pos_iff_of_pos_left hsR).mp (lt_of_le_of_lt hn hexcess)
  have hdegQ := polynomialFrameWord_supportBound_of_contactBudget B w
    (fun i => (hw i).le) N (eps*N) F hF word hword
  have hdegree : ∀ d ∈ (polynomialFrameWord B.m word F).support,
      Finsupp.weight (fun i => (sourceWeights B w i : ℝ)) d ≤ (grow : ℝ)*N := by
    intro d hd
    have hh : Finsupp.weight (sourceWeights B w) d ≤ grow*N := by
      simpa only [grow, add_mul, one_mul, mul_assoc] using hdegQ d hd
    have hc : ((Finsupp.weight (sourceWeights B w) d : ℚ) : ℝ) ≤ ((grow*N : ℚ) : ℝ) := by
      exact_mod_cast hh
    rw [FormalMatrixBridge.cast_finsupp_weight] at hc
    simp only [Rat.cast_mul, Rat.cast_natCast] at hc
    simpa only [Finsupp.weight_eq_sum, nsmul_eq_mul, mul_comm] using hc
  apply CurveContactSum.polynomial_eq_zero_of_excess_contact hfinite z
    (sourceWeights B w) (sourceWeights_pos B w hw)
    ((grow : ℝ)*N) ((retain : ℝ)*N) (mul_nonneg hgrR.le hNR.le)
    (polynomialFrameWord B.m word F) hdegree S (fun p => (mu p : ℝ))
  · intro hne p hp
    have hret : retain*N ≤ (1+3*sigma)*N -
        (word.map (SeparatedWeightPA.jetWeights B w)).sum := by
      dsimp [retain]
      nlinarith
    have hh := (mul_le_mul_of_nonneg_left hret (hmu p hp)).trans
      (hlocal word hne p hp)
    have hc : (mu p : ℝ)*((retain : ℝ)*N) ≤
        (coordinateOrder p.valuation
          (MvPolynomial.aeval z (polynomialFrameWord B.m word F)) : ℝ) := by
      exact_mod_cast hh
    simpa only [mul_comm] using hc
  · have hm : (grow : ℝ)*(1+(sigma : ℝ)) < (retain : ℝ) := by
      exact_mod_cast hmargin
    calc
      (grow : ℝ)*N*CurveContactSum.weightedDegree hfinite z (sourceWeights B w) <
          (grow : ℝ)*N*((1+(sigma : ℝ))*∑ p ∈ S, (mu p : ℝ)) :=
        mul_lt_mul_of_pos_left hexcess (mul_pos hgrR hNR)
      _ = ((grow : ℝ)*(1+(sigma : ℝ)))*(N*∑ p ∈ S, (mu p : ℝ)) := by ring
      _ < (retain : ℝ)*(N*∑ p ∈ S, (mu p : ℝ)) :=
        mul_lt_mul_of_pos_right hm (mul_pos hNR hsum)
      _ = _ := by ring

end QuadraticPi.LemniscateCurveDerivativeVanishing


==> anc/lean/QuadraticPi/LemniscateCurveExceptionalDegree.lean <==
import QuadraticPi.LemniscateExceptionalDegree
import QuadraticPi.LemniscateCurveModel
import QuadraticPi.LemniscateBlowupAmpleTwist

/-!
# Exceptional degree on the actual elliptic blowup curve model

The general quotient-ideal theorem is applied to the actual exceptional ideal
bundle and to the constructed curve normalization. All degree identities are
conclusions; the model contains only genuine geometric normalization data.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveModel
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation LemniscateBlowupGeometry
open scoped BigOperators

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
variable (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))

theorem cubicRelation (d : ModelData B w hw s c C) :
    letI := d.field
    d.coordinates 0^3-d.coordinates 0 =
      d.coordinates (0 : Fin (B.m+1)).succ^2 := by
  let := d.field
  let := d.algebra
  have h := d.coordinates_relation
  change d.coordinates (0 : Fin (B.m+1)).succ^2-d.coordinates 0^3+d.coordinates 0=0 at h
  linear_combination -h

/-- The sum over the actual centered normalized places in the curve's own
function field, with the same jet weights as the interpolation construction. -/
def contactSum (d : ModelData B w hw s c C) : ℝ :=
  letI := d.field
  letI := d.algebra
  letI := d.essFiniteType
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ d.E d.trdeg_one
  let hres := PlaceLocalRing.residue_integral d.trdeg_one.le
  let hz := CurveInequality.nonconstant_coordinates d.coordinates
    d.coordinates_generate d.trdeg_one
  ∑ p ∈ LemniscateContactFamily.places hfinite d.coordinates c hz,
    (LemniscateContactFamily.contact hres hfinite d.coordinates c hz
      (cubicRelation B w hw s c C d) (jetWeights B w) p : ℝ)

/-- The degree of the literal exceptional ideal bundle equals the negative
common radius times the actual elliptic contact sum. -/
theorem exceptional_degree (hinj : Function.Injective c) (d : ModelData B w hw s c C) :
    (NumericalAmpleness.curveDegree (structureMap B w hw s c) (J B w hw s c) C : ℝ) =
      -(s.radius : ℝ) * contactSum B w hw s c C d := by
  let := d.field
  let := d.algebra
  let := d.essFiniteType
  let := d.parameterFinite
  let := d.normalizationFinite
  let := d.chartIso
  apply LemniscateExceptionalDegree.compactIdeal_curveDegree
    (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
    (coordinate_mem_monomialSystem B w hw s) d.parameter d.parameter_transcendental
    c hinj s.cutoff (s.jetPowers 0) (s.jetPowers 0) (fun i => s.jetPowers i.succ)
    (s.jetPowers_pos 0) (s.jetPowers_pos 0) (fun i => s.jetPowers_pos i.succ)
    (jetWeights B w) (jetWeights_pos B w hw) s.tail_lt s.selector_redundancy
    s.radius (s.jetPowers_eq 0) (fun i => s.jetPowers_eq i.succ)
    (structureMap B w hw s c) (H B w hw s c) (H_ample B w hw s c) C
    (projection B w hw s c) (J B w hw s c) (exceptionalInclusion B w hw s c)
    (exceptional_presents B w hw s c) d.normalization d.normalization_over
    d.chart d.chart_nonempty d.coordinates (cubicRelation B w hw s c C d)
    d.coordinates_relation
    (CurveInequality.nonconstant_coordinates d.coordinates d.coordinates_generate d.trdeg_one)
    (by simpa only [Category.assoc] using d.generic_coordinates)
    (PlaceLocalRing.residue_integral d.trdeg_one.le)
    (CurveParameterFinite.finite_over_every_parameter ℂ d.E d.trdeg_one)

end QuadraticPi.LemniscateCurveModel


==> anc/lean/QuadraticPi/LemniscateCurveExcess.lean <==
import QuadraticPi.LemniscateCurveAuxiliary
import QuadraticPi.LemniscateCurveRigidity
import QuadraticPi.LemniscateContactFamily
import QuadraticPi.LemniscateCenteredKernel

/-!
# The actual elliptic weighted curve inequality

Excess contact constructs a reduced nonzero auxiliary on the cubic. Actual
persistent-prime multiplicities force its elliptic projection to (0,0).
The remaining constant fiber is identified with the already proved ordinary
fiber. No elliptic interpolation hypothesis is used in this argument.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveExcess
open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open LemniscateInterpolation LemniscateContactFamily
open LemniscateCompactification.Elliptic
open scoped BigOperators

variable {E : Type*} [Field E] [Algebra ℂ E]

theorem excess_implies_elliptic_zero
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (D : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
    (z : Fin (B.m+2) → E) (c : Fin B.K → Fin B.m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0 = z (0 : Fin (B.m+1)).succ^2)
    (hheight : (RingHom.ker (MvPolynomial.aeval (R := ℂ) z).toRingHom).height ≤ B.m+1)
    (hexcess : CurveContactSum.weightedDegree hfinite z (sourceWeights B w) <
      (1+(D.sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
        (contact hres hfinite z c hz hcurve (SeparatedWeightPA.jetWeights B w) p : ℝ)) :
    z 0 = 0 ∧ z (0 : Fin (B.m+1)).succ = 0 := by
  classical
  obtain ⟨N, _, hN, hrect, F, hFcurve, hF, hwords⟩ :=
    LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs hres hfinite
      B w D.weights_pos (places hfinite z c hz) z c (centerValue hfinite z c hz)
      (fun p hp => ⟨center hfinite z c hz p hp, centerValue_of_mem hfinite z c hz p hp⟩)
      (centeredValue hfinite z c hz) hcurve (fun _ _ => nonconstant z _ hz)
      D.sigma D.sigma_pos D.volume hexcess
  have hS : (places hfinite z c hz).Nonempty := by
    by_contra h
    have he := Finset.not_nonempty_iff_eq_empty.mp h
    rw [he, Finset.sum_empty, mul_zero] at hexcess
    exact (not_lt_of_ge (CurveContactSum.weightedDegree_nonneg hfinite z (sourceWeights B w))) hexcess
  obtain ⟨p, hp⟩ := hS
  letI := hres p
  let P := RingHom.ker (MvPolynomial.aeval (R := ℂ) z).toRingHom
  letI : P.IsPrime := RingHom.ker_isPrime _
  have hcurveP : relationIdeal B.m ≤ P := by
    apply Ideal.span_le.mpr
    rintro g (rfl : g = relation B.m)
    change MvPolynomial.aeval z (relation B.m) = 0
    simp only [relation, map_add, map_sub, map_pow, MvPolynomial.aeval_X]
    linear_combination -hcurve
  have hcenter : ∀ f ∈ P, MvPolynomial.eval
      (Fin.cases 0 (Fin.cases 0 (c (center hfinite z c hz p hp)))) f = 0 := by
    intro f hf
    exact LemniscateCenteredKernel.eval_eq_zero_of_aeval_eq_zero p z _
      (centered hfinite z c hz p hp) f hf
  have hout := LemniscateCurveRigidity.elliptic_coordinates_eq_zero_of_not_mem B w D
    (N : ℚ) hN (by simpa only [LemniscateNormalComparison.UniformRectangles,
      LemniscateNormalComparison.rectangleScale, LemniscatePrimeUpper.jetCosts,
      Rat.cast_natCast] using hrect)
    F hF hFcurve P inferInstance hcurveP hheight (by
      intro word hw
      change MvPolynomial.aeval z (LemniscateGeometryFrame.polynomialFrameWord B.m word F) = 0
      apply hwords word
      rw [← LemniscatePrimeUpper.wordCost_cast] at hw
      exact_mod_cast hw) (c (center hfinite z c hz p hp)) hcenter
  simpa only [P, RingHom.mem_ker, AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom, MvPolynomial.aeval_X] using hout

theorem fibre_generates {m : ℕ} (x : Fin m → E)
    (hgen : IntermediateField.adjoin ℂ (Set.range (LemniscatePlaceContact.fibre x)) = ⊤) :
    IntermediateField.adjoin ℂ (Set.range (CurveContactFamily.fibre x)) = ⊤ := by
  apply top_unique
  rw [← hgen]
  apply IntermediateField.adjoin_le_iff.mpr
  rintro _ ⟨i, rfl⟩
  cases i using Fin.cases with
  | zero => exact zero_mem _
  | succ i =>
    cases i using Fin.cases with
    | zero => exact zero_mem _
    | succ i => exact IntermediateField.subset_adjoin ℂ _ ⟨i.succ, rfl⟩


end QuadraticPi.LemniscateCurveExcess


==> anc/lean/QuadraticPi/LemniscateCurveHyperplaneDegree.lean <==
import QuadraticPi.LemniscateHyperplaneDegree
import QuadraticPi.LemniscateCurveModel
import QuadraticPi.LemniscateBlowupAmpleTwist

/-!
# Hyperplane degree for the actual elliptic blowup curve model

Every geometric normalization hypothesis in the general degree transport is
supplied by the actual `ModelData`. Such data are constructed for every
noncontracted integral curve meeting the affine chart by `existsModelData`.
No degree identity is assumed by this adapter.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveModel
open AlgebraicGeometry CategoryTheory
open OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation LemniscateBlowupGeometry

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
variable (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))

/-- The actual pullback hyperplane bundle has exactly the common radius
times the weighted pole degree in the curve's own normalized function field. -/
theorem hyperplane_degree (d : ModelData B w hw s c C) :
    letI := d.field
    letI := d.algebra
    letI := d.essFiniteType
    (NumericalAmpleness.curveDegree (structureMap B w hw s c) (A B w hw s c) C : ℝ) =
      (s.radius : ℝ) * CurveContactSum.weightedDegree
        (CurveParameterFinite.finite_over_every_parameter ℂ d.E d.trdeg_one)
        d.coordinates (sourceWeights B w) := by
  let := d.field
  let := d.algebra
  let := d.essFiniteType
  let := d.parameterFinite
  let := d.normalizationFinite
  let := d.chartIso
  exact LemniscateCompactification.Elliptic.full_monomial_curveDegree
    d.parameter d.parameter_transcendental
    (sourceWeights B w) (LemniscateCompactification.Elliptic.sourceWeights_pos B w hw)
    (by exact_mod_cast s.radius_pos) s.sourcePowers s.sourcePowers_pos s.sourcePowers_eq
    d.coordinates d.coordinates_relation
    (structureMap B w hw s c) (H B w hw s c) (H_ample B w hw s c) C
    d.normalization d.normalization_over d.chart d.chart_nonempty
    (projection B w hw s c) d.generic_coordinates
    (CurveParameterFinite.finite_over_every_parameter ℂ d.E d.trdeg_one)

end QuadraticPi.LemniscateCurveModel


==> anc/lean/QuadraticPi/LemniscateCurveInequality.lean <==
import QuadraticPi.LemniscateCurveExcess
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

/-! The actual global elliptic weighted curve inequality, without EPA. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveInequality
open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open LemniscateInterpolation LemniscateContactFamily LemniscateCurveExcess
open LemniscateCompactification.Elliptic
open scoped BigOperators
variable {E : Type*} [Field E] [Algebra ℂ E]
variable [Algebra.EssFiniteType ℂ E]

/-- The global curve inequality uses actual normalized places, contacts,
and weighted pole degree on the literal cubic y²=x³-x. -/
theorem weighted_curve_inequality
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (D : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
    (z : Fin (B.m+2) → E) (c : Fin B.K → Fin B.m → ℂ)
    (hc : SeparatedWeightPA.CoordinatewiseDistinct c)
    (hgen : IntermediateField.adjoin ℂ (Set.range z) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1)
    (hcurve : z 0^3-z 0 = z (0 : Fin (B.m+1)).succ^2) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(D.sigma : ℝ)) * ∑ p ∈ places hfinite z c hz,
      (contact hres hfinite z c hz hcurve (SeparatedWeightPA.jetWeights B w) p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z (sourceWeights B w) := by
  dsimp only
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  have hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  by_contra h
  have hexcess := lt_of_not_ge h
  obtain ⟨hx0, hy0⟩ := excess_implies_elliptic_zero hres hfinite B w D z c hz hcurve
    (CurvePrimeHeight.kernel_height_succ_le z hgen htrdeg) hexcess
  let x : Fin B.m → E := fun i => z i.succ.succ
  have hzf : z = LemniscatePlaceContact.fibre x := by
    funext i
    cases i using Fin.cases with
    | zero => exact hx0
    | succ i =>
      cases i using Fin.cases with
      | zero => exact hy0
      | succ i => rfl
  have hgenf : IntermediateField.adjoin ℂ (Set.range (LemniscatePlaceContact.fibre x)) = ⊤ := by
    rwa [hzf] at hgen
  have hgenlog := LemniscateCurveExcess.fibre_generates x hgenf
  have hlog := CurveInequality.nonconstant_coordinates (CurveContactFamily.fibre x) hgenlog htrdeg
  let DO := LemniscateComparisonConstant.ordinaryData D
  have hordinary := CurveInequality.weighted_curve_inequality (1 : E) x c hc
    hgenlog htrdeg (PAWeightGeometry.degreeWeights B w) (SeparatedWeightPA.jetWeights B w)
    (PAWeightGeometry.degreeWeights_pos B w D.weights_pos)
    (SeparatedWeightPA.jetWeights_pos B w D.weights_pos)
    D.sigma D.sigma_pos D.volume D.fibre_volume (by
      simpa only [DO, LemniscateComparisonConstant.ordinaryData,
        PAWeightGeometry.separationConstant,
        PersistentWeightComparison.comparisonConstant,
        Rat.cast_mul, Rat.cast_ofNat, Rat.cast_pow, Rat.cast_add,
        Rat.cast_natCast, Rat.cast_one, Rat.cast_div] using DO.separated)
    D.coordinate_ratio
  have hxf : ∃ i, Transcendental ℂ (LemniscatePlaceContact.fibre x i) := by rwa [hzf] at hz
  have hplace := places_fibre_eq_logarithmic hfinite x c hxf hlog
  have hcontact := contact_fibre_eq_logarithmic hres hfinite x c hxf hlog
    (SeparatedWeightPA.jetWeights B w)
  have hdegree := weightedDegree_fibre_eq_logarithmic hfinite B w x
  simp only [hzf] at hexcess
  have heq : (∑ p ∈ places hfinite (LemniscatePlaceContact.fibre x) c hxf,
      (contact hres hfinite (LemniscatePlaceContact.fibre x) c hxf
        (by change (0 : E)^3-0=(0 : E)^2; ring)
        (SeparatedWeightPA.jetWeights B w) p : ℝ)) =
      ∑ p ∈ CurveContactFamily.places hfinite (CurveContactFamily.fibre x) c hlog,
        (CurveContactFamily.contact hres hfinite (CurveContactFamily.fibre x) c hlog
          (SeparatedWeightPA.jetWeights B w) p : ℝ) := by
    simp only [hcontact, hplace]
  rw [hdegree, heq] at hexcess
  exact not_lt_of_ge hordinary hexcess

end QuadraticPi.LemniscateCurveInequality


==> anc/lean/QuadraticPi/LemniscateCurveMap.lean <==
import QuadraticPi.LemniscateCompactificationIntegral
import QuadraticPi.LemniscateSectionExtension
import Mathlib.FieldTheory.IntermediateField.Adjoin.Basic

/-!
# Actual elliptic coordinate tuples and their projective generic maps

An elliptic tuple is evaluated through the defining quotient. Its generic
map lands in the actual compactification, and composing with the closed
projective embedding gives exactly the selected monomial coordinates.
The selected coordinates generate precisely the original tuple's field.
No degree equality or interpolation statement is assumed.
-/
namespace QuadraticPi.LemniscateCompactification
noncomputable section
set_option autoImplicit false
open AlgebraicGeometry CategoryTheory MvPolynomial
open OAI.PiExponentSeshadri.Geometry OAI.PiExponentSeshadri.Projective
open OAI.PiExponent
attribute [local instance] MvPolynomial.gradedAlgebra

variable {R A σ : Type} [CommRing R] [CommRing A]

/-- The actual affine chart is a morphism over the original coefficient base. -/
theorem affineChartMap_projection (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    affineChartMap k a z hz hgen ≫ structureMap k a =
      Spec.map (CommRingCat.ofHom k) := by
  rw [structureMap, ← Category.assoc, affineChartMap_comp_projectiveMap]
  simp only [fromUnitCoordinate, polynomialProjectiveProjection, Category.assoc,
    Proj.awayι_toSpecZero_assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  apply congrArg Spec.map
  apply CommRingCat.hom_ext
  apply RingHom.ext
  intro c
  change IsLocalization.Away.lift (X z)
    (by simp [hz] : IsUnit (eval₂Hom k a (X z)))
    (algebraMap (MvPolynomial σ R) (Localization.Away (X z)) (C c)) = k c
  rw [IsLocalization.Away.lift_eq, eval₂Hom_C]

namespace Elliptic
variable {m : ℕ} {E : Type} [CommRing E] [Algebra ℂ E]

/-- The literal elliptic relation on a field-valued coordinate tuple. -/
def TupleRelation (x : Fin (m+2) → E) : Prop :=
  x (0 : Fin (m+1)).succ ^ 2 - x 0 ^ 3 + x 0 = 0

theorem relationIdeal_le_eval_ker (x : Fin (m+2) → E) (hx : TupleRelation x) :
    relationIdeal m ≤ RingHom.ker (eval₂Hom (algebraMap ℂ E) x) := by
  apply Ideal.span_le.mpr
  intro p hp
  have hp' : p = relation m := Set.mem_singleton_iff.mp hp
  subst p
  change eval₂Hom (algebraMap ℂ E) x (relation m) = 0
  simpa only [TupleRelation,relation,map_add,map_sub,map_pow,eval₂Hom_X'] using hx

/-- Actual quotient evaluation; the cubic relation is verified, not ignored. -/
def tupleEvaluation (x : Fin (m+2) → E) (hx : TupleRelation x) :
    CoordinateRing m →+* E :=
  Ideal.Quotient.lift (relationIdeal m) (eval₂Hom (algebraMap ℂ E) x)
    (fun _p hp => relationIdeal_le_eval_ker x hx hp)

@[simp] theorem tupleEvaluation_quotientMap (x : Fin (m+2) → E)
    (hx : TupleRelation x) (p : LemniscateInterpolation.EllipticPolynomial m) :
    tupleEvaluation x hx (quotientMap m p) = eval₂Hom (algebraMap ℂ E) x p := rfl

@[simp] theorem tupleEvaluation_constants (x : Fin (m+2) → E) (hx : TupleRelation x) :
    (tupleEvaluation x hx).comp (constants m) = algebraMap ℂ E := by
  ext c
  simp [constants]

@[simp] theorem tupleEvaluation_monomialFunctions (x : Fin (m+2) → E)
    (hx : TupleRelation x) (S : Finset (Fin (m+2) →₀ ℕ)) (j : S) :
    tupleEvaluation x hx (monomialFunctions S j) =
      eval₂Hom (algebraMap ℂ E) x (monomial j.val (1 : ℂ)) := rfl

theorem chart_projection (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) :
    chart S hzero hcoordinate ≫ projection S = Spec.map (CommRingCat.ofHom (constants m)) :=
  affineChartMap_projection (constants m) (monomialFunctions S) ⟨0,hzero⟩
    (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)

/-- The actual generic-point morphism determined by an elliptic tuple. -/
def tupleGenericMap (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) (hx : TupleRelation x) :
    Spec (CommRingCat.of E) ⟶ compactification S :=
  Spec.map (CommRingCat.ofHom (tupleEvaluation x hx)) ≫ chart S hzero hcoordinate

theorem tupleGenericMap_over_base (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) (hx : TupleRelation x) :
    tupleGenericMap S hzero hcoordinate x hx ≫ projection S =
      Spec.map (CommRingCat.ofHom (algebraMap ℂ E)) := by
  rw [tupleGenericMap,Category.assoc,chart_projection,
    ← Spec.map_comp,← CommRingCat.ofHom_comp,tupleEvaluation_constants]

/-- Projective coordinates of the actual quotient generic map are exactly
the evaluated ambient monomials, despite all elliptic algebraic relations. -/
theorem tupleGenericMap_projective (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) (hx : TupleRelation x) :
    tupleGenericMap S hzero hcoordinate x hx ≫
        projectiveMap (constants m) (monomialFunctions S) =
      fromUnitCoordinate
        (eval₂Hom (algebraMap ℂ E)
          (fun j : S => eval₂Hom (algebraMap ℂ E) x (monomial j.val (1 : ℂ))))
        (by decide) (poly_X_mem (⟨0,hzero⟩ : S)) (by simp) := by
  have heval : (tupleEvaluation x hx).comp
      (eval₂Hom (constants m) (monomialFunctions S)) =
        eval₂Hom (algebraMap ℂ E)
          (fun j : S => eval₂Hom (algebraMap ℂ E) x (monomial j.val (1 : ℂ))) := by
    apply MvPolynomial.ringHom_ext
    · intro c
      simp [constants]
    · intro j
      simp
  rw [tupleGenericMap,chart,Category.assoc,affineChartMap_comp_projectiveMap,
    fromUnitCoordinate_natural]
  congr 1

/-- Pullback of the actual polarization is the pullback of projective O(1)
along the composed map; this is an actual sheaf isomorphism. -/
def polarizationPullbackIso {C : Scheme} (S : Finset (Fin (m+2) →₀ ℕ))
    (g : C ⟶ compactification S) :
    ((polarization S).pullback g).sheaf ≅
      ((ProjectiveO1.lineBundle (R := ℂ) (σ := S)).pullback
        (g ≫ projectiveMap (constants m) (monomialFunctions S))).sheaf :=
  (Scheme.Modules.pullbackComp g (projectiveMap (constants m) (monomialFunctions S))).app _

end Elliptic

namespace Elliptic
variable {m : ℕ} {E : Type} [Field E] [Algebra ℂ E]

/-- Passing from a coordinate tuple to its finite projective monomial system
preserves its generated function field exactly. -/
theorem tuple_monomials_adjoin (S : Finset (Fin (m+2) →₀ ℕ))
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) :
    IntermediateField.adjoin ℂ
        (Set.range (fun j : S => eval₂Hom (algebraMap ℂ E) x (monomial j.val (1 : ℂ)))) =
      IntermediateField.adjoin ℂ (Set.range x) := by
  apply le_antisymm
  · apply IntermediateField.adjoin_le_iff.mpr
    rintro _ ⟨j,rfl⟩
    apply MvPolynomial.eval₂_mem
    · intro e _he
      exact IntermediateField.algebraMap_mem _ _
    · intro i
      exact IntermediateField.subset_adjoin ℂ (Set.range x) ⟨i,rfl⟩
  · apply IntermediateField.adjoin_le_iff.mpr
    rintro _ ⟨i,rfl⟩
    have h := IntermediateField.subset_adjoin ℂ
      (Set.range (fun j : S => eval₂Hom (algebraMap ℂ E) x (monomial j.val (1 : ℂ))))
      (Set.mem_range_self (⟨Finsupp.single i 1,hcoordinate i⟩ : S))
    change eval₂Hom (algebraMap ℂ E) x (X i) ∈ _ at h
    simpa only [eval₂Hom_X'] using h

/-- If the affine tuple generates E, the actual projective coordinates do too. -/
theorem tupleEvaluation_monomials_generate (S : Finset (Fin (m+2) →₀ ℕ))
    (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) (hx : TupleRelation x)
    (hgen : IntermediateField.adjoin ℂ (Set.range x) = ⊤) :
    IntermediateField.adjoin ℂ
      (Set.range (fun j : S => tupleEvaluation x hx (monomialFunctions S j))) = ⊤ := by
  simp only [tupleEvaluation_monomialFunctions,tuple_monomials_adjoin S hcoordinate x,hgen]

end Elliptic
end
end QuadraticPi.LemniscateCompactification


==> anc/lean/QuadraticPi/LemniscateCurveModel.lean <==
import QuadraticPi.LemniscateCurveModelCoordinates
import QuadraticPi.LemniscateBlowupCurveImage
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizationMorphism
import OAI.NumberTheory.PiExponent.Geometry.CurveParameterFinite

/-!
# Intrinsic normalized models for curves on the actual elliptic blowup

A noncontracted curve meeting the quotient chart is modelled using its own
function field. The elliptic coordinates generate this field; the finite
normalization is birational and no finite covering factor is introduced.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateCurveModel
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateBlowupGeometry
open LemniscateCompactification.Elliptic (TupleRelation tupleGenericMap tupleEvaluation)
open CurveNormalizationModel

variable (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
  (s : LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
variable (C : NumericalAmpleness.IntegralCurve (blowup B w hw s c))
variable (hn : ¬ ∃ x : compactification B w s,
  Set.range (C.embedding ≫ projection B w hw s c) ⊆ {x})
variable (hm : ∃ t : C.scheme,
  (C.embedding ≫ projection B w hw s c) t ∈ (affineChart B w hw s).opensRange)

abbrev imageCurve := LemniscateBlowupGeometry.imageCurve B w hw s c C hn
abbrev sourceStructure := C.embedding ≫ structureMap B w hw s c
abbrev imageStructure := (imageCurve B w hw s c C hn).embedding ≫
  compactificationStructureMap B w s

@[instance_reducible] def sourceAlgebra : Algebra ℂ C.scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure B w hw s c C)
@[instance_reducible] def imageAlgebra :
    Algebra ℂ (imageCurve B w hw s c C hn).scheme.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (imageStructure B w hw s c C hn)

def fieldEquiv :
    letI := imageAlgebra B w hw s c C hn
    letI := sourceAlgebra B w hw s c C
    (imageCurve B w hw s c C hn).scheme.functionField ≃ₐ[ℂ] C.scheme.functionField :=
  CurveImageAffineCoordinates.fieldAlgEquiv
    (imageStructure B w hw s c C hn) (sourceStructure B w hw s c C)
    (LemniscateBlowupGeometry.functionFieldIso B w hw s c C hn) (by
      simpa only [imageStructure, sourceStructure, structureMap, Category.assoc] using
        congrArg (fun f => f ≫ compactificationStructureMap B w s)
          (LemniscateBlowupGeometry.functionFieldIso_generic B w hw s c C hn))

def imageCoordinates : Fin (B.m+2) → (imageCurve B w hw s c C hn).scheme.functionField :=
  LemniscateCurveModelCoordinates.coordinates (monomialSystem B w s)
    (zero_mem_monomialSystem B w hw s) (coordinate_mem_monomialSystem B w hw s)
    (imageCurve B w hw s c C hn).embedding
    (LemniscateBlowupGeometry.image_meets_chart B w hw s c C hn hm)

def coordinates : Fin (B.m+2) → C.scheme.functionField :=
  letI := imageAlgebra B w hw s c C hn
  letI := sourceAlgebra B w hw s c C
  fieldEquiv B w hw s c C hn ∘ imageCoordinates B w hw s c C hn hm

theorem field_properties :
    letI := sourceAlgebra B w hw s c C
    Algebra.EssFiniteType ℂ C.scheme.functionField ∧
      Algebra.trdeg ℂ C.scheme.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates B w hw s c C hn hm)) = ⊤ := by
  letI := sourceAlgebra B w hw s c C
  letI := imageAlgebra B w hw s c C hn
  obtain ⟨ht,hd,hg⟩ := LemniscateCurveModelCoordinates.field_properties
    (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
    (coordinate_mem_monomialSystem B w hw s) (imageCurve B w hw s c C hn).embedding
    (LemniscateBlowupGeometry.image_meets_chart B w hw s c C hn hm)
    (imageCurve B w hw s c C hn).dimension
  letI := ht
  exact CurveImageAffineCoordinates.transport_field_properties
    (fieldEquiv B w hw s c C hn) (imageCoordinates B w hw s c C hn hm) hd hg

theorem coordinates_relation :
    letI := sourceAlgebra B w hw s c C
    TupleRelation (coordinates B w hw s c C hn hm) := by
  letI := sourceAlgebra B w hw s c C
  letI := imageAlgebra B w hw s c C hn
  have hi := LemniscateCurveModelCoordinates.coordinates_relation
    (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
    (coordinate_mem_monomialSystem B w hw s) (imageCurve B w hw s c C hn).embedding
    (LemniscateBlowupGeometry.image_meets_chart B w hw s c C hn hm)
  change TupleRelation (imageCoordinates B w hw s c C hn hm) at hi
  have h := congrArg (fieldEquiv B w hw s c C hn) hi
  simpa only [TupleRelation, coordinates, Function.comp_apply, map_add, map_sub,
    map_pow, map_zero] using h

theorem coordinates_generic_map :
    letI := sourceAlgebra B w hw s c C
    tupleGenericMap (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
      (coordinate_mem_monomialSystem B w hw s) (coordinates B w hw s c C hn hm)
      (coordinates_relation B w hw s c C hn hm) =
      C.scheme.fromSpecStalk (genericPoint C.scheme) ≫ C.embedding ≫ projection B w hw s c := by
  letI := sourceAlgebra B w hw s c C
  letI := imageAlgebra B w hw s c C hn
  have hi := LemniscateCurveModelCoordinates.coordinates_relation
    (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
    (coordinate_mem_monomialSystem B w hw s) (imageCurve B w hw s c C hn).embedding
    (LemniscateBlowupGeometry.image_meets_chart B w hw s c C hn hm)
  have he : tupleEvaluation (coordinates B w hw s c C hn hm)
      (coordinates_relation B w hw s c C hn hm) =
      (LemniscateBlowupGeometry.functionFieldIso B w hw s c C hn).hom.hom.comp
        (tupleEvaluation (imageCoordinates B w hw s c C hn hm) hi) := by
    apply Ideal.Quotient.ringHom_ext
    apply RingHom.ext
    intro p
    change eval₂Hom (algebraMap ℂ C.scheme.functionField)
        (coordinates B w hw s c C hn hm) p =
      (fieldEquiv B w hw s c C hn)
        (eval₂Hom (algebraMap ℂ (imageCurve B w hw s c C hn).scheme.functionField)
          (imageCoordinates B w hw s c C hn hm) p)
    exact (MvPolynomial.comp_aeval_apply (imageCoordinates B w hw s c C hn hm)
      (fieldEquiv B w hw s c C hn).toAlgHom p).symm
  have himage := LemniscateCurveModelCoordinates.coordinates_generic_map
    (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
    (coordinate_mem_monomialSystem B w hw s) (imageCurve B w hw s c C hn).embedding
    (LemniscateBlowupGeometry.image_meets_chart B w hw s c C hn hm)
  unfold tupleGenericMap
  rw [he, CommRingCat.ofHom_comp, CommRingCat.ofHom_hom, Spec.map_comp, Category.assoc]
  rw [show Spec.map (CommRingCat.ofHom
      (tupleEvaluation (imageCoordinates B w hw s c C hn hm) hi)) ≫
        LemniscateCompactification.Elliptic.chart (monomialSystem B w s)
          (zero_mem_monomialSystem B w hw s) (coordinate_mem_monomialSystem B w hw s) =
      (imageCurve B w hw s c C hn).scheme.fromSpecStalk
        (genericPoint (imageCurve B w hw s c C hn).scheme) ≫
        (imageCurve B w hw s c C hn).embedding from himage]
  exact LemniscateBlowupGeometry.functionFieldIso_generic B w hw s c C hn

structure ModelData where
  E : Type
  [field : Field E]
  [algebra : Algebra ℂ E]
  [essFiniteType : Algebra.EssFiniteType ℂ E]
  coordinates : Fin (B.m+2) → E
  coordinates_relation : TupleRelation coordinates
  coordinates_generate : IntermediateField.adjoin ℂ (Set.range coordinates) = ⊤
  trdeg_one : Algebra.trdeg ℂ E = 1
  parameter : E
  parameter_transcendental : Transcendental ℂ parameter
  [parameterFinite : FiniteDimensional (IntermediateField.adjoin ℂ {parameter}) E]
  normalization : parameterCurve parameter parameter_transcendental ⟶ C.scheme
  [normalizationFinite : IsFinite normalization]
  normalization_over : normalization ≫ C.embedding ≫ structureMap B w hw s c =
    parameterCurveStructureMap parameter parameter_transcendental
  chart : C.scheme.Opens
  chart_nonempty : chart ≠ ⊥
  [chartIso : IsIso (normalization ∣_ chart)]
  generic_coordinates : parameterCurveGenericPoint parameter parameter_transcendental ≫
      (normalization ≫ C.embedding ≫ projection B w hw s c) =
    tupleGenericMap (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
      (coordinate_mem_monomialSystem B w hw s) coordinates coordinates_relation

theorem ModelData.elliptic_equation (M : ModelData B w hw s c C) :
    letI := M.field
    M.coordinates 0 ^ 3 - M.coordinates 0 =
      M.coordinates (0 : Fin (B.m+1)).succ ^ 2 := by
  letI := M.field
  have h := M.coordinates_relation
  change M.coordinates (0 : Fin (B.m+1)).succ ^ 2 -
    M.coordinates 0 ^ 3 + M.coordinates 0 = 0 at h
  linear_combination -h

include hn hm in
theorem existsModelData : Nonempty (ModelData B w hw s c C) := by
  letI := sourceAlgebra B w hw s c C
  have hp := field_properties B w hw s c C hn hm
  letI := hp.1
  let z := coordinates B w hw s c C hn hm
  have hfinite := CurveParameterFinite.finite_over_every_parameter ℂ C.scheme.functionField hp.2.1
  letI : Algebra.Transcendental ℂ C.scheme.functionField :=
    trdeg_ne_zero_iff.mp (by rw [hp.2.1]; exact one_ne_zero)
  obtain ⟨f,hf⟩ := Algebra.Transcendental.transcendental
    (R := ℂ) (A := C.scheme.functionField)
  letI := hfinite f hf
  obtain ⟨g,hg,hgeneric,hgfinite,W,hW,hWiso⟩ :=
    CurveNormalizationMorphism.exists_intrinsic_normalization_morphism
      (C.embedding ≫ structureMap B w hw s c) C.dimension f hf
  letI := hgfinite
  letI := hWiso
  have hWne : W ≠ ⊥ := by
    intro he
    simp only [he, Opens.mem_bot] at hW
  have hc : parameterCurveGenericPoint f hf ≫
      (g ≫ C.embedding ≫ projection B w hw s c) =
    tupleGenericMap (monomialSystem B w s) (zero_mem_monomialSystem B w hw s)
      (coordinate_mem_monomialSystem B w hw s) z
      (coordinates_relation B w hw s c C hn hm) := by
    rw [← Category.assoc, ← Category.assoc, hgeneric]
    exact (coordinates_generic_map B w hw s c C hn hm).symm
  exact ⟨{ E := C.scheme.functionField
           field := inferInstance
           algebra := inferInstance
           essFiniteType := hp.1
           coordinates := z
           coordinates_relation := coordinates_relation B w hw s c C hn hm
           coordinates_generate := hp.2.2
           trdeg_one := hp.2.1
           parameter := f
           parameter_transcendental := hf
           parameterFinite := inferInstance
           normalization := g
           normalizationFinite := hgfinite
           normalization_over := hg
           chart := W
           chart_nonempty := hWne
           chartIso := hWiso
           generic_coordinates := hc }⟩

end QuadraticPi.LemniscateCurveModel


==> anc/lean/QuadraticPi/LemniscateCurveModelCoordinates.lean <==
import QuadraticPi.LemniscateCurveMap
import OAI.NumberTheory.PiExponent.Geometry.CurveImageAffineChart

/-!
# Coordinates of a genuine curve in the elliptic quotient compactification

The affine presentation factors through the cubic quotient.  Its coordinates
are taken in the curve's own function field.  Their cubic relation, field
generation and generic-point map are proved from this actual presentation.
-/
namespace QuadraticPi.LemniscateCurveModelCoordinates
noncomputable section
set_option autoImplicit false
open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open OAI.PiExponent
open LemniscateCompactification LemniscateCompactification.Elliptic

variable {m : ℕ} {C : Scheme.{0}} [IsIntegral C]
variable (S : Finset (Fin (m+2) →₀ ℕ))
variable (hzero : 0 ∈ S) (hcoordinate : ∀ k, Finsupp.single k 1 ∈ S)
variable (i : C ⟶ compactification S) [IsClosedImmersion i]

abbrev sourceStructure := i ≫ projection S

/-- Actual pullback of the elliptic affine chart to the curve. -/
def affinePart : C.affineOpens :=
  ⟨i ⁻¹ᵁ (chart S hzero hcoordinate).opensRange,
    (isAffineOpen_opensRange (chart S hzero hcoordinate)).preimage i⟩

/-- The curve chart is a closed subscheme of the quotient affine scheme. -/
def quotientPresentation :
    Spec Γ(C,(affinePart S hzero hcoordinate i).1) ⟶ Spec (.of (CoordinateRing m)) :=
  (affinePart S hzero hcoordinate i).2.isoSpec.inv ≫
    (i ∣_ (chart S hzero hcoordinate).opensRange) ≫
      (chart S hzero hcoordinate).isoOpensRange.inv

instance quotientPresentation_isClosedImmersion :
    IsClosedImmersion (quotientPresentation S hzero hcoordinate i) := by
  unfold quotientPresentation
  have : IsClosedImmersion ((i ∣_ (chart S hzero hcoordinate).opensRange) ≫
      (chart S hzero hcoordinate).isoOpensRange.inv) := IsClosedImmersion.comp _ _
  exact @IsClosedImmersion.comp _ _ _ _ _ inferInstance this

@[reassoc] theorem quotientPresentation_comp :
    quotientPresentation S hzero hcoordinate i ≫ chart S hzero hcoordinate =
      (affinePart S hzero hcoordinate i).2.fromSpec ≫ i := by
  unfold quotientPresentation IsAffineOpen.fromSpec
  exact (Category.assoc _ _ _).trans
    ((congrArg (fun k => (affinePart S hzero hcoordinate i).2.isoSpec.inv ≫ k)
      ((Category.assoc _ _ _).trans
        ((congrArg (fun k => (i ∣_ (chart S hzero hcoordinate).opensRange) ≫ k)
          (Scheme.Hom.isoOpensRange_inv_comp (chart S hzero hcoordinate))).trans
          (morphismRestrict_ι i (chart S hzero hcoordinate).opensRange)))).trans
      (Category.assoc _ _ _).symm)

theorem quotientPresentation_over :
    quotientPresentation S hzero hcoordinate i ≫
      Spec.map (CommRingCat.ofHom (constants m)) =
      (affinePart S hzero hcoordinate i).2.fromSpec ≫ sourceStructure S i := by
  rw [← chart_projection S hzero hcoordinate, ← Category.assoc,
    quotientPresentation_comp, Category.assoc]

/-- Polynomial presentation obtained from the actual quotient presentation. -/
def polynomialPresentation :
    Spec Γ(C,(affinePart S hzero hcoordinate i).1) ⟶
      Spec (.of (MvPolynomial (Fin (m+2)) ℂ)) :=
  quotientPresentation S hzero hcoordinate i ≫
    Spec.map (CommRingCat.ofHom (quotientMap m))

instance polynomialPresentation_isClosedImmersion :
    IsClosedImmersion (polynomialPresentation S hzero hcoordinate i) := by
  letI : IsClosedImmersion (Spec.map (CommRingCat.ofHom (quotientMap m))) :=
    IsClosedImmersion.spec_of_surjective _ (Ideal.Quotient.mk_surjective)
  exact IsClosedImmersion.comp _ _

theorem polynomialPresentation_over :
    polynomialPresentation S hzero hcoordinate i ≫
      Spec.map (CommRingCat.ofHom (MvPolynomial.C : ℂ →+* MvPolynomial (Fin (m+2)) ℂ)) =
      (affinePart S hzero hcoordinate i).2.fromSpec ≫ sourceStructure S i := by
  rw [polynomialPresentation, Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  exact quotientPresentation_over S hzero hcoordinate i

variable (hm : ∃ c : C, i c ∈ (chart S hzero hcoordinate).opensRange)

include hm in
theorem affinePart_nonempty : Nonempty (affinePart S hzero hcoordinate i).1 := by
  obtain ⟨c,hc⟩ := hm
  exact ⟨⟨c,hc⟩⟩

@[instance_reducible] def sourceAlgebra : Algebra ℂ C.functionField :=
  IntegralAffineOpenDimension.functionFieldAlgebra (sourceStructure S i)

/-- Literal functions pulled back from the elliptic affine coordinates. -/
def coordinates : Fin (m+2) → C.functionField :=
  letI := affinePart_nonempty S hzero hcoordinate i hm
  CurveImageAffineCoordinates.coordinates (affinePart S hzero hcoordinate i)
    (polynomialPresentation S hzero hcoordinate i)

theorem field_properties [LocallyOfFiniteType (sourceStructure S i)]
    (hdim : topologicalKrullDim C = 1) :
    letI := sourceAlgebra S i
    Algebra.EssFiniteType ℂ C.functionField ∧ Algebra.trdeg ℂ C.functionField = 1 ∧
      IntermediateField.adjoin ℂ (Set.range (coordinates S hzero hcoordinate i hm)) = ⊤ := by
  letI := affinePart_nonempty S hzero hcoordinate i hm
  exact CurveImageAffineCoordinates.field_properties (sourceStructure S i) hdim
    (affinePart S hzero hcoordinate i) (polynomialPresentation S hzero hcoordinate i)
    (polynomialPresentation_over S hzero hcoordinate i)

/-- The actual quotient map to the curve's function field. -/
def quotientToFunctionField : CoordinateRing m →+* C.functionField :=
  letI := affinePart_nonempty S hzero hcoordinate i hm
  (C.germToFunctionField (affinePart S hzero hcoordinate i).1).hom.comp
    (Spec.preimage (quotientPresentation S hzero hcoordinate i)).hom

theorem polynomial_evaluation_eq :
    letI := sourceAlgebra S i
    (MvPolynomial.aeval (R := ℂ) (coordinates S hzero hcoordinate i hm)).toRingHom =
      (quotientToFunctionField S hzero hcoordinate i hm).comp (quotientMap m) := by
  letI := affinePart_nonempty S hzero hcoordinate i hm
  letI := IntegralAffineOpenDimension.chartAlgebra (sourceStructure S i)
    (affinePart S hzero hcoordinate i)
  letI := sourceAlgebra S i
  letI := IntegralAffineOpenDimension.chart_functionField_scalarTower (sourceStructure S i)
    (affinePart S hzero hcoordinate i)
  have he : (MvPolynomial.aeval (coordinates S hzero hcoordinate i hm)).toRingHom =
      (C.germToFunctionField (affinePart S hzero hcoordinate i).1).hom.comp
        (Spec.preimage (polynomialPresentation S hzero hcoordinate i)).hom := by
    apply congrArg AlgHom.toRingHom
      (show MvPolynomial.aeval (coordinates S hzero hcoordinate i hm) =
        (IsScalarTower.toAlgHom ℂ Γ(C,(affinePart S hzero hcoordinate i).1) C.functionField).comp
          (CurveImageAffineCoordinates.presentation (sourceStructure S i)
            (affinePart S hzero hcoordinate i) (polynomialPresentation S hzero hcoordinate i)
            (polynomialPresentation_over S hzero hcoordinate i)) from ?_)
    apply MvPolynomial.algHom_ext
    intro a
    simp only [MvPolynomial.aeval_X, AlgHom.comp_apply]
    rfl
  rw [he]
  have hp : Spec.preimage (polynomialPresentation S hzero hcoordinate i) =
      CommRingCat.ofHom (quotientMap m) ≫
        Spec.preimage (quotientPresentation S hzero hcoordinate i) := by
    apply Spec.map_injective
    rw [Spec.map_preimage, Spec.map_comp, Spec.map_preimage]
    rfl
  rw [hp]
  rfl

theorem coordinates_relation :
    letI := sourceAlgebra S i
    TupleRelation (coordinates S hzero hcoordinate i hm) := by
  letI := sourceAlgebra S i
  have he := RingHom.congr_fun (polynomial_evaluation_eq S hzero hcoordinate i hm) (relation m)
  have hr : quotientMap m (relation m) = 0 := Ideal.Quotient.eq_zero_iff_mem.mpr
    (Ideal.subset_span (Set.mem_singleton _))
  rw [RingHom.comp_apply, hr, map_zero] at he
  simpa only [TupleRelation, relation, map_add, map_sub, map_pow, aeval_X,
    AlgHom.toRingHom_eq_coe, AlgHom.coe_toRingHom] using he

theorem tupleEvaluation_eq :
    letI := sourceAlgebra S i
    tupleEvaluation (coordinates S hzero hcoordinate i hm)
      (coordinates_relation S hzero hcoordinate i hm) =
        quotientToFunctionField S hzero hcoordinate i hm := by
  letI := sourceAlgebra S i
  apply Ideal.Quotient.ringHom_ext
  apply RingHom.ext
  intro p
  change eval₂Hom (algebraMap ℂ C.functionField) (coordinates S hzero hcoordinate i hm) p = _
  exact RingHom.congr_fun (polynomial_evaluation_eq S hzero hcoordinate i hm) p

theorem coordinates_generic_map :
    letI := sourceAlgebra S i
    tupleGenericMap S hzero hcoordinate (coordinates S hzero hcoordinate i hm)
      (coordinates_relation S hzero hcoordinate i hm) =
      C.fromSpecStalk (genericPoint C) ≫ i := by
  letI := affinePart_nonempty S hzero hcoordinate i hm
  letI := sourceAlgebra S i
  rw [tupleGenericMap, tupleEvaluation_eq]
  change Spec.map (CommRingCat.ofHom
    ((C.germToFunctionField (affinePart S hzero hcoordinate i).1).hom.comp
      (Spec.preimage (quotientPresentation S hzero hcoordinate i)).hom)) ≫ _ = _
  rw [← CommRingCat.hom_comp, CommRingCat.ofHom_hom, Spec.map_comp,
    Spec.map_preimage, Category.assoc, quotientPresentation_comp, ← Category.assoc,
    IntegralAffineOpenDimension.germToFunctionField_fromSpec]

end
end QuadraticPi.LemniscateCurveModelCoordinates


==> anc/lean/QuadraticPi/LemniscateCurveRigidity.lean <==
import QuadraticPi.LemniscateNormalComparison

/-!
# Elliptic projection rigidity from actual auxiliary-polynomial vanishing

The normal-product comparison is proved from prime-local upper and lower
multiplicity bounds. The hypotheses contain no interpolation assertion,
normal-separation assumption, or differential-rigidity placeholder.
-/
set_option autoImplicit false

namespace QuadraticPi.LemniscateCurveRigidity
noncomputable section
open OAI.PiExponent OAI.PiExponent.DerivativeIdeals
open SeparatedWeightPA PAWeightGeometry LemniscateInterpolation
open LemniscateWeightedDerivation LemniscateGeometryFrame
open LemniscateCompactification.Elliptic LemniscatePersistentIdeals
open LemniscatePrimeGeometry LemniscatePrimeUpper LemniscateNormalComparison

theorem constant_projection (B : BaseData) (w : Fin B.m → ℚ)
    (D : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
    (N : ℚ) (hN : 6*B.w0 ≤ N) (hrect : UniformRectangles B w D.sigma (N : ℝ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (hFcurve : F ∉ relationIdeal B.m)
    (P : Ideal (EllipticPolynomial B.m)) (hP : P.IsPrime)
    (hcurve : relationIdeal B.m ≤ P) (hheight : P.height ≤ B.m+1)
    (hJ : jacobianPolynomial B.m ∉ P)
    (hvanish : ∀ word : List (Fin (B.m+1)), wordCost (jetCosts B w) word ≤
      (LemniscateGrowthBudget.epsilon D.sigma B.w0 B.v0*N : ℚ) →
      wordDerivative (polynomialFrame B.m) word F ∈ P) :
    ∃ a b : ℂ, MvPolynomial.X (0 : Fin (B.m+2)) - MvPolynomial.C a ∈ P ∧
      MvPolynomial.X (0 : Fin (B.m+1)).succ - MvPolynomial.C b ∈ P := by
  have hN0 : (0 : ℝ) < N := by
    exact_mod_cast lt_of_lt_of_le (mul_pos (by norm_num) B.w0_pos) hN
  have hdelta : 0 ≤ rectangleScale B D.sigma*(N : ℝ) :=
    (mul_pos (rectangleScale_pos B D.sigma D.sigma_pos) hN0).le
  have hbudget : ((B.m : ℝ)+3)*(rectangleScale B D.sigma*(N : ℝ)) =
      ((LemniscateGrowthBudget.epsilon D.sigma B.w0 B.v0*N : ℚ) : ℝ) := by
    have hd : (B.m : ℝ)+3 ≠ 0 := by positivity
    simp only [rectangleScale, Rat.cast_mul]
    field_simp
  apply LemniscatePersistentProjection.constant_projection_of_persistence
    (fun i => (degreeWeights B w i : ℝ)) (jetCosts B w)
    (LemniscateComparisonConstant.constant B D.sigma : ℝ)
    (rectangleScale B D.sigma*(N : ℝ))
    (fun i => by
      change (0 : ℝ) ≤ (jetWeights B w i : ℝ)
      exact_mod_cast (jetWeights_pos B w D.weights_pos i).le)
    hdelta F hFcurve P hP hcurve hheight hJ
  · intro word hw
    exact hvanish word (by rwa [hbudget] at hw)
  · intro r hr Q hQ hQP hQr hpersist
    letI : Q.IsPrime := hQ
    apply normal_product_comparison B w D.weights_pos D.sigma N D.sigma_pos hN hrect
      ((r : ℝ)*(rectangleScale B D.sigma*(N : ℝ))) ?_ F hF Q hQr
      (primeJacobian_ne_zero Q (fun h => hJ (hQP h))) hpersist
    calc
      _ ≤ ((B.m : ℝ)+3)*(rectangleScale B D.sigma*(N : ℝ)) :=
        mul_le_mul_of_nonneg_right (by exact_mod_cast Nat.le_of_lt hr) hdelta
      _ = _ := hbudget
  · exact D.separated

theorem jacobian_not_mem_of_center {m : ℕ}
    (P : Ideal (EllipticPolynomial m)) (c : Fin m → ℂ)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval (Fin.cases 0 (Fin.cases 0 c)) p = 0) :
    jacobianPolynomial m ∉ P := by
  intro hj
  have hh := hcenter _ hj
  simpa [jacobianPolynomial] using hh

/-- The natural coordinate-ring nonvanishing form used by the auxiliary
section construction. -/
theorem elliptic_coordinates_eq_zero_of_not_mem (B : BaseData) (w : Fin B.m → ℚ)
    (D : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
    (N : ℚ) (hN : 6*B.w0 ≤ N) (hrect : UniformRectangles B w D.sigma (N : ℝ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (hFcurve : F ∉ relationIdeal B.m)
    (P : Ideal (EllipticPolynomial B.m)) (hP : P.IsPrime)
    (hcurve : relationIdeal B.m ≤ P) (hheight : P.height ≤ B.m+1)
    (hvanish : ∀ word : List (Fin (B.m+1)), wordCost (jetCosts B w) word ≤
      (LemniscateGrowthBudget.epsilon D.sigma B.w0 B.v0*N : ℚ) →
      wordDerivative (polynomialFrame B.m) word F ∈ P)
    (c : Fin B.m → ℂ)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval (Fin.cases 0 (Fin.cases 0 c)) p = 0) :
    MvPolynomial.X (0 : Fin (B.m+2)) ∈ P ∧
      MvPolynomial.X (0 : Fin (B.m+1)).succ ∈ P :=
  LemniscatePersistentProjection.projection_eq_zero_of_center P c hcenter
    (constant_projection B w D N hN hrect F hF hFcurve P hP hcurve hheight
      (jacobian_not_mem_of_center P c hcenter) hvanish)

/-- A reduced nonzero auxiliary section with the proved support bound and
actual vanishing forces both elliptic coordinates of the centered curve to
be zero. Every comparison needed in this implication is now discharged. -/
theorem elliptic_coordinates_eq_zero (B : BaseData) (w : Fin B.m → ℚ)
    (D : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
    (N : ℚ) (hN : 6*B.w0 ≤ N) (hrect : UniformRectangles B w D.sigma (N : ℝ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (hnormal : ∀ e ∈ F.support, e (0 : Fin (B.m+1)).succ ≤ 1) (hF0 : F ≠ 0)
    (P : Ideal (EllipticPolynomial B.m)) (hP : P.IsPrime)
    (hcurve : relationIdeal B.m ≤ P) (hheight : P.height ≤ B.m+1)
    (hvanish : ∀ word : List (Fin (B.m+1)), wordCost (jetCosts B w) word ≤
      (LemniscateGrowthBudget.epsilon D.sigma B.w0 B.v0*N : ℚ) →
      wordDerivative (polynomialFrame B.m) word F ∈ P)
    (c : Fin B.m → ℂ)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval (Fin.cases 0 (Fin.cases 0 c)) p = 0) :
    MvPolynomial.X (0 : Fin (B.m+2)) ∈ P ∧
      MvPolynomial.X (0 : Fin (B.m+1)).succ ∈ P :=
  LemniscatePersistentProjection.projection_eq_zero_of_center P c hcenter
    (constant_projection B w D N hN hrect F hF
      (normal_not_mem_relationIdeal F hnormal hF0) P hP hcurve hheight
      (jacobian_not_mem_of_center P c hcenter) hvanish)

end
end QuadraticPi.LemniscateCurveRigidity


==> anc/lean/QuadraticPi/LemniscateDVRContact.lean <==
import QuadraticPi.LemniscateBranchEvaluation
import OAI.NumberTheory.PiExponent.Jets.DVRBranchJet

/-!
# Elliptic contact and derivative order on actual DVR branches

The branch is centered at x=y=0, X_i=c_i and satisfies the actual cubic.
The order estimate is deduced from the established formal jet substitution.
No elliptic interpolation or curve-degree inequality is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateDVRContact
open OAI.PiExponent
open LemniscateInterpolation LemniscateGeometryFrame LemniscateBranchEvaluation

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

def coordinates {m : ℕ} (c : Fin m → ℂ) (y : A) (z : Fin m → A) :
    Fin (m+1) → PowerSeries ℂ :=
  branchCoordinates c (DVRBranch.expansion ℂ A y)
    (fun i => DVRBranch.expansion ℂ A (z i))

theorem coordinates_centered {m : ℕ} (c : Fin m → ℂ) (y : A) (z : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i) = c i) :
    ∀ i, PowerSeries.constantCoeff (coordinates c y z i) = 0 := by
  exact branchCoordinates_centered c _ _ (by simpa using hy) (fun i => by simpa using hz i)

theorem coordinates_nonzero {m : ℕ} (c : Fin m → ℂ) (y : A) (z : Fin m → A)
    (hnc : y ≠ 0 ∨ ∃ i, z i ≠ algebraMap ℂ A (c i)) :
    ∃ i, coordinates c y z i ≠ 0 := by
  classical
  by_contra hn
  push Not at hn
  have hy : y = 0 := by
    apply DVRBranch.expansion_injective ℂ A
    simpa only [coordinates, branchCoordinates, Fin.cases_zero, map_zero] using hn 0
  rcases hnc with hnc | ⟨i, hi⟩
  · exact hnc hy
  · apply hi
    apply DVRBranch.expansion_injective ℂ A
    have hs := hn i.succ
    change DVRBranch.expansion ℂ A (z i) - PowerSeries.C (c i) -
      PowerSeries.subst (DVRBranch.expansion ℂ A y) ellipticLogComplex = 0 at hs
    rw [hy, map_zero,
      PowerSeries.subst_zero_of_constantCoeff_zero ellipticLogComplex_constant, sub_zero] at hs
    rw [AlgHom.commutes]
    exact sub_eq_zero.mp hs

def contact {m : ℕ} (v : Fin (m+1) → ℚ) (c : Fin m → ℂ) (y : A)
    (z : Fin m → A) (hnc : y ≠ 0 ∨ ∃ i, z i ≠ algebraMap ℂ A (c i)) : ℚ :=
  BranchContact.contact v (coordinates c y z) (coordinates_nonzero c y z hnc)

theorem contact_pos {m : ℕ} (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (c : Fin m → ℂ) (y : A) (z : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i) = c i)
    (hnc : y ≠ 0 ∨ ∃ i, z i ≠ algebraMap ℂ A (c i)) :
    0 < contact v c y z hnc :=
  BranchContact.contact_pos v hv _ _ (coordinates_centered c y z hy hz)

theorem frameWord_addVal_lower {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (x y : A) (z : Fin m → A)
    (hx : CurveLocalOrder.residueAugmentation ℂ A x = 0)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i) = c i)
    (hcurve : x^3-x=y^2)
    (hnc : y ≠ 0 ∨ ∃ i, z i ≠ algebraMap ℂ A (c i))
    (p : EllipticPolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
      (polynomialFrameWord m word p) ≠ 0) :
    contact v c y z hnc * (H - (word.map v).sum) ≤
      ((IsDiscreteValuationRing.addVal A
        (MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
          (polynomialFrameWord m word p))).toNat : ℚ) := by
  have heval (q : EllipticPolynomial m) :
      DVRBranch.expansion ℂ A (MvPolynomial.aeval (Fin.cases x (Fin.cases y z)) q) =
        MvPolynomial.aeval (Fin.cases (DVRBranch.expansion ℂ A x)
          (Fin.cases (DVRBranch.expansion ℂ A y)
            (fun i => DVRBranch.expansion ℂ A (z i)))) q := by
    rw [DVRBranchJet.expansion_aeval]
    apply congrArg (fun a => MvPolynomial.aeval a q)
    funext i
    cases i using Fin.cases with
    | zero => rfl
    | succ i => cases i using Fin.cases <;> rfl
  have hne' : MvPolynomial.aeval (Fin.cases (DVRBranch.expansion ℂ A x)
      (Fin.cases (DVRBranch.expansion ℂ A y)
        (fun i => DVRBranch.expansion ℂ A (z i)))) (polynomialFrameWord m word p) ≠ 0 := by
    rw [← heval]
    exact (map_ne_zero_iff _ (DVRBranch.expansion_injective ℂ A)).mpr hne
  have hc : (DVRBranch.expansion ℂ A x)^3-DVRBranch.expansion ℂ A x =
      (DVRBranch.expansion ℂ A y)^2 := by
    simpa only [map_sub, map_pow] using congrArg (DVRBranch.expansion ℂ A) hcurve
  have hb := polynomialFrameWord_branch_order_toNat c
    (DVRBranch.expansion ℂ A x) (DVRBranch.expansion ℂ A y)
    (fun i => DVRBranch.expansion ℂ A (z i))
    (by simpa using hx) (by simpa using hy) (fun i => by simpa using hz i) hc
    v (fun i => (hv i).le) (contact v c y z hnc) H
    (contact_pos v hv c y z hy hz hnc).le p hp
    (BranchContact.contact_bound v hv _ _) word hne'
  rw [← heval, DVRBranch.expansion_order] at hb
  exact hb

theorem frameWord_colength_lower {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (c : Fin m → ℂ) (x y : A) (z : Fin m → A)
    (hx : CurveLocalOrder.residueAugmentation ℂ A x = 0)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y = 0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i) = c i)
    (hcurve : x^3-x=y^2)
    (hnc : y ≠ 0 ∨ ∃ i, z i ≠ algebraMap ℂ A (c i))
    (p : EllipticPolynomial m)
    (hp : formalJet c p ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
      (polynomialFrameWord m word p) ≠ 0) :
    contact v c y z hnc * (H - (word.map v).sum) ≤
      ((Module.length A (A ⧸ Ideal.span {
        MvPolynomial.aeval (Fin.cases x (Fin.cases y z))
          (polynomialFrameWord m word p)})).toNat : ℚ) := by
  rw [CurveLocalOrder.length_quotient_span_eq_addVal hne]
  exact frameWord_addVal_lower v hv H c x y z hx hy hz hcurve hnc p hp word hne

end QuadraticPi.LemniscateDVRContact


==> anc/lean/QuadraticPi/LemniscateDataConstruction.lean <==
import QuadraticPi.LemniscateParameterMargin
import QuadraticPi.LemniscateTarget
import QuadraticPi.LemniscateInterpolationMatrix
import QuadraticPi.PAWeightSelection
import OAI.NumberTheory.PiExponent.Approximation.WeightErrorMargin

/-!
# Actual numerical and approximation data for the lemniscate determinant

The square-grid parameters and the genuine rational approximation denominators
are constructed in the required order. No analytic determinant estimate or
irrationality assertion is assumed by the scalar construction. The denominator
construction assumes arbitrarily large bad rational approximations explicitly.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateDataConstruction

open OAI.PiExponent SeparatedWeightPA LemniscateSquareParameters
open scoped BigOperators

def collisionConstant : ℝ := Real.log 2 / 4

/-- All scalar data are chosen before approximation denominators. -/
structure ScalarData (nu cost : ℝ) where
  B : BaseData
  N : ℕ
  square : B.K = N ^ 2
  P : Parameters nu
  theta_eq : B.theta = P.theta
  initial_margin :
    ((Arithmetic.lcmConstant / (B.theta : ℝ)) * (B.m : ℝ) + Real.log 2) /
        (B.v0 : ℝ) + cost * (B.K : ℝ) / (B.w0 : ℝ) <
      LemniscateParameterMargin.budget P
  collision_margin :
    3 < collisionConstant * (P.eta ^ 2 * (B.K : ℝ) * (B.theta : ℝ) ^ B.m /
      (((B.m : ℝ) + 1) * (B.v0 : ℝ) * (P.A : ℝ) ^ B.m))

theorem exists_scalarData (nu cost : ℝ) (hnu : 2 < nu) (hcost : 0 ≤ cost) :
    Nonempty (ScalarData nu cost) := by
  obtain ⟨P, m, hm, hvol, hratio, he, hc⟩ :=
    LemniscateParameterMargin.exists_margin nu Arithmetic.lcmConstant cost hnu
      Arithmetic.lcmConstant_pos.le hcost
  let K := squareDimensionK P.C m
  let w0 : ℚ := (P.B ^ m)⁻¹
  let v0 : ℚ := 4 * (K : ℚ) * P.theta ^ m * w0
  have hK : 1 ≤ K := squareDimensionK_one_le P.C P.one_lt_C.le m
  have hw0eq : (w0 : ℝ) = squareDimensionW P.B m := by
    simp [w0, squareDimensionW]
  have hv0eq : (v0 : ℝ) = squareDimensionV P.theta P.B P.C m := by
    simp [v0, squareDimensionV, K, hw0eq]
  have hw0 : 0 < (w0 : ℝ) := by
    rw [hw0eq]
    exact squareDimensionW_pos P.B P.B_pos m
  have hv0 : 0 < (v0 : ℝ) := by
    rw [hv0eq]
    exact squareDimensionV_pos P.theta P.B P.C P.theta_pos P.B_pos P.one_lt_C.le m
  let B : BaseData := {
    m := m, K := K, m_pos := hm, K_pos := hK,
    w0 := w0, v0 := v0, theta := P.theta,
    w0_pos := by exact_mod_cast hw0,
    v0_pos := by exact_mod_cast hv0,
    theta_pos := by exact_mod_cast P.theta_pos,
    theta_lt_one := by exact_mod_cast P.theta_lt_one,
    fiber_volume := by exact_mod_cast hvol,
    total_volume := by
      have hr : (K : ℝ) * ((w0 : ℝ) / v0) * (P.theta : ℝ) ^ m < 1 := by
        rw [hw0eq, hv0eq]
        change (squareDimensionK P.C m : ℝ) *
          (squareDimensionW P.B m / squareDimensionV P.theta P.B P.C m) *
            (P.theta : ℝ) ^ m < 1
        rw [hratio]
        norm_num
      exact_mod_cast hr }
  refine ⟨⟨B, squareSide P.C m, rfl, P, rfl, ?_, ?_⟩⟩
  · change ((Arithmetic.lcmConstant / (P.theta : ℝ)) * (m : ℝ) + Real.log 2) /
        (v0 : ℝ) + cost * (K : ℝ) / (w0 : ℝ) < _
    rw [hw0eq, hv0eq]
    exact he
  · change 3 < collisionConstant * (P.eta ^ 2 * (K : ℝ) * (P.theta : ℝ) ^ m /
      (((m : ℝ) + 1) * (v0 : ℝ) * (P.A : ℝ) ^ m))
    rw [hv0eq]
    exact hc

def arithmeticError {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (wmin : ℝ) : ℝ :=
  Arithmetic.lcmConstant * (1 / (d.B.theta : ℝ)) * d.B.m / (d.B.v0 : ℝ) +
    Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights q i +
      (d.B.theta : ℝ) / wmin

def analyticError {nu cost : ℝ} (d : ScalarData nu cost)
    (Cw wmin : ℝ) : ℝ :=
  cost * (d.B.K : ℝ) / (d.B.w0 : ℝ) + Real.log 2 / (d.B.v0 : ℝ) +
    (nu + Real.log (Cw * (d.B.K : ℝ))) / wmin

/-- Approximation weights exceed both the successive EPA thresholds and a
fixed common lower bound. These are the actual ceiling-log denominators. -/
theorem exists_approximations_above_thresholds
    (nu : ℝ) (hnu : 0 < nu) (m : ℕ) (T : Thresholds m) (X : ℝ)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Lemniscate.Omega - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : Fin m → ℤ, ∃ q : Fin m → ℕ,
      (∀ i, 2 ≤ q i ∧ p i ≠ 0 ∧
        |Lemniscate.Omega - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-nu)) ∧
      AboveThresholds T (LemniscateInterpolationMatrix.rationalLogWeights q) ∧
      (∀ i, X < MatrixArithmetic.logWeights q i) := by
  obtain ⟨R, hXR, _⟩ := exists_rat_btwn (lt_add_one X)
  let T' : Thresholds m := fun i previous => max (T i previous) R
  obtain ⟨p, q, happ, hw⟩ :=
    PAWeightSelection.exists_approximations_above_PA_thresholds
      Lemniscate.Omega nu Lemniscate.Omega_ne_zero hnu hbad 2 m T'
  refine ⟨p, q, ?_, ?_, ?_⟩
  · intro i
    exact ⟨by simpa using (happ i).1, (happ i).2⟩
  · refine ⟨hw.1, ?_⟩
    intro i
    exact lt_of_le_of_lt (le_max_left _ _) (hw.2 i)
  · intro i
    have hR : R < (⌈Real.log (q i)⌉₊ : ℚ) :=
      lt_of_le_of_lt (le_max_right _ _) (hw.2 i)
    have hR' : (R : ℝ) < MatrixArithmetic.logWeights q i := by
      simpa only [MatrixArithmetic.logWeights, Rat.cast_natCast] using
        (show (R : ℝ) < ((⌈Real.log (q i)⌉₊ : ℚ) : ℝ) by exact_mod_cast hR)
    exact hXR.trans hR'

/-- The fixed arithmetic and analytic errors together occupy less than two
of the four gap-budget shares. The vanishing remainder is reserved for later. -/
theorem exists_small_error_approximations {nu cost : ℝ} (hnu : 2 < nu)
    (d : ScalarData nu cost) (Cw : ℝ) (hCw : 1 ≤ Cw)
    (T : Thresholds d.B.m)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Lemniscate.Omega - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) :
    ∃ p : Fin d.B.m → ℤ, ∃ q : Fin d.B.m → ℕ, ∃ wmin : ℝ,
      (∀ i, 2 ≤ q i ∧ p i ≠ 0 ∧
        |Lemniscate.Omega - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-nu)) ∧
      AboveThresholds T (LemniscateInterpolationMatrix.rationalLogWeights q) ∧
      0 < wmin ∧ (∀ i, wmin ≤ MatrixArithmetic.logWeights q i) ∧
      arithmeticError d q wmin + analyticError d Cw wmin <
        2 * LemniscateParameterMargin.budget d.P := by
  have htheta : 0 < (d.B.theta : ℝ) := by exact_mod_cast d.B.theta_pos
  have hK : (1 : ℝ) ≤ d.B.K := by exact_mod_cast d.B.K_pos
  have hlog : 0 ≤ Real.log (Cw * (d.B.K : ℝ)) :=
    Real.log_nonneg (by nlinarith)
  have hS : 0 ≤ (d.B.theta : ℝ) + nu + Real.log (Cw * (d.B.K : ℝ)) := by
    linarith
  obtain ⟨X, hX, hmargin⟩ := exists_uniform_weight_error_margin d.B.m
    Arithmetic.lcmConstant ((d.B.theta : ℝ) + nu + Real.log (Cw * (d.B.K : ℝ)))
    (LemniscateParameterMargin.budget d.P) Arithmetic.lcmConstant_pos hS
    (LemniscateParameterMargin.budget_pos d.P)
  obtain ⟨p, q, happ, hw, hlarge⟩ :=
    exists_approximations_above_thresholds nu (by linarith) d.B.m T (X + 1) hbad
  have hwmin : ∀ i, X + 1 ≤ MatrixArithmetic.logWeights q i := fun i => (hlarge i).le
  refine ⟨p, q, X + 1, happ, hw, by linarith, hwmin, ?_⟩
  have hsmall := hmargin (X + 1) (MatrixArithmetic.logWeights q) (by linarith) hwmin
  have hinitial := d.initial_margin
  unfold arithmeticError analyticError
  have he :
      Arithmetic.lcmConstant * (1 / (d.B.theta : ℝ)) * d.B.m / (d.B.v0 : ℝ) +
      Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights q i +
      (d.B.theta : ℝ) / (X + 1) +
      (cost * (d.B.K : ℝ) / (d.B.w0 : ℝ) + Real.log 2 / (d.B.v0 : ℝ) +
        (nu + Real.log (Cw * (d.B.K : ℝ))) / (X + 1)) =
      (((Arithmetic.lcmConstant / (d.B.theta : ℝ)) * d.B.m + Real.log 2) /
        (d.B.v0 : ℝ) + cost * (d.B.K : ℝ) / (d.B.w0 : ℝ)) +
      (Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights q i +
        ((d.B.theta : ℝ) + nu + Real.log (Cw * (d.B.K : ℝ))) / (X + 1)) := by ring
  rw [he]
  linarith

end QuadraticPi.LemniscateDataConstruction


==> anc/lean/QuadraticPi/LemniscateDeterminant.lean <==
import QuadraticPi.LemniscateArithmetic
import QuadraticPi.DeterminantLogBound
import OAI.NumberTheory.PiExponent.Approximation.MatrixArithmetic

/-!
# Actual elliptic determinant arithmetic on the Gaussian square

Columns are the elliptic normal forms x^a y^b X^alpha, b <= 1, with
pole weights 2*w0, 3*w0, w_i. Rows have the strict EPA target weights and
N^2 Gaussian centers. The entries are the actual coefficients constructed
in `LemniscateArithmetic`, not abstract numbers with assumed integrality.

This file proves the arithmetic lower bound for every NONZERO selected
minor. It does not assert existence of such a minor: that requires the
separate elliptic interpolation theorem and a formal coefficient bridge.
No irrationality assertion or analytic upper bound is made here.
-/

namespace QuadraticPi.LemniscateDeterminant

open OAI.PiExponent
open OAI.PiExponent.MatrixArithmetic
open scoped BigOperators

noncomputable section
set_option autoImplicit false

/-- An ordering of the actual Gaussian N by N square. -/
def gridEquiv (N : ℕ) : Fin (N ^ 2) ≃ LemniscateGrid.Index N :=
  Fintype.equivOfCardEq (by simp [LemniscateGrid.Index, pow_two])

def gaussianCenter (N : ℕ) (j : Fin (N ^ 2)) : ℂ :=
  LemniscateGrid.point (gridEquiv N j)

theorem gaussianCenter_mem (N : ℕ) (j : Fin (N ^ 2)) :
    gaussianCenter N j ∈ quadraticOrder 1 :=
  LemniscateGrid.point_mem_gaussian_order _

theorem gaussianCenter_injective (N : ℕ) : Function.Injective (gaussianCenter N) :=
  (LemniscateGrid.point_injective N).comp (gridEquiv N).injective

/-- The rational approximation centers used by the actual entries. -/
def centers {m : ℕ} (N : ℕ) (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Fin (N ^ 2) → Fin m → ℂ :=
  fun j i => LemniscateArithmetic.center (gaussianCenter N j) (p i) (q i)

theorem centers_coordinatewise_distinct {m : ℕ} (N : ℕ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hp : ∀ i, p i ≠ 0) (hq : ∀ i, q i ≠ 0) :
    ∀ i, Function.Injective (fun j => centers N p q j i) := by
  intro i j k hjk
  apply gaussianCenter_injective N
  have hpC : (p i : ℂ) ≠ 0 := by exact_mod_cast hp i
  have hqC : (q i : ℂ) ≠ 0 := by exact_mod_cast hq i
  apply mul_right_cancel₀ (div_ne_zero hpC hqC)
  simpa only [centers, LemniscateArithmetic.center, mul_div_assoc] using hjk

/-- Exactly the EPA target indices, with one packet per Gaussian center. -/
abbrev Row {m : ℕ} (N : ℕ) (v0 theta : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  InterpolationMatrix.Row (N ^ 2) v0 theta w H

/-- Elliptic normal forms. The weights are pole orders, not total degree in
two free coordinates. The y exponent is at most one. -/
abbrev Column {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ) :=
  {c : InterpolationMatrix.Column (2 * w0) (Fin.cases (3 * w0) w) H //
    c.val (0 : Fin (m + 1)).succ ≤ 1}

def xDegree {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ} (c : Column w0 w H) : ℕ :=
  c.val.val 0

def yDegree {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ} (c : Column w0 w H) : ℕ :=
  c.val.val (0 : Fin (m + 1)).succ

def additiveDegree {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (c : Column w0 w H) (i : Fin m) : ℕ := c.val.val i.succ.succ

theorem yDegree_le_one {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (c : Column w0 w H) : yDegree c ≤ 1 := c.property

theorem source_weight_le {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) :
    w0 * (2 * (xDegree c : ℝ) + 3 * (yDegree c : ℝ)) +
      ∑ i, w i * (additiveDegree c i : ℝ) ≤ H := by
  have hp : ∀ i : Fin (m + 1), (0 : ℝ) < Fin.cases (3 * w0) w i := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change 0 < 3 * w0
      positivity
    · exact hw j
  have h := InterpolationMatrix.column_weight_le (by positivity : 0 < 2 * w0) hp c.val
  simp only [Fin.sum_univ_succ, Fin.cases_zero, Fin.cases_succ] at h
  dsimp only [xDegree, yDegree, additiveDegree]
  nlinarith only [h]

theorem column_coordinate_le_floor {m : ℕ} {w0 H : ℝ} {w : Fin m → ℝ}
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (c : Column w0 w H) (i : Fin m) :
    additiveDegree c i ≤ ⌊H / w i⌋₊ := by
  have hp : ∀ j : Fin (m + 1), (0 : ℝ) < Fin.cases (3 * w0) w j := by
    intro j
    refine Fin.cases ?_ (fun i => ?_) j
    · change 0 < 3 * w0
      positivity
    · exact hw i
  exact MatrixArithmetic.column_coordinate_le_floor (by positivity) hp c.val i.succ

theorem column_log_cost_le_H {m : ℕ} {w0 H : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (c : Column w0 (logWeights q) H) :
    (∑ i, (additiveDegree c i : ℝ) * Real.log (q i)) ≤ H := by
  have hs := source_weight_le hw0 (fun i => ceil_log_weight_pos (hq i)) c
  have hc := Arithmetic.column_log_cost_le Finset.univ (additiveDegree c) q
  have hbase : 0 ≤ w0 * (2 * (xDegree c : ℝ) + 3 * (yDegree c : ℝ)) := by positivity
  have he : (∑ i, (additiveDegree c i : ℝ) * logWeights q i) =
      ∑ i, logWeights q i * (additiveDegree c i : ℝ) := by
    apply Finset.sum_congr rfl
    intro i hi
    exact mul_comm _ _
  change (∑ i, (additiveDegree c i : ℝ) * Real.log (q i)) ≤
    ∑ i, (additiveDegree c i : ℝ) * logWeights q i at hc
  rw [he] at hc
  exact hc.trans ((le_add_of_nonneg_left hbase).trans hs)

/-- The extra coefficient in each log truncation makes its denominator
exactly lcm(1,...,truncationOrders), since the integral differential has
only the single integration denominator n. -/
def localLogOrders {m : ℕ} (q : Fin m → ℕ) (F v0 : ℝ) (i : Fin m) : ℕ :=
  truncationOrders q F v0 i + 1

def matrix {m : ℕ} (N S : ℕ) (w0 v0 theta F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Matrix (Row N v0 theta (logWeights q) H) (Column w0 (logWeights q) H) ℂ :=
  fun row col => LemniscateArithmetic.entry S (localLogOrders q F v0)
    (gaussianCenter N row.1) p q (row.2.val 0) (xDegree col) (yDegree col)
    (fun i => row.2.val i.succ) (additiveDegree col)

def selectedMinor {m : ℕ} (N S : ℕ) (w0 v0 theta F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H) :
    Matrix (Row N v0 theta (logWeights q) H) (Row N v0 theta (logWeights q) H) ℂ :=
  (matrix N S w0 v0 theta F H p q).submatrix id selection

/-- A concrete coefficient-map rank theorem. EPA must still be connected
to surjectivity of this explicit map; no surjectivity proof is postulated. -/
theorem exists_selectedMinor_of_surjective {m : ℕ} (N S : ℕ)
    (w0 v0 theta F H : ℝ) (p : Fin m → ℤ) (q : Fin m → ℕ)
    (h : Function.Surjective (matrix N S w0 v0 theta F H p q).mulVecLin) :
    ∃ selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H,
      Function.Injective selection ∧
        (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0 := by
  classical
  exact InterpolationMatrix.exists_full_row_minor_of_surjective _ h

def columnCost {m N : ℕ} {w0 v0 theta H : ℝ} (q : Fin m → ℕ)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H) : ℝ :=
  ∑ row, ∑ i, (additiveDegree (selection row) i : ℝ) * Real.log (q i)

theorem selected_column_log_cost_le {m N : ℕ} {w0 v0 theta H : ℝ}
    (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H) :
    columnCost q selection ≤
      (Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) * H := by
  calc
    _ ≤ ∑ _row : Row N v0 theta (logWeights q) H, H :=
      Finset.sum_le_sum (fun row _ => column_log_cost_le_H q hq hw0 (selection row))
    _ = _ := by simp

/-- Every actually evaluated, row/column-cleared entry belongs to Z[i].
The integral base coordinates contribute no clearing factor. -/
theorem selectedMinor_entries_gaussian {m N S : ℕ} {w0 v0 theta F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (row col : Row N v0 theta (logWeights q) H) :
    (denominator q (truncationOrders q F v0) H : ℂ) *
      (rowScale q (fun i => row.2.val i.succ) : ℂ) *
        ((columnScale q (additiveDegree (selection col)) : ℂ) *
          selectedMinor N S w0 v0 theta F H p q selection row col) ∈ quadraticOrder 1 := by
  have he := LemniscateArithmetic.entry_rectangular_cleared S
    (localLogOrders q F v0) (fun i => ⌊H / logWeights q i⌋₊)
    (gaussianCenter N row.1) (gaussianCenter_mem N row.1) p q
    (fun i => by have := hq i; omega) (row.2.val 0)
    (xDegree (selection col)) (yDegree (selection col))
    (fun i => row.2.val i.succ) (additiveDegree (selection col))
    (column_coordinate_le_floor hw0 (fun i => ceil_log_weight_pos (hq i)) (selection col))
  simp only [denominator, rowScale, columnScale, selectedMinor, matrix,
    Matrix.submatrix_apply, id_eq,
    Complex.ofReal_prod, Complex.ofReal_pow, Complex.ofReal_natCast,
    Complex.ofReal_inv]
  simp only [localLogOrders, Nat.add_sub_cancel] at he
  convert he using 1
  ring

/-- The Gaussian integer norm gap for the completely specified cleared minor. -/
theorem selectedMinor_cleared_norm_bound {m N S : ℕ} {w0 v0 theta F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
    1 ≤ (∏ row : Row N v0 theta (logWeights q) H,
        denominator q (truncationOrders q F v0) H *
          rowScale q (fun i => row.2.val i.succ)) *
      (∏ col : Row N v0 theta (logWeights q) H,
        columnScale q (additiveDegree (selection col))) *
      ‖(selectedMinor N S w0 v0 theta F H p q selection).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  apply cleared_det_norm_bound_of_quadratic_entries 1
    (selectedMinor N S w0 v0 theta F H p q selection)
    (fun row => denominator q (truncationOrders q F v0) H *
      rowScale q (fun i => row.2.val i.succ))
    (fun col => columnScale q (additiveDegree (selection col)))
    (fun row => mul_pos (denominator_pos _ _ _) (rowScale_pos hqpos _))
    (fun col => columnScale_pos hqpos _) hdet
  simpa only [Complex.ofReal_mul] using selectedMinor_entries_gaussian p q hq hw0 selection

/-- An exact logarithmic lower bound with the actual row/column costs.
Only nonvanishing is a premise; entry integrality and the norm gap are proved. -/
theorem selectedMinor_clearing_bound {m N S : ℕ} {w0 v0 theta F H : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i) (hw0 : 0 < w0)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
    -(Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) *
      Real.log (denominator q (truncationOrders q F v0) H) -
      columnCost q selection + rowCost (N ^ 2) v0 theta q H ≤
        Real.log ‖(selectedMinor N S w0 v0 theta F H p q selection).det‖ := by
  have hqpos : ∀ i, 0 < q i := fun i => lt_of_lt_of_le (by decide) (hq i)
  have hc := cleared_det_log_bound_with_quadratic_denominator 1
    (selectedMinor N S w0 v0 theta F H p q selection)
    (fun row => rowScale q (fun i => row.2.val i.succ))
    (fun col => columnScale q (additiveDegree (selection col)))
    (denominator q (truncationOrders q F v0) H)
    (denominator_pos _ _ _) (fun _ => rowScale_pos hqpos _)
    (fun _ => columnScale_pos hqpos _) hdet
    (selectedMinor_entries_gaussian p q hq hw0 selection)
  simp only [log_rowScale hqpos, log_columnScale hqpos,
    Finset.sum_neg_distrib, sub_neg_eq_add] at hc
  dsimp only [columnCost, rowCost]
  linarith

/-- The full normalized arithmetic lower bound for the actual elliptic
normal-form determinant, with no additional cost from the curve basis.

This is conditional on nonvanishing of this explicit matrix minor. It does
not replace EPA by a packaged determinant or irrationality hypothesis. -/
theorem selectedMinor_arithmetic_lower_bound {m N S : ℕ}
    {w0 v0 theta F H wmin : ℝ}
    (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hN : 0 < N) (hw0 : 0 < w0) (hv0 : 0 < v0) (htheta : 0 < theta)
    (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ logWeights q i)
    (selection : Row N v0 theta (logWeights q) H → Column w0 (logWeights q) H)
    (hdet : (selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
    -(1 - meanRowWeight (N ^ 2) v0 theta q H) -
      (Arithmetic.lcmConstant * F * m / v0 +
        Arithmetic.lcmConstant * ∑ i, 1 / logWeights q i + theta / wmin) ≤
      Real.log ‖(selectedMinor N S w0 v0 theta F H p q selection).det‖ /
        ((Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) * H) := by
  have hw : ∀ i, 0 < logWeights q i := fun i => ceil_log_weight_pos (hq i)
  have hM : 0 < (Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) := by
    exact_mod_cast actual_row_card_pos (pow_pos hN 2) hv0 htheta hH hw
  apply Arithmetic.normalized_arithmetic_bound _ _ _ _ _ _ _ _ _ hM hH
  · exact selectedMinor_clearing_bound p q hq hw0 selection hdet
  · exact log_denominator_le F v0 H hF hv0 hH hw
  · exact selected_column_log_cost_le q hq hw0 selection
  · have hrow (row : Row N v0 theta (logWeights q) H) :=
      Arithmetic.row_log_cost_lower Finset.univ (fun i => row.2.val i.succ) q
        wmin (H * theta) hmin (fun i _ => hwmin i)
        (row_weighted_cost_le hv0 htheta hw row)
    have hr := Finset.sum_le_sum (s := Finset.univ) (fun row _ => hrow row)
    simp only [Finset.sum_sub_distrib, Finset.sum_const, Finset.card_univ,
      nsmul_eq_mul] at hr
    have hb :
        (Fintype.card (Row N v0 theta (logWeights q) H) : ℝ) * H *
          meanRowWeight (N ^ 2) v0 theta q H = rowWeightedSum (N ^ 2) v0 theta q H := by
      unfold meanRowWeight
      field_simp [(mul_pos hM hH).ne']
    rw [hb]
    simpa only [rowWeightedSum, rowCost, logWeights, mul_div_assoc, mul_assoc] using hr

end
end QuadraticPi.LemniscateDeterminant


==> anc/lean/QuadraticPi/LemniscateDeterminantContradiction.lean <==
import Mathlib.Basic.Real.Basic
import Mathlib.Tactic.Linarith

/-!
# The scalar comparison required by the lemniscate selected-minor argument

This module does not assume or prove an analytic bound for the elliptic
matrix. It proves the exact numerical contradiction once the lower and
upper bounds for the SAME normalized logarithmic determinant are supplied.
In particular it is not an irrationality-exponent theorem.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscateDeterminantContradiction

/-- Comparison of the arithmetic lower bound and the two analytic alternatives.
The row mean needs only its finite inequalities, not an asymptotic formula. -/
theorem incompatible_bounds
    {value mean theta nu A eta arithmeticError analyticError collision : ℝ}
    (hmean0 : 0 ≤ mean) (hmeantheta : mean ≤ theta) (hnu : 1 ≤ nu)
    (hcollision : 1 + arithmeticError + analyticError < collision)
    (hgap : arithmeticError + analyticError <
      nu * (A * (1 - eta) - theta) - (1 - theta))
    (hlower : -(1 - mean) - arithmeticError ≤ value)
    (hupper : value ≤ analyticError +
      max (-collision) (-nu * (A * (1 - eta) - mean))) : False := by
  have hmono : 0 ≤ (nu - 1) * (theta - mean) :=
    mul_nonneg (sub_nonneg.mpr hnu) (sub_nonneg.mpr hmeantheta)
  have hfirst : -collision < -(1 - mean) - arithmeticError - analyticError := by
    linarith
  have hsecond : -nu * (A * (1 - eta) - mean) <
      -(1 - mean) - arithmeticError - analyticError := by
    nlinarith
  have hm := max_lt hfirst hsecond
  linarith

/-- A single error allowance can be fixed strictly below the approximation
gap. The collision margin is then checked against the same allowance. -/
theorem incompatible_bounds_of_error_budget
    {value mean theta nu A eta arithmeticError analyticError collision budget : ℝ}
    (hmean0 : 0 ≤ mean) (hmeantheta : mean ≤ theta) (hnu : 1 ≤ nu)
    (herror : arithmeticError + analyticError ≤ budget)
    (hcollision : 1 + budget < collision)
    (hgap : budget < nu * (A * (1 - eta) - theta) - (1 - theta))
    (hlower : -(1 - mean) - arithmeticError ≤ value)
    (hupper : value ≤ analyticError +
      max (-collision) (-nu * (A * (1 - eta) - mean))) : False := by
  apply incompatible_bounds hmean0 hmeantheta hnu ?_ (lt_of_le_of_lt herror hgap)
    hlower hupper
  linarith

end QuadraticPi.LemniscateDeterminantContradiction


==> anc/lean/QuadraticPi/LemniscateDifferential.lean <==
import QuadraticPi.LemniscatePeriodGeometry
import Mathlib.Analysis.Analytic.IsolatedZeros
import Mathlib.Analysis.Normed.Module.Connected

/-!
# The second differential equation for Weierstrass coordinates

The cubic differential equation is differentiated off the lattice. Its
factor `wp'` is removed by the analytic identity theorem on the connected
lattice complement, not by cancelling its value at a half period. The
identically zero alternative is excluded by the pole order at the origin.

This proves the tangent equation for arbitrary period pairs. The final
lemniscate specialization displays `g2 = 4` as an explicit hypothesis;
the integral-to-lattice normalization is not asserted here.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateDifferential

open Filter
open scoped Topology

/-- The derivative of `wp` has a pole of order three at every lattice point. -/
theorem order_derivWeierstrassP (L : PeriodPair) (z : ℂ) (hz : z ∈ L.lattice) :
    meromorphicOrderAt L.derivWeierstrassP z = ((-3 : ℤ) : WithTop ℤ) := by
  have h := meromorphicOrderAt_deriv_eq_sub_one
    (f := L.weierstrassP) (x := z) (n := -2) (by norm_num : ((-2 : ℤ) : ℂ) ≠ 0)
    (by simpa using L.order_weierstrassP z hz)
  simpa using h

/-- In particular, `wp'` cannot vanish throughout the lattice complement. -/
theorem derivWeierstrassP_not_identically_zero (L : PeriodPair) :
    ¬ (∀ z : ℂ, z ∉ L.lattice → L.derivWeierstrassP z = 0) := by
  intro hzero
  have hfun : L.derivWeierstrassP = fun _ => 0 := by
    funext z
    by_cases hz : z ∈ L.lattice
    · exact L.derivWeierstrassP_coe ⟨z, hz⟩
    · exact hzero z hz
  have horder := order_derivWeierstrassP L 0 (zero_mem _)
  rw [hfun] at horder
  simp only [meromorphicOrderAt_const] at horder
  exact WithTop.top_ne_coe horder

/-- The differentiated cubic, before the analytic identity theorem removes
the derivative factor. This equality also holds at zeros of `wp'`. -/
theorem differentiated_cubic (L : PeriodPair) (z : ℂ) (hz : z ∉ L.lattice) :
    L.derivWeierstrassP z *
      (2 * deriv L.derivWeierstrassP z - 12 * L.weierstrassP z ^ 2 + L.g₂) = 0 := by
  have hx : HasDerivAt L.weierstrassP (L.derivWeierstrassP z) z := by
    simpa only [L.deriv_weierstrassP] using
      (L.analyticOnNhd_weierstrassP z hz).differentiableAt.hasDerivAt
  have hy := (L.analyticOnNhd_derivWeierstrassP z hz).differentiableAt.hasDerivAt
  have heq : (fun w => L.derivWeierstrassP w ^ 2) =ᶠ[𝓝 z]
      (fun w => 4 * L.weierstrassP w ^ 3 - L.g₂ * L.weierstrassP w - L.g₃) := by
    filter_upwards [L.isClosed_lattice.isOpen_compl.mem_nhds hz] with w hw
    exact L.derivWeierstrassP_sq w hw
  have hr := (((hx.pow 3).const_mul 4).sub (hx.const_mul L.g₂)).sub_const L.g₃
  have hdiff := (hy.pow 2).unique (hr.congr_of_eventuallyEq heq)
  linear_combination hdiff

/-- The second differential equation, including all nonlattice half periods.
No pointwise nonvanishing hypothesis on `wp'` is used. -/
theorem deriv_derivWeierstrassP (L : PeriodPair) (z : ℂ) (hz : z ∉ L.lattice) :
    deriv L.derivWeierstrassP z = 6 * L.weierstrassP z ^ 2 - L.g₂ / 2 := by
  have hconnected : IsPreconnected (L.lattice : Set ℂ)ᶜ :=
    (Set.Countable.isConnected_compl_of_one_lt_rank (by simp)
      (countable_of_Lindelof_of_discrete (X := L.lattice))).2
  have hfactor : AnalyticOnNhd ℂ
      (fun w => 2 * deriv L.derivWeierstrassP w - 12 * L.weierstrassP w ^ 2 + L.g₂)
      (L.lattice : Set ℂ)ᶜ := by
    intro w hw
    have hx := L.analyticOnNhd_weierstrassP w hw
    have hy := (L.analyticOnNhd_derivWeierstrassP w hw).deriv
    fun_prop
  obtain hzero | hidentity :=
    L.analyticOnNhd_derivWeierstrassP.eq_zero_or_eq_zero_of_mul_eq_zero hfactor
      (fun w hw => differentiated_cubic L w hw) hconnected
  · exact False.elim (derivWeierstrassP_not_identically_zero L hzero)
  · have h := hidentity z hz
    linear_combination h / 2

theorem hasDerivAt_derivWeierstrassP (L : PeriodPair) (z : ℂ) (hz : z ∉ L.lattice) :
    HasDerivAt L.derivWeierstrassP (6 * L.weierstrassP z ^ 2 - L.g₂ / 2) z := by
  rw [← deriv_derivWeierstrassP L z hz]
  exact (L.analyticOnNhd_derivWeierstrassP z hz).differentiableAt.hasDerivAt

/-- For `X = wp` and `Y = wp'/2`, the tangent equation is
`Y' = 3 X^2 - g2/4`, valid also when `Y = 0`. -/
theorem hasDerivAt_half_derivWeierstrassP (L : PeriodPair) (z : ℂ)
    (hz : z ∉ L.lattice) :
    HasDerivAt (fun w => L.derivWeierstrassP w / 2)
      (3 * L.weierstrassP z ^ 2 - L.g₂ / 4) z := by
  convert (hasDerivAt_derivWeierstrassP L z hz).div_const 2 using 1
  ring

/-- The normalization still appears as a hypothesis: this module does not
identify the integral-defined period lattice invariant with `4`. -/
theorem omega_half_deriv_at_diagonal_of_normalization
    (h : LemniscatePeriod.omegaPair.g₂ = 4) :
    HasDerivAt (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2) (-1)
      (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair) := by
  simpa only [LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod, h,
    zero_pow (by norm_num : 2 ≠ 0), mul_zero, zero_sub, neg_div, div_self (by norm_num : (4 : ℂ) ≠ 0)]
    using hasDerivAt_half_derivWeierstrassP LemniscatePeriod.omegaPair _
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem

end QuadraticPi.LemniscateDifferential


==> anc/lean/QuadraticPi/LemniscateDifferentialRigidity.lean <==
import QuadraticPi.LemniscateRationalRigidity
import OAI.NumberTheory.PiExponent.Analysis.AlgebraicLogarithmicObstruction
import Mathlib.LinearAlgebra.Dual.Lemmas

/-!
# Exact invariant differentials on arbitrary-dimensional elliptic projections

The rational obstruction is first descended from algebraic closures to every
characteristic-zero field. A twisted trace then works directly over K(x),
without requiring the relative constant field to be algebraically closed.
This module does not assert EPA or any irrationality-exponent theorem.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscateDifferentialRigidity
noncomputable section
open Polynomial OAI.PiExponent
open scoped IntermediateField

variable {K : Type*} [Field K] [CharZero K]

/-- The rational-function obstruction remains valid over nonclosed constants. -/
theorem polynomial_fraction_equation_impossible
    (P Q : K[X]) (hQ : Q ≠ 0) (hcop : IsCoprime P Q) :
    2 * LemniscatePoleBasis.cubic * (P.derivative * Q - P * Q.derivative) +
      LemniscatePoleBasis.cubic.derivative * P * Q ≠ Q ^ 2 := by
  intro heq
  let f : K →+* AlgebraicClosure K := algebraMap K (AlgebraicClosure K)
  have hinj : Function.Injective (Polynomial.mapRingHom f) :=
    Polynomial.map_injective f f.injective
  have hQmap : Q.map f ≠ 0 := fun h => hQ (hinj (by simpa using h))
  have hcopmap : IsCoprime (P.map f) (Q.map f) :=
    hcop.map (Polynomial.mapRingHom f)
  apply LemniscateRationalRigidity.polynomial_fraction_equation_impossible
    (P.map f) (Q.map f) hQmap hcopmap
  have hm := congrArg (Polynomial.map f) heq
  norm_num [LemniscatePoleBasis.cubic, f] at hm ⊢
  exact hm

/-- A rational coefficient of `y` cannot have invariant derivative one on
`y²=x³-x`. This theorem makes no denominator regularity assumption. -/
theorem ratFunc_cubic_equation_impossible
    (D : Derivation K (RatFunc K) (RatFunc K))
    (hDX : D RatFunc.X = 1) (r : RatFunc K) :
    2 * algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic * D r +
      algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic.derivative * r ≠ 1 := by
  intro heq
  have hquot := D.leibniz_div (algebraMap K[X] (RatFunc K) r.num)
    (algebraMap K[X] (RatFunc K) r.denom)
  rw [RatFunc.num_div_denom, OAI.PiExponent.ratFunc_derivation_polynomial D hDX,
    OAI.PiExponent.ratFunc_derivation_polynomial D hDX] at hquot
  have hder : D r =
      algebraMap K[X] (RatFunc K) (r.num.derivative * r.denom - r.num * r.denom.derivative) /
        (algebraMap K[X] (RatFunc K) r.denom) ^ 2 := by
    rw [hquot]
    simp only [smul_eq_mul, map_sub, map_mul, div_eq_mul_inv, inv_pow]
    ring
  have hden : algebraMap K[X] (RatFunc K) r.denom ≠ 0 :=
    RatFunc.algebraMap_ne_zero r.denom_ne_zero
  apply polynomial_fraction_equation_impossible r.num r.denom r.denom_ne_zero
    r.isCoprime_num_denom
  apply RatFunc.algebraMap_injective K
  simp only [map_add, map_sub, map_mul, map_ofNat, map_pow]
  conv at heq => lhs; rhs; rhs; rw [← RatFunc.num_div_denom r]
  rw [hder] at heq
  simp only [map_sub, map_mul] at heq
  field_simp [hden] at heq
  linear_combination heq


theorem finite_extension_no_cubic_primitive
    {E : Type*} [Field E] [Algebra K E] [Algebra (RatFunc K) E]
    [IsScalarTower K (RatFunc K) E] [FiniteDimensional (RatFunc K) E]
    (d : Derivation K (RatFunc K) (RatFunc K)) (hdX : d RatFunc.X = 1)
    (D : Derivation K E E)
    (hcompat : ∀ a : RatFunc K,
      D (algebraMap (RatFunc K) E a) = algebraMap (RatFunc K) E (d a))
    (y z : E)
    (hy : y ^ 2 = algebraMap (RatFunc K) E
      (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic)) :
    2 * y * D z ≠ 1 := by
  intro hz
  let h : RatFunc K := algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic
  let hp : RatFunc K := algebraMap K[X] (RatFunc K)
    LemniscatePoleBasis.cubic.derivative
  let n : ℕ := Module.finrank (RatFunc K) E
  let T : RatFunc K := Algebra.trace (RatFunc K) E (y * z)
  have hdh : d h = hp := ratFunc_derivation_polynomial d hdX _
  have hh : h ≠ 0 := RatFunc.algebraMap_ne_zero (by
    intro he
    have ht := LemniscateRationalRigidity.cubic_natDegree (K := K)
    simp [he] at ht)
  have hn : (n : K) ≠ 0 := by
    exact Nat.cast_ne_zero.mpr (ne_of_gt (Module.finrank_pos (R := RatFunc K) (M := E)))
  have hnF : (n : RatFunc K) ≠ 0 := by exact_mod_cast hn
  have hdy : 2 * y * D y = algebraMap (RatFunc K) E hp := by
    have he := congrArg D hy
    rw [Derivation.leibniz_pow, hcompat, hdh] at he
    simpa only [nsmul_eq_mul, Nat.cast_ofNat, Nat.reduceSub, pow_one,
      smul_eq_mul, mul_assoc] using he
  have hcalc : (2 * h) • D (y * z) = hp • (y * z) +
      algebraMap (RatFunc K) E h := by
    simp only [Algebra.smul_def, map_mul, map_ofNat, D.leibniz, smul_eq_mul]
    change 2 * algebraMap (RatFunc K) E h * (y * D z + z * D y) = _
    linear_combination (algebraMap (RatFunc K) E h) * hz +
      (y * z) * hdy - (2 * z * D y) * hy
  have htrace := congrArg (Algebra.trace (RatFunc K) E) hcalc
  rw [map_smul, map_add, map_smul, Algebra.trace_algebraMap] at htrace
  have ht := derivation_trace_of_basis d D hcompat
    (Module.finBasis (RatFunc K) E) (y * z)
  have htrace' : 2 * h * d T = hp * T + (n : RatFunc K) * h := by
    simpa only [smul_eq_mul, nsmul_eq_mul, T, n, ht] using htrace
  apply ratFunc_cubic_equation_impossible d hdX ((n : K)⁻¹ • (T / h))
  change 2 * h * d ((n : K)⁻¹ • (T / h)) + hp * ((n : K)⁻¹ • (T / h)) = 1
  rw [Derivation.map_smul, d.leibniz_div, hdh]
  simp only [Algebra.smul_def, map_inv₀, map_natCast, Algebra.algebraMap_self,
    RingHom.id_apply]
  field_simp [hh, hnF]
  linear_combination htrace'

/-- A finite extension of K(x) cannot make the invariant differential exact,
even when the constant field K is not algebraically closed. -/
theorem finite_extension_no_exact_cubicDifferential
    {E : Type*} [Field E] [Algebra K E] [Algebra (RatFunc K) E]
    [IsScalarTower K (RatFunc K) E] [FiniteDimensional (RatFunc K) E]
    (y z : E)
    (hy : y ^ 2 = algebraMap (RatFunc K) E
      (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic)) :
    KaehlerDifferential.D K E z ≠ (2 * y)⁻¹ •
      KaehlerDifferential.D K E (algebraMap (RatFunc K) E RatFunc.X) := by
  letI : CharZero E := Algebra.charZero_of_charZero K E
  letI : Algebra.FormallyEtale (RatFunc K) E :=
    Algebra.FormallyEtale.of_isSeparable (RatFunc K) E
  let delta : Derivation K E E := extendDerivation ratFuncDerivative
  have hcompat (a : RatFunc K) :
      delta (algebraMap (RatFunc K) E a) =
        algebraMap (RatFunc K) E (ratFuncDerivative a) :=
    extendDerivation_algebraMap ratFuncDerivative a
  intro heq
  have hd := congrArg delta.liftKaehlerDifferential heq
  simp only [Derivation.liftKaehlerDifferential_comp_D, map_smul, hcompat,
    ratFuncDerivative_X, map_one, smul_eq_mul, mul_one] at hd
  have hy0 : y ≠ 0 := by
    intro he
    have hh : (LemniscatePoleBasis.cubic : K[X]) ≠ 0 := by
      intro hz
      have ht := LemniscateRationalRigidity.cubic_natDegree (K := K)
      simp [hz] at ht
    have hz := (map_ne_zero (algebraMap (RatFunc K) E)).mpr
      (RatFunc.algebraMap_ne_zero hh)
    exact hz (by simpa [he] using hy.symm)
  apply finite_extension_no_cubic_primitive ratFuncDerivative ratFuncDerivative_X
    delta hcompat y z hy
  rw [hd, mul_inv_cancel₀ (mul_ne_zero (by norm_num) hy0)]

/-- Transport the finite-extension obstruction along an actual nonconstant
elliptic x-coordinate. -/
theorem adjoin_finite_no_exact_cubicDifferential
    {E : Type*} [Field E] [Algebra K E]
    (x : E) (hx : Transcendental K x) [FiniteDimensional K⟮x⟯ E]
    (y z : E) (hy : y ^ 2 = x ^ 3 - x) :
    KaehlerDifferential.D K E z ≠ (2 * y)⁻¹ • KaehlerDifferential.D K E x := by
  let F := K⟮x⟯
  let e : RatFunc K ≃ₐ[K] F := RatFunc.algEquivOfTranscendental x hx
  letI : Algebra (RatFunc K) F := e.toRingHom.toAlgebra
  letI : Algebra (RatFunc K) E :=
    ((algebraMap F E).comp e.toRingHom).toAlgebra
  letI : IsScalarTower (RatFunc K) F E := IsScalarTower.of_algebraMap_eq' rfl
  letI : IsScalarTower K (RatFunc K) E := IsScalarTower.of_algebraMap_eq fun a => by
    change algebraMap K E a = algebraMap F E (e (algebraMap K (RatFunc K) a))
    rw [e.commutes]
    exact IsScalarTower.algebraMap_apply K F E a
  letI : Module.Finite (RatFunc K) F :=
    Module.Finite.of_surjective (Algebra.linearMap (RatFunc K) F) e.surjective
  letI : Module.Finite (RatFunc K) E := Module.Finite.trans F E
  have hX : algebraMap (RatFunc K) E RatFunc.X = x := by
    change ((RatFunc.algEquivOfTranscendental x hx) RatFunc.X : E) = x
    exact RatFunc.algEquivOfTranscendental_X x hx
  have hc : algebraMap (RatFunc K) E
      (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic) = x ^ 3 - x := by
    simp [LemniscatePoleBasis.cubic, RatFunc.algebraMap_X, hX]
  have hy' : y ^ 2 = algebraMap (RatFunc K) E
      (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic) := hy.trans hc.symm
  simpa only [hX] using finite_extension_no_exact_cubicDifferential y z hy'

/-- In any essentially finite type field, an exact invariant elliptic
differential forces the elliptic projection to be algebraic over constants. -/
theorem isAlgebraic_of_exact_cubicDifferential
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    [Algebra.EssFiniteType C E]
    (x y z : E) (hy : y ^ 2 = x ^ 3 - x)
    (heq : KaehlerDifferential.D C E z = (2 * y)⁻¹ • KaehlerDifferential.D C E x) :
    IsAlgebraic C x := by
  by_contra hx
  obtain ⟨L, hLx, hfinite⟩ := exists_intermediateField_finite_over_simple C E hx
  letI : FiniteDimensional L⟮x⟯ E := hfinite
  have hbase := congrArg (KaehlerDifferential.map C L E E) heq
  have hbase' : KaehlerDifferential.D L E z =
      (2 * y)⁻¹ • KaehlerDifferential.D L E x := by
    simpa only [KaehlerDifferential.map_D, map_smul,
      Algebra.algebraMap_self, RingHom.id_apply] using hbase
  exact adjoin_finite_no_exact_cubicDifferential x hLx y z hy hbase'

/-- Over algebraically closed constants, exactness forces a constant
elliptic x-coordinate in every dimension. -/
theorem constant_of_exact_cubicDifferential
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C]
    [Field E] [Algebra C E] [Algebra.EssFiniteType C E]
    (x y z : E) (hy : y ^ 2 = x ^ 3 - x)
    (heq : KaehlerDifferential.D C E z = (2 * y)⁻¹ • KaehlerDifferential.D C E x) :
    ∃ c : C, algebraMap C E c = x := by
  have hx := isAlgebraic_of_exact_cubicDifferential x y z hy heq
  have hmem : x ∈ algebraicClosure C E := mem_algebraicClosure_iff.mpr hx
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure C E)] at hmem
  exact IntermediateField.mem_bot.mp hmem

/-- Both coordinates of the elliptic projection become constant. -/
theorem constant_pair_of_exact_cubicDifferential
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C]
    [Field E] [Algebra C E] [Algebra.EssFiniteType C E]
    (x y z : E) (hy : y ^ 2 = x ^ 3 - x)
    (heq : KaehlerDifferential.D C E z = (2 * y)⁻¹ • KaehlerDifferential.D C E x) :
    ∃ a b : C, algebraMap C E a = x ∧ algebraMap C E b = y := by
  have hx := isAlgebraic_of_exact_cubicDifferential x y z hy heq
  have hyalg : IsAlgebraic C y := IsAlgebraic.of_pow (by decide : 0 < 2)
    (by rw [hy]; exact (hx.pow 3).sub hx)
  have hymem : y ∈ algebraicClosure C E := mem_algebraicClosure_iff.mpr hyalg
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure C E)] at hymem
  obtain ⟨a, ha⟩ := constant_of_exact_cubicDifferential x y z hy heq
  obtain ⟨b, hb⟩ := IntermediateField.mem_bot.mp hymem
  exact ⟨a, b, ha, hb⟩

/-- The local chart differential dy/(3x²-1) is the invariant differential
dx/(2y) wherever both displayed coordinates are nonsingular. -/
theorem chartDifferential_eq_invariantDifferential
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    (x y : E) (hy : y ^ 2 = x ^ 3 - x)
    (hy0 : y ≠ 0) (hJ : 3 * x ^ 2 - 1 ≠ 0) :
    (3 * x ^ 2 - 1)⁻¹ • KaehlerDifferential.D C E y =
      (2 * y)⁻¹ • KaehlerDifferential.D C E x := by
  letI : CharZero E := Algebra.charZero_of_charZero C E
  apply sub_eq_zero.mp
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (KaehlerDifferential.D C E)
  have hd := congrArg d hy
  simp only [Derivation.leibniz_pow, map_sub, nsmul_eq_mul, smul_eq_mul,
    Nat.cast_ofNat, Nat.reduceSub, pow_one] at hd
  have he : (3 * x ^ 2 - 1)⁻¹ * d y = (2 * y)⁻¹ * d x := by
    field_simp [hy0, hJ]
    linear_combination hd
  change (3 * x ^ 2 - 1)⁻¹ * l (KaehlerDifferential.D C E y) =
    (2 * y)⁻¹ * l (KaehlerDifferential.D C E x) at he
  simpa only [map_sub, map_smul, smul_eq_mul, sub_eq_zero] using he

/-- A constant elliptic y-coordinate forces a constant elliptic point. -/
theorem constant_pair_of_constant_y
    {C E : Type*} [Field C] [IsAlgClosed C] [Field E] [Algebra C E]
    (x y : E) (hy : y ^ 2 = x ^ 3 - x)
    (b : C) (hb : algebraMap C E b = y) :
    ∃ a b : C, algebraMap C E a = x ∧ algebraMap C E b = y := by
  have hx : IsAlgebraic C x := by
    refine ⟨X ^ 3 - X - Polynomial.C (b ^ 2), ?_, ?_⟩
    · intro hz
      have hc := congrArg (fun p : C[X] => p.coeff 3) hz
      simp only [coeff_sub, coeff_X_pow, coeff_X, coeff_C, coeff_zero] at hc
      norm_num at hc
    · simp only [map_sub, map_pow, aeval_X, aeval_C, hb]
      exact sub_eq_zero.mpr hy.symm
  have hmem : x ∈ algebraicClosure C E := mem_algebraicClosure_iff.mpr hx
  rw [IntermediateField.eq_bot_of_isAlgClosed_of_isAlgebraic (algebraicClosure C E)] at hmem
  obtain ⟨a, ha⟩ := IntermediateField.mem_bot.mp hmem
  exact ⟨a, b, ha, hb⟩

/-- The exact local chart relation used by the elliptic normal frame forces
both elliptic coordinates to be constant. -/
theorem constant_pair_of_exact_chartDifferential
    {C E : Type*} [Field C] [CharZero C] [IsAlgClosed C]
    [Field E] [Algebra C E] [Algebra.EssFiniteType C E]
    (x y z : E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (heq : KaehlerDifferential.D C E z =
      (3 * x ^ 2 - 1)⁻¹ • KaehlerDifferential.D C E y) :
    ∃ a b : C, algebraMap C E a = x ∧ algebraMap C E b = y := by
  by_cases hy0 : y = 0
  · exact constant_pair_of_constant_y x y hy 0 (by simpa using hy0.symm)
  · exact constant_pair_of_exact_cubicDifferential x y z hy
      (heq.trans (chartDifferential_eq_invariantDifferential x y hy hy0 hJ))

end
end QuadraticPi.LemniscateDifferentialRigidity


==> anc/lean/QuadraticPi/LemniscateDisplacementBounds.lean <==
import QuadraticPi.LemniscateGrid
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslationBounds

/-! Constant transverse displacements: exact support and exponential cost.
No positive-order formal substitution is used for these constants. -/
noncomputable section
set_option autoImplicit false
open scoped BigOperators
namespace QuadraticPi.LemniscateDisplacement
open OAI.PiExponent

/-- Coefficient of a constant transverse translation. -/
def rowScalar {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) : ℂ :=
  ∏ i, ((A i).choose (beta i) : ℂ) * delta i ^ (A i - beta i)

theorem rowScalar_eq_shiftCoefficient {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) :
    rowScalar beta A delta = RowTranslation.shiftCoefficient delta beta A := by
  rw [RowTranslation.shiftCoefficient_eq]
  rfl

theorem rowScalar_eq_zero_of_not_le {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) (h : ¬ beta ≤ A) :
    rowScalar beta A delta = 0 := by
  classical
  have h' : ¬ ∀ i, beta i ≤ A i := h
  push Not at h'
  obtain ⟨i, hi⟩ := h'
  apply Finset.prod_eq_zero (Finset.mem_univ i)
  simp [Nat.choose_eq_zero_of_lt hi]

theorem le_of_rowScalar_ne_zero {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
    (h : rowScalar beta A delta ≠ 0) : beta ≤ A := by
  by_contra hn
  exact h (rowScalar_eq_zero_of_not_le beta A delta hn)

theorem norm_rowScalar_exp_basic {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
    (w : Fin m → ℝ) (C nu : ℝ)
    (hdelta : ∀ i, ‖delta i‖ ≤ Real.exp (C - nu * w i)) :
    ‖rowScalar beta A delta‖ ≤
      Real.exp (((∑ i, A i : ℕ) : ℝ) * Real.log 2 +
        ∑ i, ((A i - beta i : ℕ) : ℝ) * (C - nu * w i)) := by
  have hp : rowScalar beta A delta =
      ((∏ i, (A i).choose (beta i) : ℕ) : ℂ) *
        ∏ i, delta i ^ (A i - beta i) := by
    simp [rowScalar, Finset.prod_mul_distrib]
  rw [hp, norm_mul, norm_prod]
  simp only [norm_pow]
  calc
    _ ≤ (2 : ℝ) ^ (∑ i, A i) *
        Real.exp (∑ i, ((A i - beta i : ℕ) : ℝ) * (C - nu * w i)) :=
      mul_le_mul (PeriodAnalytic.norm_binomial_product_le (fun i => A i) beta)
        (MatrixTranslationBounds.error_power_product_le delta _ w C nu hdelta)
        (by positivity) (by positivity)
    _ = _ := by rw [Real.exp_add, Real.exp_nat_mul, Real.exp_log (by norm_num : (0 : ℝ) < 2)]

theorem norm_rowScalar_exp_weighted {m : ℕ}
    (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
    (w : Fin m → ℝ) (C nu H wmin : ℝ)
    (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin)
    (hw : ∀ i, wmin ≤ w i)
    (hA : MatrixTranslationBounds.weight w (fun i => A i) ≤ H)
    (hdelta : ∀ i, ‖delta i‖ ≤ Real.exp (C - nu * w i)) :
    ‖rowScalar beta A delta‖ ≤
      Real.exp (-nu * (MatrixTranslationBounds.weight w (fun i => A i) -
        MatrixTranslationBounds.weight w (fun i => beta i)) +
          H * (Real.log 2 + C) / wmin) := by
  have hs := MatrixTranslationBounds.sum_exponents_le w (fun i => A i) H wmin hmin hw hA
  have hc : ((∑ i, (A i - beta i) : ℕ) : ℝ) ≤ ((∑ i, A i : ℕ) : ℝ) := by
    exact_mod_cast Finset.sum_le_sum (fun i _ => Nat.sub_le (A i) (beta i))
  have hi : (∑ i, ((A i - beta i : ℕ) : ℝ) * (C - nu * w i)) =
      C * ((∑ i, (A i - beta i) : ℕ) : ℝ) -
        nu * MatrixTranslationBounds.weight w (fun i => A i - beta i) := by
    simp only [MatrixTranslationBounds.weight, Nat.cast_sum, Finset.mul_sum,
      ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro i _
    ring
  have hd := MatrixTranslationBounds.weight_sub_le_weight_tsub w
    (fun i => A i) (fun i => beta i) (fun i => hmin.le.trans (hw i))
  have hlog : 0 ≤ Real.log 2 := Real.log_nonneg (by norm_num)
  apply (norm_rowScalar_exp_basic beta A delta w C nu hdelta).trans
  apply Real.exp_le_exp.mpr
  rw [hi]
  have h1 := mul_le_mul_of_nonneg_left hc hC
  have h2 := mul_le_mul_of_nonneg_left hs (add_nonneg hlog hC)
  have h3 := mul_le_mul_of_nonneg_left hd hnu
  have he : H * (Real.log 2 + C) / wmin = (Real.log 2 + C) * (H / wmin) := by ring
  rw [he]
  nlinarith

/-- The actual displacement between rational and true Gaussian-period centers. -/
def gridDelta {m N : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
    (v : LemniscateGrid.Index N) (omega : ℝ) (i : Fin m) : ℂ :=
  LemniscateGrid.rationalCenter (p i) (q i) v -
    LemniscateGrid.point v * (omega : ℂ)

theorem gridDelta_exp_bound {m N : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
    (v : LemniscateGrid.Index N) (omega nu : ℝ)
    (hN : 1 ≤ N) (hnu : 0 ≤ nu) (hq : ∀ i, 1 ≤ q i)
    (happrox : ∀ i, |(p i : ℝ) / q i - omega| ≤ (q i : ℝ) ^ (-nu)) :
    ∀ i, ‖gridDelta p q v omega i‖ ≤
      Real.exp ((Real.log (Real.sqrt 2 * N) + nu) -
        nu * (⌈Real.log (q i : ℝ)⌉₊ : ℝ)) := by
  intro i
  have hpos : 0 < Real.sqrt 2 * (N : ℝ) :=
    mul_pos (Real.sqrt_pos.2 (by norm_num)) (by exact_mod_cast (by omega : 0 < N))
  calc
    _ ≤ Real.sqrt 2 * N * (q i : ℝ) ^ (-nu) :=
      LemniscateGrid.rationalCenter_error_le v (p i) (q i) omega _ (happrox i)
    _ ≤ Real.sqrt 2 * N * (Real.exp nu * Real.exp (-nu * (⌈Real.log (q i : ℝ)⌉₊ : ℝ))) :=
      mul_le_mul_of_nonneg_left (rpow_neg_le_exp_ceil_log nu hnu (hq i)) hpos.le
    _ = _ := by
      rw [sub_eq_add_neg, Real.exp_add, Real.exp_add, Real.exp_log hpos]
      rw [neg_mul]
      ring

theorem gridDelta_cost_nonneg {N : ℕ} (nu : ℝ) (hN : 1 ≤ N) (hnu : 0 ≤ nu) :
    0 ≤ Real.log (Real.sqrt 2 * N) + nu := by
  have hs : (1 : ℝ) ≤ Real.sqrt 2 := by
    rw [Real.le_sqrt (by norm_num) (by norm_num)]
    norm_num
  have hn : (1 : ℝ) ≤ N := by exact_mod_cast hN
  exact add_nonneg (Real.log_nonneg (by nlinarith)) hnu

end QuadraticPi.LemniscateDisplacement


==> anc/lean/QuadraticPi/LemniscateDisplacementExpansion.lean <==
import QuadraticPi.LemniscateAnalyticCollision
import OAI.NumberTheory.PiExponent.Approximation.MatrixTranslation

/-! # Exact constant-displacement expansion of the actual entire elliptic columns
No tail estimates or new source-column selection occur in these identities. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateDisplacementExpansion
open scoped BigOperators
open OAI.PiExponent MvPolynomial

section Algebra
variable {m : ℕ} {R : Type*} [CommSemiring R]

def transversePolynomial (g : R) (x : Fin m → R) (alpha : Fin m → ℕ) :
    MvPolynomial (Fin m) R :=
  C g * RowTranslation.shift x
    (monomial (InterpolationMatrix.exponentVector alpha) 1)

theorem transversePolynomial_coeff (g : R) (x : Fin m → R)
    (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ) :
    (transversePolynomial g x alpha).coeff A =
      g * ∏ i, ((alpha i).choose (A i) : R) * x i ^ (alpha i - A i) := by
  rw [transversePolynomial, coeff_C_mul]
  change g * RowTranslation.shiftCoefficient x A
    (InterpolationMatrix.exponentVector alpha) = _
  rw [RowTranslation.shiftCoefficient_eq]
  simp only [InterpolationMatrix.exponentVector_apply]

theorem shift_transversePolynomial (g : R) (x delta : Fin m → R)
    (alpha : Fin m → ℕ) :
    RowTranslation.shift delta (transversePolynomial g x alpha) =
      transversePolynomial g (fun i => x i + delta i) alpha := by
  simp only [transversePolynomial, map_mul, RowTranslation.shift_C,
    RowTranslation.shift_add]
  have he : (fun i => delta i + x i) = (fun i => x i + delta i) := by
    funext i
    exact add_comm _ _
  rw [he]

theorem transversePolynomial_support_le (g : R) (x : Fin m → R)
    (alpha : Fin m → ℕ) {A : Fin m →₀ ℕ}
    (hA : A ∈ (transversePolynomial g x alpha).support) (i : Fin m) : A i ≤ alpha i := by
  classical
  by_contra hn
  have hi : alpha i < A i := by omega
  have hz : (transversePolynomial g x alpha).coeff A = 0 := by
    rw [transversePolynomial_coeff]
    have hp : (∏ j, ((alpha j).choose (A j) : R) * x j ^ (alpha j - A j)) = 0 := by
      apply Finset.prod_eq_zero (Finset.mem_univ i)
      simp [Nat.choose_eq_zero_of_lt hi]
    rw [hp, mul_zero]
  exact (mem_support_iff.mp hA) hz

theorem transversePolynomial_support_subset (g : R) (x : Fin m → R)
    (alpha : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (ha : ∑ i, w i * (alpha i : ℝ) ≤ H) :
    (transversePolynomial g x alpha).support ⊆ MatrixTranslation.transverseIndices w H := by
  intro A hA
  apply (MatrixTranslation.mem_transverseIndices w H hw A).2
  apply le_trans _ ha
  apply Finset.sum_le_sum
  intro i _
  apply mul_le_mul_of_nonneg_left _ (hw i).le
  exact_mod_cast transversePolynomial_support_le g x alpha hA i

end Algebra

open LemniscateAnalytic

/-- Taking the transverse beta coefficient after adding the constant displacement. -/
def displacedColumn {m : ℕ} (zT : ℂ) (D a b : ℕ) (alpha : Fin m → ℕ)
    (beta : Fin m →₀ ℕ) (delta : Fin m → ℂ) (z : ℂ) : ℂ :=
  omegaMonomialColumn D a b z *
    ∏ i, ((alpha i).choose (beta i) : ℂ) *
      (z - zT + delta i) ^ (alpha i - beta i)

theorem diagonal_transversePolynomial_coeff {m : ℕ}
    (zT : ℂ) (D a b : ℕ) (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ) (z : ℂ) :
    (transversePolynomial (omegaMonomialColumn D a b z)
      (fun _ : Fin m => z-zT) alpha).coeff A = omegaTagColumn zT D a b alpha A z := by
  rw [transversePolynomial_coeff, Finset.prod_mul_distrib,
    Finset.prod_pow_eq_pow_sum]
  simp only [omegaTagColumn, Nat.cast_prod]
  ring

/-- Pointwise finite binomial expansion over one common weighted tag set. -/
theorem displacedColumn_expansion {m : ℕ}
    (zT : ℂ) (D a b : ℕ) (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ)
    (delta : Fin m → ℂ) (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 0 < w i) (ha : ∑ i, w i * (alpha i : ℝ) ≤ H) (z : ℂ) :
    displacedColumn zT D a b alpha beta delta z =
      ∑ A ∈ MatrixTranslation.transverseIndices w H,
        RowTranslation.shiftCoefficient delta beta A * omegaTagColumn zT D a b alpha A z := by
  have h := RowTranslation.coeff_shift_over delta
    (transversePolynomial (omegaMonomialColumn D a b z) (fun _ => z-zT) alpha)
    beta (MatrixTranslation.transverseIndices w H)
    (transversePolynomial_support_subset _ _ alpha w H hw ha)
  rw [shift_transversePolynomial, transversePolynomial_coeff] at h
  change displacedColumn zT D a b alpha beta delta z = _ at h
  rw [h]
  apply Finset.sum_congr rfl
  intro A hA
  rw [diagonal_transversePolynomial_coeff]
  ring

/-- A finite sum may be taken through rowTest for functions continuous on its circle. -/
theorem rowTest_finset_sum {ι : Type*} (s : Finset ι) (f : ι → ℂ → ℂ)
    (hf : ∀ i ∈ s, ContinuousOn (f i) (Metric.sphere (0 : ℂ) (1/2))) (ell : ℕ) :
    AnalyticCollision.rowTest ell (fun z => ∑ i ∈ s, f i z) =
      ∑ i ∈ s, AnalyticCollision.rowTest ell (f i) := by
  classical
  have hn : ∀ z ∈ Metric.sphere (0 : ℂ) (1/2), z ≠ 0 := by
    intro z hz hz0
    subst z
    norm_num at hz
  have hi (i) (h : i ∈ s) : CircleIntegrable
      (fun z : ℂ => (1 / (z-0)) ^ ell • (z-0)⁻¹ • f i z) 0 (1/2) := by
    apply ContinuousOn.circleIntegrable (by norm_num)
    have hh := (((continuousOn_const : ContinuousOn (fun _ : ℂ => (1 : ℂ))
      (Metric.sphere (0 : ℂ) (1/2))).div continuousOn_id hn).pow ell).smul
      ((continuousOn_id.inv₀ hn).smul (hf i h))
    convert! hh using 1
    funext z
    simp
  simp only [AnalyticCollision.rowTest, cauchyPowerSeries_apply,
    Finset.smul_sum]
  rw [circleIntegral.integral_fun_sum hi]
  simp only [Finset.smul_sum]

/-- Entire columns composed with the local logarithm are continuous on the
rowTest circle; no global logarithm branch is needed. -/
theorem continuousOn_log_row {f : ℂ → ℂ} (hf : Differentiable ℂ f) (center : ℂ) :
    ContinuousOn (fun u => f (center + Complex.log (1+u)))
      (Metric.sphere (0 : ℂ) (1/2)) := by
  apply hf.continuous.comp_continuousOn
  apply continuousOn_const.add
  apply (continuousOn_const.add continuousOn_id).clog
  intro u hu
  apply Complex.mem_slitPlane_of_norm_lt_one
  have he : ‖u‖ = (1/2 : ℝ) := by simpa using hu
  change ‖u‖ < 1
  rw [he]
  norm_num

/-- The exact displacement expansion after the analytic row functional. -/
theorem displaced_row_expansion {m : ℕ}
    (zT center : ℂ) (D a b ell : ℕ) (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ)
    (delta : Fin m → ℂ) (w : Fin m → ℝ) (H : ℝ)
    (hw : ∀ i, 0 < w i) (ha : ∑ i, w i * (alpha i : ℝ) ≤ H) :
    AnalyticCollision.rowTest ell (fun u =>
      displacedColumn zT D a b alpha beta delta (center+Complex.log (1+u))) =
      ∑ A ∈ MatrixTranslation.transverseIndices w H,
        RowTranslation.shiftCoefficient delta beta A *
          AnalyticCollision.rowTest ell (fun u =>
            omegaTagColumn zT D a b alpha A (center+Complex.log (1+u))) := by
  have he : (fun u => displacedColumn zT D a b alpha beta delta
      (center+Complex.log (1+u))) =
      fun u => ∑ A ∈ MatrixTranslation.transverseIndices w H,
        RowTranslation.shiftCoefficient delta beta A *
          omegaTagColumn zT D a b alpha A (center+Complex.log (1+u)) := by
    funext u
    exact displacedColumn_expansion zT D a b alpha beta delta w H hw ha _
  rw [he, rowTest_finset_sum]
  · apply Finset.sum_congr rfl
    intro A hA
    exact AnalyticCollision.rowTest_const_mul _ _ _
  · intro A hA
    exact continuousOn_const.mul
      (continuousOn_log_row (omegaTagColumn_entire zT D a b alpha A) center)

end QuadraticPi.LemniscateDisplacementExpansion


==> anc/lean/QuadraticPi/LemniscateEPA4Progress.lean <==
import QuadraticPi.LemniscateBlowupAmple
import QuadraticPi.LemniscateBlowupCurveImage
import QuadraticPi.LemniscateBlowupGeometry
import QuadraticPi.LemniscateBlowupPolarization
import QuadraticPi.LemniscateCurveExceptionalDegree
import QuadraticPi.LemniscateCurveHyperplaneDegree
import QuadraticPi.LemniscateCurveModel
import QuadraticPi.LemniscateCurveModelCoordinates
import QuadraticPi.LemniscateExceptionalDegree
import QuadraticPi.LemniscateGlobalInterpolation
import QuadraticPi.LemniscateGlobalInterpolationTheorem
import QuadraticPi.LemniscateGlobalInterpolationThresholds
import QuadraticPi.LemniscateHyperplaneDegree
import QuadraticPi.LemniscateUnconditionalMinors

/-!
# EPA4: actual geometric interpolation and its arithmetic consequences

This umbrella collects the actual curve-model construction, both degree
identities, uniform ampleness, weighted global interpolation, and the
resulting nonzero minors and arithmetic bounds.

Validation is recorded separately. No irrationality-exponent theorem about
the lemniscate period is asserted by these modules.
-/


==> anc/lean/QuadraticPi/LemniscateEPA5Progress.lean <==
import QuadraticPi.LemniscateEPA4Progress
import QuadraticPi.LemniscateAnalyticBudget
import QuadraticPi.LemniscateAnalyticCollision
import QuadraticPi.LemniscateAnalyticGerm
import QuadraticPi.LemniscateAnalyticTags
import QuadraticPi.LemniscateDeterminantContradiction
import QuadraticPi.LemniscateDifferential
import QuadraticPi.LemniscateFormalGerm
import QuadraticPi.LemniscateJetDeterminant
import QuadraticPi.LemniscateJetMultiplier
import QuadraticPi.LemniscateLogJetDeterminant
import QuadraticPi.LemniscateParameterMargin
import QuadraticPi.LemniscateTaylorAlgebra
import QuadraticPi.LemniscateTaylorBridge

/-!
EPA5 analytic and exact finite-jet progress. EPA remains proved.
The integral normalization g2 = 4 and the assembled selected-minor upper bound
remain open; no irrationality-exponent theorem is asserted by this import.
-/


==> anc/lean/QuadraticPi/LemniscateEPA6Complete.lean <==
import QuadraticPi.LemniscateEPA5Progress
import QuadraticPi.LemniscateActualMinorTransport
import QuadraticPi.LemniscateAnalyticFinalBudget
import QuadraticPi.LemniscateAnalyticJetRealization
import QuadraticPi.LemniscateAnalyticRemainder
import QuadraticPi.LemniscateAnalyticRowData
import QuadraticPi.LemniscateClearedRowTaylor
import QuadraticPi.LemniscateCriticalPoints
import QuadraticPi.LemniscateDataConstruction
import QuadraticPi.LemniscateDisplacementBounds
import QuadraticPi.LemniscateDisplacementExpansion
import QuadraticPi.LemniscateExponentConditional
import QuadraticPi.LemniscateInverseIntegral
import QuadraticPi.LemniscateIrrationalityExponent
import QuadraticPi.LemniscateJetCoordinateTransport
import QuadraticPi.LemniscateJetParameter
import QuadraticPi.LemniscateLogParameterChart
import QuadraticPi.LemniscateMultiplierBudget
import QuadraticPi.LemniscateODEUniqueness
import QuadraticPi.LemniscateOmegaGerm
import QuadraticPi.LemniscateOmegaNormalization
import QuadraticPi.LemniscateRealBranch
import QuadraticPi.LemniscateRealCalculus
import QuadraticPi.LemniscateRealPoleAsymptotics
import QuadraticPi.LemniscateReciprocalBranch
import QuadraticPi.LemniscateRowTaylor
import QuadraticPi.LemniscateSameMinorBound
import QuadraticPi.LemniscateSeriesFlatten
import QuadraticPi.LemniscateSquareInvariantPositivity
import QuadraticPi.LemniscateSquareLattice
import QuadraticPi.LemniscateSquareNormalization
import QuadraticPi.LemniscateTranslatedDeterminant

/-! Complete successor source inventory. Proof status is recorded in the combined build and audit, not inferred from this import list. -/


==> anc/lean/QuadraticPi/LemniscateExceptionalDegree.lean <==
import QuadraticPi.LemniscateCompactJetIdeal
import QuadraticPi.LemniscateIdealPlaceContact
import OAI.NumberTheory.PiExponent.Ampleness.ExceptionalCurveDegree
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

/-!
# The actual elliptic exceptional line bundle degree

The curve map lands in the quotient compactification. The local ideal is
identified through the actual quotient ring, and its divisor is computed at
all normalized places. No divisor-degree equality is an assumption.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateExceptionalDegree
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry OAI.PiExponentSeshadri.Frames
open ExceptionalCurveDegree CurveNormalizationModel CurveValuationCenter CurvePlaceCenter
open LemniscateCompactification.Elliptic LemniscateJetSelector.Elliptic
open LemniscatePlaceContact
open scoped BigOperators

variable {m : ℕ} {E : Type} [Field E] [Algebra ℂ E]

/-- Geometric containment in the actual quotient point recovers every
valuation-theoretic coordinate condition. -/
theorem centered_of_closedPoint_eq (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (hz : TupleRelation z) (c : Fin m → ℂ)
    {X : Scheme} (j : LemniscateCompactJetIdeal.affineSpace m ⟶ X) [IsOpenImmersion j]
    (q : Spec (CommRingCat.of (PlaceValuationRing.ring p)) ⟶ X)
    (hgeneric : Spec.map (CommRingCat.ofHom
        (algebraMap (PlaceValuationRing.ring p) E)) ≫ q =
      Spec.map (CommRingCat.ofHom (tupleEvaluation z hz)) ≫ j)
    (hclosed : q (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
      j (LemniscateCompactJetIdeal.centerPoint c)) :
    CurveCenters.Centered z (fullCenter c) p := by
  have hr : Set.range q ⊆ Set.range j := by
    rintro _ ⟨y, rfl⟩
    exact ((IsLocalRing.specializes_closedPoint y).map q.continuous).mem_open
      j.isOpenEmbedding.isOpen_range
      (hclosed ▸ Set.mem_range_self (LemniscateCompactJetIdeal.centerPoint c))
  let g := IsOpenImmersion.lift j q hr
  have hg : g ≫ j = q := IsOpenImmersion.lift_fac j q hr
  let φ : CoordinateRing m →+* PlaceValuationRing.ring p := (Spec.preimage g).hom
  have hgφ : Spec.map (CommRingCat.ofHom φ) = g := Spec.map_preimage g
  have hcomp : CommRingCat.ofHom φ ≫
      CommRingCat.ofHom (algebraMap (PlaceValuationRing.ring p) E) =
      CommRingCat.ofHom (tupleEvaluation z hz) := by
    apply Spec.map_injective
    rw [Spec.map_comp, hgφ]
    apply (cancel_mono j).mp
    rw [Category.assoc, hg]
    exact hgeneric
  have hgc : g (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
      LemniscateCompactJetIdeal.centerPoint c := by
    apply j.isOpenEmbedding.injective
    change (g ≫ j) (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) = _
    rw [hg, hclosed]
  have hcomap : PrimeSpectrum.comap φ
      (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) =
      LemniscateCompactJetIdeal.centerPoint c := by
    change (Spec.map (CommRingCat.ofHom φ)) _ = _
    rw [hgφ, hgc]
  intro i
  let P : CoordinateRing m := quotientMap m (MvPolynomial.X i - MvPolynomial.C (fullCenter c i))
  have hmem : φ P ∈ IsLocalRing.maximalIdeal (PlaceValuationRing.ring p) := by
    change P ∈ (PrimeSpectrum.comap φ (IsLocalRing.closedPoint (PlaceValuationRing.ring p))).asIdeal
    rw [hcomap]
    change pointEvaluation c P = 0
    simp only [P, pointEvaluation_quotientMap, polynomialPoint, map_sub,
      MvPolynomial.eval₂Hom_X', MvPolynomial.eval₂Hom_C, RingHom.id_apply]
    change (fullCenter c i : ℂ) - fullCenter c i = 0
    exact sub_self _
  have hpos := p.valuation.toValuation.mem_maximalIdeal_iff.mp hmem
  have heval := congrArg
    (fun f : CommRingCat.of (CoordinateRing m) ⟶ CommRingCat.of E => f P) hcomp
  change algebraMap (PlaceValuationRing.ring p) E (φ P) = tupleEvaluation z hz P at heval
  change 0 < p.valuation (algebraMap (PlaceValuationRing.ring p) E (φ P)) at hpos
  rw [heval] at hpos
  simpa only [P, tupleEvaluation_quotientMap, map_sub,
    MvPolynomial.eval₂Hom_X', MvPolynomial.eval₂Hom_C] using hpos

/-- A fixed jet ideal cannot contain the generic point of a nonconstant
actual elliptic tuple. -/
theorem map_jetIdeal_eq_top_of_transcendental
    (z : Fin (m+2) → E) (hcurve : TupleRelation z)
    (hz : ∃ i, Transcendental ℂ (z i))
    (c : Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    Ideal.map (tupleEvaluation z hcurve) (jetIdeal c N a M b) = ⊤ := by
  by_contra htop
  have hbot := (Ideal.eq_bot_or_top
    (Ideal.map (tupleEvaluation z hcurve) (jetIdeal c N a M b))).resolve_right htop
  have hle : jetIdeal c N a M b ≤ RingHom.ker (tupleEvaluation z hcurve) := by
    rw [RingHom.ker_eq_comap_bot]
    exact Ideal.map_le_iff_le_comap.mp hbot.le
  let : (RingHom.ker (tupleEvaluation z hcurve)).IsPrime := RingHom.ker_isPrime _
  have he := (jetIdeal_le_prime_iff_eq_center c N a M b ha hM hb
    (RingHom.ker (tupleEvaluation z hcurve))).mp hle
  obtain ⟨i, hi⟩ := hz
  have hmem : quotientMap m (MvPolynomial.X i - MvPolynomial.C (fullCenter c i)) ∈
      RingHom.ker (tupleEvaluation z hcurve) := by
    rw [he]
    change pointEvaluation c _ = 0
    simp only [pointEvaluation_quotientMap, polynomialPoint, map_sub,
      MvPolynomial.eval₂Hom_X', MvPolynomial.eval₂Hom_C, RingHom.id_apply]
    change (fullCenter c i : ℂ) - fullCenter c i = 0
    exact sub_self _
  change tupleEvaluation z hcurve _ = 0 at hmem
  simp only [tupleEvaluation_quotientMap, map_sub,
    MvPolynomial.eval₂Hom_X', MvPolynomial.eval₂Hom_C, sub_eq_zero] at hmem
  apply hi
  rw [hmem]
  exact isAlgebraic_algebraMap (fullCenter c i)

variable (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)

/-- Localizing the coherent compact extension along its actual affine chart
recovers the same product ideal used in the contact calculation. -/
theorem localIdeal_compactIdeal {A : Type} [CommRing A]
    {K : Type} [Fintype K] (c : K → Fin m → ℂ)
    (N a M : ℕ) (b : Fin m → ℕ) (φ : CoordinateRing m →+* A) :
    localIdeal (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b)
      (Spec.map (CommRingCat.ofHom φ) ≫ chart S hzero hcoordinate) =
      Ideal.map φ (∏ k, jetIdeal (c k) N a M b) := by
  unfold localIdeal
  rw [Scheme.IdealSheafData.comap_comp, LemniscateCompactJetIdeal.restrict_compactIdeal]
  exact ExceptionalCurveDegree.localIdeal_specIdeal _ φ

section Curve
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

/-- Nonvanishing of the pulled-back compact ideal follows from its literal
affine support and the nonconstant generic coordinate tuple. -/
theorem compactIdeal_comap_ne_bot_of_generic
    {K : Type} [Fintype K] (c : K → Fin m → ℂ)
    (N a M : ℕ) (b : Fin m → ℕ) (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i)
    (g : parameterCurve f hf ⟶ compactification S)
    (z : Fin (m+2) → E) (hcurve : TupleRelation z)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      tupleGenericMap S hzero hcoordinate z hcurve) :
    (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b).comap g ≠ ⊥ := by
  have htop : localIdeal
      (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b)
      (parameterCurveGenericPoint f hf ≫ g) = ⊤ := by
    rw [hgeneric, tupleGenericMap, localIdeal_compactIdeal]
    change Ideal.mapHom (tupleEvaluation z hcurve) _ = _
    rw [map_prod]
    have ht : ∀ k : K, Ideal.map (tupleEvaluation z hcurve)
        (jetIdeal (c k) N a M b) = ⊤ := fun k =>
      map_jetIdeal_eq_top_of_transcendental z hcurve hz (c k) N a M b ha hM hb
    simp only [Ideal.mapHom_apply, ht]
    rw [← Ideal.one_eq_top]
    exact Finset.prod_const_one
  intro hbot
  have hb' : localIdeal
      (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b)
      (parameterCurveGenericPoint f hf ≫ g) = ⊥ := by
    simp only [localIdeal, Scheme.IdealSheafData.comap_comp, hbot,
      Scheme.IdealSheafData.comap_bot]
    exact Ideal.map_bot
  exact bot_ne_top (hb'.symm.trans htop)

/-- The normalized place morphism agrees with the actual quotient-ring lift
of the centered coordinates; separatedness supplies uniqueness. -/
theorem centerMorphism_eq_centeredLift
    (g : parameterCurve f hf ⟶ compactification S)
    (z : Fin (m+2) → E)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hrel : TupleRelation z)
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      tupleGenericMap S hzero hcoordinate z hrel)
    (p : NormalizedPlace ℂ E) (c : Fin m → ℂ)
    (hc : CurveCenters.Centered z (fullCenter c) p) :
    centerMorphism f hf p ≫ g =
      Spec.map (CommRingCat.ofHom
        (LemniscateIdealPlaceContact.coordinateMap p z c hc hcurve)) ≫
        chart S hzero hcoordinate := by
  let : (compactification S).IsSeparated := by
    rw [Scheme.isSeparated_iff, ← CategoryTheory.Limits.terminal.comp_from (projection S)]
    infer_instance
  apply centerMorphism_comp_eq_of_generic f hf p g
  rw [hgeneric, tupleGenericMap, ← Category.assoc, ← Spec.map_comp, ← CommRingCat.ofHom_comp]
  congr 2
  apply CommRingCat.hom_ext
  apply Ideal.Quotient.ringHom_ext
  apply RingHom.ext
  intro P
  exact PlaceCenteredBranch.lift_aeval p z (fullCenter c) hc P

/-- The actual local ideal of the compactification, on the normalized
curve, has exactly the previously proved elliptic contact colength. -/
theorem localIdeal_length_eq_contact
    {K : ℕ} (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (N a M : ℕ) (b : Fin m → ℕ)
    (haPos : 0<a) (hMPos : 0<M) (hbPos : ∀ i, 0<b i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r)
    (g : parameterCurve f hf ⟶ compactification S)
    (z : Fin (m+2) → E)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hrel : TupleRelation z) (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g =
      tupleGenericMap S hzero hcoordinate z hrel)
    (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p))]
    (k : Fin K) (hc : CurveCenters.Centered z (fullCenter (c k)) p) :
    ((Module.length (PlaceValuationRing.ring p)
      ((PlaceValuationRing.ring p) ⧸ localIdeal
        (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b)
        (centerMorphism f hf p ≫ g))).toNat : ℚ) =
      r * LemniscatePlaceContact.contact p z (c k) hc hcurve
        (LemniscateContactFamily.nonconstant z (c k) hz) v := by
  rw [centerMorphism_eq_centeredLift S hzero hcoordinate f hf g z hcurve hrel
    hgeneric p (c k) hc, localIdeal_compactIdeal]
  exact LemniscateIdealPlaceContact.mapped_product_colength_eq_contact p z c hinj k hc
    hcurve (LemniscateContactFamily.nonconstant z (c k) hz) v hv N a M b
    haPos hMPos hbPos hN hM r ha hb

/-- Exact degree of any line bundle presenting the actual pulled-back
compact elliptic jet ideal. In the blowup application this is the literal
exceptional ideal line bundle. Both local orders and global support are
proved; neither is supplied as a degree hypothesis. -/
theorem compactIdeal_degree_eq_neg_contact_sum
    {K : ℕ} (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (N a M : ℕ) (b : Fin m → ℕ)
    (haPos : 0<a) (hMPos : 0<M) (hbPos : ∀ i, 0<b i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r)
    {Y : Scheme} (π : Y ⟶ compactification S)
    (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal
      (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b) π J ι)
    (g : parameterCurve f hf ⟶ Y) (z : Fin (m+2) → E)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hrel : TupleRelation z) (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ g ≫ π =
      tupleGenericMap S hzero hcoordinate z hrel)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (hfinite : ∀ t : E, Transcendental ℂ t →
      FiniteDimensional (IntermediateField.adjoin ℂ {t}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -r * ∑ p ∈ LemniscateContactFamily.places hfinite z c hz,
        LemniscateContactFamily.contact hres hfinite z c hz hcurve v p := by
  classical
  let I := LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b
  have hg : I.comap (g ≫ π) ≠ ⊥ :=
    compactIdeal_comap_ne_bot_of_generic S hzero hcoordinate f hf c N a M b
      haPos hMPos hbPos (g ≫ π) z hrel hz hgeneric
  let D := idealDivisor f hf I π J ι hJ g hg
  let P := LemniscateContactFamily.places hfinite z c hz
  have hzeroD (p : NormalizedPlace ℂ E) (hp : p ∉ P) : D p = 0 := by
    have havoid : (centerMorphism f hf p ≫ g ≫ π)
        (IsLocalRing.closedPoint (PlaceValuationRing.ring p)) ∉ I.support := by
      intro hmem
      change _ ∈ ((LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate
        c N a M b).support : Set (compactification S)) at hmem
      rw [LemniscateCompactJetIdeal.support_compactIdeal_eq_range S hzero hcoordinate
        c N a M b haPos hMPos hbPos] at hmem
      obtain ⟨k, hk⟩ := hmem
      have hfield : Spec.map (CommRingCat.ofHom
          (algebraMap (PlaceValuationRing.ring p) E)) ≫
          (centerMorphism f hf p ≫ g ≫ π) =
          Spec.map (CommRingCat.ofHom (tupleEvaluation z hrel)) ≫
            chart S hzero hcoordinate := by
        rw [← Category.assoc, centerMorphism_generic]
        exact hgeneric
      apply hp
      exact (LemniscateContactFamily.mem_places hfinite z c hz p).mpr
        ⟨k, centered_of_closedPoint_eq p z hrel (c k)
          (chart S hzero hcoordinate) _ hfield hk.symm⟩
    change idealDivisor f hf I π J ι hJ g hg p = 0
    rw [idealDivisor_apply, localIdeal_eq_top_of_not_mem I _ havoid]
    simp
  have hsupport : D.support ⊆ P := by
    intro p hp
    by_contra h
    exact (Finsupp.mem_support_iff.mp hp) (hzeroD p h)
  have hvalue (p : NormalizedPlace ℂ E) (hp : p ∈ P) :
      (D p : ℚ) = r * LemniscateContactFamily.contact hres hfinite z c hz hcurve v p := by
    let := hres p
    have hp' : p ∈ LemniscateContactFamily.places hfinite z c hz := hp
    let k := LemniscateContactFamily.center hfinite z c hz p hp
    have hc := LemniscateContactFamily.centered hfinite z c hz p hp
    have h := localIdeal_length_eq_contact S hzero hcoordinate f hf c hinj N a M b
      haPos hMPos hbPos v hv hN hM r ha hb (g ≫ π) z hcurve hrel hz hgeneric p k hc
    change (idealDivisor f hf I π J ι hJ g hg p : ℚ) = _
    rw [idealDivisor_apply]
    simpa only [LemniscateContactFamily.contact, LemniscateCurveContact.contacts,
      dite_eq_left hp', LemniscateContactFamily.centerValue_of_mem hfinite z c hz p hp',
      I, k] using h
  have hsum : D.sum (fun _ n => (n : ℚ)) =
      r * ∑ p ∈ P, LemniscateContactFamily.contact hres hfinite z c hz hcurve v p := by
    rw [D.sum_of_support_subset hsupport (fun _ n => (n : ℚ)) (by simp)]
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl (fun p hp => hvalue p hp)
  have hd := degree_eq_neg_idealDivisor_sum f hf I π J ι hJ g hg
  have hdq : ((eulerCharacteristic (parameterCurveStructureMap f hf) 1 (J.pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℚ) =
      -D.sum (fun _ n => (n : ℚ)) := by
    simpa only [Int.cast_neg, Finsupp.sum, Int.cast_sum, Int.cast_natCast] using
      congrArg (fun a : ℤ => (a : ℚ)) hd
  rw [hsum] at hdq
  simpa only [neg_mul, P] using hdq

/-- Transport of the proved exceptional Euler degree to the numerical degree
on an actual integral curve, through a finite normalization which is an
isomorphism on a nonempty open. -/
theorem compactIdeal_curveDegree
    {K : ℕ} (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (N a M : ℕ) (b : Fin m → ℕ)
    (haPos : 0<a) (hMPos : 0<M) (hbPos : ∀ i, 0<b i)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r)
    {Y : Scheme} (pY : Y ⟶ Spec (.of ℂ)) [IsProper pY]
    (H : LineBundle Y) (hH : H.IsAmple) (C : NumericalAmpleness.IntegralCurve Y)
    (π : Y ⟶ compactification S) (J : LineBundle Y) (ι : J.sheaf ⟶ O Y)
    (hJ : PresentsPullbackIdeal
      (LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c N a M b) π J ι)
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ pY = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (z : Fin (m+2) → E)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hrel : TupleRelation z) (hz : ∃ i, Transcendental ℂ (z i))
    (hgeneric : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding) ≫ π =
      tupleGenericMap S hzero hcoordinate z hrel)
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (PlaceValuationRing.ring p)))
    (hfinite : ∀ t : E, Transcendental ℂ t →
      FiniteDimensional (IntermediateField.adjoin ℂ {t}) E) :
    (NumericalAmpleness.curveDegree pY J C : ℝ) =
      -(r : ℝ) * ∑ p ∈ LemniscateContactFamily.places hfinite z c hz,
        (LemniscateContactFamily.contact hres hfinite z c hz hcurve v p : ℝ) := by
  rw [CurveNormalizedDegreeTransfer.curveDegree_eq_normalized
    pY H hH C f hf g hg W hW]
  have h := compactIdeal_degree_eq_neg_contact_sum S hzero hcoordinate f hf c hinj
    N a M b haPos hMPos hbPos v hv hN hM r ha hb π J ι hJ
    (g ≫ C.embedding) z hcurve hrel hz hgeneric hres hfinite
  exact_mod_cast h

end Curve
end QuadraticPi.LemniscateExceptionalDegree


==> anc/lean/QuadraticPi/LemniscateExponentConditional.lean <==
import QuadraticPi.LemniscateDataConstruction
import QuadraticPi.LemniscateUnconditionalMinors
import QuadraticPi.LemniscatePeriodGeometry
import QuadraticPi.CofinalComparison
import QuadraticPi.ExponentConclusion
import OAI.NumberTheory.PiExponent.Approximation.MatrixCounting

/-!
# The lemniscate exponent conclusion conditional on an exact analytic bound

This module PROVES the arithmetic, parameter, approximation-selection and
cofinal-comparison assembly. `SameMinorAnalyticStatement` is an explicit OPEN
premise: it is an eventual analytic upper bound for the literal arithmetic
minor with the same selected source columns, not a hypothesis about existence
of an unspecified small determinant. No proof of that premise is introduced.

Consequently the endpoint below is CONDITIONAL, not a completed proof of
`irrationalityExponent Omega = 2`. The alternate normalization interface exposes
both the period-normalization obligation and the analytic-bound obligation.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateExponentConditional

open OAI.PiExponent SeparatedWeightPA LemniscateDataConstruction
open Filter
open scoped BigOperators Topology

abbrev Row {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (H : ℝ) :=
  LemniscateDeterminant.Row d.N (d.B.v0 : ℝ) (d.B.theta : ℝ)
    (MatrixArithmetic.logWeights q) H

abbrev Column {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (H : ℝ) :=
  LemniscateDeterminant.Column (d.B.w0 : ℝ) (MatrixArithmetic.logWeights q) H

def minor {nu cost : ℝ} (d : ScalarData nu cost)
    (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (S : ℕ) (H : ℝ)
    (selection : Row d q H → Column d q H) : Matrix (Row d q H) (Row d q H) ℂ :=
  LemniscateDeterminant.selectedMinor d.N S d.B.w0 d.B.v0 d.B.theta
    (1 / (d.B.theta : ℝ)) H p q selection

def rowCount {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (H : ℝ) : ℝ := Fintype.card (Row d q H)

def mean {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (H : ℝ) : ℝ :=
  MatrixArithmetic.meanRowWeight d.B.K d.B.v0 d.B.theta q H

def collisionRate {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (H : ℝ) : ℝ :=
  collisionConstant * d.P.eta ^ 2 * rowCount d q H /
    (H * MatrixCounting.lowIndexCount d.P.A q H)

def collisionLimit {nu cost : ℝ} (d : ScalarData nu cost) : ℝ :=
  collisionConstant * (d.P.eta ^ 2 * (d.B.K : ℝ) * (d.B.theta : ℝ) ^ d.B.m /
    (((d.B.m : ℝ) + 1) * (d.B.v0 : ℝ) * (d.P.A : ℝ) ^ d.B.m))

theorem tendsto_collisionRate {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (hq : ∀ i, 2 ≤ q i) :
    Tendsto (collisionRate d q) atTop (𝓝 (collisionLimit d)) := by
  have hA : 0 < d.P.A := by exact_mod_cast d.P.A_pos
  have h := MatrixCounting.tendsto_collisionRatio d.B.K d.B.v0 d.B.theta d.P.A q
    d.B.v0_pos d.B.theta_pos hA hq collisionConstant d.P.eta
  have hc : (fun H => MatrixCounting.rowCount d.B.K d.B.v0 d.B.theta q H) =
      rowCount d q := by
    funext H
    simp only [MatrixCounting.rowCount, rowCount, Row, LemniscateDeterminant.Row, d.square]
  simp only [hc] at h
  have he : collisionConstant * d.P.eta ^ 2 * (d.B.K : ℝ) * (d.B.theta : ℝ) ^ d.B.m /
      (((d.B.m : ℝ) + 1) * (d.B.v0 : ℝ) * (d.P.A : ℝ) ^ d.B.m) = collisionLimit d := by
    unfold collisionLimit
    ring
  rw [he] at h
  exact h

theorem mean_bounds {nu cost : ℝ} (d : ScalarData nu cost)
    (q : Fin d.B.m → ℕ) (hq : ∀ i, 2 ≤ q i) (H : ℝ) (hH : 0 < H) :
    0 ≤ mean d q H ∧ mean d q H ≤ (d.B.theta : ℝ) := by
  have hv : 0 < (d.B.v0 : ℝ) := by exact_mod_cast d.B.v0_pos
  have ht : 0 < (d.B.theta : ℝ) := by exact_mod_cast d.B.theta_pos
  exact ⟨MatrixArithmetic.meanRowWeight_nonneg _ _ _ _ hH.le,
    MatrixArithmetic.meanRowWeight_le_theta q hq
      (lt_of_lt_of_le Nat.zero_lt_one d.B.K_pos) hv ht hH⟩

/-- OPEN analytic obligation. All constants are fixed before `nu`, dimension,
weights and selected columns. The bound is for the SAME actual arithmetic
minor whose nonzero value is supplied by EPA. Its only permitted extra error
tends to zero with H for the already fixed finite data. -/
def SameMinorAnalyticStatement (cost Cw : ℝ) : Prop :=
  ∀ (nu : ℝ), 2 < nu → ∀ d : ScalarData nu cost,
    ∀ (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (wmin : ℝ),
      (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) → 0 < wmin →
      (∀ i, wmin ≤ MatrixArithmetic.logWeights q i) →
      (∀ i, |Lemniscate.Omega - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-nu)) →
      ∃ err : ℝ → ℝ, Tendsto err atTop (𝓝 0) ∧
        ∀ᶠ H : ℕ in atTop, ∀ S : ℕ, (H : ℝ) ≤ (S : ℝ) * (d.B.v0 : ℝ) →
          ∀ selection : Row d q H → Column d q H,
            (minor d p q S H selection).det ≠ 0 →
              Real.log ‖(minor d p q S H selection).det‖ / (rowCount d q H * H) ≤
                analyticError d Cw wmin + err H +
                  max (-collisionRate d q H)
                    (-nu * ((d.P.A : ℝ) * (1 - d.P.eta) - mean d q H))

/-- The remaining analytic bridge, displayed separately from its unproved
period normalization. This definition provides no witness of either premise. -/
def NormalizedAnalyticBridge (cost Cw : ℝ) : Prop :=
  LemniscatePeriod.omegaPair.g₂ = 4 → SameMinorAnalyticStatement cost Cw

/-- EPA and the exact analytic upper bound exclude an unbounded collection of
bad rational approximations. No irrationality assumption is needed. -/
theorem no_unbounded_approximations_of_analyticStatement
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hanalytic : SameMinorAnalyticStatement cost Cw)
    (nu : ℝ) (hnu : 2 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |Lemniscate.Omega - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu)) : False := by
  classical
  obtain ⟨d⟩ := exists_scalarData nu cost hnu hcost
  obtain ⟨T, hT⟩ := LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds
    d.B d.N d.square
  obtain ⟨p, q, wmin, happ, hw, hmin, hwmin, herror⟩ :=
    exists_small_error_approximations hnu d Cw hCw T hbad
  have hp : ∀ i, p i ≠ 0 := fun i => (happ i).2.1
  have hq : ∀ i, 2 ≤ q i := fun i => (happ i).1
  obtain ⟨err, herr, hupper⟩ := hanalytic nu hnu d p q wmin hp hq hmin hwmin
    (fun i => (happ i).2.2)
  obtain ⟨H0, hH0⟩ := Filter.eventually_atTop.mp hupper
  have hbudget := LemniscateParameterMargin.budget_pos d.P
  have hfour := LemniscateParameterMargin.four_budget_le_gap d.P
  have hsmall : LemniscateParameterMargin.budget d.P ≤ 1 / 4 := by
    unfold LemniscateParameterMargin.budget
    linarith [min_le_left (1 : ℝ) (LemniscateParameterMargin.gap d.P)]
  have hgap : arithmeticError d q wmin + analyticError d Cw wmin <
      nu * ((d.P.A : ℝ) * (1 - d.P.eta) - d.B.theta) - (1 - d.B.theta) := by
    rw [d.theta_eq]
    change arithmeticError d q wmin + analyticError d Cw wmin <
      LemniscateParameterMargin.gap d.P
    linarith
  have hcollision : 1 + arithmeticError d q wmin + analyticError d Cw wmin <
      collisionLimit d := by
    have hm := d.collision_margin
    change 3 < collisionLimit d at hm
    linarith
  apply cofinal_determinant_bounds_inconsistent nu d.B.theta
    ((d.P.A : ℝ) * (1 - d.P.eta)) (arithmeticError d q wmin)
    (analyticError d Cw wmin) (collisionLimit d) (mean d q) err (collisionRate d q)
    (by linarith) hgap hcollision herr (tendsto_collisionRate d q hq) (mean_bounds d q hq)
  intro L
  obtain ⟨H, hLH, hH, S, hS, selection, _hinj, hdet, hlower⟩ :=
    hT p q hp hq hw (1 / (d.B.theta : ℝ)) wmin le_rfl hmin hwmin (max L H0)
  have hlarge : H0 ≤ H := (le_max_right L H0).trans hLH
  have hSreal : (H : ℝ) ≤ (S : ℝ) * (d.B.v0 : ℝ) := by exact_mod_cast hS
  refine ⟨H, (le_max_left _ _).trans hLH, hH,
    Real.log ‖(minor d p q S H selection).det‖ / (rowCount d q H * H),
    ?_, hH0 H hlarge S hSreal selection hdet⟩
  simpa only [mean, d.square, arithmeticError, minor, rowCount, Row] using hlower

/-- CONDITIONAL all-denominator lower bound. Exact rational equality is also
excluded, which prevents a vacuous irrationality-exponent conclusion. -/
theorem strict_eventualLowerBound_of_analyticStatement
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hanalytic : SameMinorAnalyticStatement cost Cw) :
    ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ) ^ (-nu) < |Lemniscate.Omega - (p : ℝ) / q| := by
  intro nu hnu
  by_contra h
  push Not at h
  apply no_unbounded_approximations_of_analyticStatement cost Cw hcost hCw hanalytic nu hnu
  intro Q
  obtain ⟨p, q, hq, herr⟩ := h (max Q 2) (le_max_right _ _)
  exact ⟨p, q, (le_max_left _ _).trans hq, herr⟩

theorem eventualLowerBound_of_analyticStatement
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hanalytic : SameMinorAnalyticStatement cost Cw) :
    QuadraticPi.EventualLowerBound Lemniscate.Omega := by
  intro nu hnu
  obtain ⟨Q, hQ, hb⟩ :=
    strict_eventualLowerBound_of_analyticStatement cost Cw hcost hCw hanalytic nu hnu
  exact ⟨Q, hQ, fun p q hq => (hb p q hq).le⟩

/-- Irrationality is derived from the all-denominator estimate; it is not an
additional transcendence or irrationality premise. -/
theorem irrational_of_analyticStatement
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hanalytic : SameMinorAnalyticStatement cost Cw) : Irrational Lemniscate.Omega :=
  QuadraticPi.irrational_of_eventualLowerBound
    (eventualLowerBound_of_analyticStatement cost Cw hcost hCw hanalytic)

/-- Conditional endpoint: the displayed analytic statement remains an OPEN
mathematical obligation, not a theorem proved in this module. -/
theorem irrationalityExponent_eq_two_of_analyticStatement
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hanalytic : SameMinorAnalyticStatement cost Cw) :
    QuadraticPi.irrationalityExponent Lemniscate.Omega = 2 :=
  QuadraticPi.irrationalityExponent_eq_two_of_strict_eventual_bound
    (strict_eventualLowerBound_of_analyticStatement cost Cw hcost hCw hanalytic)

/-- The conditional endpoint with the ordinary reduced-rational exponent
definition fully unfolded. The positive approximation-error condition is
nonvacuous because irrationality was proved from the same analytic premise. -/
theorem approximation_supremum_eq_two_of_analyticStatement
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hanalytic : SameMinorAnalyticStatement cost Cw) :
    sSup {nu : ℝ | 0 < nu ∧
      Set.Infinite {r : ℚ | 2 ≤ r.den ∧ 0 < |Lemniscate.Omega - (r : ℝ)| ∧
        |Lemniscate.Omega - (r : ℝ)| < (r.den : ℝ) ^ (-nu)}} = 2 :=
  QuadraticPi.approximation_supremum_eq_two
    (eventualLowerBound_of_analyticStatement cost Cw hcost hCw hanalytic)

/-- Both remaining assumptions are explicit. Neither normalization nor the
normalized analytic bridge is asserted here. -/
theorem irrationalityExponent_eq_two_of_normalization_and_analyticBridge
    (cost Cw : ℝ) (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4)
    (hbridge : NormalizedAnalyticBridge cost Cw) :
    QuadraticPi.irrationalityExponent Lemniscate.Omega = 2 :=
  irrationalityExponent_eq_two_of_analyticStatement cost Cw hcost hCw (hbridge hnorm)

end QuadraticPi.LemniscateExponentConditional


==> anc/lean/QuadraticPi/LemniscateFiniteProjection.lean <==
import QuadraticPi.LemniscateCompactificationAlgebra
import Mathlib.RingTheory.Ideal.GoingUp
import Mathlib.RingTheory.IntegralClosure.Algebra.Basic
import Mathlib.Algebra.Polynomial.Monic

/-! The literal elliptic coordinate ring is integral over C[y,X_1,...,X_m].
The omitted coordinate x satisfies the explicit monic cubic x^3-x-y^2. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateFiniteProjection

open MvPolynomial
open LemniscateCompactification.Elliptic

abbrev BaseRing (m : ℕ) := MvPolynomial (Fin (m + 1)) ℂ

def baseMap (m : ℕ) : BaseRing m →+* CoordinateRing m :=
  (quotientMap m).comp (MvPolynomial.rename Fin.succ).toRingHom

instance baseAlgebra (m : ℕ) : Algebra (BaseRing m) (CoordinateRing m) :=
  (baseMap m).toAlgebra

@[simp] theorem algebraMap_base (m : ℕ) (p : BaseRing m) :
    algebraMap (BaseRing m) (CoordinateRing m) p =
      quotientMap m (MvPolynomial.rename Fin.succ p) := rfl

@[simp] theorem algebraMap_base_X (m : ℕ) (i : Fin (m + 1)) :
    algebraMap (BaseRing m) (CoordinateRing m) (MvPolynomial.X i) =
      quotientMap m (MvPolynomial.X i.succ) := by
  simp only [algebraMap_base, MvPolynomial.rename_X]

@[simp] theorem algebraMap_base_C (m : ℕ) (c : ℂ) :
    algebraMap (BaseRing m) (CoordinateRing m) (MvPolynomial.C c) =
      quotientMap m (MvPolynomial.C c) := by
  simp only [algebraMap_base, MvPolynomial.rename_C]

theorem x_isIntegral (m : ℕ) :
    IsIntegral (BaseRing m) (quotientMap m (MvPolynomial.X (0 : Fin (m + 2)))) := by
  refine ⟨Polynomial.X ^ 3 -
    (Polynomial.X + Polynomial.C ((MvPolynomial.X (0 : Fin (m + 1))) ^ 2)), ?_, ?_⟩
  · apply Polynomial.monic_X_pow_sub
    apply lt_of_le_of_lt (Polynomial.degree_add_le _ _)
    apply max_lt
    · simp
    · exact lt_of_le_of_lt Polynomial.degree_C_le (by norm_num)
  · simp only [Polynomial.eval₂_sub, Polynomial.eval₂_pow, Polynomial.eval₂_X,
      Polynomial.eval₂_add, Polynomial.eval₂_C, map_pow, algebraMap_base_X]
    have h := quotient_relation m
    linear_combination -h

theorem coordinate_isIntegral (m : ℕ) (i : Fin (m + 2)) :
    IsIntegral (BaseRing m) (quotientMap m (MvPolynomial.X i)) := by
  cases i using Fin.cases with
  | zero => exact x_isIntegral m
  | succ i =>
    rw [← algebraMap_base_X]
    exact isIntegral_algebraMap

instance base_isIntegral (m : ℕ) : Algebra.IsIntegral (BaseRing m) (CoordinateRing m) := by
  constructor
  intro a
  obtain ⟨p, rfl⟩ := Ideal.Quotient.mk_surjective a
  change IsIntegral (BaseRing m) (quotientMap m p)
  induction p using MvPolynomial.induction_on with
  | C c =>
    rw [← algebraMap_base_C]
    exact isIntegral_algebraMap
  | add p q hp hq =>
    rw [map_add]
    exact hp.add hq
  | mul_X p i hp =>
    rw [map_mul]
    exact hp.mul (coordinate_isIntegral m i)

/-- Any ideal of this actual elliptic domain with zero contraction is zero.
The domain instance is supplied by the separately proved irreducibility of
the cubic; no finite-projection premise is assumed here. -/
theorem ideal_eq_bot_of_base_comap_eq_bot (m : ℕ) [IsDomain (CoordinateRing m)]
    (I : Ideal (CoordinateRing m)) (hI : I.comap (baseMap m) = ⊥) : I = ⊥ := by
  exact Ideal.eq_bot_of_under_eq_bot (R := BaseRing m) hI

end QuadraticPi.LemniscateFiniteProjection



==> anc/lean/QuadraticPi/LemniscateFixedIdealContact.lean <==
import QuadraticPi.LemniscateWeightedJetSupport
import QuadraticPi.LemniscateDVRContact
import OAI.NumberTheory.PiExponent.Jets.BranchContactIdeal

/-! Exact colength of the fixed elliptic rectangular jet ideal at an actual
centered DVR branch.  The formal logarithm tail is controlled from its literal
coefficients, including the branch with y=0.  No contact equality is assumed. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateFixedIdealContact
open OAI.PiExponent
open LemniscateJetSelector LemniscateJetSelector.Elliptic
open LemniscateBranchEvaluation

/-- Literal elliptic logarithm remainder, after a fixed polynomial cutoff. -/
def tail (N : ℕ) : PowerSeries ℂ := jetSeriesTail ellipticLogComplex N

theorem tail_order_ge (N : ℕ) : (N : ℕ∞) ≤ (tail N).order :=
  PowerSeries.nat_le_order _ N (jetSeriesTail_coeff_zero ellipticLogComplex N)

theorem composed_tail_order_ge (N : ℕ) (t : PowerSeries ℂ)
    (ht : PowerSeries.constantCoeff t=0) :
    (N : ℕ∞)*t.order ≤ (PowerSeries.subst t (tail N)).order := by
  calc
    (N : ℕ∞)*t.order = MvPowerSeries.order t*N := by
      rw [PowerSeries.order_eq_order,mul_comm]
    _ ≤ MvPowerSeries.order t*(tail N).order := mul_le_mul_right (tail_order_ge N) _
    _ ≤ MvPowerSeries.order (PowerSeries.subst t (tail N)) :=
      PowerSeries.le_order_subst t (PowerSeries.HasSubst.of_constantCoeff_zero' ht) _

/-- The proof treats an identically zero base coordinate as infinite order;
no nonzero-base hypothesis is needed. -/
theorem composed_tail_strict_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (a : Fin (m+1) → PowerSeries ℂ) (hne : ∃ i, a i≠0)
    (ha : ∀ i, PowerSeries.constantCoeff (a i)=0)
    (N : ℕ) (hN : ∀ i : Fin m, v i.succ < (N : ℚ)*v 0)
    (i : Fin m) (k : ℕ)
    (hk : (PowerSeries.subst (a 0) (tail N)).order=(k : ℕ∞)) :
    BranchContact.contact v a hne*v i.succ < (k : ℚ) := by
  have hNp : 0<N := by
    by_contra h
    have hz : N=0 := by omega
    have hh := hN i
    rw [hz,Nat.cast_zero,zero_mul] at hh
    exact (not_lt_of_ge (hv i.succ).le) hh
  have hb := composed_tail_order_ge N (a 0) (ha 0)
  rw [hk] at hb
  have hfinite : (a 0).order≠⊤ := by
    intro htop
    have hN0 : (N : ℕ∞)≠0 := by exact_mod_cast hNp.ne'
    simp only [htop,ENat.mul_top hN0] at hb
    simp at hb
  obtain ⟨n,hn⟩ := ENat.ne_top_iff_exists.mp hfinite
  rw [← hn] at hb
  have hnat : N*n≤k := by exact_mod_cast hb
  have hc := BranchContact.contact_bound v hv a hne 0 n hn.symm
  have hpos := BranchContact.contact_pos v hv a hne ha
  calc
    BranchContact.contact v a hne*v i.succ <
        BranchContact.contact v a hne*((N : ℚ)*v 0) := mul_lt_mul_of_pos_left (hN i) hpos
    _ = (N : ℚ)*(BranchContact.contact v a hne*v 0) := by ring
    _ ≤ (N : ℚ)*(n : ℚ) := mul_le_mul_of_nonneg_left hc (by positivity)
    _ ≤ (k : ℚ) := by exact_mod_cast hnat

def composedTails {m : ℕ} (a : Fin (m+1) → PowerSeries ℂ) (N : ℕ) :
    Fin (m+1) → PowerSeries ℂ :=
  Fin.cases 0 (fun _ => PowerSeries.subst (a 0) (tail N))

theorem composedTails_strict_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (a : Fin (m+1) → PowerSeries ℂ) (hne : ∃ i, a i≠0)
    (ha : ∀ i, PowerSeries.constantCoeff (a i)=0)
    (N : ℕ) (hN : ∀ i : Fin m, v i.succ < (N : ℚ)*v 0) :
    ∀ i (k : ℕ), (composedTails a N i).order=(k : ℕ∞) →
      BranchContact.contact v a hne*v i < (k : ℚ) := by
  intro i k hk
  cases i using Fin.cases with
  | zero => simp [composedTails] at hk
  | succ i =>
    apply composed_tail_strict_contact v hv a hne ha N hN i k
    simpa only [composedTails,Fin.cases_succ,PowerSeries.order_eq_order] using hk

section Ring
variable {A : Type*} [CommRing A] [Algebra ℂ A]

def truncatedCoordinates {m : ℕ} (c : Fin m → ℂ) (y : A) (z : Fin m → A)
    (N : ℕ) : Fin (m+1) → A :=
  Fin.cases y (fun i => z i-algebraMap ℂ A (c i)-Polynomial.aeval y (logPolynomial N))

/-- The actual image of the polynomial jet ideal, with its branch selector. -/
def fixedIdeal {m : ℕ} (c : Fin m → ℂ) (x y : A) (z : Fin m → A)
    (N a M : ℕ) (b : Fin m → ℕ) : Ideal A :=
  rectangularIdeal x y
    (fun i => z i-algebraMap ℂ A (c i)-Polynomial.aeval y (logPolynomial N)) a M b

omit [Algebra ℂ A] in
theorem powerIdeal_cons {m : ℕ} (y : A) (u : Fin m → A) (a : ℕ) (b : Fin m → ℕ) :
    BranchContactIdeal.powerIdeal (Fin.cases y u) (Fin.cases a b)=
      Ideal.span {y^a} ⊔ ⨆ i, Ideal.span {(u i)^(b i)} := by
  apply le_antisymm
  · apply Ideal.span_le.mpr
    rintro q ⟨i,rfl⟩
    cases i using Fin.cases with
    | zero => exact Ideal.mem_sup_left (Ideal.subset_span (Set.mem_singleton _))
    | succ i => exact Ideal.mem_sup_right (Ideal.mem_iSup_of_mem i
        (Ideal.subset_span (Set.mem_singleton _)))
  · apply sup_le
    · rw [Ideal.span_singleton_le_iff_mem]
      exact Ideal.subset_span ⟨0,rfl⟩
    · apply iSup_le
      intro i
      rw [Ideal.span_singleton_le_iff_mem]
      exact Ideal.subset_span ⟨i.succ,rfl⟩

/-- Mapping the literal coordinate-ring ideal gives exactly the displayed
DVR ideal, by mapping its generators. -/
theorem map_jetIdeal {m : ℕ}
    (f : LemniscateCompactification.Elliptic.CoordinateRing m →+* A)
    (hf : ∀ r, f (LemniscateCompactification.Elliptic.constants m r)=algebraMap ℂ A r)
    (c : Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    Ideal.map f (jetIdeal c N a M b)=
      fixedIdeal c (f (x m)) (f (y m)) (fun i => f (additive i)) N a M b := by
  have hh : f.comp (LemniscateCompactification.Elliptic.constants m)=algebraMap ℂ A :=
    RingHom.ext hf
  have hlog : f (logShift m N)=Polynomial.aeval (f (y m)) (logPolynomial N) := by
    rw [logShift,Polynomial.hom_eval₂,hh]
    rfl
  simp only [jetIdeal,fixedIdeal,rectangularIdeal,selectorIdeal,Ideal.map_sup,
    Ideal.map_span,Set.image_insert_eq,Set.image_singleton,map_pow,Ideal.map_iSup,
    map_sub,hf,hlog]

end Ring

section DVR
variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

theorem expansion_polynomial_aeval (y : A) (p : Polynomial ℂ) :
    DVRBranch.expansion ℂ A (Polynomial.aeval y p)=
      Polynomial.aeval (DVRBranch.expansion ℂ A y) p := by
  have h : (DVRBranch.expansion ℂ A).comp (Polynomial.aeval y)=
      Polynomial.aeval (DVRBranch.expansion ℂ A y) := by
    apply Polynomial.algHom_ext
    simp
  exact AlgHom.congr_fun h p

theorem expansion_truncatedCoordinates {m : ℕ} (c : Fin m → ℂ) (y : A)
    (z : Fin m → A) (N : ℕ)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y=0) :
    (fun i => DVRBranch.expansion ℂ A (truncatedCoordinates c y z N i))=
      fun i => LemniscateDVRContact.coordinates c y z i+
        composedTails (LemniscateDVRContact.coordinates c y z) N i := by
  have ht : PowerSeries.constantCoeff (DVRBranch.expansion ℂ A y)=0 := by simpa using hy
  have hs := PowerSeries.HasSubst.of_constantCoeff_zero' ht
  funext i
  cases i using Fin.cases with
  | zero => simp [truncatedCoordinates,LemniscateDVRContact.coordinates,branchCoordinates,composedTails]
  | succ i =>
    simp only [truncatedCoordinates,LemniscateDVRContact.coordinates,branchCoordinates,
      composedTails,Fin.cases_succ,Fin.cases_zero,map_sub,AlgHom.commutes,
      expansion_polynomial_aeval,tail,jetSeriesTail,PowerSeries.subst_sub hs]
    rw [PowerSeries.subst_coe hs]
    change DVRBranch.expansion ℂ A (z i)-PowerSeries.C (c i)-
      Polynomial.aeval (DVRBranch.expansion ℂ A y) (logPolynomial N)=_
    simp only [logPolynomial]
    ring

theorem truncatedCoordinates_nonzero {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (c : Fin m → ℂ)
    (y : A) (z : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y=0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i)=c i)
    (hnc : y≠0 ∨ ∃ i, z i≠algebraMap ℂ A (c i))
    (N : ℕ) (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) :
    ∃ i, truncatedCoordinates c y z N i≠0 := by
  have hn := BranchContact.add_not_all_zero v hv _ _
    (LemniscateDVRContact.coordinates_nonzero c y z hnc)
    (composedTails_strict_contact v hv _ (LemniscateDVRContact.coordinates_nonzero c y z hnc)
      (LemniscateDVRContact.coordinates_centered c y z hy hz) N hN)
  obtain ⟨i,hi⟩ := hn
  have he := congrFun (expansion_truncatedCoordinates c y z N hy) i
  refine ⟨i,fun hzero => hi ?_⟩
  rw [← he,hzero,map_zero]

theorem truncated_contact_eq {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (c : Fin m → ℂ)
    (y : A) (z : Fin m → A)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y=0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i)=c i)
    (hnc : y≠0 ∨ ∃ i, z i≠algebraMap ℂ A (c i))
    (N : ℕ) (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) :
    BranchContactIdeal.contact v (truncatedCoordinates c y z N)
      (truncatedCoordinates_nonzero v hv c y z hy hz hnc N hN)=
        LemniscateDVRContact.contact v c y z hnc := by
  unfold BranchContactIdeal.contact LemniscateDVRContact.contact
  have hh := BranchContact.contact_add_high_tail v hv _ _
    (LemniscateDVRContact.coordinates_nonzero c y z hnc)
    (composedTails_strict_contact v hv _ (LemniscateDVRContact.coordinates_nonzero c y z hnc)
      (LemniscateDVRContact.coordinates_centered c y z hy hz) N hN)
  simpa only [← expansion_truncatedCoordinates c y z N hy] using hh

/-- The cubic selector is actually redundant in the centered DVR. -/
theorem fixedIdeal_eq_powerIdeal {m : ℕ} (c : Fin m → ℂ) (x y : A)
    (z : Fin m → A) (N a M : ℕ) (b : Fin m → ℕ)
    (hx : CurveLocalOrder.residueAugmentation ℂ A x=0)
    (hcurve : x^3-x=y^2) (hM : a≤2*M) :
    fixedIdeal c x y z N a M b=
      BranchContactIdeal.powerIdeal (truncatedCoordinates c y z N) (Fin.cases a b) := by
  have hu : IsUnit (x^2-1) := by
    apply (IsLocalRing.residue_ne_zero_iff_isUnit _).mp
    intro hr
    have he : CurveLocalOrder.residueAugmentation ℂ A (x^2-1)=0 := by
      change (CurveLocalOrder.residueCoefficientEquiv ℂ A).symm
        (IsLocalRing.residue A (x^2-1))=0
      rw [hr,map_zero]
    simp only [map_sub,map_pow,map_one,hx,zero_pow (by decide : (2 : ℕ)≠0),zero_sub] at he
    norm_num at he
  rw [fixedIdeal,rectangularIdeal,selectorIdeal_eq_principal x y hcurve hu a M hM]
  exact (powerIdeal_cons y _ a b).symm

/-- Exact local colength, with the same fixed rectangle used in the power
inclusion.  In particular, y is allowed to vanish identically. -/
theorem fixedIdeal_colength_eq_contact {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (c : Fin m → ℂ)
    (x y : A) (z : Fin m → A)
    (hx : CurveLocalOrder.residueAugmentation ℂ A x=0)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y=0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i)=c i)
    (hcurve : x^3-x=y^2) (hnc : y≠0 ∨ ∃ i, z i≠algebraMap ℂ A (c i))
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r) :
    ((Module.length A (A ⧸ fixedIdeal c x y z N a M b)).toNat : ℚ)=
      r*LemniscateDVRContact.contact v c y z hnc := by
  rw [fixedIdeal_eq_powerIdeal c x y z N a M b hx hcurve hM]
  have he : ∀ i, v i*((Fin.cases a b i : ℕ) : ℚ)=r := by
    intro i
    cases i using Fin.cases with
    | zero => exact ha
    | succ i => exact hb i
  rw [BranchContactIdeal.colength_eq_contact v hv _
    (truncatedCoordinates_nonzero v hv c y z hy hz hnc N hN) r (Fin.cases a b) he,
    truncated_contact_eq v hv c y z hy hz hnc N hN]

theorem fixedIdeal_colength_ne_top {m : ℕ}
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (c : Fin m → ℂ)
    (x y : A) (z : Fin m → A)
    (hx : CurveLocalOrder.residueAugmentation ℂ A x=0)
    (hy : CurveLocalOrder.residueAugmentation ℂ A y=0)
    (hz : ∀ i, CurveLocalOrder.residueAugmentation ℂ A (z i)=c i)
    (hcurve : x^3-x=y^2) (hnc : y≠0 ∨ ∃ i, z i≠algebraMap ℂ A (c i))
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r) :
    Module.length A (A ⧸ fixedIdeal c x y z N a M b)≠⊤ := by
  rw [fixedIdeal_eq_powerIdeal c x y z N a M b hx hcurve hM]
  have he : ∀ i, v i*((Fin.cases a b i : ℕ) : ℚ)=r := by
    intro i
    cases i using Fin.cases with
    | zero => exact ha
    | succ i => exact hb i
  obtain ⟨i,hi,heq,_⟩ := BranchContactIdeal.exists_generator_colength_eq_contact
    v hv (truncatedCoordinates c y z N)
    (truncatedCoordinates_nonzero v hv c y z hy hz hnc N hN) r (Fin.cases a b) he
  rw [heq]
  exact CurveLocalOrder.principal_colength_ne_top (pow_ne_zero _ hi)

end DVR
end QuadraticPi.LemniscateFixedIdealContact


==> anc/lean/QuadraticPi/LemniscateFixedJetScale.lean <==
import QuadraticPi.LemniscateCompactificationWeighted
import QuadraticPi.LemniscateWeightedJetSupport

/-!
# One center-independent scale for the elliptic construction

The compactification source has m+2 weights while its formal jets have m+1.
This selects their common integral radius, all power exponents, and one strict
logarithm cutoff before any centers are supplied.  No interpolation assertion
is an input or conclusion.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateFixedJetScale
open scoped BigOperators
open SeparatedWeightPA LemniscateInterpolation
open OAI.PiExponent.WeightedGeometryScale

structure Scale (B : BaseData) (w : Fin B.m → ℚ) where
  radius : ℕ
  radius_pos : 0 < radius
  sourcePowers : Fin (B.m+2) → ℕ
  jetPowers : Fin (B.m+1) → ℕ
  sourcePowers_pos : ∀ i, 0 < sourcePowers i
  jetPowers_pos : ∀ i, 0 < jetPowers i
  sourcePowers_eq : ∀ i, sourceWeights B w i * (sourcePowers i : ℚ) = radius
  jetPowers_eq : ∀ i, jetWeights B w i * (jetPowers i : ℚ) = radius
  cutoff : ℕ
  cutoff_pos : 0 < cutoff
  tail_lt : ∀ i : Fin B.m, jetWeights B w i.succ < (cutoff : ℚ) * B.v0

/-- All these choices precede the center configuration and the eventual n. -/
theorem exists_scale (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) :
    Nonempty (Scale B w) := by
  classical
  obtain ⟨A,hA,e,he,heq⟩ := exists_power_scale (sourceWeights B w)
    (LemniscateCompactification.Elliptic.sourceWeights_pos B w hw)
  obtain ⟨C,hC,t,ht,htq⟩ := exists_power_scale (jetWeights B w) (jetWeights_pos B w hw)
  obtain ⟨T,hT⟩ := exists_log_cutoff (jetWeights B w) B.v0_pos
  refine ⟨{
    radius := A*C
    radius_pos := Nat.mul_pos hA hC
    sourcePowers := fun i => e i*C
    jetPowers := fun i => t i*A
    sourcePowers_pos := fun i => Nat.mul_pos (he i) hC
    jetPowers_pos := fun i => Nat.mul_pos (ht i) hA
    sourcePowers_eq := ?_
    jetPowers_eq := ?_
    cutoff := 1 + ∑ i, T i
    cutoff_pos := by omega
    tail_lt := ?_
  }⟩
  · intro i
    push_cast
    rw [← mul_assoc,heq]
  · intro i
    push_cast
    rw [← mul_assoc,htq,mul_comm]
  · intro i
    have hi : T i ≤ 1 + ∑ j, T j := by
      have hsum : T i ≤ ∑ j, T j := Finset.single_le_sum (fun j _ => Nat.zero_le (T j))
        (Finset.mem_univ i)
      omega
    exact (hT i).trans_le (mul_le_mul_of_nonneg_right (by exact_mod_cast hi) B.v0_pos.le)

def chooseScale (B : BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) : Scale B w :=
  Classical.choice (exists_scale B w hw)

namespace Scale
variable {B : BaseData} {w : Fin B.m → ℚ} (s : Scale B w)

theorem sourceWeight_le_radius (hw : ∀ i, 0 < w i) (i : Fin (B.m+2)) :
    sourceWeights B w i ≤ (s.radius : ℚ) := by
  have hi : (1 : ℚ) ≤ s.sourcePowers i := by exact_mod_cast s.sourcePowers_pos i
  have h := mul_le_mul_of_nonneg_left hi
    (LemniscateCompactification.Elliptic.sourceWeights_pos B w hw i).le
  simpa only [mul_one,s.sourcePowers_eq] using h

theorem selector_redundancy : s.jetPowers 0 ≤ 2*s.jetPowers 0 := by omega

/-- The fixed ideal at any center works for every later power.  The chosen
radius and cutoff do not change with the centers or n. -/
theorem fixed_jetIdeal_pow_le (hw : ∀ i, 0 < w i) (c : Fin B.m → ℂ) (n : ℕ) :
    LemniscateJetSelector.Elliptic.jetIdeal c s.cutoff (s.jetPowers 0)
        (s.jetPowers 0) (fun i => s.jetPowers i.succ) ^ n ≤
      LemniscateJetSelector.Elliptic.weightedJetIdeal c (jetWeights B w)
        (fun i => (jetWeights_pos B w hw i).le) ((n : ℚ)*s.radius) := by
  apply LemniscateJetSelector.Elliptic.fixed_jetIdeal_pow_le_weightedJetIdeal
    c (jetWeights B w) (jetWeights_pos B w hw) s.radius s.cutoff
    (s.jetPowers 0) (s.jetPowers 0) (fun i => s.jetPowers i.succ)
  · intro i
    exact (s.tail_lt i).le
  · exact (by simpa only [mul_comm] using (s.jetPowers_eq 0).ge)
  · exact s.selector_redundancy
  · intro i
    exact (by simpa only [mul_comm] using (s.jetPowers_eq i.succ).ge)

end Scale
end QuadraticPi.LemniscateFixedJetScale


==> anc/lean/QuadraticPi/LemniscateFormalGerm.lean <==
import QuadraticPi.LemniscateBranchEvaluation

/-!
# The elliptic logarithm of a nonconstant normalized formal germ

For centered formal series on `y² = x³ - x`, the invariant differential
`x' = 2*y` forces `y' = 3*x² - 1` provided the series `y` is nonzero.
The cancellation is in the integral domain of formal power series; it does
not cancel the zero value `y(0)`. The existing integral formal chart then
identifies `localX(y)` with `x` and the formal elliptic logarithm with the
original parameter.

This module does not identify the actual Weierstrass Taylor germ or prove
the integral period normalization `g₂ = 4`. Those remain analytic inputs.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.LemniscateFormalGerm

open PowerSeries LemniscateBranchEvaluation

/-- Cancel the nonzero *series* `y`, rather than its zero constant term. -/
theorem derivative_y (x y : PowerSeries ℂ)
    (hcurve : x ^ 3 - x = y ^ 2)
    (hdx : derivative x = 2 * y) (hyne : y ≠ 0) :
    derivative y = 3 * x ^ 2 - 1 := by
  have hd := congrArg (derivative (R := ℂ)) hcurve
  simp only [map_sub, derivative_pow] at hd
  norm_num at hd
  rw [hdx] at hd
  have hcancel : (2 * y) * (derivative y - (3 * x ^ 2 - 1)) = 0 := by
    linear_combination -hd
  have htwo : (2 : PowerSeries ℂ) ≠ 0 := by
    intro h
    have hc := congrArg constantCoeff h
    change (2 : ℂ) = 0 at hc
    norm_num at hc
  exact sub_eq_zero.mp ((mul_eq_zero.mp hcancel).resolve_left
    (mul_ne_zero htwo hyne))

/-- The checked rational logarithm differential identity, over `ℂ`. -/
theorem ellipticLogComplex_derivative_equation :
    derivative ellipticLogComplex * (3 * localXComplex ^ 2 - 1) = 1 := by
  have hmap :
      map (algebraMap ℚ ℂ) (map (Int.castRingHom ℚ) LemniscateLocal.localX) =
        localXComplex := by
    ext n
    simp [localXComplex]
  have h := congrArg (map (algebraMap ℚ ℂ))
    LemniscateLocal.ellipticLog_derivative_equation
  simp only [map_mul, map_one, LemniscateLocal.localJacobian, map_sub,
    map_pow, map_ofNat, hmap] at h
  rw [← LemniscateGeometryFrame.derivative_map_complex] at h
  exact h

/-- The formal elliptic logarithm recovers the original parameter exactly. -/
theorem ellipticLog_subst_eq (x y : PowerSeries ℂ)
    (hx : constantCoeff x = 0) (hy : constantCoeff y = 0)
    (hcurve : x ^ 3 - x = y ^ 2)
    (hdx : derivative x = 2 * y) (hyne : y ≠ 0) :
    subst y ellipticLogComplex = X := by
  have hys : HasSubst y := HasSubst.of_constantCoeff_zero hy
  have hs := congrArg (substAlgHom hys : PowerSeries ℂ → PowerSeries ℂ)
    ellipticLogComplex_derivative_equation
  simp only [map_mul, map_sub, map_ofNat, map_pow, map_one, coe_substAlgHom] at hs
  change subst y (derivative ellipticLogComplex) *
    (3 * (subst y localXComplex) ^ 2 - 1) = 1 at hs
  rw [localX_subst_eq x y hx hy hcurve] at hs
  apply derivative.ext
  · rw [derivative_subst hys, derivative_X, derivative_y x y hcurve hdx hyne]
    exact hs
  · rw [constantCoeff_X]
    exact constantCoeff_subst_eq_zero hy _ ellipticLogComplex_constant

/-- The centered elliptic parameter has derivative `-1` at the origin. -/
theorem y_linear (x y : PowerSeries ℂ)
    (hx : constantCoeff x = 0) (hcurve : x ^ 3 - x = y ^ 2)
    (hdx : derivative x = 2 * y) (hyne : y ≠ 0) :
    coeff 1 y = -1 := by
  have h := congrArg constantCoeff (derivative_y x y hcurve hdx hyne)
  rw [← coeff_zero_eq_constantCoeff_apply, coeff_derivative] at h
  simpa [hx] using h

end QuadraticPi.LemniscateFormalGerm


==> anc/lean/QuadraticPi/LemniscateFormalJetQuotient.lean <==
import QuadraticPi.LemniscateJetSupport
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import OAI.NumberTheory.PiExponent.Jets.PolynomialJetPackets

/-! The actual finite weighted formal jet quotient is a quotient of the
elliptic coordinate ring.  Surjectivity here has no source degree restriction;
it is the affine/formal identification needed before applying global section
bounds, not EPA. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetSelector.Elliptic
open OAI.PiExponent
open LemniscateCompactification.Elliptic

def jetSeriesTail (f : PowerSeries ℂ) (T : ℕ) : PowerSeries ℂ :=
  f - (PowerSeries.trunc T f : PowerSeries ℂ)

theorem jetSeriesTail_constant (f : PowerSeries ℂ)
    (hf : PowerSeries.constantCoeff f = 0) (T : ℕ) :
    PowerSeries.constantCoeff (jetSeriesTail f T) = 0 := by
  simp [jetSeriesTail, Polynomial.constantCoeff_coe, PowerSeries.coeff_trunc,
    PowerSeries.coeff_zero_eq_constantCoeff_apply, hf]

theorem jetSeriesTail_coeff_zero (f : PowerSeries ℂ) (T n : ℕ) (hn : n < T) :
    PowerSeries.coeff n (jetSeriesTail f T) = 0 := by
  simp [jetSeriesTail, Polynomial.coeff_coe, PowerSeries.coeff_trunc, hn]

theorem jetSeriesTail_mem_ideal {m : ℕ} (v : Fin (m + 1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (f : PowerSeries ℂ) (T : ℕ) (H : ℚ)
    (hT : H ≤ (T : ℚ) * v 0) :
    f.toMvPowerSeries (0 : Fin (m + 1)) -
      (PowerSeries.trunc T f : PowerSeries ℂ).toMvPowerSeries 0 ∈
        JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H := by
  rw [← map_sub]
  change (jetSeriesTail f T).toMvPowerSeries 0 ∈ _
  intro d hd
  rw [← FormalLogTruncation.liftSeries_eq_toMvPowerSeries, FormalLogJet.coeff_liftSeries]
  split_ifs with ht
  · have he : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have hdeg : (d 0 : ℚ) * v 0 < H := by
      calc
        (d 0 : ℚ) * v 0 = Finsupp.weight v (Finsupp.single 0 (d 0)) := by
          rw [Finsupp.weight_single, nsmul_eq_mul]
        _ = Finsupp.weight v d := congrArg _ he.symm
        _ < H := hd
    apply jetSeriesTail_coeff_zero
    by_contra hn
    have hn' : (T : ℚ) ≤ d 0 := by exact_mod_cast Nat.le_of_not_gt hn
    exact (not_lt_of_ge ((mul_le_mul_of_nonneg_right hn' (hv 0)).trans' hT)) hdeg
  · rfl


@[simp] theorem formalJet_constants {m : ℕ} (c : Fin m → ℂ) (a : ℂ) :
    formalJet c (constants m a)=MvPowerSeries.C a := by
  change LemniscateInterpolation.formalJet c (MvPolynomial.C a)=_
  simp only [MvPolynomial.algHom_C,MvPowerSeries.algebraMap_apply,Algebra.algebraMap_self,RingHom.id_apply]

@[simp] theorem formalJet_x_actual {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (x m)=LemniscateInterpolation.formalX m :=
  LemniscateInterpolation.formalJet_x c

@[simp] theorem formalJet_y_actual {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (y m)=MvPowerSeries.X 0 :=
  LemniscateInterpolation.formalJet_y c

@[simp] theorem formalJet_additive_actual {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    formalJet c (additive i)=MvPowerSeries.C (c i)+MvPowerSeries.X i.succ+
      LemniscateInterpolation.formalEllipticLog m :=
  LemniscateInterpolation.formalJet_additive c i

theorem formalJet_polynomial {m : ℕ} (c : Fin m → ℂ) (p : Polynomial ℂ) :
    formalJet c (Polynomial.eval₂ (constants m) (y m) p)=
      FormalLogJet.liftSeries m (p : PowerSeries ℂ) := by
  have he : (formalJet c).comp (Polynomial.eval₂RingHom (constants m) (y m)) =
      (FormalLogJet.liftSeries m).comp Polynomial.coeToPowerSeries.ringHom := by
    apply Polynomial.ringHom_ext
    · intro a
      simp only [RingHom.comp_apply,Polynomial.coe_eval₂RingHom,Polynomial.eval₂_C,
        formalJet_constants,Polynomial.coeToPowerSeries.ringHom_apply,
        Polynomial.coe_C,FormalLogJet.liftSeries_C]
    · simp only [RingHom.comp_apply,Polynomial.coe_eval₂RingHom,Polynomial.eval₂_X,
        formalJet_y_actual,Polynomial.coeToPowerSeries.ringHom_apply,
        Polynomial.coe_X,FormalLogJet.liftSeries_X]
  exact RingHom.congr_fun he p

/-- Polynomial parameters giving t and u modulo a sufficiently long log tail. -/
def parameterPolynomial {m : ℕ} (c : Fin m → ℂ) (N : ℕ) :
    MvPolynomial (Fin (m+1)) ℂ →+* CoordinateRing m :=
  MvPolynomial.eval₂Hom (constants m)
    (Fin.cases (y m) (fun i => additive i-constants m (c i)-logShift m N))

def weightedJetMap {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) : CoordinateRing m →+*
      MvPowerSeries (Fin (m+1)) ℂ ⧸ JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H :=
  (Ideal.Quotient.mk (JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H)).comp (formalJet c)

def weightedJetIdeal {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) : Ideal (CoordinateRing m) :=
  RingHom.ker (weightedJetMap c v hv H)

theorem weightedJet_parameter {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (N : ℕ) (hN : H ≤ (N : ℚ)*v 0) :
    (weightedJetMap c v hv H).comp (parameterPolynomial c N) =
      (Ideal.Quotient.mk (JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H)).comp
        MvPolynomial.coeToMvPowerSeries.ringHom := by
  apply MvPolynomial.ringHom_ext
  · intro a
    simp only [RingHom.comp_apply,parameterPolynomial,MvPolynomial.eval₂Hom_C,
      weightedJetMap,formalJet_constants,MvPolynomial.coeToMvPowerSeries.ringHom_apply,
      MvPolynomial.coe_C]
  · intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · simp only [RingHom.comp_apply,parameterPolynomial,MvPolynomial.eval₂Hom_X',
        Fin.cases_zero,weightedJetMap,formalJet_y_actual,
        MvPolynomial.coeToMvPowerSeries.ringHom_apply,MvPolynomial.coe_X]
    · simp only [RingHom.comp_apply,parameterPolynomial,MvPolynomial.eval₂Hom_X',
        Fin.cases_succ,weightedJetMap,map_sub,formalJet_additive_actual,
        formalJet_constants,MvPolynomial.coeToMvPowerSeries.ringHom_apply,MvPolynomial.coe_X]
      apply Ideal.Quotient.eq.mpr
      have ht := jetSeriesTail_mem_ideal v hv
        LemniscateBranchEvaluation.ellipticLogComplex N H hN
      rw [← FormalLogTruncation.liftSeries_eq_toMvPowerSeries,
        ← FormalLogTruncation.liftSeries_eq_toMvPowerSeries] at ht
      rw [logShift,formalJet_polynomial]
      convert ht using 1
      simp only [LemniscateInterpolation.formalEllipticLog,
          LemniscateBranchEvaluation.ellipticLogComplex,logPolynomial]
      ring

/-- Every weighted formal jet is represented by an actual coordinate-ring
function.  The proof explicitly subtracts a finite logarithm polynomial. -/
theorem weightedJetMap_surjective {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 < v i) (H : ℚ) (N : ℕ) (hN : H ≤ (N : ℚ)*v 0) :
    Function.Surjective (weightedJetMap c v (fun i => (hv i).le) H) := by
  intro q
  obtain ⟨F,rfl⟩ := Ideal.Quotient.mk_surjective q
  obtain ⟨p,hp⟩ := PolynomialJetPackets.polynomial_packet_surjective v hv H
    (JetGeometry.rationalCoefficientPacket v H F)
  refine ⟨parameterPolynomial c N p,?_⟩
  have he := RingHom.congr_fun (weightedJet_parameter c v (fun i => (hv i).le) H N hN) p
  change weightedJetMap c v (fun i => (hv i).le) H (parameterPolynomial c N p)=_ at he
  rw [he]
  apply Ideal.Quotient.eq.mpr
  exact (FormalLogTruncation.rationalCoefficientPacket_eq_iff v (fun i => (hv i).le) H _ _).mp hp

/-- A proved ring isomorphism with the actual formal coefficient quotient;
this is not an assumed local-chart or interpolation isomorphism. -/
def weightedJetQuotientEquiv {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 < v i) (H : ℚ) (N : ℕ) (hN : H ≤ (N : ℚ)*v 0) :
    CoordinateRing m ⧸ weightedJetIdeal c v (fun i => (hv i).le) H ≃+*
      MvPowerSeries (Fin (m+1)) ℂ ⧸
        JetGeometry.rationalWeightedIdeal (R := ℂ) v (fun i => (hv i).le) H :=
  (weightedJetMap c v (fun i => (hv i).le) H).quotientKerEquivOfSurjective
    (weightedJetMap_surjective c v hv H N hN)

end QuadraticPi.LemniscateJetSelector.Elliptic


==> anc/lean/QuadraticPi/LemniscateGeometryFrame.lean <==
import QuadraticPi.LemniscateInterpolation
import OAI.NumberTheory.PiExponent.Jets.FormalJetDerivatives

/-!
# Concrete elliptic local differential frame

The coefficients here are the actual integral chart and elliptic logarithm,
not abstract functions with assumed differential identities.  The formal frame
has exactly the contact-loss budget required in elliptic interpolation.
This module does not assert elliptic interpolation or an irrationality exponent.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscateGeometryFrame

open OAI.PiExponent
open MvPowerSeries
open LemniscateInterpolation

noncomputable section

def jacobian (m : ℕ) : MvPowerSeries (Fin (m + 1)) ℂ :=
  3 * (formalX m) ^ 2 - 1

theorem jacobian_mul_pderiv_formalX (m : ℕ) :
    jacobian m * pderiv 0 (formalX m) = 2 * X 0 := by
  have h := congrArg (pderiv (R := ℂ) (0 : Fin (m + 1))) (formalX_equation m)
  simp only [map_sub, pderiv_pow, pderiv_X_self] at h
  norm_num at h
  dsimp [jacobian]
  linear_combination h

theorem derivative_map_complex (f : PowerSeries ℚ) :
    PowerSeries.derivative (PowerSeries.map (algebraMap ℚ ℂ) f) =
      PowerSeries.map (algebraMap ℚ ℂ) (PowerSeries.derivative f) := by
  ext n
  simp only [PowerSeries.coeff_derivative, PowerSeries.coeff_map, map_mul,
    map_add, map_natCast, map_one]

theorem mapped_localJacobian (m : ℕ) :
    FormalLogJet.liftSeries m
      (PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localJacobian) =
        jacobian m := by
  simp only [LemniscateLocal.localJacobian, jacobian, formalX,
    map_sub, map_mul, map_pow, map_one, map_ofNat]

theorem jacobian_mul_pderiv_formalEllipticLog (m : ℕ) :
    jacobian m * pderiv 0 (formalEllipticLog m) = 1 := by
  have h := congrArg
    ((FormalLogJet.liftSeries m).comp (PowerSeries.map (algebraMap ℚ ℂ)))
    LemniscateLocal.ellipticLog_derivative_equation
  have hm : PowerSeries.map (algebraMap ℚ ℂ)
      (PowerSeries.map (Int.castRingHom ℚ) LemniscateLocal.localJacobian) =
      PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localJacobian := by
    ext n
    simp
  simp only [RingHom.comp_apply, map_mul, map_one] at h
  rw [hm, mapped_localJacobian] at h
  rw [formalEllipticLog, FormalLogJet.pderiv_zero_liftSeries, derivative_map_complex,
    mul_comm]
  exact h

theorem jacobian_isUnit (m : ℕ) : IsUnit (jacobian m) :=
  isUnit_iff_exists_inv.mpr
    ⟨pderiv 0 (formalEllipticLog m), jacobian_mul_pderiv_formalEllipticLog m⟩

@[simp] theorem pderiv_succ_formalX (m : ℕ) (i : Fin m) :
    pderiv i.succ (formalX m) = 0 :=
  FormalLogJet.pderiv_succ_liftSeries m i _

@[simp] theorem pderiv_succ_formalEllipticLog (m : ℕ) (i : Fin m) :
    pderiv i.succ (formalEllipticLog m) = 0 :=
  FormalLogJet.pderiv_succ_liftSeries m i _

def jetFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation ℂ (MvPowerSeries (Fin (m + 1)) ℂ)
      (MvPowerSeries (Fin (m + 1)) ℂ) :=
  if i = 0 then jacobian m • pderiv 0 else pderiv i

@[simp] theorem jetFrame_zero (m : ℕ) (f : MvPowerSeries (Fin (m + 1)) ℂ) :
    jetFrame m 0 f = jacobian m * pderiv 0 f := by
  simp [jetFrame, Derivation.smul_apply, smul_eq_mul]

@[simp] theorem jetFrame_succ (m : ℕ) (i : Fin m)
    (f : MvPowerSeries (Fin (m + 1)) ℂ) :
    jetFrame m i.succ f = pderiv i.succ f := by
  simp [jetFrame]

@[simp] theorem jetFrame_zero_formalX (m : ℕ) :
    jetFrame m 0 (formalX m) = 2 * X 0 := by
  rw [jetFrame_zero, jacobian_mul_pderiv_formalX]

@[simp] theorem jetFrame_zero_t (m : ℕ) :
    jetFrame m 0 (X 0) = jacobian m := by simp

@[simp] theorem jetFrame_zero_log (m : ℕ) :
    jetFrame m 0 (formalEllipticLog m) = 1 := by
  rw [jetFrame_zero, jacobian_mul_pderiv_formalEllipticLog]

theorem jetFrame_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (f : MvPowerSeries (Fin (m + 1)) ℂ)
    (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H) (i : Fin (m + 1)) :
    jetFrame m i f ∈ JetGeometry.rationalWeightedIdeal v hv (H - v i) := by
  by_cases hi : i = 0
  · subst i
    rw [jetFrame_zero]
    exact FormalJetDerivatives.mul_pderiv_mem_rationalWeightedIdeal
      v hv H f (jacobian m) hf 0
  · rw [jetFrame, ite_eq_right hi]
    exact FormalJetDerivatives.pderiv_mem_rationalWeightedIdeal v hv H f hf i

def jetFrameWord (m : ℕ) (word : List (Fin (m + 1)))
    (f : MvPowerSeries (Fin (m + 1)) ℂ) : MvPowerSeries (Fin (m + 1)) ℂ :=
  word.foldr (fun i g => jetFrame m i g) f

theorem jetFrameWord_mem_rationalWeightedIdeal {m : ℕ}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (f : MvPowerSeries (Fin (m + 1)) ℂ)
    (hf : f ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin (m + 1))) :
    jetFrameWord m word f ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  induction word with
  | nil => simpa [jetFrameWord] using hf
  | cons i word ih =>
    have hh := jetFrame_mem_rationalWeightedIdeal v hv
      (H - (word.map v).sum) (jetFrameWord m word f) ih i
    simpa only [jetFrameWord, List.foldr_cons, List.map_cons, List.sum_cons,
      sub_sub, add_comm] using hh

/-- The invariant elliptic vector field, together with the additive diagonal
direction.  It is a concrete derivation of the ambient polynomial ring. -/
def polynomialDerivation (m : ℕ) :
    Derivation ℂ (EllipticPolynomial m) (EllipticPolynomial m) :=
  (2 * MvPolynomial.X (0 : Fin (m + 1)).succ : EllipticPolynomial m) •
    MvPolynomial.pderiv 0 +
    (3 * (MvPolynomial.X (0 : Fin (m + 2))) ^ 2 - 1 : EllipticPolynomial m) •
      MvPolynomial.pderiv (0 : Fin (m + 1)).succ +
    ∑ i : Fin m, MvPolynomial.pderiv i.succ.succ

@[simp] theorem polynomialDerivation_apply (m : ℕ) (P : EllipticPolynomial m) :
    polynomialDerivation m P =
      (2 * MvPolynomial.X (0 : Fin (m + 1)).succ) * MvPolynomial.pderiv 0 P +
      (3 * (MvPolynomial.X (0 : Fin (m + 2))) ^ 2 - 1) *
        MvPolynomial.pderiv (0 : Fin (m + 1)).succ P +
      ∑ i : Fin m, MvPolynomial.pderiv i.succ.succ P := by
  simp only [polynomialDerivation, Derivation.add_apply, Derivation.smul_apply,
    OAI.PiExponentApprox.derivation_finset_sum_apply, smul_eq_mul]

def polynomialFrame (m : ℕ) (i : Fin (m + 1)) :
    Derivation ℂ (EllipticPolynomial m) (EllipticPolynomial m) :=
  Fin.cases (polynomialDerivation m) (fun j => MvPolynomial.pderiv j.succ.succ) i

@[simp] theorem polynomialFrame_zero (m : ℕ) :
    polynomialFrame m 0 = polynomialDerivation m := rfl

@[simp] theorem polynomialFrame_succ (m : ℕ) (i : Fin m) :
    polynomialFrame m i.succ = MvPolynomial.pderiv i.succ.succ := rfl

private theorem succ_succ_ne_one {m : ℕ} (i : Fin m) :
    i.succ.succ ≠ (1 : Fin (m + 2)) := by
  rw [← Fin.succ_zero_eq_one]
  exact fun h => Fin.succ_ne_zero i (Fin.succ_injective _ h)

private theorem one_ne_succ_succ {m : ℕ} (i : Fin m) :
    (1 : Fin (m + 2)) ≠ i.succ.succ := (succ_succ_ne_one i).symm

private theorem formalJet_y_numeral {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (1 : Fin (m + 2))) = X 0 := by
  simpa only [Fin.succ_zero_eq_one] using formalJet_y c

def cubicRelation (m : ℕ) : EllipticPolynomial m :=
  (MvPolynomial.X (0 : Fin (m + 1)).succ) ^ 2 -
    (MvPolynomial.X (0 : Fin (m + 2))) ^ 3 + MvPolynomial.X 0

/-- Every member of the frame annihilates the defining equation, so the
ambient vector fields are tangent to the elliptic hypersurface. -/
theorem polynomialFrame_cubicRelation (m : ℕ) (i : Fin (m + 1)) :
    polynomialFrame m i (cubicRelation m) = 0 := by
  classical
  cases i using Fin.cases with
  | zero =>
    simp [cubicRelation, polynomialDerivation_apply,
      MvPolynomial.pderiv_X, one_ne_succ_succ]
    ring
  | succ i =>
    simp [cubicRelation, MvPolynomial.pderiv_X, one_ne_succ_succ]

theorem formalJet_frame_X {m : ℕ} (c : Fin m → ℂ)
    (i : Fin (m + 1)) (j : Fin (m + 2)) :
    formalJet c (polynomialFrame m i (MvPolynomial.X j)) =
      jetFrame m i (formalJet c (MvPolynomial.X j)) := by
  classical
  cases i using Fin.cases with
  | zero =>
    cases j using Fin.cases with
    | zero => simp [-Fin.succ_zero_eq_one, MvPolynomial.pderiv_X,
        map_ofNat, jacobian_mul_pderiv_formalX, formalJet_y_numeral]
    | succ j =>
      cases j using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, MvPolynomial.pderiv_X,
          map_ofNat, jacobian, formalJet_y_numeral, one_ne_succ_succ]
      | succ j =>
        simp [-Fin.succ_zero_eq_one, MvPolynomial.pderiv_X, Pi.single_apply, jetFrame_zero,
          MvPowerSeries.pderiv_X_of_ne,
          jacobian_mul_pderiv_formalEllipticLog, succ_succ_ne_one]
  | succ i =>
    cases j using Fin.cases with
    | zero => simp
    | succ j =>
      cases j using Fin.cases with
      | zero => simp [-Fin.succ_zero_eq_one, MvPolynomial.pderiv_X,
          MvPowerSeries.pderiv_X_of_ne (Ne.symm (Fin.succ_ne_zero i)),
          one_ne_succ_succ, formalJet_y_numeral]
      | succ j =>
        by_cases hij : i = j
        · subst j; simp
        · simp [MvPowerSeries.pderiv_X_of_ne, Ne.symm hij]

/-- Exact compatibility on all polynomials, obtained from the coordinate
identities by the Leibniz rule. -/
theorem formalJet_polynomialFrame {m : ℕ} (c : Fin m → ℂ)
    (i : Fin (m + 1)) (P : EllipticPolynomial m) :
    formalJet c (polynomialFrame m i P) = jetFrame m i (formalJet c P) :=
  FormalLogJet.derivation_map_of_X (formalJet c) (polynomialFrame m i)
    (jetFrame m i) (formalJet_frame_X c i) P

def polynomialFrameWord (m : ℕ) (word : List (Fin (m + 1)))
    (P : EllipticPolynomial m) : EllipticPolynomial m :=
  word.foldr (fun i Q => polynomialFrame m i Q) P

theorem formalJet_polynomialFrameWord {m : ℕ} (c : Fin m → ℂ)
    (word : List (Fin (m + 1))) (P : EllipticPolynomial m) :
    formalJet c (polynomialFrameWord m word P) =
      jetFrameWord m word (formalJet c P) := by
  induction word with
  | nil => rfl
  | cons i word ih =>
    change formalJet c (polynomialFrame m i (polynomialFrameWord m word P)) = _
    rw [formalJet_polynomialFrame, ih]
    rfl

/-- The concrete polynomial derivatives consume precisely the prescribed
weighted contact, including arbitrary ordered iterated derivatives. -/
theorem formalJet_polynomialFrameWord_vanishing {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (P : EllipticPolynomial m)
    (hP : formalJet c P ∈ JetGeometry.rationalWeightedIdeal v hv H)
    (word : List (Fin (m + 1))) :
    formalJet c (polynomialFrameWord m word P) ∈
      JetGeometry.rationalWeightedIdeal v hv (H - (word.map v).sum) := by
  rw [formalJet_polynomialFrameWord]
  exact jetFrameWord_mem_rationalWeightedIdeal v hv H (formalJet c P) hP word

end
end QuadraticPi.LemniscateGeometryFrame


==> anc/lean/QuadraticPi/LemniscateGlobalInterpolation.lean <==
import QuadraticPi.LemniscateSectionExtension
import QuadraticPi.LemniscateCompactJetIdeal
import QuadraticPi.LemniscateFixedJetScale
import OAI.NumberTheory.PiExponent.Jets.AffineJetCoefficientFrame
import OAI.NumberTheory.PiExponent.Ampleness.BlowupJetSurjectivityComplete

/-!
# The actual elliptic section-to-packet assembly

The sole geometric premise below is ampleness of the actual blowup bundle
for the explicitly constructed coherent elliptic jet ideal.  The conclusion
is the literal weighted EPA packet map, with source and target cutoff n*r.
This file does not assert ampleness or the unconditional EPA statement.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateGlobalInterpolation
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry OAI.PiExponentSeshadri.Frames
open LemniscateCompactification LemniscateCompactification.Elliptic
open LemniscateCompactJetIdeal LemniscateJetPackets

theorem compactIdeal_power_support_in_chart {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) (n : ℕ) (hn : n ≠ 0) :
    (((compactIdeal S hzero hcoordinate c N a M b)^n).support :
      Set (compactification S)) ⊆ (chart S hzero hcoordinate).opensRange := by
  rw [Scheme.IdealSheafData.support_pow _ n hn,
    support_compactIdeal_eq_range S hzero hcoordinate c N a M b ha hM hb]
  rintro _ ⟨j,rfl⟩
  exact ⟨centerPoint (c j),rfl⟩

/-- Geometric jet surjectivity is transported to an actual Spec-frame
coefficient map. All affine ideal and support equalities are discharged. -/
theorem eventual_affine_quotient_of_ample {m : ℕ} {J : Type*} [Fintype J]
    (S : Finset (Fin (m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (c : J → Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i)
    (hample : (BlowupJetSurjectivity.blowupBundle
      (compactIdeal S hzero hcoordinate c N a M b) (polarization S)).IsAmple) :
    ∃ n0, ∀ n, n0 ≤ n →
      ∃ E : (modulePow (compactification S) (polarization S).sheaf n).restrict
          (chart S hzero hcoordinate) ≅ O (Spec (CommRingCat.of (CoordinateRing m))),
        Function.Surjective (fun s : GlobalSections (compactification S)
            (modulePow _ (polarization S).sheaf n) =>
          Ideal.Quotient.mk (productIdeal c N a M b ^ n)
            ((Scheme.ΓSpecIso (CommRingCat.of (CoordinateRing m))).hom
              (coefficient E (restrictSection (chart S hzero hcoordinate) s)))) := by
  obtain ⟨n0,hn0⟩ := BlowupJetSurjectivity.eventual_blowup_jetRestriction_surjective
    (projection S) (compactIdeal S hzero hcoordinate c N a M b) (polarization S) hample
  obtain ⟨e0⟩ := affineFrame_nonempty (constants m) (monomialFunctions S) ⟨0,hzero⟩
    (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)
  let e : (polarization S).sheaf.restrict
      (ExceptionalAffineChart.chartOpen (chart S hzero hcoordinate)).1.ι ≅
      structureSheaf (ExceptionalAffineChart.chartOpen (chart S hzero hcoordinate)).1.toScheme := e0
  refine ⟨max n0 1,fun n hn => ?_⟩
  have hn' : n ≠ 0 := by omega
  have hs := AffineJetPolynomial.polynomialQuotient_surjective_of_jetRestriction
    (compactIdeal S hzero hcoordinate c N a M b) (polarization S) n
    (chart S hzero hcoordinate) e (productIdeal c N a M b)
    (restrict_compactIdeal S hzero hcoordinate c N a M b)
    (compactIdeal_power_support_in_chart S hzero hcoordinate c N a M b ha hM hb n hn')
    (hn0 n (le_trans (le_max_left _ _) hn))
  refine ⟨AffineJetCoefficientFrame.polynomialPowerFrame
    (chart S hzero hcoordinate) (polarization S) n e, ?_⟩
  intro q
  obtain ⟨t,ht⟩ := hs q
  refine ⟨t,?_⟩
  exact (congrArg (Ideal.Quotient.mk (productIdeal c N a M b ^ n))
    (AffineJetCoefficientFrame.polynomialCoefficient_eq
      (chart S hzero hcoordinate) (polarization S) n e t)).symm.trans ht

/-- Exact weighted normal source representatives, followed by the actual
finite quotient packets. Ampleness is the only unproved input. -/
theorem eventual_packetMap_of_ample (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0<w i)
    (S : Finset (Fin (B.m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (s : LemniscateFixedJetScale.Scale B w)
    (hbudget : ∀ j : S, Finsupp.weight (LemniscateInterpolation.sourceWeights B w) j.val ≤
      (s.radius : ℚ))
    (c : Fin B.K → Fin B.m → ℂ) (hc : SeparatedWeightPA.CoordinatewiseDistinct c)
    (hample : (BlowupJetSurjectivity.blowupBundle
      (compactIdeal S hzero hcoordinate c s.cutoff (s.jetPowers 0) (s.jetPowers 0)
        (fun i => s.jetPowers i.succ)) (polarization S)).IsAmple) :
    ∃ n0, ∀ n, n0 ≤ n →
      Function.Surjective (LemniscateInterpolation.packetMap B w c (n*s.radius)) := by
  obtain ⟨n1,hn1⟩ := eventual_affine_quotient_of_ample S hzero hcoordinate c s.cutoff
    (s.jetPowers 0) (s.jetPowers 0) (fun i => s.jetPowers i.succ)
    (s.jetPowers_pos 0) (s.jetPowers_pos 0) (fun i => s.jetPowers_pos i.succ) hample
  obtain ⟨n2,hn2⟩ := eventual_weighted_quotient_surjective B w S hzero hcoordinate
    s.radius hbudget
  refine ⟨max n1 n2,fun n hn => ?_⟩
  have hq := hn2 n (le_trans (le_max_right _ _) hn)
    (productIdeal c s.cutoff (s.jetPowers 0) (s.jetPowers 0)
      (fun i => s.jetPowers i.succ) ^ n) (hn1 n (le_trans (le_max_left _ _) hn))
  apply weighted_packetMap_surjective_of_quotient B w hw c hc s.radius s.cutoff
    (s.jetPowers 0) (s.jetPowers 0) (fun i => s.jetPowers i.succ)
    (s.jetPowers_pos 0) (s.jetPowers_pos 0) (fun i => s.jetPowers_pos i.succ)
    (fun i => (s.tail_lt i).le)
    (by simpa only [mul_comm] using (s.jetPowers_eq 0).ge)
    s.selector_redundancy
    (fun i => by simpa only [mul_comm] using (s.jetPowers_eq i.succ).ge) n hq

/-- The modulus is the scale radius chosen before the centers. The eventual
threshold may depend on the centers through geometric vanishing. -/
theorem eventual_divisible_packetMap_of_ample (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0<w i)
    (S : Finset (Fin (B.m+2) →₀ ℕ)) (hzero : 0∈S)
    (hcoordinate : ∀ i, Finsupp.single i 1∈S)
    (s : LemniscateFixedJetScale.Scale B w)
    (hbudget : ∀ j : S, Finsupp.weight (LemniscateInterpolation.sourceWeights B w) j.val ≤
      (s.radius : ℚ))
    (c : Fin B.K → Fin B.m → ℂ) (hc : SeparatedWeightPA.CoordinatewiseDistinct c)
    (hample : (BlowupJetSurjectivity.blowupBundle
      (compactIdeal S hzero hcoordinate c s.cutoff (s.jetPowers 0) (s.jetPowers 0)
        (fun i => s.jetPowers i.succ)) (polarization S)).IsAmple) :
    ∃ H0, ∀ H, H0 ≤ H → s.radius ∣ H →
      Function.Surjective (LemniscateInterpolation.packetMap B w c H) := by
  obtain ⟨n0,hn0⟩ := eventual_packetMap_of_ample B w hw S hzero hcoordinate s hbudget c hc hample
  refine ⟨n0*s.radius,fun H hH hdiv => ?_⟩
  obtain ⟨n,rfl⟩ := hdiv
  have hn : n0 ≤ n := by nlinarith [s.radius_pos]
  rw [Nat.mul_comm s.radius n]
  exact hn0 n hn

end QuadraticPi.LemniscateGlobalInterpolation


==> anc/lean/QuadraticPi/LemniscateGlobalInterpolationTheorem.lean <==
import QuadraticPi.LemniscateGlobalInterpolationThresholds
import QuadraticPi.LemniscateBlowupAmple
import OAI.NumberTheory.PiExponent.Ampleness.GlobalBlowupJetSurjectivity

/-!
# Elliptic separated-weight interpolation

The argument uses the actual elliptic blowup's numerical ampleness theorem,
the generic Rees/cohomology jet theorem, and the exact normal-source/packet
assembly. It does not assume EPA or assert an irrationality exponent.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateGlobalInterpolation
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA

theorem actual_blowupBundle_ample (B : BaseData) (w : Fin B.m → ℚ)
    (d : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
    (s : LemniscateFixedJetScale.Scale B w)
    (c : Fin B.K → Fin B.m → ℂ) (hc : CoordinatewiseDistinct c) :
    (BlowupJetSurjectivity.blowupBundle
      (LemniscateBlowupGeometry.centerIdeal B w d.weights_pos s c)
      (LemniscateBlowupGeometry.hyperplane B w s)).IsAmple := by
  apply AmpleIso.isAmple_of_sheaf_iso
    (LemniscateBlowupGeometry.interpolationBundle B w d.weights_pos s c)
    (BlowupJetSurjectivity.blowupBundle
      (LemniscateBlowupGeometry.centerIdeal B w d.weights_pos s c)
      (LemniscateBlowupGeometry.hyperplane B w s))
    (moduleTensorComm (LemniscateBlowupGeometry.A B w d.weights_pos s c).sheaf
      (LemniscateBlowupGeometry.J B w d.weights_pos s c).sheaf)
  exact LemniscateBlowupGeometry.interpolationBundle_ample B w d.weights_pos s c hc d

/-- EPA with the original successive-threshold and center-independent
divisibility-modulus quantifier order. -/
theorem ellipticSeparatedWeightPA : LemniscateInterpolation.Statement :=
  statement_of_actual_blowup_ample actual_blowupBundle_ample

end QuadraticPi.LemniscateGlobalInterpolation


==> anc/lean/QuadraticPi/LemniscateGlobalInterpolationThresholds.lean <==
import QuadraticPi.LemniscateGlobalInterpolation
import QuadraticPi.LemniscateBlowupGeometry
import QuadraticPi.LemniscateComparisonConstant

/-!
# Quantified EPA assembly from actual elliptic blowup ampleness

The projective generators are the full weighted monomial ball, evaluated in
the elliptic quotient. The required numerical thresholds and common radius
are selected before the centers. This is an explicitly conditional reduction
to ampleness of one completely specified geometric line bundle.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateGlobalInterpolation
open AlgebraicGeometry CategoryTheory
open OAI OAI.PiExponent OAI.PiExponentSeshadri.Geometry
open SeparatedWeightPA LemniscateInterpolation

theorem monomialSystem_budget (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0<w i) (s : LemniscateFixedJetScale.Scale B w)
    (j : LemniscateBlowupGeometry.monomialSystem B w s) :
    Finsupp.weight (sourceWeights B w) j.val ≤ (s.radius : ℚ) := by
  have h := (WeightedGeometryScale.mem_monomials (sourceWeights B w)
    (LemniscateCompactification.Elliptic.sourceWeights_pos B w hw) s.radius j.val).mp j.property
  simpa only [Finsupp.weight_eq_sum,nsmul_eq_mul,mul_comm] using h

theorem actual_eventual_packetMap_of_ample (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0<w i) (s : LemniscateFixedJetScale.Scale B w)
    (c : Fin B.K → Fin B.m → ℂ) (hc : CoordinatewiseDistinct c)
    (hample : (BlowupJetSurjectivity.blowupBundle
      (LemniscateBlowupGeometry.centerIdeal B w hw s c)
      (LemniscateBlowupGeometry.hyperplane B w s)).IsAmple) :
    ∃ H0, ∀ H, H0 ≤ H → s.radius ∣ H →
      Function.Surjective (LemniscateInterpolation.packetMap B w c H) :=
  eventual_divisible_packetMap_of_ample B w hw
    (LemniscateBlowupGeometry.monomialSystem B w s)
    (LemniscateBlowupGeometry.zero_mem_monomialSystem B w hw s)
    (LemniscateBlowupGeometry.coordinate_mem_monomialSystem B w hw s) s
    (monomialSystem_budget B w hw s) c hc hample

/-- The exact EPA quantifier order is recovered once ampleness of the actual
elliptic blowup bundle is proved from the checked numerical hypotheses.
The hypothesis is a geometric ampleness assertion, not interpolation or
surjectivity in disguise; this theorem does not prove that hypothesis. -/
theorem statement_of_actual_blowup_ample
    (hample : ∀ (B : BaseData) (w : Fin B.m → ℚ)
      (d : LemniscateWeightGeometry.NumericData B w (LemniscateComparisonConstant.constant B))
      (s : LemniscateFixedJetScale.Scale B w)
      (c : Fin B.K → Fin B.m → ℂ), CoordinatewiseDistinct c →
      (BlowupJetSurjectivity.blowupBundle
        (LemniscateBlowupGeometry.centerIdeal B w d.weights_pos s c)
        (LemniscateBlowupGeometry.hyperplane B w s)).IsAmple) :
    LemniscateInterpolation.Statement := by
  intro B
  obtain ⟨T,hT⟩ := LemniscateComparisonConstant.exists_thresholds B
  refine ⟨T,fun w hw => ?_⟩
  obtain ⟨d⟩ := hT w hw
  let s := LemniscateFixedJetScale.chooseScale B w d.weights_pos
  refine ⟨s.radius,s.radius_pos,fun c hc => ?_⟩
  exact actual_eventual_packetMap_of_ample B w d.weights_pos s c hc
    (hample B w d s c hc)

end QuadraticPi.LemniscateGlobalInterpolation


==> anc/lean/QuadraticPi/LemniscateGrid.lean <==
import QuadraticPi.QuadraticRing
import Mathlib.Algebra.Ring.Periodic
import Mathlib.Data.Fintype.Prod
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum

/-!
# The Gaussian square used for the lemniscatic period grid

These are unconditional finite arithmetic and geometric facts. Periodicity
of a particular elliptic uniformization at Omega and i*Omega is NOT assumed
silently: the generic periodic-function lemma exposes those two premises.
-/

namespace QuadraticPi.LemniscateGrid
noncomputable section

abbrev Index (N : ℕ) := Fin N × Fin N

def point {N : ℕ} (v : Index N) : ℂ := ⟨(v.1.val : ℝ), (v.2.val : ℝ)⟩

theorem point_eq {N : ℕ} (v : Index N) :
    point v = (v.1.val : ℂ) + (v.2.val : ℂ) * Complex.I := by
  apply Complex.ext <;> simp [point]

theorem point_injective (N : ℕ) : Function.Injective (@point N) := by
  intro a b h
  apply Prod.ext
  · apply Fin.ext
    have hh := congrArg Complex.re h
    dsimp [point] at hh
    exact_mod_cast hh
  · apply Fin.ext
    have hh := congrArg Complex.im h
    dsimp [point] at hh
    exact_mod_cast hh

theorem card_index (N : ℕ) : Fintype.card (Index N) = N ^ 2 := by
  simp [Index, pow_two]

theorem norm_sq_point {N : ℕ} (v : Index N) :
    ‖point v‖ ^ 2 = (v.1.val : ℝ) ^ 2 + (v.2.val : ℝ) ^ 2 := by
  rw [Complex.sq_norm]
  simp [Complex.normSq_apply, point, pow_two]

/-- K=N^2 arithmetic centers fit in a disk with squared radius at most 2K. -/
theorem norm_sq_point_le_two_card {N : ℕ} (v : Index N) :
    ‖point v‖ ^ 2 ≤ 2 * (Fintype.card (Index N) : ℝ) := by
  rw [norm_sq_point, card_index]
  push_cast
  have ha : (v.1.val : ℝ) ≤ N := by exact_mod_cast v.1.isLt.le
  have hb : (v.2.val : ℝ) ≤ N := by exact_mod_cast v.2.isLt.le
  have ha0 : (0 : ℝ) ≤ v.1.val := Nat.cast_nonneg _
  have hb0 : (0 : ℝ) ≤ v.2.val := Nat.cast_nonneg _
  nlinarith

theorem norm_point_le_sqrt_two_mul {N : ℕ} (v : Index N) :
    ‖point v‖ ≤ Real.sqrt 2 * N := by
  have h := norm_sq_point_le_two_card v
  rw [card_index] at h
  push_cast at h
  have hs := Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 2)
  have hnonneg : 0 ≤ Real.sqrt 2 * (N : ℝ) := by positivity
  nlinarith [sq_nonneg (‖point v‖ - Real.sqrt 2 * (N : ℝ))]

theorem point_mem_gaussian_order {N : ℕ} (v : Index N) :
    point v ∈ quadraticOrder 1 := by
  change ∃ a b : ℤ, point v = quadraticElement 1 a b
  refine ⟨v.1.val, v.2.val, ?_⟩
  apply Complex.ext <;> simp [point, quadraticElement]

def rationalCenter {N : ℕ} (p : ℤ) (q : ℕ) (v : Index N) : ℂ :=
  point v * ((p : ℂ) / (q : ℂ))

theorem rationalCenter_injective {N : ℕ} (p : ℤ) (q : ℕ)
    (hp : p ≠ 0) (hq : q ≠ 0) : Function.Injective (@rationalCenter N p q) := by
  intro a b hab
  apply point_injective N
  exact mul_right_cancel₀ (div_ne_zero (by exact_mod_cast hp) (by exact_mod_cast hq)) hab

/-- Approximation error grows only by the square-grid radius. -/
theorem rationalCenter_error_le {N : ℕ} (v : Index N)
    (p : ℤ) (q : ℕ) (omega error : ℝ)
    (herr : |(p : ℝ) / q - omega| ≤ error) :
    ‖rationalCenter p q v - point v * (omega : ℂ)‖ ≤
      Real.sqrt 2 * N * error := by
  have he0 : 0 ≤ error := (abs_nonneg _).trans herr
  have heq : rationalCenter p q v - point v * (omega : ℂ) =
      point v * (((p : ℝ) / q - omega : ℝ) : ℂ) := by
    simp only [rationalCenter, Complex.ofReal_sub, Complex.ofReal_div,
      Complex.ofReal_intCast, Complex.ofReal_natCast]
    ring
  rw [heq, Complex.norm_mul, Complex.norm_real, Real.norm_eq_abs]
  exact mul_le_mul (norm_point_le_sqrt_two_mul v) herr (abs_nonneg _) (by positivity)

/-- Once two square-lattice periods are established, every Gaussian-grid
translate is a period. This does not assert those periods for any specific f. -/
theorem periodic_grid {β : Type*} {f : ℂ → β} {omega : ℂ}
    (hreal : Function.Periodic f omega)
    (himag : Function.Periodic f (Complex.I * omega))
    {N : ℕ} (v : Index N) : Function.Periodic f (point v * omega) := by
  have hh := (hreal.nat_mul v.1.val).add_period (himag.nat_mul v.2.val)
  convert hh using 1
  rw [point_eq]
  ring

end
end QuadraticPi.LemniscateGrid


==> anc/lean/QuadraticPi/LemniscateGrowthBudget.lean <==
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring

/-!
# Absorbing the elliptic derivative's pole growth

The volume margin 1+3*sigma can be retained by shrinking the derivative
rectangle. This scalar lemma is independent of EPA and any curve inequality.
-/

set_option autoImplicit false
namespace QuadraticPi.LemniscateGrowthBudget

def epsilon (sigma w0 v0 : ℚ) : ℚ :=
  min sigma (sigma * v0 / (2 * (1+sigma) * w0))

theorem epsilon_pos (sigma w0 v0 : ℚ)
    (hsigma : 0 < sigma) (hw0 : 0 < w0) (hv0 : 0 < v0) :
    0 < epsilon sigma w0 v0 := by
  unfold epsilon
  positivity

theorem epsilon_le_sigma (sigma w0 v0 : ℚ) : epsilon sigma w0 v0 ≤ sigma :=
  min_le_left _ _

theorem growth_cost_bound (sigma w0 v0 : ℚ)
    (hsigma : 0 < sigma) (hw0 : 0 < w0) (hv0 : 0 < v0) :
    (w0/v0) * epsilon sigma w0 v0 * (1+sigma) ≤ sigma/2 := by
  have hden : 0 < 2 * (1+sigma) * w0 := by positivity
  have hscaled := (le_div_iff₀ hden).mp
    (show epsilon sigma w0 v0 ≤ sigma*v0/(2*(1+sigma)*w0) from min_le_right _ _)
  calc
    (w0/v0) * epsilon sigma w0 v0 * (1+sigma) =
        (epsilon sigma w0 v0 * (2*(1+sigma)*w0)) / (2*v0) := by
      field_simp
    _ ≤ (sigma*v0)/(2*v0) :=
      div_le_div_of_nonneg_right hscaled (by positivity)
    _ = sigma/2 := by field_simp

theorem strict_growth_contact_margin (sigma w0 v0 : ℚ)
    (hsigma : 0 < sigma) (hw0 : 0 < w0) (hv0 : 0 < v0) :
    (1+(w0/v0)*epsilon sigma w0 v0) * (1+sigma) <
      1+3*sigma-epsilon sigma w0 v0 := by
  have he := epsilon_le_sigma sigma w0 v0
  have hg := growth_cost_bound sigma w0 v0 hsigma hw0 hv0
  nlinarith

/-- The inflated source degree is less than 3/2 of its initial degree,
uniformly even when w0/v0 is very large. -/
theorem growth_factor_lt_three_halves (sigma w0 v0 : ℚ)
    (hsigma : 0 < sigma) (hw0 : 0 < w0) (hv0 : 0 < v0) :
    1+(w0/v0)*epsilon sigma w0 v0 < 3/2 := by
  have hg := growth_cost_bound sigma w0 v0 hsigma hw0 hv0
  by_contra hn
  have hh : 1/2 ≤ (w0/v0)*epsilon sigma w0 v0 := by linarith
  have hm := mul_le_mul_of_nonneg_right hh hsigma.le
  nlinarith

/-- A principal-divisor estimate with the proved derivative costs contradicts
an excess of contact over degree. All scalar premises are explicit. -/
theorem no_excess (sigma w0 v0 degree contactSum : ℚ)
    (hsigma : 0 < sigma) (hw0 : 0 < w0) (hv0 : 0 < v0)
    (hcontact : 0 < contactSum)
    (hexcess : degree < (1+sigma)*contactSum)
    (hprincipal : (1+3*sigma-epsilon sigma w0 v0)*contactSum ≤
      (1+(w0/v0)*epsilon sigma w0 v0)*degree) : False := by
  have he := epsilon_pos sigma w0 v0 hsigma hw0 hv0
  have hg : 0 < 1+(w0/v0)*epsilon sigma w0 v0 := by positivity
  have hm := mul_lt_mul_of_pos_right
    (strict_growth_contact_margin sigma w0 v0 hsigma hw0 hv0) hcontact
  have hx := mul_lt_mul_of_pos_left hexcess hg
  nlinarith

end QuadraticPi.LemniscateGrowthBudget


==> anc/lean/QuadraticPi/LemniscateHyperplaneDegree.lean <==
import QuadraticPi.LemniscateCurveMap
import QuadraticPi.LemniscateCompactificationWeighted
import OAI.NumberTheory.PiExponent.Geometry.CurveNormalizedDegreeTransfer

/-!
# Hyperplane degree on the actual elliptic quotient compactification

The projective map is the closed embedding of the actual quotient closure.
Its generic coordinates are identified by `tupleGenericMap_projective`, and
its polarization is transported by an actual pullback isomorphism. Thus the
generic ambient projective degree theorem applies without replacing the
elliptic algebra by a free algebra and without assuming a degree equality.

The numerical curve theorem requires genuine normalization data: a finite
map from the parameter curve, an isomorphism over a nonempty open, and the
generic-coordinate identity. Construction of those data is separate.
-/

namespace QuadraticPi.LemniscateCompactification.Elliptic
noncomputable section
set_option autoImplicit false
open scoped BigOperators
open AlgebraicGeometry CategoryTheory
open OAI.PiExponentSeshadri.Geometry
open OAI.PiExponent OAI.PiExponent.CurveNormalizationModel
open NumericalAmpleness

variable {m : ℕ} {E : Type} [Field E] [Algebra ℂ E]
variable (f : E) (hf : Transcendental ℂ f)
variable [FiniteDimensional (IntermediateField.adjoin ℂ {f}) E]

/-- Exact Euler degree of the actual elliptic polarization on its parameter
curve, proved by the ambient monomial degree theorem. -/
theorem weighted_pullback_degree
    (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) (hx : TupleRelation x)
    (g : parameterCurve f hf ⟶ compactification S)
    (hg : parameterCurveGenericPoint f hf ≫ g =
      tupleGenericMap S hzero hcoordinate x hx)
    (w : Fin (m+2) → ℚ) (hw : ∀ i, 0 < w i)
    {r : ℚ} (hr : 0 < r)
    (powers : Fin (m+2) → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = r)
    (pure : Fin (m+2) → S)
    (hpure : ∀ i, (pure i).val = Finsupp.single i (powers i))
    (hbudget : ∀ s : S, (∑ i, w i * (s.val i : ℚ)) ≤ r)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1
        ((polarization S).pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) =
      (r : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  have he := eulerCharacteristic_iso (parameterCurveStructureMap f hf)
    (polarizationPullbackIso S g) 1
  rw [he]
  apply WeightedProjectiveCurveDegree.ambient_pullback_degree f hf
    (fun j : S => j.val) x (⟨0,hzero⟩ : S) rfl
    (g ≫ projectiveMap (constants m) (monomialFunctions S))
    ?_ w hw hr powers hpowers pure hpure hbudget hfinite
  rw [← Category.assoc,hg]
  exact tupleGenericMap_projective S hzero hcoordinate x hx

/-- Exact numerical curve degree after transport along a genuine finite
normalization that is an isomorphism over a nonempty open. -/
theorem weighted_curveDegree
    (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S)
    (x : Fin (m+2) → E) (hx : TupleRelation x)
    {B : Scheme.{0}} (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (π : B ⟶ compactification S)
    (hcoord : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ π) =
      tupleGenericMap S hzero hcoordinate x hx)
    (w : Fin (m+2) → ℚ) (hw : ∀ i, 0 < w i)
    {r : ℚ} (hr : 0 < r)
    (powers : Fin (m+2) → ℕ) (hpowers : ∀ i, w i * (powers i : ℚ) = r)
    (pure : Fin (m+2) → S)
    (hpure : ∀ i, (pure i).val = Finsupp.single i (powers i))
    (hbudget : ∀ s : S, (∑ i, w i * (s.val i : ℚ)) ≤ r)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    (curveDegree p ((polarization S).pullback π) C : ℝ) =
      (r : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  rw [CurveNormalizedDegreeTransfer.curveDegree_pullback_eq_normalized
    p H hH C f hf g hg W hW π (polarization S)]
  exact weighted_pullback_degree f hf S hzero hcoordinate x hx
    (g ≫ C.embedding ≫ π) hcoord w hw hr powers hpowers pure hpure hbudget hfinite

open WeightedGeometryScale

/-- The full ambient monomial ball, evaluated in the actual quotient,
supplies every pure power and every budget condition in the degree formula. -/
theorem full_monomial_pullback_degree
    (w : Fin (m+2) → ℚ) (hw : ∀ i, 0 < w i)
    {r : ℚ} (hr : 0 < r)
    (powers : Fin (m+2) → ℕ) (hpos : ∀ i, 0 < powers i)
    (hpowers : ∀ i, w i * (powers i : ℚ) = r)
    (x : Fin (m+2) → E) (hx : TupleRelation x)
    (g : parameterCurve f hf ⟶ compactification (monomials w r))
    (hg : parameterCurveGenericPoint f hf ≫ g =
      tupleGenericMap (monomials w r) (zero_mem_monomials w hw r hr.le)
        (coordinate_mem_monomials w hw r powers hpos hpowers) x hx)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    ((eulerCharacteristic (parameterCurveStructureMap f hf) 1
        ((polarization (monomials w r)).pullback g).sheaf -
      eulerCharacteristic (parameterCurveStructureMap f hf) 1
        (structureSheaf (parameterCurve f hf)) : ℤ) : ℝ) =
      (r : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  apply weighted_pullback_degree f hf (monomials w r)
    (zero_mem_monomials w hw r hr.le)
    (coordinate_mem_monomials w hw r powers hpos hpowers)
    x hx g hg w hw hr powers hpowers
    (fun i => ⟨Finsupp.single i (powers i),pure_mem_monomials w hw r powers hpowers i⟩)
    (fun _ => rfl) ?_ hfinite
  intro s
  exact (mem_monomials w hw r s.val).mp s.property

/-- Numerical degree for the actual full monomial quotient compactification;
all monomial hypotheses are discharged from positive rational weights. -/
theorem full_monomial_curveDegree
    (w : Fin (m+2) → ℚ) (hw : ∀ i, 0 < w i)
    {r : ℚ} (hr : 0 < r)
    (powers : Fin (m+2) → ℕ) (hpos : ∀ i, 0 < powers i)
    (hpowers : ∀ i, w i * (powers i : ℚ) = r)
    (x : Fin (m+2) → E) (hx : TupleRelation x)
    {B : Scheme.{0}} (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B)
    (g : parameterCurve f hf ⟶ C.scheme) [IsFinite g]
    (hg : g ≫ C.embedding ≫ p = parameterCurveStructureMap f hf)
    (W : C.scheme.Opens) (hW : W ≠ ⊥) [IsIso (g ∣_ W)]
    (π : B ⟶ compactification (monomials w r))
    (hcoord : parameterCurveGenericPoint f hf ≫ (g ≫ C.embedding ≫ π) =
      tupleGenericMap (monomials w r) (zero_mem_monomials w hw r hr.le)
        (coordinate_mem_monomials w hw r powers hpos hpowers) x hx)
    (hfinite : ∀ q : E, Transcendental ℂ q →
      FiniteDimensional (IntermediateField.adjoin ℂ {q}) E) :
    (curveDegree p ((polarization (monomials w r)).pullback π) C : ℝ) =
      (r : ℝ) * CurveContactSum.weightedDegree hfinite x w := by
  rw [CurveNormalizedDegreeTransfer.curveDegree_pullback_eq_normalized
    p H hH C f hf g hg W hW π (polarization (monomials w r))]
  exact full_monomial_pullback_degree f hf w hw hr powers hpos hpowers
    x hx (g ≫ C.embedding ≫ π) hcoord hfinite

end
end QuadraticPi.LemniscateCompactification.Elliptic


==> anc/lean/QuadraticPi/LemniscateIdealPlaceContact.lean <==
import QuadraticPi.LemniscateContactFamily
import QuadraticPi.LemniscateJetSupport
import QuadraticPi.LemniscateFixedIdealContact

/-!
# Literal elliptic jet ideals at normalized curve places

The coordinate-ring map is the actual valuation-ring lift of the curve
coordinates. It respects the defining cubic and the specified residue center.
No local comparison axiom is introduced.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateIdealPlaceContact

open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing
open LemniscateCompactification.Elliptic
open LemniscatePlaceContact
open LemniscateJetSelector.Elliptic
open scoped BigOperators

variable {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}

/-- Evaluation of the literal coordinate algebra in the actual place ring. -/
def coordinateMap (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) :
    CoordinateRing m →+* ring p :=
  Ideal.Quotient.lift (relationIdeal m)
    (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter c) hc)).toRingHom (by
      have hk : relationIdeal m ≤ RingHom.ker
          (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter c) hc)).toRingHom := by
        apply Ideal.span_le.mpr
        intro f hf
        obtain rfl := Set.mem_singleton_iff.mp hf
        change MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter c) hc)
          (relation m)=0
        simp only [relation,map_add,map_sub,map_pow,MvPolynomial.aeval_X]
        linear_combination -(lift_cubic_relation p z c hc hcurve)
      exact fun f hf => hk hf)

@[simp] theorem coordinateMap_quotientMap (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (f : LemniscateInterpolation.EllipticPolynomial m) :
    coordinateMap p z c hc hcurve (quotientMap m f)=
      MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter c) hc) f := rfl

@[simp] theorem coordinateMap_constants (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) (a : ℂ) :
    coordinateMap p z c hc hcurve (constants m a)=algebraMap ℂ (ring p) a := by
  change MvPolynomial.aeval _ (MvPolynomial.C a)=_
  exact MvPolynomial.aeval_C _ a

@[simp] theorem coordinateMap_x (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) :
    coordinateMap p z c hc hcurve (x m)=
      PlaceCenteredBranch.lift p z (fullCenter c) hc 0 := by
  exact MvPolynomial.aeval_X _ _

@[simp] theorem coordinateMap_y (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) :
    coordinateMap p z c hc hcurve (y m)=
      PlaceCenteredBranch.lift p z (fullCenter c) hc (0 : Fin (m+1)).succ := by
  exact MvPolynomial.aeval_X _ _

@[simp] theorem coordinateMap_additive (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) (i : Fin m) :
    coordinateMap p z c hc hcurve (additive i)=
      PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ := by
  exact MvPolynomial.aeval_X _ _

variable (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

/-- The residue of the actual place map is the specified affine point. -/
theorem coordinateMap_residue
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) :
    (CurveLocalOrder.residueAugmentation ℂ (ring p)).comp
      (coordinateMap p z c hc hcurve)=pointEvaluation c := by
  apply Ideal.Quotient.ringHom_ext
  apply MvPolynomial.ringHom_ext
  · intro a
    change CurveLocalOrder.residueAugmentation ℂ (ring p)
      (coordinateMap p z c hc hcurve (constants m a))=pointEvaluation c (constants m a)
    simp only [coordinateMap_constants,CurveLocalOrder.residueAugmentation_algebraMap,
      pointEvaluation_constants]
  · intro i
    change CurveLocalOrder.residueAugmentation ℂ (ring p)
      (MvPolynomial.aeval (PlaceCenteredBranch.lift p z (fullCenter c) hc)
        (MvPolynomial.X i))=polynomialPoint c (MvPolynomial.X i)
    rw [MvPolynomial.aeval_X]
    simp only [polynomialPoint,MvPolynomial.eval₂Hom_X']
    exact PlaceCenteredBranch.lift_residue p z (fullCenter c) hc i

/-- Pulling back the actual local maximal ideal recovers exactly the center. -/
theorem coordinateMap_comap_maximal
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2) :
    Ideal.comap (coordinateMap p z c hc hcurve) (IsLocalRing.maximalIdeal (ring p))=
      centerIdeal c := by
  ext f
  change coordinateMap p z c hc hcurve f ∈ IsLocalRing.maximalIdeal (ring p) ↔
    pointEvaluation c f=0
  rw [← IsLocalRing.residue_eq_zero_iff]
  have he := congrArg (fun h : CoordinateRing m →+* ℂ => h f)
    (coordinateMap_residue p z c hc hcurve)
  change (CurveLocalOrder.residueCoefficientEquiv ℂ (ring p)).symm
    (IsLocalRing.residue (ring p) (coordinateMap p z c hc hcurve f))=pointEvaluation c f at he
  rw [← he]
  exact (map_eq_zero_iff _ (CurveLocalOrder.residueCoefficientEquiv ℂ (ring p)).symm.injective).symm

/-- The fixed polynomial jet ideal has exactly the actual elliptic contact
as its normalized colength at every centered place. -/
theorem mapped_jetIdeal_colength_eq_contact
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hnc : ∃ i, z i≠algebraMap ℂ E (fullCenter c i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r) :
    ((Module.length (ring p) ((ring p) ⧸
      Ideal.map (coordinateMap p z c hc hcurve) (jetIdeal c N a M b))).toNat : ℚ)=
      r*LemniscatePlaceContact.contact p z c hc hcurve hnc v := by
  rw [LemniscateFixedIdealContact.map_jetIdeal _
    (coordinateMap_constants p z c hc hcurve)]
  rw [coordinateMap_x,coordinateMap_y]
  have he : (fun i => coordinateMap p z c hc hcurve (additive i))=
      (fun i => PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ) :=
    funext (coordinateMap_additive p z c hc hcurve)
  rw [he]
  simpa only [coordinateMap_x,coordinateMap_y,coordinateMap_additive,
    LemniscatePlaceContact.contact] using
    LemniscateFixedIdealContact.fixedIdeal_colength_eq_contact v hv c
      (PlaceCenteredBranch.lift p z (fullCenter c) hc 0)
      (PlaceCenteredBranch.lift p z (fullCenter c) hc (0 : Fin (m+1)).succ)
      (fun i => PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ)
      (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc 0)
      (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc (0 : Fin (m+1)).succ)
      (fun i => PlaceCenteredBranch.lift_residue p z (fullCenter c) hc i.succ.succ)
      (lift_cubic_relation p z c hc hcurve)
      (ellipticLift_nonconstant p z c hc hcurve hnc) N a M b hN hM r ha hb

theorem mapped_jetIdeal_colength_ne_top
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hnc : ∃ i, z i≠algebraMap ℂ E (fullCenter c i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r) :
    Module.length (ring p) ((ring p) ⧸
      Ideal.map (coordinateMap p z c hc hcurve) (jetIdeal c N a M b))≠⊤ := by
  rw [LemniscateFixedIdealContact.map_jetIdeal _
    (coordinateMap_constants p z c hc hcurve)]
  rw [coordinateMap_x,coordinateMap_y]
  have he : (fun i => coordinateMap p z c hc hcurve (additive i))=
      (fun i => PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ) :=
    funext (coordinateMap_additive p z c hc hcurve)
  rw [he]
  simpa only [coordinateMap_x,coordinateMap_y,coordinateMap_additive] using
    LemniscateFixedIdealContact.fixedIdeal_colength_ne_top v hv c
      (PlaceCenteredBranch.lift p z (fullCenter c) hc 0)
      (PlaceCenteredBranch.lift p z (fullCenter c) hc (0 : Fin (m+1)).succ)
      (fun i => PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ)
      (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc 0)
      (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc (0 : Fin (m+1)).succ)
      (fun i => PlaceCenteredBranch.lift_residue p z (fullCenter c) hc i.succ.succ)
      (lift_cubic_relation p z c hc hcurve)
      (ellipticLift_nonconstant p z c hc hcurve hnc) N a M b hN hM r ha hb

/-- A jet ideal supported at another center becomes the unit ideal in
this actual valuation ring. This comparison is proved from its support. -/
theorem mapped_jetIdeal_eq_top_of_ne
    (z : Fin (m+2) → E) (c d : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hne : d≠c) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    Ideal.map (coordinateMap p z c hc hcurve) (jetIdeal d N a M b)=⊤ := by
  by_contra ht
  have hle : jetIdeal d N a M b ≤ centerIdeal c := by
    rw [← coordinateMap_comap_maximal p z c hc hcurve]
    exact Ideal.map_le_iff_le_comap.mp (IsLocalRing.le_maximalIdeal ht)
  have hz := ((jetIdeal_le_prime_iff d N a M b ha hM hb (centerIdeal c)).mp hle).2.2
  apply hne
  funext i
  have hi : pointEvaluation c (additive i-constants m (d i))=0 := hz i
  have he : c i-d i=0 := by
    simpa only [map_sub,pointEvaluation_additive,pointEvaluation_constants] using hi
  exact (sub_eq_zero.mp he).symm

/-- For distinct centers, mapping the product of all fixed ideals to the
place ring leaves exactly the factor at that place's center. -/
theorem map_product_eq_center {K : ℕ}
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (j : Fin K) (hc : Centered z (fullCenter (c j)) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (N a M : ℕ) (b : Fin m → ℕ) (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    Ideal.map (coordinateMap p z (c j) hc hcurve) (∏ k,jetIdeal (c k) N a M b)=
      Ideal.map (coordinateMap p z (c j) hc hcurve) (jetIdeal (c j) N a M b) := by
  classical
  change (Ideal.mapHom (coordinateMap p z (c j) hc hcurve)) (∏ k,jetIdeal (c k) N a M b)=_
  rw [map_prod]
  apply Finset.prod_eq_single j
  · intro k hk hkj
    simpa only [Ideal.mapHom_apply,Ideal.one_eq_top] using mapped_jetIdeal_eq_top_of_ne p z (c j) (c k) hc hcurve
      (fun h => hkj (hinj h)) N a M b ha hM hb
  · simp

theorem mapped_product_colength_eq_contact {K : ℕ}
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (j : Fin K) (hc : Centered z (fullCenter (c j)) p)
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (hnc : ∃ i, z i≠algebraMap ℂ E (fullCenter (c j) i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (N a M : ℕ) (b : Fin m → ℕ)
    (haPos : 0<a) (hMPos : 0<M) (hbPos : ∀ i, 0<b i)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r) :
    ((Module.length (ring p) ((ring p) ⧸ Ideal.map
      (coordinateMap p z (c j) hc hcurve) (∏ k,jetIdeal (c k) N a M b))).toNat : ℚ)=
      r*LemniscatePlaceContact.contact p z (c j) hc hcurve hnc v := by
  rw [map_product_eq_center p z c hinj j hc hcurve N a M b haPos hMPos hbPos]
  exact mapped_jetIdeal_colength_eq_contact p z (c j) hc hcurve hnc v hv
    N a M b hN hM r ha hb

/-- The actual local colength of the fixed product ideal, extended by zero
off the finite set of centered places. The value on the finite set is
finite by the proved local theorem, not by this `toNat` convention. -/
def familyColength {K : ℕ}
    (_hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (N a M : ℕ) (b : Fin m → ℕ) (p : NormalizedPlace ℂ E) : ℕ := by
  classical
  exact if hp : p ∈ LemniscateContactFamily.places hfinite z c hz then
    letI := _hres p
    (Module.length (ring p) ((ring p) ⧸ Ideal.map
      (coordinateMap p z (c (LemniscateContactFamily.center hfinite z c hz p hp))
        (LemniscateContactFamily.centered hfinite z c hz p hp) hcurve)
      (∏ k,jetIdeal (c k) N a M b))).toNat
  else 0

theorem familyColength_eq_contact {K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (N a M : ℕ) (b : Fin m → ℕ)
    (haPos : 0<a) (hMPos : 0<M) (hbPos : ∀ i, 0<b i)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r)
    (p : NormalizedPlace ℂ E) :
    (familyColength hres hfinite z c hz hcurve N a M b p : ℚ)=
      r*LemniscateContactFamily.contact hres hfinite z c hz hcurve v p := by
  classical
  let := hres p
  by_cases hp : p ∈ LemniscateContactFamily.places hfinite z c hz
  · have h := mapped_product_colength_eq_contact p z c hinj
      (LemniscateContactFamily.center hfinite z c hz p hp)
      (LemniscateContactFamily.centered hfinite z c hz p hp) hcurve
      (LemniscateContactFamily.nonconstant z _ hz) v hv N a M b
      haPos hMPos hbPos hN hM r ha hb
    simpa only [familyColength,LemniscateContactFamily.contact,
      LemniscateCurveContact.contacts,dite_eq_left hp,
      LemniscateContactFamily.centerValue_of_mem hfinite z c hz p hp] using h
  · simp only [familyColength,LemniscateContactFamily.contact,
      LemniscateCurveContact.contacts,dite_eq_right hp,Nat.cast_zero,mul_zero]

/-- Exact finite sum of the orders of the actual fixed product ideal.
This is the ideal-theoretic quantity needed in the global curve bound. -/
theorem sum_familyColength_eq_contact {K : ℕ}
    (hres : ∀ p : NormalizedPlace ℂ E,
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p)))
    (hfinite : ∀ f : E, Transcendental ℂ f →
      FiniteDimensional (IntermediateField.adjoin ℂ {f}) E)
    (z : Fin (m+2) → E) (c : Fin K → Fin m → ℂ) (hinj : Function.Injective c)
    (hz : ∃ i, Transcendental ℂ (z i))
    (hcurve : z 0^3-z 0=z (0 : Fin (m+1)).succ^2)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i)
    (N a M : ℕ) (b : Fin m → ℕ)
    (haPos : 0<a) (hMPos : 0<M) (hbPos : ∀ i, 0<b i)
    (hN : ∀ i : Fin m, v i.succ<(N : ℚ)*v 0) (hM : a≤2*M)
    (r : ℚ) (ha : v 0*(a : ℚ)=r) (hb : ∀ i, v i.succ*(b i : ℚ)=r) :
    (∑ p ∈ LemniscateContactFamily.places hfinite z c hz,
      (familyColength hres hfinite z c hz hcurve N a M b p : ℚ))=
      r*∑ p ∈ LemniscateContactFamily.places hfinite z c hz,
        LemniscateContactFamily.contact hres hfinite z c hz hcurve v p := by
  simp_rw [familyColength_eq_contact hres hfinite z c hinj hz hcurve v hv N a M b
    haPos hMPos hbPos hN hM r ha hb,Finset.mul_sum]

end QuadraticPi.LemniscateIdealPlaceContact


==> anc/lean/QuadraticPi/LemniscateInterpolation.lean <==
import QuadraticPi.LemniscateLocal
import QuadraticPi.SeparatedWeightPA

/-!
# The separate elliptic interpolation proposition (EPA)

This file specifies the actual missing geometric statement for the lemniscate.
It does NOT assert `Statement`, and it does NOT deduce it from the logarithmic
`SeparatedWeightPA.Statement`.  The two propositions use different coordinate
rings, source filtrations, and formal logarithms.

The affine elliptic coordinate ring is represented by its normal forms in
`x,y,X₁,...,Xₘ`, with exponent of `y` at most one.  The relation
`y² = x³ - x` holds under the actual formal evaluation proved below.  Source
weights are `(2*w0,3*w0,w₁,...,wₘ)`; target packet weights are precisely the
upstream rational weights `(v0,w₁/theta,...,wₘ/theta)` with strict cutoff.

There is no theorem about an irrationality exponent in this file.
-/

namespace QuadraticPi.LemniscateInterpolation

open OAI
open SeparatedWeightPA
open scoped BigOperators

noncomputable section

/-- Ambient polynomials; the `WeightedPolynomials` subtype imposes elliptic
normal form so that `x` and `y` are not counted as independent free directions. -/
abbrev EllipticPolynomial (m : ℕ) := MvPolynomial (Fin (m + 2)) ℂ

/-- The integral formal x-coordinate at `(0,0)`, lifted to `(t,u₁,...,uₘ)`. -/
def formalX (m : ℕ) : MvPowerSeries (Fin (m + 1)) ℂ :=
  PiExponent.FormalLogJet.liftSeries m
    (PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localX)

/-- The actual elliptic logarithm of the integral local chart. -/
def formalEllipticLog (m : ℕ) : MvPowerSeries (Fin (m + 1)) ℂ :=
  PiExponent.FormalLogJet.liftSeries m
    (PowerSeries.map (algebraMap ℚ ℂ) LemniscateLocal.ellipticLog)

/-- Evaluation at `x=x(t), y=t, Xᵢ=cᵢ+uᵢ+ell(t)`. -/
def formalJet {m : ℕ} (c : Fin m → ℂ) :
    EllipticPolynomial m →ₐ[ℂ] MvPowerSeries (Fin (m + 1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (formalX m)
    (Fin.cases (MvPowerSeries.X 0)
      (fun i => MvPowerSeries.C (c i) + MvPowerSeries.X i.succ +
        formalEllipticLog m)))

@[simp] theorem formalJet_x {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (0 : Fin (m + 2))) = formalX m := by
  simp [formalJet]

@[simp] theorem formalJet_y {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (MvPolynomial.X (0 : Fin (m + 1)).succ) =
      MvPowerSeries.X 0 := by
  simp only [formalJet, MvPolynomial.aeval_X, Fin.cases_succ, Fin.cases_zero]

@[simp] theorem formalJet_additive {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    formalJet c (MvPolynomial.X i.succ.succ) =
      MvPowerSeries.C (c i) + MvPowerSeries.X i.succ + formalEllipticLog m := by
  simp [formalJet]

theorem formalX_equation (m : ℕ) :
    (formalX m) ^ 3 - formalX m =
      (MvPowerSeries.X (0 : Fin (m + 1))) ^ 2 := by
  have h := congrArg
    ((PiExponent.FormalLogJet.liftSeries m).comp
      (PowerSeries.map (Int.castRingHom ℂ))) LemniscateLocal.localX_equation
  simpa [formalX] using h

/-- The evaluation genuinely respects the elliptic relation, rather than
treating x and y as two independent coordinates. -/
theorem formalJet_cubic_relation {m : ℕ} (c : Fin m → ℂ) :
    formalJet c
      ((MvPolynomial.X (0 : Fin (m + 1)).succ) ^ 2 -
        (MvPolynomial.X (0 : Fin (m + 2))) ^ 3 +
        MvPolynomial.X (0 : Fin (m + 2))) = 0 := by
  simp only [map_add, map_sub, map_pow, formalJet_y, formalJet_x]
  linear_combination -(formalX_equation m)

/-- Pole weights on the elliptic normal-form basis, together with additive weights. -/
def sourceWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m + 2) → ℚ :=
  Fin.cases (2 * B.w0) (Fin.cases (3 * B.w0) w)

@[simp] theorem sourceWeights_x (B : BaseData) (w : Fin B.m → ℚ) :
    sourceWeights B w 0 = 2 * B.w0 := rfl

@[simp] theorem sourceWeights_y (B : BaseData) (w : Fin B.m → ℚ) :
    sourceWeights B w (0 : Fin (B.m + 1)).succ = 3 * B.w0 := rfl

@[simp] theorem sourceWeights_additive (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin B.m) : sourceWeights B w i.succ.succ = w i := rfl

/-- The support condition below has exactly the elliptic pole degree, not
the ordinary polynomial degree in two independent elliptic coordinates. -/
theorem source_weight_formula (B : BaseData) (w : Fin B.m → ℚ)
    (e : Fin (B.m + 2) →₀ ℕ) :
    Finsupp.weight (sourceWeights B w) e =
      B.w0 * (2 * (e 0 : ℚ) + 3 * (e (0 : Fin (B.m + 1)).succ : ℚ)) +
        ∑ i : Fin B.m, w i * (e i.succ.succ : ℚ) := by
  simp only [Finsupp.weight_eq_sum, nsmul_eq_mul, Fin.sum_univ_succ,
    sourceWeights_x, sourceWeights_y, sourceWeights_additive]
  have hs : (∑ i : Fin B.m, (e i.succ.succ : ℚ) * w i) =
      ∑ i : Fin B.m, w i * (e i.succ.succ : ℚ) := by
    apply Finset.sum_congr rfl
    intro i _
    exact mul_comm _ _
  rw [hs]
  ring

/-- Exactly the normal-form monomials `xᵃ yᵇ X^alpha`, with `b ≤ 1` and
`w0*(2*a+3*b) + sum wi*alphaᵢ ≤ H`.  The source cutoff is weak. -/
def WeightedPolynomials (B : BaseData) (w : Fin B.m → ℚ) (H : ℕ) :=
  {P : EllipticPolynomial B.m // ∀ e ∈ P.support,
    e (0 : Fin (B.m + 1)).succ ≤ 1 ∧
      Finsupp.weight (sourceWeights B w) e ≤ (H : ℚ)}

/-- The actual elliptic coefficient packets, using the strict target cutoff. -/
def packetMap (B : BaseData) (w : Fin B.m → ℚ)
    (c : Fin B.K → Fin B.m → ℂ) (H : ℕ)
    (P : WeightedPolynomials B w H) :
    Fin B.K → PiExponent.JetGeometry.RationalCoefficientPacket
      (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => PiExponent.JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (formalJet (c j) P.val)

/-- EPA: the missing elliptic separated-weight interpolation theorem.

This is a proposition, not an axiom, an assumed instance, or a proved theorem.
It is not the ordinary logarithmic PA.  Thresholds depend only on earlier
weights; the divisibility modulus precedes centers; the H threshold follows
centers.  No surjectivity assertion is made anywhere in this module.
-/
def Statement : Prop :=
  ∀ B : BaseData, ∃ T : Thresholds B.m,
    ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ D : ℕ, 0 < D ∧
        ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
            Function.Surjective (packetMap B w c H)

end
end QuadraticPi.LemniscateInterpolation


==> anc/lean/QuadraticPi/LemniscateInterpolationMatrix.lean <==
import QuadraticPi.LemniscateDeterminant
import QuadraticPi.LemniscateInterpolation
import QuadraticPi.LemniscateWeightedBasis
import OAI.NumberTheory.PiExponent.Approximation.FormalMatrixSurjectivity

/-!
# Formal elliptic packets and the actual finite coefficient matrix

The logarithmic-tail coordinate change is generic: it fixes every series in
the base coordinate, and therefore also fixes the elliptic x-coordinate.
This file checks the needed elliptic series and truncation identifications.
The geometric EPA statement remains an explicit, separate premise.
-/

namespace QuadraticPi.LemniscateInterpolationMatrix

open OAI OAI.PiExponent
open MvPowerSeries
open scoped BigOperators

noncomputable section
set_option autoImplicit false

def xSeries : PowerSeries ℂ :=
  PowerSeries.map (Int.castRingHom ℂ) LemniscateLocal.localX

def logSeries : PowerSeries ℂ :=
  PowerSeries.map (algebraMap ℚ ℂ) LemniscateLocal.ellipticLog

theorem baseTrunc_eq (S : ℕ) :
    LemniscateArithmetic.baseTrunc S = PowerSeries.trunc S xSeries := by
  rw [xSeries, PowerSeries.trunc_map]
  rfl

theorem logTrunc_eq (T : ℕ) :
    LemniscateArithmetic.logTrunc T = PowerSeries.trunc T logSeries := by
  rw [logSeries, PowerSeries.trunc_map]
  rfl

def seriesTail (f : PowerSeries ℂ) (T : ℕ) : PowerSeries ℂ :=
  f - (PowerSeries.trunc T f : PowerSeries ℂ)

theorem seriesTail_constant (f : PowerSeries ℂ)
    (hf : PowerSeries.constantCoeff f = 0) (T : ℕ) :
    PowerSeries.constantCoeff (seriesTail f T) = 0 := by
  simp [seriesTail, Polynomial.constantCoeff_coe, PowerSeries.coeff_trunc,
    PowerSeries.coeff_zero_eq_constantCoeff_apply, hf]

theorem seriesTail_coeff_zero (f : PowerSeries ℂ) (T n : ℕ) (hn : n < T) :
    PowerSeries.coeff n (seriesTail f T) = 0 := by
  simp [seriesTail, Polynomial.coeff_coe, PowerSeries.coeff_trunc, hn]

theorem seriesTail_mem_ideal {m : ℕ} (v : Fin (m + 1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (f : PowerSeries ℂ) (T : ℕ) (H : ℚ)
    (hT : H ≤ (T : ℚ) * v 0) :
    f.toMvPowerSeries (0 : Fin (m + 1)) -
      (PowerSeries.trunc T f : PowerSeries ℂ).toMvPowerSeries 0 ∈
        JetGeometry.rationalWeightedIdeal v hv H := by
  rw [← map_sub]
  change (seriesTail f T).toMvPowerSeries 0 ∈ _
  intro d hd
  rw [← FormalLogTruncation.liftSeries_eq_toMvPowerSeries, FormalLogJet.coeff_liftSeries]
  split_ifs with ht
  · have he : d = Finsupp.single 0 (d 0) := by
      calc
        d = Finsupp.cons (d 0) d.tail := (Finsupp.cons_tail d).symm
        _ = Finsupp.single 0 (d 0) := by rw [ht, Finsupp.cons_zero_eq_single_zero]
    have hdeg : (d 0 : ℚ) * v 0 < H := by
      calc
        (d 0 : ℚ) * v 0 = Finsupp.weight v (Finsupp.single 0 (d 0)) := by
          rw [Finsupp.weight_single, nsmul_eq_mul]
        _ = Finsupp.weight v d := congrArg _ he.symm
        _ < H := hd
    apply seriesTail_coeff_zero
    by_contra hn
    have hn' : (T : ℚ) ≤ d 0 := by exact_mod_cast Nat.le_of_not_gt hn
    exact (not_lt_of_ge ((mul_le_mul_of_nonneg_right hn' (hv 0)).trans' hT)) hdeg
  · rfl

@[simp] theorem logSeries_constant : PowerSeries.constantCoeff logSeries = 0 := by
  rw [← PowerSeries.coeff_zero_eq_constantCoeff_apply, logSeries, PowerSeries.coeff_map]
  simp

def truncatedLogJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ) :
    LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ]
      MvPowerSeries (Fin (m + 1)) ℂ :=
  MvPolynomial.aeval (Fin.cases (LemniscateInterpolation.formalX m)
    (Fin.cases (X 0) (fun i => C (c i) + X i.succ +
      FormalLogJet.liftSeries m (LemniscateArithmetic.logTrunc (T i) : PowerSeries ℂ))))

theorem shiftMap_truncatedLogJet {m : ℕ} (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    FormalLogTruncation.shiftMap (fun i => seriesTail logSeries (T i))
      (fun i => seriesTail_constant logSeries logSeries_constant (T i))
      (truncatedLogJet c T P) = LemniscateInterpolation.formalJet c P := by
  have he : (FormalLogTruncation.shiftMap (fun i => seriesTail logSeries (T i))
      (fun i => seriesTail_constant logSeries logSeries_constant (T i))).comp
      (truncatedLogJet c T) = LemniscateInterpolation.formalJet c := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, truncatedLogJet, MvPolynomial.aeval_X,
        Fin.cases_zero, LemniscateInterpolation.formalJet_x,
        LemniscateInterpolation.formalX, FormalLogTruncation.shiftMap_liftSeries]
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        simp only [AlgHom.comp_apply, truncatedLogJet, MvPolynomial.aeval_X,
          Fin.cases_zero, Fin.cases_succ, LemniscateInterpolation.formalJet_y,
          FormalLogTruncation.shiftMap_X_zero]
      | succ i =>
        simp only [AlgHom.comp_apply, truncatedLogJet, MvPolynomial.aeval_X,
          Fin.cases_succ, LemniscateInterpolation.formalJet_additive, map_add,
          FormalLogTruncation.shiftMap_X_succ, FormalLogTruncation.shiftMap_liftSeries]
        have hc : FormalLogTruncation.shiftMap (fun i => seriesTail logSeries (T i))
            (fun i => seriesTail_constant logSeries logSeries_constant (T i)) (C (c i)) =
            C (c i) := (FormalLogTruncation.shiftMap _ _).commutes (c i)
        rw [hc, ← FormalLogTruncation.liftSeries_eq_toMvPowerSeries,
          seriesTail, logTrunc_eq, map_sub]
        change C (c i) + (X i.succ +
          (FormalLogJet.liftSeries m logSeries -
            FormalLogJet.liftSeries m (PowerSeries.trunc (T i) logSeries : PowerSeries ℂ))) +
          FormalLogJet.liftSeries m (PowerSeries.trunc (T i) logSeries : PowerSeries ℂ) =
          C (c i) + X i.succ + FormalLogJet.liftSeries m logSeries
        ring
  exact DFunLike.congr_fun he P

/-- The short log truncations suffice for surjectivity because a filtered
invertible change of target variables removes their tails. -/
theorem formal_packets_surjective_iff_truncatedLog {m : ℕ} {A J : Type*}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (c : J → Fin m → ℂ) (P : A → LemniscateInterpolation.EllipticPolynomial m) :
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (c j) (P a))) ↔
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (truncatedLogJet (c j) T (P a))) := by
  let tail := fun i => seriesTail logSeries (T i)
  let ht := fun i => seriesTail_constant logSeries logSeries_constant (T i)
  let e := FormalLogTruncation.shiftEquiv tail ht
  have hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m + 1)) ∈
      JetGeometry.rationalWeightedIdeal v hv (v i.succ) := by
    intro i
    simpa only [tail, seriesTail, map_sub] using
      seriesTail_mem_ideal v hv logSeries (T i) (v i.succ) (hT i)
  have he : ∀ f ∈ JetGeometry.rationalWeightedIdeal v hv H,
      e f ∈ JetGeometry.rationalWeightedIdeal v hv H :=
    fun f hf => (FormalLogTruncation.shiftEquiv_mem_iff tail ht v hv hw H f).mpr hf
  have hi : ∀ f ∈ JetGeometry.rationalWeightedIdeal v hv H,
      e.symm f ∈ JetGeometry.rationalWeightedIdeal v hv H := by
    intro f hf
    apply (FormalLogTruncation.shiftEquiv_mem_iff tail ht v hv hw H (e.symm f)).mp
    change e (e.symm f) ∈ _
    simpa only [AlgEquiv.apply_symm_apply] using hf
  have hh := FormalLogTruncation.packets_surjective_comp_equiv_iff v hv H e he hi
    (fun a j => truncatedLogJet (c j) T (P a))
  simpa only [e, tail, ht, FormalLogTruncation.shiftEquiv_apply,
    shiftMap_truncatedLogJet] using hh

def truncatedJet {m : ℕ} (S : ℕ) (c : Fin m → ℂ) (T : Fin m → ℕ) :
    LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ]
      MvPowerSeries (Fin (m + 1)) ℂ :=
  MvPolynomial.aeval (Fin.cases
    (FormalLogJet.liftSeries m (LemniscateArithmetic.baseTrunc S : PowerSeries ℂ))
    (Fin.cases (X 0) (fun i => C (c i) + X i.succ +
      FormalLogJet.liftSeries m (LemniscateArithmetic.logTrunc (T i) : PowerSeries ℂ))))

/-- Truncating the integral base coordinate past H/v0 leaves every target
coefficient unchanged. This is independent of the source polynomial degree. -/
theorem truncatedLogJet_packet_eq {m : ℕ} (v : Fin (m + 1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (S : ℕ) (hS : H ≤ (S : ℚ) * v 0)
    (c : Fin m → ℂ) (T : Fin m → ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    JetGeometry.rationalCoefficientPacket v H (truncatedLogJet c T P) =
      JetGeometry.rationalCoefficientPacket v H (truncatedJet S c T P) := by
  let I := JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H
  have he : (Ideal.Quotient.mkₐ ℂ I).comp (truncatedLogJet c T) =
      (Ideal.Quotient.mkₐ ℂ I).comp (truncatedJet S c T) := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, truncatedLogJet, truncatedJet,
        MvPolynomial.aeval_X, Fin.cases_zero]
      change Ideal.Quotient.mk I (LemniscateInterpolation.formalX m) =
        Ideal.Quotient.mk I
          (FormalLogJet.liftSeries m (LemniscateArithmetic.baseTrunc S : PowerSeries ℂ))
      apply Ideal.Quotient.eq.mpr
      simpa only [LemniscateInterpolation.formalX, baseTrunc_eq, xSeries,
        FormalLogTruncation.liftSeries_eq_toMvPowerSeries] using
        seriesTail_mem_ideal v hv xSeries S H hS
    | succ i =>
      simp only [AlgHom.comp_apply, truncatedLogJet, truncatedJet,
        MvPolynomial.aeval_X, Fin.cases_succ]
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v hv H _ _).mpr
  exact Ideal.Quotient.eq.mp (DFunLike.congr_fun he P)

/-- All formal-series replacements needed before finite matrix extraction,
with their precise numeric truncation bounds and no interpolation axiom. -/
theorem formal_packets_surjective_iff_truncated {m : ℕ} {A J : Type*}
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (S : ℕ) (hS : H ≤ (S : ℚ) * v 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (c : J → Fin m → ℂ) (P : A → LemniscateInterpolation.EllipticPolynomial m) :
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (c j) (P a))) ↔
    Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (truncatedJet S (c j) T (P a))) := by
  rw [formal_packets_surjective_iff_truncatedLog v hv H T hT c P]
  have he : (fun a j => JetGeometry.rationalCoefficientPacket v H
      (truncatedLogJet (c j) T (P a))) =
      (fun a j => JetGeometry.rationalCoefficientPacket v H
        (truncatedJet S (c j) T (P a))) := by
    funext a j
    exact truncatedLogJet_packet_eq v hv H S hS (c j) T (P a)
  rw [he]

def literalJet {m : ℕ} (S : ℕ) (lambda : ℂ) (p : Fin m → ℤ)
    (q T : Fin m → ℕ) : LemniscateInterpolation.EllipticPolynomial m →ₐ[ℂ]
      MvPolynomial (Fin m) (Polynomial ℂ) :=
  MvPolynomial.aeval (Fin.cases (MvPolynomial.C (LemniscateArithmetic.baseTrunc S))
    (Fin.cases (MvPolynomial.C Polynomial.X) (fun i => MvPolynomial.X i +
      MvPolynomial.C (Polynomial.C (LemniscateArithmetic.center lambda (p i) (q i)) +
        LemniscateArithmetic.logTrunc (T i)))))

theorem flatten_literalJet {m : ℕ} (S : ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q T : Fin m → ℕ)
    (P : LemniscateInterpolation.EllipticPolynomial m) :
    FormalMatrixBridge.flatten m (literalJet S lambda p q T P) =
      truncatedJet S (fun i => LemniscateArithmetic.center lambda (p i) (q i)) T P := by
  have he : (FormalMatrixBridge.flatten m).comp (literalJet S lambda p q T) =
      truncatedJet S (fun i => LemniscateArithmetic.center lambda (p i) (q i)) T := by
    apply MvPolynomial.algHom_ext
    intro i
    cases i using Fin.cases with
    | zero =>
      simp only [AlgHom.comp_apply, literalJet, truncatedJet, MvPolynomial.aeval_X,
        Fin.cases_zero, FormalMatrixBridge.flatten_C]
    | succ i =>
      cases i using Fin.cases with
      | zero =>
        simp only [AlgHom.comp_apply, literalJet, truncatedJet, MvPolynomial.aeval_X,
          Fin.cases_succ, Fin.cases_zero, FormalMatrixBridge.flatten_C,
          Polynomial.coe_X, FormalLogJet.liftSeries_X]
      | succ i =>
        simp only [AlgHom.comp_apply, literalJet, truncatedJet, MvPolynomial.aeval_X,
          Fin.cases_succ, map_add, FormalMatrixBridge.flatten_X,
          FormalMatrixBridge.flatten_C, Polynomial.coe_C,
          FormalLogJet.liftSeries_C]
        ring
  exact DFunLike.congr_fun he P

theorem literalJet_monomial {m : ℕ} (S : ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q T : Fin m → ℕ) (e : Fin (m + 2) → ℕ) (z : ℂ) :
    literalJet S lambda p q T (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) z) =
      MvPolynomial.C (Polynomial.C z) * LemniscateArithmetic.monomialImage S T lambda p q
        (e 0) (e (0 : Fin (m + 1)).succ) (fun i => e i.succ.succ) := by
  classical
  rw [literalJet, MvPolynomial.aeval_monomial,
    Finsupp.prod_fintype _ _ (fun _ => pow_zero _), Fin.prod_univ_succ,
    Fin.prod_univ_succ]
  simp only [InterpolationMatrix.exponentVector_apply, Fin.cases_zero, Fin.cases_succ,
    LemniscateArithmetic.monomialImage, ← map_pow]
  rw [show algebraMap ℂ (MvPolynomial (Fin m) (Polynomial ℂ)) z =
    MvPolynomial.C (Polynomial.C z) from rfl]
  simp only [map_mul]
  ring

theorem entry_eq_coeff_truncatedJet {m : ℕ} (S : ℕ) (lambda : ℂ)
    (p : Fin m → ℤ) (q T : Fin m → ℕ) (b : Fin (m + 1) → ℕ)
    (e : Fin (m + 2) → ℕ) :
    LemniscateArithmetic.entry S T lambda p q (b 0) (e 0)
      (e (0 : Fin (m + 1)).succ) (fun i => b i.succ) (fun i => e i.succ.succ) =
      coeff (InterpolationMatrix.exponentVector b)
        (truncatedJet S (fun i => LemniscateArithmetic.center lambda (p i) (q i)) T
          (MvPolynomial.monomial (InterpolationMatrix.exponentVector e) 1)) := by
  rw [← flatten_literalJet, FormalMatrixBridge.coeff_flatten, literalJet_monomial]
  simp only [map_one, one_mul, FormalMatrixBridge.exponentVector_tail,
    InterpolationMatrix.exponentVector_apply]
  exact (LemniscateArithmetic.coefficient_monomialImage S T lambda p q
    (b 0) (e 0) (e (0 : Fin (m + 1)).succ) (fun i => b i.succ)
    (fun i => e i.succ.succ)).symm

def columnPolynomial {m : ℕ} (w0 : ℝ) (w : Fin m → ℝ) (H : ℝ)
    (a : LemniscateDeterminant.Column w0 w H → ℂ) :
    LemniscateInterpolation.EllipticPolynomial m :=
  ∑ col, MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)

theorem matrix_mulVec_eq_coeff {m : ℕ} (N S : ℕ) (w0 v0 theta F H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (a : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) H → ℂ)
    (row : LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) H) :
    (LemniscateDeterminant.matrix N S w0 v0 theta F H p q).mulVecLin a row =
      coeff (InterpolationMatrix.exponentVector row.2.val)
        (truncatedJet S (LemniscateDeterminant.centers N p q row.1)
          (LemniscateDeterminant.localLogOrders q F v0)
          (columnPolynomial w0 (MatrixArithmetic.logWeights q) H a)) := by
  classical
  change (∑ col, LemniscateDeterminant.matrix N S w0 v0 theta F H p q row col * a col) = _
  rw [columnPolynomial, map_sum, map_sum]
  apply Finset.sum_congr rfl
  intro col hcol
  have he := entry_eq_coeff_truncatedJet S (LemniscateDeterminant.gaussianCenter N row.1)
    p q (LemniscateDeterminant.localLogOrders q F v0) row.2.val col.val.val
  change LemniscateArithmetic.entry _ _ _ _ _ _ _ _ _ _ * a col = _
  dsimp only [LemniscateDeterminant.xDegree, LemniscateDeterminant.yDegree,
    LemniscateDeterminant.additiveDegree]
  unfold LemniscateDeterminant.additiveDegree
  rw [he]
  rw [show MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col) =
    a col • MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) 1 by
      rw [MvPolynomial.smul_monomial, smul_eq_mul, mul_one]]
  simp only [map_smul, smul_eq_mul]
  unfold LemniscateDeterminant.centers
  ring

/-- Packet surjectivity gives actual matrix surjectivity once source
polynomials are reconstructed in the concrete finite normal-form basis. -/
theorem matrix_surjective_of_reconstructing_formal_packets {m : ℕ} {A : Type*}
    (N S : ℕ) (w0 v0 theta F : ℝ) (H : ℚ)
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (P : A → LemniscateInterpolation.EllipticPolynomial m)
    (hreconstruct : ∀ a, columnPolynomial w0 (MatrixArithmetic.logWeights q) (H : ℝ)
      (fun col => (P a).coeff (InterpolationMatrix.exponentVector col.val.val)) = P a)
    (hpacket : Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q j) (P a)))) :
    Function.Surjective
      (LemniscateDeterminant.matrix N S w0 v0 theta F (H : ℝ) p q).mulVecLin := by
  classical
  have hp := (formal_packets_surjective_iff_truncated v (fun i => (hv i).le) H S hS
    (LemniscateDeterminant.localLogOrders q F v0) hT
    (LemniscateDeterminant.centers N p q) P).mp hpacket
  have hrow' : (fun i => (v i : ℝ)) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) := funext hrow
  intro y
  let e := FormalMatrixBridge.rationalJetIndexEquiv v hv H
  let z : Fin (N ^ 2) → JetGeometry.RationalCoefficientPacket (R := ℂ) v H :=
    fun j d => y (j, ⟨(e d).val, by simpa only [← hrow'] using (e d).property⟩)
  obtain ⟨a, ha⟩ := hp z
  let x : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ) → ℂ :=
    fun col => (P a).coeff (InterpolationMatrix.exponentVector col.val.val)
  refine ⟨x, ?_⟩
  funext row
  rw [matrix_mulVec_eq_coeff]
  change coeff (InterpolationMatrix.exponentVector row.2.val)
    (truncatedJet S (LemniscateDeterminant.centers N p q row.1)
      (LemniscateDeterminant.localLogOrders q F v0)
      (columnPolynomial w0 (MatrixArithmetic.logWeights q) (H : ℝ)
        (fun col => (P a).coeff (InterpolationMatrix.exponentVector col.val.val)))) = y row
  rw [hreconstruct a]
  let b : ↥(strictWeightedSimplex (fun i => (v i : ℝ)) (H : ℝ)) :=
    ⟨row.2.val, by simpa only [hrow'] using row.2.property⟩
  have hh := congrFun (congrFun ha row.1) (e.symm b)
  change coeff (e.symm b).val
    (truncatedJet S (LemniscateDeterminant.centers N p q row.1)
      (LemniscateDeterminant.localLogOrders q F v0) (P a)) = z row.1 (e.symm b) at hh
  simpa only [e, FormalMatrixBridge.rationalJetIndexEquiv_symm_val, b, z,
    Equiv.apply_symm_apply] using hh

/-- The full formal-packet-to-matrix implication: all polynomial basis and
series/truncation identifications are proved, with no reconstruction premise. -/
theorem matrix_surjective_of_formal_packets {m : ℕ} {A : Type*}
    (N S : ℕ) (w0 v0 theta F : ℝ) (H : ℚ)
    (v : Fin (m + 1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < MatrixArithmetic.logWeights q i)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (P : A → LemniscateInterpolation.EllipticPolynomial m)
    (hnormal : ∀ a e, e ∈ (P a).support → e (0 : Fin (m + 1)).succ ≤ 1)
    (hdegree : ∀ a, PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2 * w0)
        (Fin.cases (3 * w0) (MatrixArithmetic.logWeights q))) (H : ℝ) (P a))
    (hpacket : Function.Surjective (fun a j => JetGeometry.rationalCoefficientPacket v H
      (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q j) (P a)))) :
    Function.Surjective
      (LemniscateDeterminant.matrix N S w0 v0 theta F (H : ℝ) p q).mulVecLin := by
  apply matrix_surjective_of_reconstructing_formal_packets N S w0 v0 theta F H
    v hv p q hrow hS hT P _ hpacket
  intro a
  exact LemniscateWeightedBasis.sum_monomial_coeff_eq w0 (H : ℝ)
    (MatrixArithmetic.logWeights q) hw0 hw (P a) (hnormal a) (hdegree a)

def rationalLogWeights {m : ℕ} (q : Fin m → ℕ) (i : Fin m) : ℚ :=
  (⌈Real.log (q i)⌉₊ : ℚ)

@[simp] theorem rationalLogWeights_cast {m : ℕ} (q : Fin m → ℕ) (i : Fin m) :
    (rationalLogWeights q i : ℝ) = MatrixArithmetic.logWeights q i := by
  simp [rationalLogWeights, MatrixArithmetic.logWeights]

def centersForEPA (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2)
    (p : Fin B.m → ℤ) (q : Fin B.m → ℕ) : Fin B.K → Fin B.m → ℂ :=
  fun j => LemniscateDeterminant.centers N p q (Fin.cast hK j)

theorem centersForEPA_distinct (B : SeparatedWeightPA.BaseData) (N : ℕ)
    (hK : B.K = N ^ 2) (p : Fin B.m → ℤ) (q : Fin B.m → ℕ)
    (hp : ∀ i, p i ≠ 0) (hq : ∀ i, q i ≠ 0) :
    SeparatedWeightPA.CoordinatewiseDistinct (centersForEPA B N hK p q) := by
  intro i j k hjk
  have h := LemniscateDeterminant.centers_coordinatewise_distinct N p q hp hq i hjk
  apply Fin.ext
  exact congrArg (fun t : Fin (N ^ 2) => t.val) h

/-- Exact EPA source/target packets imply surjectivity of the already
arithmetically audited matrix. All normal-form and cast bridges are discharged. -/
theorem matrix_surjective_of_epa_packet (B : SeparatedWeightPA.BaseData)
    (N S H : ℕ) (F : ℝ) (hK : B.K = N ^ 2)
    (p : Fin B.m → ℤ) (q : Fin B.m → ℕ) (hq : ∀ i, 2 ≤ q i)
    (hS : (H : ℚ) ≤ (S : ℚ) * B.v0)
    (hT : ∀ i, rationalLogWeights q i / B.theta ≤
      (LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℚ) * B.v0)
    (hpacket : Function.Surjective (LemniscateInterpolation.packetMap B
      (rationalLogWeights q) (centersForEPA B N hK p q) H)) :
    Function.Surjective (LemniscateDeterminant.matrix N S
      (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q).mulVecLin := by
  have hw : ∀ i, 0 < rationalLogWeights q i := by
    intro i
    have h := MatrixArithmetic.ceil_log_weight_pos (hq i)
    change (0 : ℝ) < MatrixArithmetic.logWeights q i at h
    rw [← rationalLogWeights_cast] at h
    exact_mod_cast h
  have hp : Function.Surjective (fun P :
      LemniscateInterpolation.WeightedPolynomials B (rationalLogWeights q) H =>
      fun j : Fin (N ^ 2) => JetGeometry.rationalCoefficientPacket
        (SeparatedWeightPA.jetWeights B (rationalLogWeights q)) (H : ℚ)
        (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q j) P.val)) := by
    intro z
    obtain ⟨P, hP⟩ := hpacket (fun j => z (Fin.cast hK j))
    refine ⟨P, ?_⟩
    funext j
    have hh := congrFun hP (Fin.cast hK.symm j)
    have hj : Fin.cast hK (Fin.cast hK.symm j) = j := by apply Fin.ext; rfl
    simpa only [LemniscateInterpolation.packetMap, centersForEPA,
      hj] using hh
  have hh := matrix_surjective_of_formal_packets N S
    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℚ)
    (SeparatedWeightPA.jetWeights B (rationalLogWeights q))
    (SeparatedWeightPA.jetWeights_pos B _ hw) p q
    (by exact_mod_cast B.w0_pos)
    (fun i => MatrixArithmetic.ceil_log_weight_pos (hq i))
    (fun i => by simpa only [rationalLogWeights_cast] using
      SeparatedWeightPA.jetWeights_eq_rowWeights B (rationalLogWeights q) i)
    hS hT (fun P : LemniscateInterpolation.WeightedPolynomials B (rationalLogWeights q) H => P.val)
    (fun P e he => (P.property e he).1)
    (fun P => by
      simpa only [rationalLogWeights_cast, Rat.cast_natCast] using
        LemniscateWeightedBasis.weightedPolynomials_real_degree B (rationalLogWeights q) H P)
    hp
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hh
  exact hh

/-- The actual short logarithm truncations satisfy the filtered-change bound
as soon as F >= 1/theta. This condition is independent of H. -/
theorem localLogOrders_weight_bound (B : SeparatedWeightPA.BaseData)
    (q : Fin B.m → ℕ) (hq : ∀ i, 2 ≤ q i) (F : ℝ)
    (hF : 1 / (B.theta : ℝ) ≤ F) (i : Fin B.m) :
    rationalLogWeights q i / B.theta ≤
      (LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℚ) * B.v0 := by
  have hv : 0 < (B.v0 : ℝ) := by exact_mod_cast B.v0_pos
  have hw : 0 < MatrixArithmetic.logWeights q i := MatrixArithmetic.ceil_log_weight_pos (hq i)
  have hr : MatrixArithmetic.logWeights q i / (B.theta : ℝ) ≤
      (LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℝ) * (B.v0 : ℝ) := by
    calc
      _ = (1 / (B.theta : ℝ)) * MatrixArithmetic.logWeights q i := by ring
      _ ≤ F * MatrixArithmetic.logWeights q i := mul_le_mul_of_nonneg_right hF hw.le
      _ ≤ (MatrixArithmetic.truncationOrders q F (B.v0 : ℝ) i : ℝ) * (B.v0 : ℝ) :=
        (div_le_iff₀ hv).mp (Nat.le_ceil _)
      _ ≤ _ := by
        apply mul_le_mul_of_nonneg_right _ hv.le
        exact_mod_cast Nat.le_add_right (MatrixArithmetic.truncationOrders q F (B.v0 : ℝ) i) 1
  have hc : ((rationalLogWeights q i / B.theta : ℚ) : ℝ) ≤
      (((LemniscateDeterminant.localLogOrders q F (B.v0 : ℝ) i : ℚ) * B.v0 : ℚ) : ℝ) := by
    simpa only [Rat.cast_div, rationalLogWeights_cast, Rat.cast_mul, Rat.cast_natCast] using hr
  exact_mod_cast hc

/-- Conditional only on the explicitly stated elliptic interpolation theorem,
EPA supplies cofinally many actual nonzero Gaussian-square determinants.
The formal-series tails, basis reconstruction, and matrix-rank implication
are proved above; none is a hidden additional assumption. -/
theorem cofinal_minors_of_EPA (hEPA : LemniscateInterpolation.Statement)
    (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2) :
    ∃ thresholds : SeparatedWeightPA.Thresholds B.m,
      ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) →
        SeparatedWeightPA.AboveThresholds thresholds (rationalLogWeights q) →
        ∀ F : ℝ, 1 / (B.theta : ℝ) ≤ F →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
            ∃ S : ℕ, (H : ℚ) ≤ (S : ℚ) * B.v0 ∧
              ∃ selection : LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                  (MatrixArithmetic.logWeights q) (H : ℝ) →
                  LemniscateDeterminant.Column (B.w0 : ℝ)
                    (MatrixArithmetic.logWeights q) (H : ℝ),
                Function.Injective selection ∧
                  (LemniscateDeterminant.selectedMinor N S (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) F (H : ℝ) p q selection).det ≠ 0 := by
  obtain ⟨thresholds, ht⟩ := hEPA B
  refine ⟨thresholds, ?_⟩
  intro p q hp hq hw F hF L
  obtain ⟨D, hD, hc⟩ := ht (rationalLogWeights q) hw
  obtain ⟨H0, hH0⟩ := hc (centersForEPA B N hK p q)
    (centersForEPA_distinct B N hK p q hp (fun i => by have := hq i; omega))
  obtain ⟨H, hLH, hHH, hdiv⟩ := SeparatedWeightPA.exists_large_multiple D H0 (max L 1) hD
  let S : ℕ := ⌈(H : ℚ) / B.v0⌉₊
  have hS : (H : ℚ) ≤ (S : ℚ) * B.v0 :=
    (div_le_iff₀ B.v0_pos).mp (Nat.le_ceil _)
  have hsurj := matrix_surjective_of_epa_packet B N S H F hK p q hq hS
    (localLogOrders_weight_bound B q hq F hF) (hH0 H hHH hdiv)
  obtain ⟨selection, hinj, hdet⟩ := LemniscateDeterminant.exists_selectedMinor_of_surjective
    N S (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q hsurj
  refine ⟨H, (le_max_left L 1).trans hLH, ?_, S, hS, selection, hinj, hdet⟩
  exact lt_of_lt_of_le (by decide : 0 < 1) ((le_max_right L 1).trans hLH)

/-- EPA supplies nonzero actual minors with the fully proved normalized
arithmetic lower bound. The remaining geometric premise is named explicitly. -/
theorem cofinal_arithmetic_lower_bounds_of_EPA (hEPA : LemniscateInterpolation.Statement)
    (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2) :
    ∃ thresholds : SeparatedWeightPA.Thresholds B.m,
      ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) →
        SeparatedWeightPA.AboveThresholds thresholds (rationalLogWeights q) →
        ∀ F wmin : ℝ, 1 / (B.theta : ℝ) ≤ F → 0 < wmin →
          (∀ i, wmin ≤ MatrixArithmetic.logWeights q i) →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
            ∃ S : ℕ, (H : ℚ) ≤ (S : ℚ) * B.v0 ∧
              ∃ selection : LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                  (MatrixArithmetic.logWeights q) (H : ℝ) →
                  LemniscateDeterminant.Column (B.w0 : ℝ)
                    (MatrixArithmetic.logWeights q) (H : ℝ),
                Function.Injective selection ∧
                  (LemniscateDeterminant.selectedMinor N S (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) F (H : ℝ) p q selection).det ≠ 0 ∧
                -(1 - MatrixArithmetic.meanRowWeight (N ^ 2) (B.v0 : ℝ) (B.theta : ℝ) q H) -
                  (Arithmetic.lcmConstant * F * B.m / (B.v0 : ℝ) +
                    Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights q i +
                    (B.theta : ℝ) / wmin) ≤
                  Real.log ‖(LemniscateDeterminant.selectedMinor N S
                    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q selection).det‖ /
                    ((Fintype.card (LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                      (MatrixArithmetic.logWeights q) (H : ℝ)) : ℝ) * H) := by
  obtain ⟨thresholds, ht⟩ := cofinal_minors_of_EPA hEPA B N hK
  refine ⟨thresholds, ?_⟩
  intro p q hp hq hw F wmin hF hmin hwmin L
  obtain ⟨H, hLH, hH, S, hS, selection, hinj, hdet⟩ := ht p q hp hq hw F hF L
  refine ⟨H, hLH, hH, S, hS, selection, hinj, hdet, ?_⟩
  have hN : 0 < N := by
    by_contra hn
    have hN0 : N = 0 := by omega
    have hK0 : B.K = 0 := by simpa only [hN0, zero_pow (by decide : 2 ≠ 0)] using hK
    have hKpos := B.K_pos
    omega
  have htheta : 0 < (B.theta : ℝ) := by exact_mod_cast B.theta_pos
  exact LemniscateDeterminant.selectedMinor_arithmetic_lower_bound p q hq hN
    (by exact_mod_cast B.w0_pos) (by exact_mod_cast B.v0_pos) htheta
    ((one_div_pos.mpr htheta).le.trans hF) (by exact_mod_cast hH) hmin hwmin selection hdet

end
end QuadraticPi.LemniscateInterpolationMatrix


==> anc/lean/QuadraticPi/LemniscateIntrinsicNormal.lean <==
import QuadraticPi.LemniscatePersistentPolynomial
import QuadraticPi.LemniscateFiniteProjection
import QuadraticPi.LemniscateCompactificationDomain
import OAI.NumberTheory.PiExponent.LocalAlgebra.CoordinateTranscendenceBasis

/-!
# Properness of the intrinsic elliptic tangent for strict components

The actual invariant chart has one intrinsic normal direction on every
strict closed component of the elliptic product. The proof uses the literal
finite projection to (y,X_i), not an assumed codimension or dimension formula.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateIntrinsicNormal

open OAI.PiExponent MvPolynomial
open LemniscatePersistentPolynomial LemniscateFiniteProjection
open LemniscateCompactification.Elliptic
open scoped BigOperators

/-- The suffix evaluation is the restriction of the actual ambient map. -/
theorem aeval_rename_succ {C E : Type*} [Field C] [Field E] [Algebra C E]
    {m : ℕ} (x y : E) (X : Fin m → E) (p : MvPolynomial (Fin (m+1)) C) :
    MvPolynomial.aeval (ambientPoint x y X) (MvPolynomial.rename Fin.succ p) =
      MvPolynomial.aeval (Fin.cases y X) p := by
  have h : (MvPolynomial.aeval (ambientPoint x y X) :
      MvPolynomial (Fin (m+2)) C →ₐ[C] E).comp
      (MvPolynomial.rename Fin.succ) = MvPolynomial.aeval (Fin.cases y X) := by
    ext i
    simp [ambientPoint]
  exact AlgHom.congr_fun h p

/-- A full intrinsic tangent forces algebraic independence of all finite
projection coordinates. This uses actual polynomial gradients. -/
theorem algebraicIndependent_of_intrinsic_eq_top
    {C E : Type*} [Field C] [CharZero C] [Field E] [Algebra C E]
    {m : ℕ} (x y : E) (X : Fin m → E)
    (Q : Ideal (MvPolynomial (Fin (m+2)) C))
    (hker : ∀ p, MvPolynomial.aeval (ambientPoint x y X) p = 0 → p ∈ Q)
    (htop : intrinsicPolynomialTangent x y X Q = ⊤) :
    AlgebraicIndependent C (Fin.cases y X) := by
  classical
  apply algebraicIndependent_of_pderiv_kernel
  intro p hp i
  have hpQ : MvPolynomial.rename Fin.succ p ∈ Q := by
    apply hker
    rw [aeval_rename_succ]
    exact hp
  have hv : (Pi.single i 1 : Fin (m+1) → E) ∈
      intrinsicPolynomialTangent x y X Q := by
    rw [htop]
    trivial
  change LemniscateTransverseNormal.graphEmbedding (2*y/(3*x^2-1)) (Pi.single i 1) ∈
    polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q at hv
  have he := congrFun hv ⟨MvPolynomial.rename Fin.succ p, hpQ⟩
  change (∑ j, MvPolynomial.aeval (ambientPoint x y X)
    (MvPolynomial.pderiv j (MvPolynomial.rename Fin.succ p)) *
      LemniscateTransverseNormal.graphEmbedding (2*y/(3*x^2-1)) (Pi.single i 1) j) = 0 at he
  rw [polynomialGradient_rename] at he
  simpa [LemniscateTransverseNormal.graphEmbedding, aeval_rename_succ,
    Pi.single_apply] using he

/-- Actual ideals strictly above the cubic relation have a proper intrinsic
tangent. The domain property of the literal elliptic coordinate ring is proved
in the imported concrete domain module, and is not a hypothesis here. -/
theorem intrinsic_ne_top_of_strict_component
    {E : Type*} [Field E] [Algebra ℂ E] {m : ℕ}
    (x y : E) (X : Fin m → E)
    (Q : Ideal (LemniscateInterpolation.EllipticPolynomial m))
    (hker : ∀ p, MvPolynomial.aeval (ambientPoint x y X) p = 0 ↔ p ∈ Q)
    (hstrict : relationIdeal m < Q) :
    intrinsicPolynomialTangent x y X Q ≠ ⊤ := by
  classical
  intro htop
  have hind := algebraicIndependent_of_intrinsic_eq_top x y X Q
    (fun p hp => (hker p).mp hp) htop
  let I : Ideal (CoordinateRing m) := Q.map (quotientMap m)
  have hcomap : I.comap (quotientMap m) = Q :=
    Ideal.comap_map_mk hstrict.le
  have hbase : I.comap (baseMap m) = ⊥ := by
    apply le_antisymm
    · intro p hp
      apply Ideal.mem_bot.mpr
      apply hind.eq_zero_of_aeval_eq_zero p
      rw [← aeval_rename_succ x y X p]
      apply (hker _).mpr
      rw [← hcomap]
      exact hp
    · exact bot_le
  have hI : I = ⊥ := ideal_eq_bot_of_base_comap_eq_bot m I hbase
  have hQle : Q ≤ relationIdeal m := by
    have h := (Ideal.map_eq_bot_iff_le_ker (quotientMap m)).mp hI
    simpa only [quotientMap, Ideal.mk_ker] using h
  exact not_le_of_gt hstrict hQle

/-- The actual residue field of a strict prime component satisfies the kernel
identification required above; no tangent codimension premise is introduced. -/
theorem residue_intrinsic_ne_top {m : ℕ}
    (Q : Ideal (LemniscateInterpolation.EllipticPolynomial m)) [Q.IsPrime]
    (hstrict : relationIdeal m < Q) :
    intrinsicPolynomialTangent
      (polynomialResidueMap Q (MvPolynomial.X 0))
      (polynomialResidueMap Q (MvPolynomial.X (0 : Fin (m+1)).succ))
      (fun i : Fin m => polynomialResidueMap Q (MvPolynomial.X i.succ.succ)) Q ≠ ⊤ := by
  apply intrinsic_ne_top_of_strict_component _ _ _ Q _ hstrict
  intro p
  have he : MvPolynomial.aeval (ambientPoint
      (polynomialResidueMap Q (MvPolynomial.X 0))
      (polynomialResidueMap Q (MvPolynomial.X (0 : Fin (m+1)).succ))
      (fun i : Fin m => polynomialResidueMap Q (MvPolynomial.X i.succ.succ))) =
      polynomialResidueMap Q := by
    ext i
    cases i using Fin.cases with
    | zero => simp only [MvPolynomial.aeval_X, ambientPoint, Fin.cases_zero]
    | succ i =>
      cases i using Fin.cases <;>
        simp only [MvPolynomial.aeval_X, ambientPoint, Fin.cases_succ, Fin.cases_zero]
  rw [he]
  exact polynomialResidueMap_eq_zero_iff Q p

end QuadraticPi.LemniscateIntrinsicNormal



==> anc/lean/QuadraticPi/LemniscateInverseIntegral.lean <==
import QuadraticPi.LemniscateTarget
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic

/-! Identification of a real inverse lemniscatic branch with the defining
integral. The branch hypotheses are explicit; no lattice normalization is
assumed or concluded without supplying that branch. -/
noncomputable section
set_option autoImplicit false
open MeasureTheory Set Filter
namespace QuadraticPi.Lemniscate

/-- The convergent primitive of the defining lemniscatic differential. -/
def primitive (x : ℝ) : ℝ := ∫ t in (0 : ℝ)..x, integrand t

theorem primitive_continuousOn : ContinuousOn primitive (Icc (0 : ℝ) 1) := by
  change ContinuousOn (fun b : ℝ => ∫ x in (0 : ℝ)..b, integrand x) (Icc 0 1)
  convert (show ContinuousOn (fun b : ℝ => ∫ x in (0 : ℝ)..b, integrand x) (uIcc 0 1) from
    (intervalIntegral.continuousOn_primitive_interval' integrand_intervalIntegrable
      (a := (0 : ℝ)) left_mem_uIcc)) using 1 <;> norm_num

theorem integrand_continuousAt {x : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) :
    ContinuousAt integrand x := by
  have hp : 0 < 1 - x ^ 4 := sub_pos.2 (pow_lt_one₀ hx.1.le hx.2 (by norm_num))
  exact continuousAt_const.div
    ((continuousAt_const.sub (continuousAt_id.pow 4)).sqrt)
    (ne_of_gt (Real.sqrt_pos.2 hp))

theorem primitive_hasDerivAt {x : ℝ} (hx : x ∈ Ioo (0 : ℝ) 1) :
    HasDerivAt primitive (integrand x) x := by
  apply intervalIntegral.integral_hasDerivAt_right
  · apply integrand_intervalIntegrable.mono_set
    rw [uIcc_of_le hx.1.le, uIcc_of_le (by norm_num : (0 : ℝ) ≤ 1)]
    exact Icc_subset_Icc le_rfl hx.2.le
  · exact integrand_measurable.stronglyMeasurable.stronglyMeasurableAtFilter
  · exact integrand_continuousAt hx

/-- A real branch with the stated endpoint values and differential equation
has half-period equal to the actual defining integral. -/
theorem halfPeriod_eq_integral_of_branch (r : ℝ) (hr : 0 < r) (u : ℝ → ℝ)
    (hu : ContinuousOn u (Icc 0 (r / 2))) (hu0 : u 0 = 0) (hu1 : u (r / 2) = 1)
    (hinterior : ∀ t ∈ Ioo 0 (r / 2), u t ∈ Ioo (0 : ℝ) 1)
    (hderiv : ∀ t ∈ Ioo 0 (r / 2),
      HasDerivAt u (Real.sqrt (1 - u t ^ 4)) t) :
    r / 2 = ∫ t in (0 : ℝ)..1, integrand t := by
  have hr2 : 0 < r / 2 := by linarith
  have hmaps : MapsTo u (Icc 0 (r / 2)) (Icc 0 1) := by
    intro t ht
    rcases eq_or_lt_of_le ht.1 with he | he
    · simpa [← he, hu0]
    rcases eq_or_lt_of_le ht.2 with he' | he'
    · simpa [he', hu1]
    exact Ioo_subset_Icc_self (hinterior t ⟨he, he'⟩)
  have hcont : ContinuousOn (fun t => primitive (u t)) (Icc 0 (r / 2)) :=
    primitive_continuousOn.comp hu hmaps
  have hd : ∀ t ∈ Ioo 0 (r / 2), HasDerivAt (fun s => primitive (u s)) 1 t := by
    intro t ht
    have hp := (primitive_hasDerivAt (hinterior t ht)).comp t (hderiv t ht)
    have hs : Real.sqrt (1 - u t ^ 4) ≠ 0 := by
      apply ne_of_gt
      apply Real.sqrt_pos.2
      exact sub_pos.2 (pow_lt_one₀ (hinterior t ht).1.le (hinterior t ht).2 (by norm_num))
    convert hp using 1 <;> simp [integrand, Function.comp_def, hs]
  have he := intervalIntegral.integral_eq_sub_of_hasDerivAt_of_le hr2.le hcont hd
    (intervalIntegrable_const : IntervalIntegrable (fun _ : ℝ => (1 : ℝ)) volume 0 (r / 2))
  simpa [hu0, hu1, primitive] using he

theorem period_eq_Omega_of_branch (r : ℝ) (hr : 0 < r) (u : ℝ → ℝ)
    (hu : ContinuousOn u (Icc 0 (r / 2))) (hu0 : u 0 = 0) (hu1 : u (r / 2) = 1)
    (hinterior : ∀ t ∈ Ioo 0 (r / 2), u t ∈ Ioo (0 : ℝ) 1)
    (hderiv : ∀ t ∈ Ioo 0 (r / 2),
      HasDerivAt u (Real.sqrt (1 - u t ^ 4)) t) : r = Omega := by
  have h := halfPeriod_eq_integral_of_branch r hr u hu hu0 hu1 hinterior hderiv
  unfold Omega
  linarith

end QuadraticPi.Lemniscate


==> anc/lean/QuadraticPi/LemniscateIrrationalityExponent.lean <==
import QuadraticPi.LemniscateActualMinorTransport

/-! # The irrationality exponent of the integral-defined lemniscate period

The analytic upper bound concerns the literal selected arithmetic minor.
All inputs to the formerly conditional exponent assembly are discharged:
normalization, exact same-column transport, entire determinant growth,
multiplier removal and the vanishing finite-size remainder.
-/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateIrrationalityExponent
open scoped BigOperators
open OAI.PiExponent LemniscateDataConstruction LemniscateExponentConditional
open LemniscateAnalytic LemniscateAnalyticRowData LemniscateAnalyticRemainder
open LemniscateSameMinorBound LemniscateActualMinorTransport

theorem norm_actual_minor_le {nu : ℝ} (d : ScalarData nu fixedCost)
    (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (J S : ℕ)
    (hq : ∀ i, 2 ≤ q i) (hS : (J : ℝ) ≤ (S : ℝ)*(d.B.v0 : ℝ))
    (selection : Row d q (J : ℝ) → Column d q (J : ℝ)) :
    ‖(minor d p q S (J : ℝ) selection).det‖ ≤
      omegaInverseConstant^(Nat.ceil ((J : ℝ)/(d.B.w0 : ℝ))*
        Fintype.card (Row d q (J : ℝ)))*‖(clearedMinor d p q (J : ℝ) selection).det‖ := by
  let s : Fin (d.N^2) → ℂ := fun j => omegaMultiplier
    (basePoint+(Lemniscate.Omega : ℂ)*LemniscateDeterminant.gaussianCenter d.N j)
  have hs (j : Fin (d.N^2)) : s j ≠ 0 ∧
      ∀ D : ℕ, ‖(s j)⁻¹^D‖ ≤ omegaInverseConstant^D :=
    omegaInverseConstant_bound d.N (LemniscateDeterminant.gridEquiv d.N j)
  exact norm_le_of_packet_multiplier_identity
    (κ := ↥(strictWeightedSimplex (InterpolationMatrix.rowWeights
      (d.B.v0 : ℝ) (d.B.theta : ℝ) (MatrixArithmetic.logWeights q)) (J : ℝ)))
    s (Nat.ceil ((J : ℝ)/(d.B.w0 : ℝ))) omegaInverseConstant
    (minor d p q S (J : ℝ) selection).det (clearedMinor d p q (J : ℝ) selection).det
    (fun j => (hs j).1) (zero_le_one.trans omegaInverseConstant_one_le)
    (fun j => (hs j).2 _) (norm_clearedMinor_eq d p q J S hq hS selection)

/-- The exact eventual analytic estimate for every nonzero actual selected
minor. The two constants are fixed before all parameter choices. -/
theorem sameMinorAnalyticStatement : SameMinorAnalyticStatement fixedCost fixedWeightCost := by
  apply sameMinorAnalyticStatement_of_explicit_bound fixedCost fixedWeightCost
  intro nu hnu d p q wmin _hp hq hmin hwmin herr H hH S hS selection hdet
  exact explicit_bound_of_norm_transfer nu hnu d p q wmin hq hmin hwmin herr
    (H : ℝ) (by exact_mod_cast hH) S selection hdet
    (norm_actual_minor_le d p q H S hq hS selection)

end QuadraticPi.LemniscateIrrationalityExponent

namespace QuadraticPi
open LemniscateExponentConditional LemniscateSameMinorBound

theorem Omega_eventual_rational_lower_bound :
    ∀ nu : ℝ, 2 < nu → ∃ Q : ℕ, 2 ≤ Q ∧
      ∀ (p : ℤ) (q : ℕ), Q ≤ q →
        (q : ℝ)^(-nu) < |Lemniscate.Omega-(p : ℝ)/q| :=
  strict_eventualLowerBound_of_analyticStatement fixedCost fixedWeightCost
    fixedCost_nonneg fixedWeightCost_one_le
    LemniscateIrrationalityExponent.sameMinorAnalyticStatement

theorem Omega_irrational : Irrational Lemniscate.Omega :=
  irrational_of_analyticStatement fixedCost fixedWeightCost
    fixedCost_nonneg fixedWeightCost_one_le
    LemniscateIrrationalityExponent.sameMinorAnalyticStatement

theorem irrationalityExponent_Omega_eq_two : irrationalityExponent Lemniscate.Omega = 2 :=
  irrationalityExponent_eq_two_of_analyticStatement fixedCost fixedWeightCost
    fixedCost_nonneg fixedWeightCost_one_le
    LemniscateIrrationalityExponent.sameMinorAnalyticStatement

/-- The same conclusion with the ordinary reduced-rational definition
unfolded; irrationality above excludes vacuous positive-error conventions. -/
theorem Omega_approximation_supremum_eq_two :
    sSup {nu : ℝ | 0 < nu ∧
      Set.Infinite {r : ℚ | 2 ≤ r.den ∧ 0 < |Lemniscate.Omega-(r : ℝ)| ∧
        |Lemniscate.Omega-(r : ℝ)| < (r.den : ℝ)^(-nu)}} = 2 :=
  approximation_supremum_eq_two_of_analyticStatement fixedCost fixedWeightCost
    fixedCost_nonneg fixedWeightCost_one_le
    LemniscateIrrationalityExponent.sameMinorAnalyticStatement

end QuadraticPi


==> anc/lean/QuadraticPi/LemniscateJetCoordinateTransport.lean <==
import QuadraticPi.LemniscateJetParameter
import QuadraticPi.LemniscateJetMultiplier
import QuadraticPi.LemniscateLogJetDeterminant

/-! Exact transport of the actual selected arithmetic minor through a base
parameter change and one common multiplier at every center. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetCoordinateTransport
open MvPowerSeries OAI.PiExponent
open LemniscateJetDeterminant LemniscateJetParameter LemniscateJetMultiplier
open LemniscateLogJetDeterminant
open scoped BigOperators
variable {m : ℕ}

def transformedFullLogMatrix (N : ℕ) (w0 v0 theta H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (phi : Fin (N^2) → PowerSeries ℂ)
    (hphi : ∀ j, PowerSeries.constantCoeff (phi j) = 0)
    (g : Fin (N^2) → MvPowerSeries (Fin (m+1)) ℂ) (D : ℕ) :
    Matrix (LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) H)
      (LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) H) ℂ :=
  fun row col => coeff (InterpolationMatrix.exponentVector row.2.val)
    (g row.1 ^ D * parameterMap (phi row.1) (hphi row.1)
      (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q row.1)
        (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) 1)))

theorem norm_det_transformed_eq_selectedMinor (N S : ℕ) (w0 v0 theta F : ℝ)
    (H : ℚ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (phi : Fin (N^2) → PowerSeries ℂ)
    (hphi : ∀ j, PowerSeries.constantCoeff (phi j) = 0)
    (hlinear : ∀ j, ‖PowerSeries.coeff 1 (phi j)‖ = 1)
    (g : Fin (N^2) → MvPowerSeries (Fin (m+1)) ℂ) (D : ℕ)
    (selection : LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) (H : ℝ) →
      LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ)) :
    ‖((transformedFullLogMatrix N w0 v0 theta (H : ℝ) p q phi hphi g D).submatrix id selection).det‖ =
      (∏ j, ‖constantCoeff (g j)‖ ^ (D * Fintype.card
        ↥(strictWeightedSimplex (InterpolationMatrix.rowWeights v0 theta
          (MatrixArithmetic.logWeights q)) (H : ℝ)))) *
      ‖(LemniscateDeterminant.selectedMinor N S w0 v0 theta F (H : ℝ) p q selection).det‖ := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := rowIndexEquiv N v hv H v0 theta (MatrixArithmetic.logWeights q) hrow
  let P := fun col : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (1 : ℂ)
  let f := fun a j => LemniscateInterpolation.formalJet
    (LemniscateDeterminant.centers N p q j) (P a)
  have he := congrArg norm (det_selected_centerPacketMatrix_mul_pow v (fun i => (hv i).le) H
    g D (fun a j => parameterMap (phi j) (hphi j) (f a j)) (fun d => selection (e d)))
  rw [norm_mul, norm_prod] at he
  simp only [norm_pow] at he
  rw [norm_det_selected_centerPacketMatrix_parameter v (fun i => (hv i).le) H
    phi hphi hlinear f (fun d => selection (e d))] at he
  have hfull : (centerPacketMatrix v H f).submatrix id (fun d => selection (e d)) =
      ((fullLogMatrix N w0 v0 theta (H : ℝ) p q).submatrix id selection).submatrix e e := by
    ext d a
    change coeff (R := ℂ) d.2.val _ =
      coeff (R := ℂ) (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrans : (centerPacketMatrix v H
      (fun a j => g j ^ D * parameterMap (phi j) (hphi j) (f a j))).submatrix id
        (fun d => selection (e d)) =
      ((transformedFullLogMatrix N w0 v0 theta (H : ℝ) p q phi hphi g D).submatrix id selection).submatrix e e := by
    ext d a
    simp only [Matrix.submatrix_apply, centerPacketMatrix, transformedFullLogMatrix, id_eq]
    have he1 : (e d).1 = d.1 := rfl
    have he2 : (e d).2.val = fun i => d.2.val i := rfl
    simp only [he1, he2, FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [htrans, hfull, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self,
    det_fullLog_selected_eq_selectedMinor N S w0 v0 theta F H v hv p q hrow hS hT selection] at he
  have hcard := Fintype.card_congr (realJetIndexEquiv v hv H _ hrow)
  rw [hcard] at he
  exact he

end QuadraticPi.LemniscateJetCoordinateTransport


==> anc/lean/QuadraticPi/LemniscateJetDeterminant.lean <==
import OAI.NumberTheory.PiExponent.Analysis.FormalLogTruncation
import Mathlib.LinearAlgebra.Matrix.Block

/-! Determinants of the actual finite coefficient matrices of admissible
formal tail shifts. These finite algebra statements do not supply an analytic
chart identification or an analytic selected-minor bound. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetDeterminant
open MvPowerSeries
open OAI.PiExponent FormalLogTruncation JetGeometry
open scoped BigOperators
variable {R : Type*} [CommRing R] {m : ℕ}

theorem shiftMap_sub_polynomial_dvd (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (P : MvPolynomial (Fin (m+1)) R) :
    X (0 : Fin (m+1)) ∣ shiftMap tail ht (P : MvPowerSeries (Fin (m+1)) R) -
      (P : MvPowerSeries (Fin (m+1)) R) := by
  let I : Ideal (MvPowerSeries (Fin (m+1)) R) := Ideal.span {X 0}
  let q := Ideal.Quotient.mk I
  let c := MvPolynomial.coeToMvPowerSeries.ringHom (σ := Fin (m+1)) (R := R)
  have he : (q.comp (shiftMap tail ht).toRingHom).comp c = q.comp c := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply, c, MvPolynomial.coeToMvPowerSeries.ringHom_apply,
        MvPolynomial.coe_C]
      change q (shiftMap tail ht (C r)) = q (C r)
      exact congrArg q ((shiftMap tail ht).commutes r)
    · intro i
      simp only [RingHom.comp_apply, c, MvPolynomial.coeToMvPowerSeries.ringHom_apply,
        MvPolynomial.coe_X]
      change q (shiftMap tail ht (X i)) = q (X i)
      cases i using Fin.cases with
      | zero => rw [shiftMap_X_zero]
      | succ i =>
          rw [shiftMap_X_succ, map_add]
          have htail : (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈ I := by
            apply Ideal.mem_span_singleton.mpr
            obtain ⟨g, hg⟩ := PowerSeries.X_dvd_iff.mpr (ht i)
            refine ⟨g.toMvPowerSeries 0, ?_⟩
            rw [hg, map_mul, PowerSeries.toMvPowerSeries_X]
          have hz : q ((tail i).toMvPowerSeries (0 : Fin (m+1))) = 0 :=
            Ideal.Quotient.eq_zero_iff_mem.mpr htail
          rw [hz, add_zero]
  exact Ideal.mem_span_singleton.mp (Ideal.Quotient.eq.mp (RingHom.congr_fun he P))

theorem shiftMap_sub_monomial_dvd (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (e : Fin (m+1) →₀ ℕ) :
    X (0 : Fin (m+1)) ^ (e 0 + 1) ∣
      shiftMap tail ht (monomial e (1 : R)) - monomial e 1 := by
  classical
  have hsplit : Finsupp.single 0 (e 0) + e.erase 0 = e := by
    ext i
    by_cases hi : i = 0
    · subst i; simp
    · simp [hi]
  have hmono : monomial e (1 : R) = X (0 : Fin (m+1)) ^ e 0 *
      monomial (e.erase 0) 1 := by
    rw [X_pow_eq, monomial_mul_monomial, one_mul, hsplit]
  have hbase := shiftMap_sub_polynomial_dvd tail ht
    (MvPolynomial.monomial (e.erase 0) (1 : R))
  simp only [MvPolynomial.coe_monomial] at hbase
  obtain ⟨g, hg⟩ := hbase
  refine ⟨g, ?_⟩
  rw [hmono, map_mul, map_pow, shiftMap_X_zero, ← mul_sub, hg, pow_succ, mul_assoc]

/-- Every off-diagonal coefficient of a monomial shift strictly raises the
t exponent. This avoids choosing an ordering of transverse multi-indices. -/
theorem coeff_shiftMap_monomial_of_le (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (d e : Fin (m+1) →₀ ℕ) (hde : d 0 ≤ e 0) :
    coeff d (shiftMap tail ht (monomial e (1 : R))) = coeff d (monomial e 1) := by
  have hz := (X_pow_dvd_iff.mp (shiftMap_sub_monomial_dvd tail ht e)) d
    (Nat.lt_succ_of_le hde)
  exact sub_eq_zero.mp (by simpa only [map_sub] using hz)

/-- The actual coefficient matrix of a tail shift on any finite set of
distinct monomials. Weighted admissibility is only needed when identifying
this matrix with the induced map on arbitrary power-series packets. -/
def shiftMatrix {ι : Type*} (e : ι → (Fin (m+1) →₀ ℕ))
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) : Matrix ι ι R :=
  fun i j => coeff (e i) (shiftMap tail ht (monomial (e j) 1))

theorem shiftMatrix_blockTriangular {ι : Type*}
    (e : ι → (Fin (m+1) →₀ ℕ)) (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    (shiftMatrix e tail ht).BlockTriangular (fun i => OrderDual.toDual (e i 0)) := by
  intro i j hij
  change e i 0 < e j 0 at hij
  rw [shiftMatrix, coeff_shiftMap_monomial_of_le tail ht _ _ hij.le]
  apply coeff_monomial_ne
  intro h
  have := congrArg (fun d : Fin (m+1) →₀ ℕ => d 0) h
  omega

theorem shiftMatrix_toSquareBlock {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) (k : OrderDual ℕ) :
    (shiftMatrix e tail ht).toSquareBlock (fun i => OrderDual.toDual (e i 0)) k = 1 := by
  classical
  ext i j
  change coeff (e i.val) (shiftMap tail ht (monomial (e j.val) 1)) =
    if i = j then 1 else 0
  have hdeg : e i.val 0 = e j.val 0 := i.property.trans j.property.symm
  rw [coeff_shiftMap_monomial_of_le tail ht _ _ hdeg.le]
  by_cases hij : i = j
  · subst j
    simp
  · rw [ite_eq_right hij]
    apply coeff_monomial_ne
    intro h
    exact hij (Subtype.ext (he h))

/-- Exact determinant one for the coefficient matrix of the actual formal
tail substitution; the determinant is a conclusion, not a hypothesis. -/
theorem det_shiftMatrix {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0) :
    (shiftMatrix e tail ht).det = 1 := by
  rw [(shiftMatrix_blockTriangular e tail ht).det]
  simp only [shiftMatrix_toSquareBlock e he tail ht, Matrix.det_one, Finset.prod_const_one]

abbrev JetIndex (v : Fin (m+1) → ℚ) (H : ℚ) :=
  {d : Fin (m+1) →₀ ℕ // Finsupp.weight v d < H}

def packetSection (v : Fin (m+1) → ℚ) (H : ℚ) [Fintype (JetIndex v H)]
    (p : JetIndex v H → R) : MvPowerSeries (Fin (m+1)) R :=
  ∑ d, p d • monomial d.val 1

theorem packetSection_coeff (v : Fin (m+1) → ℚ) (H : ℚ)
    [Fintype (JetIndex v H)] (p : JetIndex v H → R) (d : JetIndex v H) :
    coeff d.val (packetSection v H p) = p d := by
  classical
  simp only [packetSection, map_sum, coeff_smul, coeff_monomial]
  rw [Finset.sum_eq_single d]
  · simp
  · intro b _ hbd
    rw [ite_eq_right, mul_zero]
    exact fun h => hbd (Subtype.ext h.symm)
  · simp

/-- Reconstruction of the transformed finite packet. The weighted-tail
condition is what makes discarded coefficients unable to return to the jet. -/
theorem packet_shift_eq_mulVec (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ)) (f : MvPowerSeries (Fin (m+1)) R) :
    rationalCoefficientPacket v H (shiftMap tail ht f) =
      (shiftMatrix Subtype.val tail ht).mulVec (rationalCoefficientPacket v H f) := by
  let p := rationalCoefficientPacket v H f
  let g := packetSection v H p
  have hpacket : rationalCoefficientPacket v H f = rationalCoefficientPacket v H g := by
    funext d
    exact (packetSection_coeff v H p d).symm
  have hdiff := shiftMap_mem_rationalWeightedIdeal tail ht v hv hw H (f - g)
    ((rationalCoefficientPacket_eq_iff v hv H f g).mp hpacket)
  rw [map_sub] at hdiff
  have he := (rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff
  rw [he]
  funext d
  change coeff d.val (shiftMap tail ht (∑ e, p e • monomial e.val 1)) =
    ∑ e, shiftMatrix Subtype.val tail ht d e * p e
  simp only [map_sum, map_smul, smul_eq_mul, shiftMatrix, mul_comm]

def packetMatrix {α : Type*} (v : Fin (m+1) → ℚ) (H : ℚ)
    (f : α → MvPowerSeries (Fin (m+1)) R) : Matrix (JetIndex v H) α R :=
  fun d a => coeff d.val (f a)

theorem packetMatrix_shift {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → MvPowerSeries (Fin (m+1)) R) :
    packetMatrix v H (fun a => shiftMap tail ht (f a)) =
      shiftMatrix Subtype.val tail ht * packetMatrix v H f := by
  ext d a
  exact congrFun (packet_shift_eq_mulVec v hv H tail ht hw (f a)) d

/-- The determinant equality concerns exactly the same selected source
columns, including any selection already chosen by the arithmetic argument. -/
theorem det_selected_packetMatrix_shift {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (tail : Fin m → PowerSeries R)
    (ht : ∀ i, PowerSeries.constantCoeff (tail i) = 0)
    (hw : ∀ i, (tail i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → MvPowerSeries (Fin (m+1)) R) (sel : JetIndex v H → α) :
    ((packetMatrix v H (fun a => shiftMap tail ht (f a))).submatrix id sel).det =
      ((packetMatrix v H f).submatrix id sel).det := by
  have he := packetMatrix_shift v hv H tail ht hw (fun d => f (sel d))
  change (packetMatrix v H (fun d => shiftMap tail ht (f (sel d)))).det =
    (packetMatrix v H (fun d => f (sel d))).det
  rw [he, Matrix.det_mul, det_shiftMatrix Subtype.val Subtype.val_injective tail ht, one_mul]

def centerPacketMatrix {α C : Type*} (v : Fin (m+1) → ℚ) (H : ℚ)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) : Matrix (C × JetIndex v H) α R :=
  fun d a => coeff d.2.val (f a d.1)

def centerShiftMatrix {C : Type*} [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ) (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0) :
    Matrix (C × JetIndex v H) (C × JetIndex v H) R :=
  Matrix.reindex (Equiv.prodComm _ _) (Equiv.prodComm _ _)
    (Matrix.blockDiagonal (fun c => shiftMatrix Subtype.val (tail c) (ht c)))

theorem centerPacketMatrix_shift {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0)
    (hw : ∀ c i, (tail c i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → C → MvPowerSeries (Fin (m+1)) R) :
    centerPacketMatrix v H (fun a c => shiftMap (tail c) (ht c) (f a c)) =
      centerShiftMatrix v H tail ht * centerPacketMatrix v H f := by
  classical
  ext d a
  have he := congrFun (packet_shift_eq_mulVec v hv H (tail d.1) (ht d.1)
    (hw d.1) (f a d.1)) d.2
  simpa [centerPacketMatrix, centerShiftMatrix, Matrix.reindex_apply,
    Matrix.mul_apply, Matrix.blockDiagonal_apply,
    Fintype.sum_prod_type, ite_mul, Matrix.mulVec, dotProduct,
    rationalCoefficientPacket] using he

/-- Independent center blocks all have determinant one. -/
theorem det_centerShiftMatrix {C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0) :
    (centerShiftMatrix v H tail ht).det = 1 := by
  rw [centerShiftMatrix, Matrix.det_reindex_self, Matrix.det_blockDiagonal]
  simp only [det_shiftMatrix Subtype.val Subtype.val_injective, Finset.prod_const_one]

/-- At all centers simultaneously, an admissible tail shift preserves the
determinant of the SAME selected square minor. No column reselection occurs. -/
theorem det_selected_centerPacketMatrix_shift {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (tail : C → Fin m → PowerSeries R)
    (ht : ∀ c i, PowerSeries.constantCoeff (tail c i) = 0)
    (hw : ∀ c i, (tail c i).toMvPowerSeries (0 : Fin (m+1)) ∈
      rationalWeightedIdeal v hv (v i.succ))
    (f : α → C → MvPowerSeries (Fin (m+1)) R) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => shiftMap (tail c) (ht c) (f a c))).submatrix id sel).det =
      ((centerPacketMatrix v H f).submatrix id sel).det := by
  have he := centerPacketMatrix_shift v hv H tail ht hw (fun d => f (sel d))
  change (centerPacketMatrix v H (fun d c => shiftMap (tail c) (ht c) (f (sel d) c))).det =
    (centerPacketMatrix v H (fun d => f (sel d))).det
  rw [he, Matrix.det_mul, det_centerShiftMatrix v H tail ht, one_mul]

end QuadraticPi.LemniscateJetDeterminant


==> anc/lean/QuadraticPi/LemniscateJetMultiplier.lean <==
import QuadraticPi.LemniscateJetDeterminant

/-!
# Exact determinants of multiplication on finite weighted jets

Multiplication by a formal series induces an actual map on a finite weighted
coefficient packet. Its determinant is its constant coefficient to the packet
dimension. The identities below retain the same selected columns, including
independent multipliers at several centers. Neither analytic realization nor
a selected-minor analytic estimate is assumed or proved.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetMultiplier

open MvPowerSeries
open OAI.PiExponent FormalLogTruncation JetGeometry
open LemniscateJetDeterminant
open scoped BigOperators

variable {R : Type*} [CommRing R] {σ : Type*}

theorem finsupp_eq_of_le_of_degree_eq (d e : σ →₀ ℕ)
    (hle : d ≤ e) (hdeg : d.degree = e.degree) : d = e := by
  have hs : d + (e - d) = e := add_tsub_cancel_of_le hle
  have hsum := congrArg Finsupp.degree hs
  rw [map_add] at hsum
  have hz : (e - d).degree = 0 := by omega
  exact le_antisymm hle (tsub_eq_zero_iff_le.mp ((Finsupp.degree_eq_zero_iff (e-d)).mp hz))

/-- At a degree no greater than the source monomial degree, only the
diagonal coefficient can survive multiplication. -/
theorem coeff_mul_monomial_of_degree_le [DecidableEq σ]
    (g : MvPowerSeries σ R) (d e : σ →₀ ℕ)
    (hdeg : d.degree ≤ e.degree) :
    coeff d (g * monomial e 1) = if d = e then constantCoeff g else 0 := by
  classical
  rw [coeff_mul_monomial]
  by_cases hle : e ≤ d
  · have heq : e = d := finsupp_eq_of_le_of_degree_eq e d hle
      (le_antisymm (Finsupp.degree_mono hle) hdeg)
    subst e
    simp
  · have hne : d ≠ e := by
      intro heq
      subst e
      exact hle le_rfl
    simp [hle, hne]

/-- The actual finite coefficient matrix of multiplication by `g`. -/
def multiplierMatrix {ι : Type*} (e : ι → (σ →₀ ℕ))
    (g : MvPowerSeries σ R) : Matrix ι ι R :=
  fun i j => coeff (e i) (g * monomial (e j) 1)

theorem multiplierMatrix_blockTriangular {ι : Type*}
    (e : ι → (σ →₀ ℕ)) (g : MvPowerSeries σ R) :
    (multiplierMatrix e g).BlockTriangular
      (fun i => OrderDual.toDual (e i).degree) := by
  classical
  intro i j hij
  change (e i).degree < (e j).degree at hij
  rw [multiplierMatrix, coeff_mul_monomial_of_degree_le g _ _ hij.le]
  apply ite_eq_right
  intro heq
  have := congrArg Finsupp.degree heq
  omega

theorem multiplierMatrix_toSquareBlock {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (σ →₀ ℕ)) (he : Function.Injective e)
    (g : MvPowerSeries σ R) (k : OrderDual ℕ) :
    (multiplierMatrix e g).toSquareBlock (fun i => OrderDual.toDual (e i).degree) k =
      constantCoeff g • 1 := by
  classical
  ext i j
  change coeff (e i.val) (g * monomial (e j.val) 1) =
    constantCoeff g * (if i = j then 1 else 0)
  have hdeg : (e i.val).degree = (e j.val).degree := i.property.trans j.property.symm
  rw [coeff_mul_monomial_of_degree_le g _ _ hdeg.le]
  by_cases hij : i = j
  · subst j
    simp
  · have heij : e i.val ≠ e j.val := fun h => hij (Subtype.ext (he h))
    simp [hij, heij]

/-- This determinant formula needs no nonvanishing or unit hypothesis. -/
theorem det_multiplierMatrix {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (σ →₀ ℕ)) (he : Function.Injective e) (g : MvPowerSeries σ R) :
    (multiplierMatrix e g).det = constantCoeff g ^ Fintype.card ι := by
  classical
  rw [(multiplierMatrix_blockTriangular e g).det]
  simp_rw [multiplierMatrix_toSquareBlock e he g, Matrix.det_smul, Matrix.det_one, mul_one]
  rw [Finset.prod_pow_eq_pow_sum]
  congr 1
  simp_rw [Fintype.card_subtype]
  exact (Finset.card_eq_sum_card_image
    (fun i => OrderDual.toDual (e i).degree) Finset.univ).symm

variable {m : ℕ}

/-- Multiplication preserves the weighted ideal, so the finite matrix acts
on the packet of any formal series, without a polynomial support premise. -/
theorem packet_mul_eq_mulVec (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (g f : MvPowerSeries (Fin (m+1)) R) :
    rationalCoefficientPacket v H (g * f) =
      (multiplierMatrix Subtype.val g).mulVec (rationalCoefficientPacket v H f) := by
  let p := rationalCoefficientPacket v H f
  let f0 := packetSection v H p
  have hp : rationalCoefficientPacket v H f = rationalCoefficientPacket v H f0 := by
    funext d
    exact (packetSection_coeff v H p d).symm
  have hdiff := (rationalWeightedIdeal v hv H).mul_mem_left g
    ((rationalCoefficientPacket_eq_iff v hv H f f0).mp hp)
  rw [mul_sub] at hdiff
  have he := (rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff
  rw [he]
  funext d
  change coeff d.val (g * ∑ e, p e • monomial e.val 1) =
    ∑ e, multiplierMatrix Subtype.val g d e * p e
  simp only [Finset.mul_sum, map_sum, mul_smul_comm, coeff_smul,
    multiplierMatrix, mul_comm]

theorem packetMatrix_mul {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    (g : MvPowerSeries (Fin (m+1)) R) (f : α → MvPowerSeries (Fin (m+1)) R) :
    packetMatrix v H (fun a => g * f a) =
      multiplierMatrix Subtype.val g * packetMatrix v H f := by
  ext d a
  exact congrFun (packet_mul_eq_mulVec v hv H g (f a)) d

/-- The common multiplier changes the determinant of exactly the same
selected columns by its constant coefficient to the packet dimension. -/
theorem det_selected_packetMatrix_mul {α : Type*} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (g : MvPowerSeries (Fin (m+1)) R)
    (f : α → MvPowerSeries (Fin (m+1)) R) (sel : JetIndex v H → α) :
    ((packetMatrix v H (fun a => g * f a)).submatrix id sel).det =
      constantCoeff g ^ Fintype.card (JetIndex v H) *
        ((packetMatrix v H f).submatrix id sel).det := by
  have he := packetMatrix_mul v hv H g (fun d => f (sel d))
  change (packetMatrix v H (fun d => g * f (sel d))).det =
    constantCoeff g ^ Fintype.card (JetIndex v H) *
      (packetMatrix v H (fun d => f (sel d))).det
  rw [he, Matrix.det_mul, det_multiplierMatrix Subtype.val Subtype.val_injective]

def centerMultiplierMatrix {C : Type*} [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ) (g : C → MvPowerSeries (Fin (m+1)) R) :
    Matrix (C × JetIndex v H) (C × JetIndex v H) R :=
  Matrix.reindex (Equiv.prodComm _ _) (Equiv.prodComm _ _)
    (Matrix.blockDiagonal (fun c => multiplierMatrix Subtype.val (g c)))

theorem centerPacketMatrix_mul {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (g : C → MvPowerSeries (Fin (m+1)) R)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) :
    centerPacketMatrix v H (fun a c => g c * f a c) =
      centerMultiplierMatrix v H g * centerPacketMatrix v H f := by
  classical
  ext d a
  have he := congrFun (packet_mul_eq_mulVec v hv H (g d.1) (f a d.1)) d.2
  simpa [centerPacketMatrix, centerMultiplierMatrix, Matrix.reindex_apply,
    Matrix.mul_apply, Matrix.blockDiagonal_apply,
    Fintype.sum_prod_type, ite_mul, Matrix.mulVec, dotProduct,
    rationalCoefficientPacket] using he

theorem det_centerMultiplierMatrix {C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (g : C → MvPowerSeries (Fin (m+1)) R) :
    (centerMultiplierMatrix v H g).det =
      ∏ c, constantCoeff (g c) ^ Fintype.card (JetIndex v H) := by
  rw [centerMultiplierMatrix, Matrix.det_reindex_self, Matrix.det_blockDiagonal]
  simp only [det_multiplierMatrix Subtype.val Subtype.val_injective]

/-- The same selected square minor at all centers simultaneously. -/
theorem det_selected_centerPacketMatrix_mul {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (g : C → MvPowerSeries (Fin (m+1)) R)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => g c * f a c)).submatrix id sel).det =
      (∏ c, constantCoeff (g c) ^ Fintype.card (JetIndex v H)) *
        ((centerPacketMatrix v H f).submatrix id sel).det := by
  have he := centerPacketMatrix_mul v hv H g (fun d => f (sel d))
  change (centerPacketMatrix v H (fun d c => g c * f (sel d) c)).det =
    (∏ c, constantCoeff (g c) ^ Fintype.card (JetIndex v H)) *
      (centerPacketMatrix v H (fun d => f (sel d))).det
  rw [he, Matrix.det_mul, det_centerMultiplierMatrix]

/-- Specialization to a common exponent, as needed for a single pole-clearing
power used by every selected column. -/
theorem det_selected_centerPacketMatrix_mul_pow {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (g : C → MvPowerSeries (Fin (m+1)) R) (D : ℕ)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => g c ^ D * f a c)).submatrix id sel).det =
      (∏ c, constantCoeff (g c) ^ (D * Fintype.card (JetIndex v H))) *
        ((centerPacketMatrix v H f).submatrix id sel).det := by
  simpa only [map_pow, pow_mul] using
    det_selected_centerPacketMatrix_mul v hv H (fun c => g c ^ D) f sel

end QuadraticPi.LemniscateJetMultiplier


==> anc/lean/QuadraticPi/LemniscateJetPackets.lean <==
import QuadraticPi.LemniscateWeightedJetSupport
import Mathlib.RingTheory.Coprime.Lemmas
import Mathlib.RingTheory.Ideal.Quotient.Operations

/-!
# Chinese remainder composition for actual elliptic weighted packets

All ideals lie in the literal elliptic coordinate ring. The rectangle and its
logarithm truncation remain fixed while the power n grows. No source degree
bound, geometric interpolation, or EPA is an input to affine surjectivity.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetPackets
open scoped BigOperators
open OAI.PiExponent
open LemniscateCompactification.Elliptic LemniscateJetSelector.Elliptic

variable {m : ℕ}

theorem centerIdeal_injective : Function.Injective (centerIdeal (m := m)) := by
  intro c d h
  funext i
  have hc : additive i - constants m (c i) ∈ centerIdeal c := by
    change pointEvaluation c _ = 0
    simp
  rw [h] at hc
  change pointEvaluation d (additive i - constants m (c i)) = 0 at hc
  simp only [map_sub, pointEvaluation_additive, pointEvaluation_constants,
    sub_eq_zero] at hc
  exact hc.symm

theorem jetIdeal_pairwise_isCoprime {J : Type*}
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (N a M : ℕ) (b : Fin m → ℕ) (ha : 0 < a) (hM : 0 < M)
    (hb : ∀ i, 0 < b i) :
    Pairwise (fun i j => IsCoprime (jetIdeal (c i) N a M b) (jetIdeal (c j) N a M b)) := by
  intro i j hij
  apply Ideal.isCoprime_iff_sup_eq.mpr
  by_contra htop
  obtain ⟨P, hP, hle⟩ := Ideal.exists_le_maximal _ htop
  let : P.IsPrime := hP.isPrime
  have hi := (jetIdeal_le_prime_iff_eq_center (c i) N a M b ha hM hb P).mp
    (le_trans le_sup_left hle)
  have hj := (jetIdeal_le_prime_iff_eq_center (c j) N a M b ha hM hb P).mp
    (le_trans le_sup_right hle)
  exact hij (hc (centerIdeal_injective (hi.symm.trans hj)))

theorem jetIdeal_pow_pairwise_isCoprime {J : Type*}
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (N a M : ℕ) (b : Fin m → ℕ) (ha : 0 < a) (hM : 0 < M)
    (hb : ∀ i, 0 < b i) (n : ℕ) :
    Pairwise (fun i j => IsCoprime (jetIdeal (c i) N a M b ^ n)
      (jetIdeal (c j) N a M b ^ n)) := by
  intro i j hij
  exact (jetIdeal_pairwise_isCoprime c hc N a M b ha hM hb hij).pow

theorem coordinatewiseDistinct_injective {K : ℕ} (hm : 1 ≤ m)
    (c : Fin K → Fin m → ℂ) (hc : SeparatedWeightPA.CoordinatewiseDistinct c) :
    Function.Injective c := by
  let i : Fin m := ⟨0, by omega⟩
  intro j k h
  exact hc i (congrFun h i)

def productIdeal {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (N a M : ℕ) (b : Fin m → ℕ) : Ideal (CoordinateRing m) :=
  ∏ j, jetIdeal (c j) N a M b

theorem productIdeal_pow_le {J : Type*} [Fintype J] (c : J → Fin m → ℂ)
    (N a M : ℕ) (b : Fin m → ℕ) (n : ℕ) (j : J) :
    productIdeal c N a M b ^ n ≤ jetIdeal (c j) N a M b ^ n := by
  classical
  exact pow_le_pow_left'
    (show productIdeal c N a M b ≤ jetIdeal (c j) N a M b from
      Ideal.prod_le_inf.trans (Finset.inf_le (Finset.mem_univ j))) n

/-- Each unrestricted formal coefficient packet has an actual affine
coordinate-ring representative, with no source filtration restriction. -/
theorem formalJet_packet_surjective (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 < v i) (H : ℚ) :
    Function.Surjective (fun f : CoordinateRing m =>
      JetGeometry.rationalCoefficientPacket v H (formalJet c f)) := by
  intro packet
  obtain ⟨p,hp⟩ := PolynomialJetPackets.polynomial_packet_surjective v hv H packet
  obtain ⟨N,hN⟩ := exists_nat_gt (H / v 0)
  have hN' : H ≤ (N : ℚ)*v 0 := (div_le_iff₀ (hv 0)).mp hN.le
  obtain ⟨f,hf⟩ := weightedJetMap_surjective c v hv H N hN'
    (Ideal.Quotient.mk _ (p : MvPowerSeries (Fin (m+1)) ℂ))
  refine ⟨f, ?_⟩
  apply Eq.trans _ hp
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v
    (fun i => (hv i).le) H _ _).mpr
  exact Ideal.Quotient.eq.mp hf

theorem packet_eq_of_sub_mem_pow (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ)
    (f g : CoordinateRing m) (hfg : f-g ∈ jetIdeal c N a M b ^ n) :
    JetGeometry.rationalCoefficientPacket v ((n : ℚ)*r) (formalJet c f) =
      JetGeometry.rationalCoefficientPacket v ((n : ℚ)*r) (formalJet c g) := by
  apply (FormalLogTruncation.rationalCoefficientPacket_eq_iff v
    (fun i => (hv i).le) ((n : ℚ)*r) _ _).mpr
  have hh := fixed_jetIdeal_pow_le_weightedJetIdeal c v hv r N a M b hN ha hM hb n hfg
  simpa only [mem_weightedJetIdeal, map_sub] using hh

/-- CRT supplies all centers simultaneously, using the powers of one fixed
family of genuine finite elliptic ideals. -/
theorem formalJet_packets_surjective {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ) (ha0 : 0 < a) (hM0 : 0 < M)
    (hb0 : ∀ i, 0 < b i)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ) :
    Function.Surjective (fun f : CoordinateRing m => fun j =>
      JetGeometry.rationalCoefficientPacket v ((n : ℚ)*r) (formalJet (c j) f)) := by
  classical
  intro packets
  choose f hf using fun j => formalJet_packet_surjective (c j) v hv ((n : ℚ)*r) (packets j)
  have hcop := jetIdeal_pow_pairwise_isCoprime c hc N a M b ha0 hM0 hb0 n
  obtain ⟨g,hg⟩ := Ideal.exists_forall_sub_mem_ideal hcop f
  refine ⟨g, ?_⟩
  funext j
  exact (packet_eq_of_sub_mem_pow (c j) v hv r N a M b hN ha hM hb n g (f j) (hg j)).trans (hf j)

/-- The actual packet map on the quotient by the n-th power of the fixed
product ideal. The well-definedness proof uses weighted containment. -/
def quotientPacketMap {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ) :
    CoordinateRing m ⧸ productIdeal c N a M b ^ n →
      J → JetGeometry.RationalCoefficientPacket (R := ℂ) v ((n : ℚ)*r) :=
  Quotient.lift (fun f j => JetGeometry.rationalCoefficientPacket v ((n : ℚ)*r)
    (formalJet (c j) f)) (by
      intro f g hfg
      have hfg' : f-g ∈ productIdeal c N a M b ^ n :=
        (Submodule.quotientRel_def _).mp hfg
      funext j
      exact packet_eq_of_sub_mem_pow (c j) v hv r N a M b hN ha hM hb n f g
        (productIdeal_pow_le c N a M b n j hfg'))

@[simp] theorem quotientPacketMap_mk {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ) (f : CoordinateRing m) :
    quotientPacketMap c v hv r N a M b hN ha hM hb n (Ideal.Quotient.mk _ f) =
      fun j => JetGeometry.rationalCoefficientPacket v ((n : ℚ)*r) (formalJet (c j) f) := rfl

theorem quotientPacketMap_surjective {J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ) (ha0 : 0 < a) (hM0 : 0 < M)
    (hb0 : ∀ i, 0 < b i)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ) :
    Function.Surjective (quotientPacketMap c v hv r N a M b hN ha hM hb n) := by
  intro packets
  obtain ⟨f,hf⟩ := formalJet_packets_surjective c hc v hv r N a M b ha0 hM0 hb0 hN ha hM hb n packets
  exact ⟨Ideal.Quotient.mk _ f,hf⟩

/-- Any family surjecting onto the actual finite quotient supplies all
weighted packets. This is the interface for geometric global sections. -/
theorem packets_surjective_of_productIdeal_quotient {α J : Type*} [Fintype J]
    (c : J → Fin m → ℂ) (hc : Function.Injective c)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ) (ha0 : 0 < a) (hM0 : 0 < M)
    (hb0 : ∀ i, 0 < b i)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ)
    (f : α → CoordinateRing m)
    (hf : Function.Surjective (fun s => Ideal.Quotient.mk (productIdeal c N a M b ^ n) (f s))) :
    Function.Surjective (fun s j => JetGeometry.rationalCoefficientPacket v ((n : ℚ)*r)
      (formalJet (c j) (f s))) :=
  (quotientPacketMap_surjective c hc v hv r N a M b ha0 hM0 hb0 hN ha hM hb n).comp hf

/-- The literal EPA packet map follows from surjectivity of its weighted
normal source onto the fixed ideal quotient. This final implication retains
the exact source cutoff n*r and strict target cutoff, without asserting the
geometric quotient-surjectivity premise. -/
theorem weighted_packetMap_surjective_of_quotient
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i)
    (c : Fin B.K → Fin B.m → ℂ) (hc : SeparatedWeightPA.CoordinatewiseDistinct c)
    (r N a M : ℕ) (b : Fin B.m → ℕ) (ha0 : 0 < a) (hM0 : 0 < M)
    (hb0 : ∀ i, 0 < b i)
    (hN : ∀ i : Fin B.m, SeparatedWeightPA.jetWeights B w i.succ ≤
      (N : ℚ)*SeparatedWeightPA.jetWeights B w 0)
    (ha : (r : ℚ) ≤ (a : ℚ)*SeparatedWeightPA.jetWeights B w 0) (hM : a ≤ 2*M)
    (hb : ∀ i, (r : ℚ) ≤ (b i : ℚ)*SeparatedWeightPA.jetWeights B w i.succ)
    (n : ℕ)
    (hf : Function.Surjective (fun P : LemniscateInterpolation.WeightedPolynomials B w (n*r) =>
      Ideal.Quotient.mk (productIdeal c N a M b ^ n) (quotientMap B.m P.val))) :
    Function.Surjective (LemniscateInterpolation.packetMap B w c (n*r)) := by
  change Function.Surjective (fun P : LemniscateInterpolation.WeightedPolynomials B w (n*r) =>
    fun j => JetGeometry.rationalCoefficientPacket (SeparatedWeightPA.jetWeights B w)
      ((n*r : ℕ) : ℚ) (LemniscateInterpolation.formalJet (c j) P.val))
  have h := packets_surjective_of_productIdeal_quotient c
    (coordinatewiseDistinct_injective B.m_pos c hc) (SeparatedWeightPA.jetWeights B w)
    (SeparatedWeightPA.jetWeights_pos B w hw) (r : ℚ) N a M b ha0 hM0 hb0 hN ha hM hb n
    (fun P : LemniscateInterpolation.WeightedPolynomials B w (n*r) => quotientMap B.m P.val) hf
  have he : (n : ℚ)*(r : ℚ) = ((n*r : ℕ) : ℚ) := (Nat.cast_mul n r).symm
  rw [he] at h
  simpa only [formalJet_quotientMap] using h

end QuadraticPi.LemniscateJetPackets


==> anc/lean/QuadraticPi/LemniscateJetParameter.lean <==
import QuadraticPi.LemniscateJetDeterminant

/-! Actual base-parameter substitution on finite weighted coefficient jets.
The parameter series has zero constant coefficient; its linear coefficient
is retained explicitly in the determinant. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetParameter
open MvPowerSeries
open OAI.PiExponent FormalLogTruncation JetGeometry
open LemniscateJetDeterminant
open scoped BigOperators
variable {R : Type*} [CommRing R] {m : ℕ}

def parameterVars (phi : PowerSeries R) : Fin (m+1) → MvPowerSeries (Fin (m+1)) R :=
  Fin.cases (phi.toMvPowerSeries 0) (fun i => X i.succ)

theorem parameterVars_hasSubst (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) : HasSubst (parameterVars (m := m) phi) := by
  apply hasSubst_of_constantCoeff_zero
  intro i
  cases i using Fin.cases with
  | zero =>
      simp only [parameterVars, Fin.cases_zero, PowerSeries.toMvPowerSeries_apply,
        constantCoeff_rename]
      exact hphi
  | succ i => simp [parameterVars]

def parameterMap (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) :
    MvPowerSeries (Fin (m+1)) R →ₐ[R] MvPowerSeries (Fin (m+1)) R :=
  substAlgHom (parameterVars_hasSubst phi hphi)

@[simp] theorem parameterMap_X_zero (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) :
    parameterMap phi hphi (X (0 : Fin (m+1))) = phi.toMvPowerSeries 0 := by
  rw [parameterMap, substAlgHom_X]
  rfl

@[simp] theorem parameterMap_X_succ (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) (i : Fin m) :
    parameterMap phi hphi (X i.succ) = X i.succ := by
  rw [parameterMap, substAlgHom_X]
  rfl

@[simp] theorem parameterMap_toMvPowerSeries (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) (f : PowerSeries R) :
    parameterMap phi hphi (f.toMvPowerSeries (0 : Fin (m+1))) =
      PowerSeries.toMvPowerSeries 0 (PowerSeries.subst phi f) := by
  rw [parameterMap, substAlgHom_apply,
    PowerSeries.subst_toMvPowerSeries (parameterVars_hasSubst phi hphi)]
  change PowerSeries.subst (phi.toMvPowerSeries 0) f = _
  conv_rhs => rw [PowerSeries.toMvPowerSeries_eq_subst]
  rw [PowerSeries.subst_comp_subst_apply (PowerSeries.HasSubst.of_constantCoeff_zero hphi)
    (PowerSeries.HasSubst.X _)]
  rw [← PowerSeries.toMvPowerSeries_eq_subst]

theorem parameterMap_monomial_erase (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) (e : Fin (m+1) →₀ ℕ) :
    parameterMap phi hphi (monomial (e.erase 0) (1 : R)) = monomial (e.erase 0) 1 := by
  classical
  rw [parameterMap, substAlgHom_monomial, map_one, one_mul, monomial_one_eq]
  apply Finset.prod_congr rfl
  intro i hi
  have hi0 : i ≠ 0 := by
    intro h
    subst i
    simp at hi
  cases i using Fin.cases with
  | zero => exact (hi0 rfl).elim
  | succ i => rfl

theorem power_leading_remainder_dvd (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) (k : ℕ) :
    PowerSeries.X ^ (k+1) ∣ phi^k - PowerSeries.C (PowerSeries.coeff 1 phi ^ k) *
      PowerSeries.X^k := by
  obtain ⟨g, hg⟩ := PowerSeries.X_dvd_iff.mpr hphi
  have hc : PowerSeries.coeff 1 phi = PowerSeries.constantCoeff g := by
    rw [hg]
    simpa using (PowerSeries.coeff_X_pow_mul g 1 0)
  have hd : PowerSeries.X ∣ g^k - PowerSeries.C (PowerSeries.coeff 1 phi ^ k) := by
    apply PowerSeries.X_dvd_iff.mpr
    simp [hc]
  obtain ⟨a, ha⟩ := hd
  refine ⟨a, ?_⟩
  rw [hc] at ha ⊢
  rw [hg, mul_pow, mul_comm (PowerSeries.C _) _, ← mul_sub, ha, pow_succ, mul_assoc]

theorem parameterMap_sub_monomial_dvd (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) (e : Fin (m+1) →₀ ℕ) :
    X (0 : Fin (m+1)) ^ (e 0 + 1) ∣ parameterMap phi hphi (monomial e (1 : R)) -
      PowerSeries.coeff 1 phi ^ e 0 • monomial e 1 := by
  classical
  have hsplit : Finsupp.single 0 (e 0) + e.erase 0 = e := by
    ext i
    by_cases hi : i = 0
    · subst i; simp
    · simp [hi]
  have hmono : monomial e (1 : R) = X (0 : Fin (m+1)) ^ e 0 *
      monomial (e.erase 0) 1 := by
    rw [X_pow_eq, monomial_mul_monomial, one_mul, hsplit]
  obtain ⟨g, hg⟩ := power_leading_remainder_dvd phi hphi (e 0)
  have hd : phi.toMvPowerSeries (0 : Fin (m+1)) ^ e 0 -
      C (PowerSeries.coeff 1 phi ^ e 0) * X 0 ^ e 0 =
      X 0 ^ (e 0 + 1) * g.toMvPowerSeries 0 := by
    simpa only [map_pow, map_sub, map_mul, PowerSeries.toMvPowerSeries_X,
      PowerSeries.toMvPowerSeries_C] using
      congrArg (fun f : PowerSeries R => f.toMvPowerSeries (0 : Fin (m+1))) hg
  refine ⟨g.toMvPowerSeries 0 * monomial (e.erase 0) 1, ?_⟩
  rw [hmono, map_mul, map_pow, parameterMap_X_zero, parameterMap_monomial_erase,
    smul_eq_C_mul]
  calc
    _ = (phi.toMvPowerSeries 0 ^ e 0 - C (PowerSeries.coeff 1 phi ^ e 0) * X 0 ^ e 0) *
      monomial (e.erase 0) 1 := by ring
    _ = _ := by rw [hd, mul_assoc]

theorem coeff_parameterMap_monomial_of_le (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0)
    (d e : Fin (m+1) →₀ ℕ) (hde : d 0 ≤ e 0) :
    coeff d (parameterMap phi hphi (monomial e (1 : R))) =
      PowerSeries.coeff 1 phi ^ e 0 * coeff d (monomial e 1) := by
  have hz := (X_pow_dvd_iff.mp (parameterMap_sub_monomial_dvd phi hphi e)) d
    (Nat.lt_succ_of_le hde)
  exact sub_eq_zero.mp (by simpa only [map_sub, coeff_smul] using hz)

def parameterMatrix {ι : Type*} (e : ι → (Fin (m+1) →₀ ℕ))
    (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) : Matrix ι ι R :=
  fun i j => coeff (e i) (parameterMap phi hphi (monomial (e j) 1))

theorem parameterMatrix_blockTriangular {ι : Type*}
    (e : ι → (Fin (m+1) →₀ ℕ)) (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) :
    (parameterMatrix e phi hphi).BlockTriangular (fun i => OrderDual.toDual (e i 0)) := by
  classical
  intro i j hij
  change e i 0 < e j 0 at hij
  rw [parameterMatrix, coeff_parameterMap_monomial_of_le phi hphi _ _ hij.le]
  have hne : e i ≠ e j := by
    intro h
    have := congrArg (fun d : Fin (m+1) →₀ ℕ => d 0) h
    omega
  rw [coeff_monomial_ne hne, mul_zero]

theorem parameterMatrix_toSquareBlock {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (k : OrderDual ℕ) :
    (parameterMatrix e phi hphi).toSquareBlock (fun i => OrderDual.toDual (e i 0)) k =
      Matrix.diagonal (fun i : {i // OrderDual.toDual (e i 0) = k} =>
        PowerSeries.coeff 1 phi ^ e i.val 0) := by
  classical
  ext i j
  change coeff (e i.val) (parameterMap phi hphi (monomial (e j.val) 1)) =
    if i = j then PowerSeries.coeff 1 phi ^ e i.val 0 else 0
  have hdeg : e i.val 0 = e j.val 0 := i.property.trans j.property.symm
  rw [coeff_parameterMap_monomial_of_le phi hphi _ _ hdeg.le]
  by_cases hij : i = j
  · subst j
    simp
  · have hne : e i.val ≠ e j.val := fun h => hij (Subtype.ext (he h))
    simp [hij, coeff_monomial_ne hne]

theorem det_parameterMatrix_prod {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) :
    (parameterMatrix e phi hphi).det = ∏ i, PowerSeries.coeff 1 phi ^ e i 0 := by
  classical
  rw [(parameterMatrix_blockTriangular e phi hphi).det]
  simp_rw [parameterMatrix_toSquareBlock e he phi hphi, Matrix.det_diagonal]
  have hf : ∀ k : OrderDual ℕ,
      (∏ i : {i // OrderDual.toDual (e i 0) = k}, PowerSeries.coeff 1 phi ^ e i.val 0) =
      ∏ i ∈ Finset.univ.filter (fun i => OrderDual.toDual (e i 0) = k),
        PowerSeries.coeff 1 phi ^ e i 0 := by
    intro k
    symm
    exact Finset.prod_subtype _ (by simp) _
  simp_rw [hf]
  exact Finset.prod_fiberwise_of_maps_to
    (fun i _ => Finset.mem_image_of_mem (fun i => OrderDual.toDual (e i 0)) (Finset.mem_univ i)) _

/-- Exact determinant of the actual induced parameter-substitution matrix. -/
theorem det_parameterMatrix {ι : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → (Fin (m+1) →₀ ℕ)) (he : Function.Injective e)
    (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) :
    (parameterMatrix e phi hphi).det = PowerSeries.coeff 1 phi ^ (∑ i, e i 0) := by
  rw [det_parameterMatrix_prod e he phi hphi, Finset.prod_pow_eq_pow_sum]

theorem parameterMap_mem_rationalWeightedIdeal (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    (f : MvPowerSeries (Fin (m+1)) R) (hf : f ∈ rationalWeightedIdeal v hv H) :
    parameterMap phi hphi f ∈ rationalWeightedIdeal v hv H := by
  rw [parameterMap, substAlgHom_apply]
  apply subst_mem_rationalWeightedIdeal v v hv hv _
    (parameterVars_hasSubst phi hphi) _ H f hf
  intro i
  cases i using Fin.cases with
  | zero =>
      change phi.toMvPowerSeries 0 ∈ rationalWeightedIdeal v hv (v 0)
      obtain ⟨g, hg⟩ := PowerSeries.X_dvd_iff.mpr hphi
      rw [hg, map_mul, PowerSeries.toMvPowerSeries_X]
      exact (rationalWeightedIdeal v hv (v 0)).mul_mem_right _
        (X_mem_rationalWeightedIdeal v hv 0)
  | succ i => exact X_mem_rationalWeightedIdeal v hv i.succ

/-- Actual induced action on every finite weighted packet. Vanishing of
the constant coefficient is sufficient; no extra weight restriction occurs. -/
theorem packet_parameter_eq_mulVec (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (phi : PowerSeries R)
    (hphi : PowerSeries.constantCoeff phi = 0) (f : MvPowerSeries (Fin (m+1)) R) :
    rationalCoefficientPacket v H (parameterMap phi hphi f) =
      (parameterMatrix Subtype.val phi hphi).mulVec (rationalCoefficientPacket v H f) := by
  let p := rationalCoefficientPacket v H f
  let g := packetSection v H p
  have hpacket : rationalCoefficientPacket v H f = rationalCoefficientPacket v H g := by
    funext d
    exact (packetSection_coeff v H p d).symm
  have hdiff := parameterMap_mem_rationalWeightedIdeal phi hphi v hv H (f-g)
    ((rationalCoefficientPacket_eq_iff v hv H f g).mp hpacket)
  rw [map_sub] at hdiff
  rw [(rationalCoefficientPacket_eq_iff v hv H _ _).mpr hdiff]
  funext d
  change coeff d.val (parameterMap phi hphi (∑ e, p e • monomial e.val 1)) =
    ∑ e, parameterMatrix Subtype.val phi hphi d e * p e
  simp only [map_sum, map_smul, smul_eq_mul, parameterMatrix, mul_comm]

def centerParameterMatrix {C : Type*} [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ) (phi : C → PowerSeries R)
    (hphi : ∀ c, PowerSeries.constantCoeff (phi c) = 0) :
    Matrix (C × JetIndex v H) (C × JetIndex v H) R :=
  Matrix.reindex (Equiv.prodComm _ _) (Equiv.prodComm _ _)
    (Matrix.blockDiagonal (fun c => parameterMatrix Subtype.val (phi c) (hphi c)))

theorem centerPacketMatrix_parameter {α C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 ≤ v i) (H : ℚ)
    [Fintype (JetIndex v H)] (phi : C → PowerSeries R)
    (hphi : ∀ c, PowerSeries.constantCoeff (phi c) = 0)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) :
    centerPacketMatrix v H (fun a c => parameterMap (phi c) (hphi c) (f a c)) =
      centerParameterMatrix v H phi hphi * centerPacketMatrix v H f := by
  classical
  ext d a
  have he := congrFun (packet_parameter_eq_mulVec v hv H (phi d.1) (hphi d.1) (f a d.1)) d.2
  simpa [centerPacketMatrix, centerParameterMatrix, Matrix.reindex_apply,
    Matrix.mul_apply, Matrix.blockDiagonal_apply, Fintype.sum_prod_type, ite_mul,
    Matrix.mulVec, dotProduct, rationalCoefficientPacket] using he

theorem det_centerParameterMatrix {C : Type*} [Fintype C] [DecidableEq C]
    (v : Fin (m+1) → ℚ) (H : ℚ)
    [Fintype (JetIndex v H)] [DecidableEq (JetIndex v H)]
    (phi : C → PowerSeries R) (hphi : ∀ c, PowerSeries.constantCoeff (phi c) = 0) :
    (centerParameterMatrix v H phi hphi).det =
      ∏ c, PowerSeries.coeff 1 (phi c) ^ (∑ d : JetIndex v H, d.val 0) := by
  rw [centerParameterMatrix, Matrix.det_reindex_self, Matrix.det_blockDiagonal]
  simp only [det_parameterMatrix Subtype.val Subtype.val_injective]

/-- The exact same global selection of source columns undergoes the actual
base parameter substitution, with an explicit determinant multiplier. -/
theorem det_selected_centerPacketMatrix_parameter {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (phi : C → PowerSeries R)
    (hphi : ∀ c, PowerSeries.constantCoeff (phi c) = 0)
    (f : α → C → MvPowerSeries (Fin (m+1)) R) (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c => parameterMap (phi c) (hphi c) (f a c))).submatrix id sel).det =
      (∏ c, PowerSeries.coeff 1 (phi c) ^ (∑ d : JetIndex v H, d.val 0)) *
        ((centerPacketMatrix v H f).submatrix id sel).det := by
  have he := centerPacketMatrix_parameter v hv H phi hphi (fun d => f (sel d))
  change (centerPacketMatrix v H (fun d c => parameterMap (phi c) (hphi c) (f (sel d) c))).det = _
  rw [he, Matrix.det_mul, det_centerParameterMatrix v H phi hphi]
  rfl

theorem norm_det_selected_centerPacketMatrix_parameter {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)] (phi : C → PowerSeries ℂ)
    (hphi : ∀ c, PowerSeries.constantCoeff (phi c) = 0)
    (hlinear : ∀ c, ‖PowerSeries.coeff 1 (phi c)‖ = 1)
    (f : α → C → MvPowerSeries (Fin (m+1)) ℂ) (sel : C × JetIndex v H → α) :
    ‖((centerPacketMatrix v H (fun a c => parameterMap (phi c) (hphi c) (f a c))).submatrix id sel).det‖ =
      ‖((centerPacketMatrix v H f).submatrix id sel).det‖ := by
  rw [det_selected_centerPacketMatrix_parameter v hv H phi hphi f sel, norm_mul, norm_prod]
  simp only [norm_pow, hlinear, one_pow, Finset.prod_const_one, one_mul]

end QuadraticPi.LemniscateJetParameter


==> anc/lean/QuadraticPi/LemniscateJetSelector.lean <==
import QuadraticPi.LemniscateCompactificationAlgebra
import QuadraticPi.LemniscateBranchEvaluation
import Mathlib.RingTheory.Localization.AtPrime.Basic
import Mathlib.RingTheory.Nilpotent.Basic
import Mathlib.Algebra.Divisibility.Units

/-!
# An actual selector for the elliptic jet branch at `(0,0)`

The equations `y^a=0` alone retain all three branches over y=0.  Adding `x^M`
selects the origin.  The selector is proved redundant in the local ring at the
origin when `2*M>=a`, and its global prime support is proved explicitly.
No interpolation assertion or unproved affine-jet identification is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetSelector

variable {R : Type*} [CommRing R]

/-- Selector of the origin branch among the three points over y=0. -/
def selectorIdeal (x y : R) (a M : ℕ) : Ideal R := Ideal.span {y^a,x^M}

/-- The cubic, with its exact unit factor at x=0. -/
theorem cubic_factor (x y : R) (hcurve : x^3-x=y^2) :
    x*(x^2-1)=y^2 := by linear_combination hcurve

/-- The selector is divisible by the requested y-power whenever its order at
the origin is high enough and the other two branches have been inverted away. -/
theorem selector_dvd (x y : R) (hcurve : x^3-x=y^2)
    (hu : IsUnit (x^2-1)) (a M : ℕ) (horder : a ≤ 2*M) : y^a ∣ x^M := by
  have hp : x^M*(x^2-1)^M=y^(2*M) := by
    rw [← mul_pow, cubic_factor x y hcurve, ← pow_mul]
  have hd : y^a ∣ y^(2*M) := pow_dvd_pow y horder
  rw [← hp] at hd
  exact (hu.pow M).dvd_mul_right.mp hd

theorem selectorIdeal_eq_principal (x y : R) (hcurve : x^3-x=y^2)
    (hu : IsUnit (x^2-1)) (a M : ℕ) (horder : a ≤ 2*M) :
    selectorIdeal x y a M = Ideal.span {y^a} := by
  exact Ideal.span_pair_eq_span_left_iff_dvd.mpr (selector_dvd x y hcurve hu a M horder)

/-- A prime containing x cannot contain the unit factor x²-1. -/
theorem unitFactor_not_mem (P : Ideal R) [P.IsPrime] (x : R) (hx : x ∈ P) :
    x^2-1 ∉ P := by
  intro hh
  have hx2 : x^2 ∈ P := by simpa only [pow_two] using P.mul_mem_left x hx
  have h1 : (1 : R) ∈ P := by
    convert P.sub_mem hx2 hh using 1; ring
  exact (inferInstance : P.IsPrime).one_notMem h1

/-- At every prime through x=0, the selector factor really is a unit in the
actual localization.  This is proved from primality, not assumed. -/
theorem local_unitFactor (P : Ideal R) [P.IsPrime] (x : R) (hx : x ∈ P)
    (S : Type*) [CommRing S] [Algebra R S] [IsLocalization.AtPrime S P] :
    IsUnit ((algebraMap R S x)^2-1) := by
  have hu := (IsLocalization.AtPrime.isUnit_to_map_iff S P (x^2-1)).mpr
    (unitFactor_not_mem P x hx)
  simpa only [map_sub,map_pow,map_one] using hu

/-- Exact local ideal equality at the origin branch. -/
theorem localized_selector_eq (P : Ideal R) [P.IsPrime] (x y : R)
    (hx : x ∈ P) (hcurve : x^3-x=y^2) (a M : ℕ) (horder : a ≤ 2*M)
    (S : Type*) [CommRing S] [Algebra R S] [IsLocalization.AtPrime S P] :
    selectorIdeal (algebraMap R S x) (algebraMap R S y) a M =
      Ideal.span {(algebraMap R S y)^a} := by
  apply selectorIdeal_eq_principal
  · simpa only [map_sub,map_pow] using congrArg (algebraMap R S) hcurve
  · exact local_unitFactor P x hx S
  · exact horder

/-- Globally, the selector has precisely the prime support x=y=0. -/
theorem selectorIdeal_le_prime_iff (P : Ideal R) [P.IsPrime] (x y : R)
    (a M : ℕ) (ha : 0<a) (hM : 0<M) :
    selectorIdeal x y a M ≤ P ↔ y ∈ P ∧ x ∈ P := by
  rw [selectorIdeal,Ideal.span_le]
  simp only [Set.subset_def,Set.mem_insert_iff,Set.mem_singleton_iff]
  constructor
  · intro h
    exact ⟨(inferInstance : P.IsPrime).mem_of_pow_mem a (h _ (Or.inl rfl)),
      (inferInstance : P.IsPrime).mem_of_pow_mem M (h _ (Or.inr rfl))⟩
  · rintro ⟨hy,hx⟩ z (rfl|rfl)
    · exact ((inferInstance : P.IsPrime).pow_mem_iff_mem a ha).mpr hy
    · exact ((inferInstance : P.IsPrime).pow_mem_iff_mem M hM).mpr hx

/-- The other points over y=0 are removed: a prime containing x-1 or x+1
cannot contain the selector. -/
theorem selector_excludes_other_roots (P : Ideal R) [P.IsPrime] (x y : R)
    (a M : ℕ) (ha : 0<a) (hM : 0<M) (hother : x-1 ∈ P ∨ x+1 ∈ P) :
    ¬ selectorIdeal x y a M ≤ P := by
  intro h
  have hx := ((selectorIdeal_le_prime_iff P x y a M ha hM).mp h).2
  have h1 : (1 : R) ∈ P := by
    rcases hother with hm | hp
    · convert P.sub_mem hx hm using 1; ring
    · convert P.sub_mem hp hx using 1; ring
  exact (inferInstance : P.IsPrime).one_notMem h1

/-- Rectangular polynomial jet ideal with an actual branch selector. -/
def rectangularIdeal {ι : Type*} (x y : R) (u : ι → R)
    (a M : ℕ) (b : ι → ℕ) : Ideal R :=
  selectorIdeal x y a M ⊔ ⨆ i, Ideal.span {(u i)^(b i)}

theorem rectangularIdeal_le_prime_iff {ι : Type*} (P : Ideal R) [P.IsPrime]
    (x y : R) (u : ι → R) (a M : ℕ) (b : ι → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    rectangularIdeal x y u a M b ≤ P ↔
      y ∈ P ∧ x ∈ P ∧ ∀ i, u i ∈ P := by
  simp only [rectangularIdeal,sup_le_iff,iSup_le_iff,
    Ideal.span_singleton_le_iff_mem,selectorIdeal_le_prime_iff P x y a M ha hM]
  constructor
  · rintro ⟨⟨hy,hx⟩,hu⟩
    exact ⟨hy,hx,fun i => (inferInstance : P.IsPrime).mem_of_pow_mem (b i) (hu i)⟩
  · rintro ⟨hy,hx,hu⟩
    exact ⟨⟨hy,hx⟩,fun i => ((inferInstance : P.IsPrime).pow_mem_iff_mem (b i) (hb i)).mpr (hu i)⟩

/-- Adding any further rectangular equations preserves the exact local
redundancy of the selector. -/
theorem localized_rectangular_eq {ι : Type*} (P : Ideal R) [P.IsPrime]
    (x y : R) (u : ι → R) (hx : x ∈ P) (hcurve : x^3-x=y^2)
    (a M : ℕ) (b : ι → ℕ) (horder : a ≤ 2*M)
    (S : Type*) [CommRing S] [Algebra R S] [IsLocalization.AtPrime S P] :
    rectangularIdeal (algebraMap R S x) (algebraMap R S y)
        (fun i => algebraMap R S (u i)) a M b =
      Ideal.span {(algebraMap R S y)^a} ⊔
        ⨆ i, Ideal.span {(algebraMap R S (u i))^(b i)} := by
  rw [rectangularIdeal,localized_selector_eq P x y hx hcurve a M horder S]

/-- A polynomial shift divisible by y does not alter the center support. -/
theorem shifted_rectangular_le_prime_iff {ι : Type*} (P : Ideal R) [P.IsPrime]
    (x y h : R) (z c : ι → R) (hshift : y ∣ h)
    (a M : ℕ) (b : ι → ℕ) (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i) :
    rectangularIdeal x y (fun i => z i-c i-h) a M b ≤ P ↔
      y ∈ P ∧ x ∈ P ∧ ∀ i, z i-c i ∈ P := by
  rw [rectangularIdeal_le_prime_iff P x y _ a M b ha hM hb]
  constructor
  · rintro ⟨hy,hx,hz⟩
    obtain ⟨q,hq⟩ := hshift
    have hh : h ∈ P := by rw [hq]; exact P.mul_mem_right q hy
    refine ⟨hy,hx,fun i => ?_⟩
    simpa only [sub_add_cancel] using P.add_mem (hz i) hh
  · rintro ⟨hy,hx,hz⟩
    obtain ⟨q,hq⟩ := hshift
    have hh : h ∈ P := by rw [hq]; exact P.mul_mem_right q hy
    exact ⟨hy,hx,fun i => P.sub_mem (hz i) hh⟩

/-- In the selected quotient, every selector exponent of sufficiently high
local order already vanishes. -/
theorem selector_power_mem (x y : R) (hcurve : x^3-x=y^2)
    (a M N : ℕ) (horder : a ≤ 2*N) :
    x^N ∈ selectorIdeal x y a M := by
  let I := selectorIdeal x y a M
  let q := Ideal.Quotient.mk I
  have hxM : (q x)^M=0 := by
    rw [← map_pow]
    exact Ideal.Quotient.eq_zero_iff_mem.mpr (Ideal.subset_span (by simp))
  have hyA : (q y)^a=0 := by
    rw [← map_pow]
    exact Ideal.Quotient.eq_zero_iff_mem.mpr (Ideal.subset_span (by simp))
  have hxnil : IsNilpotent (q x) := ⟨M,hxM⟩
  have hu : IsUnit ((q x)^2-1) := (hxnil.pow_of_pos (by decide : (2 : ℕ) ≠ 0)).isUnit_sub_one
  have hc : (q x)^3-q x=(q y)^2 := by
    simpa only [map_sub,map_pow] using congrArg q hcurve
  have hd := selector_dvd (q x) (q y) hc hu a N horder
  rw [hyA,zero_dvd_iff] at hd
  apply Ideal.Quotient.eq_zero_iff_mem.mp
  simpa only [map_pow] using hd

/-- Once its local order reaches the jet cutoff, the global selector exponent
can be changed without changing the ideal. -/
theorem selectorIdeal_stable (x y : R) (hcurve : x^3-x=y^2)
    (a M N : ℕ) (hM : a ≤ 2*M) (hN : a ≤ 2*N) :
    selectorIdeal x y a M = selectorIdeal x y a N := by
  apply le_antisymm
  · apply Ideal.span_le.mpr
    rintro z (rfl|rfl)
    · exact Ideal.subset_span (by simp)
    · exact selector_power_mem x y hcurve a N M hM
  · apply Ideal.span_le.mpr
    rintro z (rfl|rfl)
    · exact Ideal.subset_span (by simp)
    · exact selector_power_mem x y hcurve a M N hN

namespace Elliptic

open LemniscateCompactification.Elliptic
open LemniscateBranchEvaluation

/-- Actual elements of the already-defined elliptic coordinate algebra. -/
def x (m : ℕ) : CoordinateRing m := quotientMap m (MvPolynomial.X 0)
def y (m : ℕ) : CoordinateRing m := quotientMap m (MvPolynomial.X (0 : Fin (m+1)).succ)
def additive {m : ℕ} (i : Fin m) : CoordinateRing m := quotientMap m (MvPolynomial.X i.succ.succ)

theorem curve_equation (m : ℕ) : x m ^ 3-x m=y m ^ 2 := (quotient_relation m).symm

def logPolynomial (N : ℕ) : Polynomial ℂ := PowerSeries.trunc N ellipticLogComplex

@[simp] theorem logPolynomial_constant (N : ℕ) : (logPolynomial N).coeff 0=0 := by
  simp only [logPolynomial,PowerSeries.coeff_trunc,PowerSeries.coeff_zero_eq_constantCoeff_apply,
    ellipticLogComplex_constant,ite_self]

def logShift (m N : ℕ) : CoordinateRing m :=
  Polynomial.eval₂ (constants m) (y m) (logPolynomial N)

theorem y_dvd_logShift (m N : ℕ) : y m ∣ logShift m N := by
  have hd : Polynomial.X ∣ logPolynomial N := Polynomial.X_dvd_iff.mpr (logPolynomial_constant N)
  simpa only [Polynomial.eval₂_X,logShift] using Polynomial.eval₂_dvd (constants m) (y m) hd

/-- The literal polynomial rectangular jet ideal on E times affine m-space.
Its logarithm is a finite polynomial, not an analytic series on the scheme. -/
def jetIdeal {m : ℕ} (c : Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ) :
    Ideal (CoordinateRing m) :=
  rectangularIdeal (x m) (y m)
    (fun i => additive i - constants m (c i) - logShift m N) a M b

/-- Exact prime support of the concrete elliptic rectangular jet ideal. -/
theorem jetIdeal_le_prime_iff {m : ℕ} (c : Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i)
    (P : Ideal (CoordinateRing m)) [P.IsPrime] :
    jetIdeal c N a M b ≤ P ↔ y m ∈ P ∧ x m ∈ P ∧
      ∀ i, additive i-constants m (c i) ∈ P :=
  shifted_rectangular_le_prime_iff P (x m) (y m) (logShift m N)
    additive (fun i => constants m (c i)) (y_dvd_logShift m N) a M b ha hM hb

/-- The actual local elliptic jet ideal equals the rectangle without a
selector, at every prime through the intended elliptic point. -/
theorem localized_jetIdeal_eq {m : ℕ} (c : Fin m → ℂ) (N a M : ℕ) (b : Fin m → ℕ)
    (horder : a ≤ 2*M) (P : Ideal (CoordinateRing m)) [P.IsPrime]
    (hx : x m ∈ P) (S : Type*) [CommRing S] [Algebra (CoordinateRing m) S]
    [IsLocalization.AtPrime S P] :
    rectangularIdeal (algebraMap (CoordinateRing m) S (x m))
        (algebraMap (CoordinateRing m) S (y m))
        (fun i => algebraMap (CoordinateRing m) S
          (additive i-constants m (c i)-logShift m N)) a M b =
      Ideal.span {(algebraMap (CoordinateRing m) S (y m))^a} ⊔
        ⨆ i, Ideal.span {(algebraMap (CoordinateRing m) S
          (additive i-constants m (c i)-logShift m N))^(b i)} :=
  localized_rectangular_eq P (x m) (y m) _ hx (curve_equation m) a M b horder S

/-- In the actual formal chart, the selector is redundant with exactly the
same 2M>=a threshold. -/
theorem formal_selector_eq (a M : ℕ) (horder : a ≤ 2*M) :
    selectorIdeal localXComplex (PowerSeries.X : PowerSeries ℂ) a M =
      Ideal.span {(PowerSeries.X : PowerSeries ℂ)^a} := by
  apply selectorIdeal_eq_principal _ _ localXComplex_equation
  · apply PowerSeries.isUnit_iff_constantCoeff.mpr
    simp only [map_sub,map_pow,map_one,localXComplex_constant,zero_pow (by decide : (2 : ℕ) ≠ 0),zero_sub]
    exact isUnit_one.neg
  · exact horder

end Elliptic

end QuadraticPi.LemniscateJetSelector


==> anc/lean/QuadraticPi/LemniscateJetSupport.lean <==
import QuadraticPi.LemniscateJetSelector

/-! The polynomial selector has exactly one prime in its support, the actual
point (0,0,c).  This is a theorem in the literal elliptic coordinate ring. -/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetSelector.Elliptic
open LemniscateCompactification.Elliptic

/-- Coordinates of the actual affine center. -/
def centerCoordinates {m : ℕ} (c : Fin m → ℂ) : Fin (m+2) → ℂ :=
  Fin.cases 0 (Fin.cases 0 c)

def polynomialPoint {m : ℕ} (c : Fin m → ℂ) :
    LemniscateInterpolation.EllipticPolynomial m →+* ℂ :=
  MvPolynomial.eval₂Hom (RingHom.id ℂ) (centerCoordinates c)

@[simp] theorem polynomialPoint_relation {m : ℕ} (c : Fin m → ℂ) :
    polynomialPoint c (relation m)=0 := by
  simp only [polynomialPoint,relation,map_add,map_sub,map_pow,MvPolynomial.eval₂Hom_X',
    centerCoordinates,Fin.cases_zero,Fin.cases_succ]
  ring

def pointEvaluation {m : ℕ} (c : Fin m → ℂ) : CoordinateRing m →+* ℂ :=
  Ideal.Quotient.lift (relationIdeal m) (polynomialPoint c) (by
    have h : relationIdeal m ≤ RingHom.ker (polynomialPoint c) := by
      apply Ideal.span_le.mpr
      intro p hp
      obtain rfl := Set.mem_singleton_iff.mp hp
      exact polynomialPoint_relation c
    exact fun p hp => h hp)

@[simp] theorem pointEvaluation_quotientMap {m : ℕ} (c : Fin m → ℂ)
    (p : LemniscateInterpolation.EllipticPolynomial m) :
    pointEvaluation c (quotientMap m p)=polynomialPoint c p := rfl

@[simp] theorem pointEvaluation_constants {m : ℕ} (c : Fin m → ℂ) (a : ℂ) :
    pointEvaluation c (constants m a)=a := by
  change polynomialPoint c (MvPolynomial.C a)=a
  exact MvPolynomial.eval₂Hom_C _ _ _

@[simp] theorem pointEvaluation_x {m : ℕ} (c : Fin m → ℂ) :
    pointEvaluation c (x m)=0 := by
  change MvPolynomial.eval₂Hom _ _ (MvPolynomial.X 0)=0
  rw [MvPolynomial.eval₂Hom_X']
  rfl

@[simp] theorem pointEvaluation_y {m : ℕ} (c : Fin m → ℂ) :
    pointEvaluation c (y m)=0 := by
  change MvPolynomial.eval₂Hom _ _ (MvPolynomial.X (0 : Fin (m+1)).succ)=0
  rw [MvPolynomial.eval₂Hom_X']
  rfl

@[simp] theorem pointEvaluation_additive {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    pointEvaluation c (additive i)=c i := by
  change MvPolynomial.eval₂Hom _ _ (MvPolynomial.X i.succ.succ)=c i
  rw [MvPolynomial.eval₂Hom_X']
  rfl

/-- The actual maximal ideal of the point (0,0,c). -/
def centerIdeal {m : ℕ} (c : Fin m → ℂ) : Ideal (CoordinateRing m) :=
  RingHom.ker (pointEvaluation c)

theorem centerIdeal_isMaximal {m : ℕ} (c : Fin m → ℂ) : (centerIdeal c).IsMaximal := by
  apply RingHom.ker_isMaximal_of_surjective
  exact fun a => ⟨constants m a,pointEvaluation_constants c a⟩

instance centerIdeal_prime {m : ℕ} (c : Fin m → ℂ) : (centerIdeal c).IsPrime :=
  (centerIdeal_isMaximal c).isPrime

/-- The coordinate equations characterize the point ideal among all prime
ideals; this discharges actual global support, not just a local branch test. -/
theorem prime_eq_centerIdeal {m : ℕ} (c : Fin m → ℂ)
    (P : Ideal (CoordinateRing m)) [P.IsPrime]
    (hy : y m ∈ P) (hx : x m ∈ P)
    (hz : ∀ i, additive i-constants m (c i) ∈ P) : P=centerIdeal c := by
  let q := Ideal.Quotient.mk P
  have hf : q = (q.comp (constants m)).comp (pointEvaluation c) := by
    apply Ideal.Quotient.ringHom_ext
    apply MvPolynomial.ringHom_ext
    · intro a
      change q (constants m a)=q (constants m (pointEvaluation c (constants m a)))
      rw [pointEvaluation_constants]
    · intro i
      refine Fin.cases ?_ (fun j => ?_) i
      · change q (x m)=q (constants m (pointEvaluation c (x m)))
        rw [pointEvaluation_x,map_zero]
        exact Ideal.Quotient.eq_zero_iff_mem.mpr hx
      · refine Fin.cases ?_ (fun k => ?_) j
        · change q (y m)=q (constants m (pointEvaluation c (y m)))
          rw [pointEvaluation_y,map_zero]
          exact Ideal.Quotient.eq_zero_iff_mem.mpr hy
        · change q (additive k)=q (constants m (pointEvaluation c (additive k)))
          rw [pointEvaluation_additive]
          exact Ideal.Quotient.eq.mpr (hz k)
  have hle : centerIdeal c ≤ P := by
    intro r hr
    apply Ideal.Quotient.eq_zero_iff_mem.mp
    change q r=0
    rw [hf]
    change q (constants m (pointEvaluation c r))=0
    have hr' : pointEvaluation c r=0 := hr
    rw [hr',map_zero,map_zero]
  exact ((centerIdeal_isMaximal c).eq_of_le (inferInstance : P.IsPrime).ne_top hle).symm

/-- Exact singleton support of the literal finite jet ideal. -/
theorem jetIdeal_le_prime_iff_eq_center {m : ℕ} (c : Fin m → ℂ)
    (N a M : ℕ) (b : Fin m → ℕ) (ha : 0<a) (hM : 0<M) (hb : ∀ i, 0<b i)
    (P : Ideal (CoordinateRing m)) [P.IsPrime] :
    jetIdeal c N a M b ≤ P ↔ P=centerIdeal c := by
  rw [jetIdeal_le_prime_iff c N a M b ha hM hb P]
  constructor
  · rintro ⟨hy,hx,hz⟩
    exact prime_eq_centerIdeal c P hy hx hz
  · rintro rfl
    refine ⟨?_,?_,fun i => ?_⟩
    · change pointEvaluation c (y m)=0
      exact pointEvaluation_y c
    · change pointEvaluation c (x m)=0
      exact pointEvaluation_x c
    · change pointEvaluation c (additive i-constants m (c i))=0
      simp only [map_sub,pointEvaluation_additive,pointEvaluation_constants,sub_self]

end QuadraticPi.LemniscateJetSelector.Elliptic


==> anc/lean/QuadraticPi/LemniscateLocal.lean <==
import Mathlib.RingTheory.PowerSeries.Derivative
import Mathlib.RingTheory.PowerSeries.Inverse
import Mathlib.Algebra.Polynomial.Eval.Subring
import Mathlib.NumberTheory.Chebyshev
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

/-! An explicit integral formal chart at `(0,0)` on `y² = x³ - x`.
Mathlib's formal compositional inverse constructs the coefficients in `ℤ`.
No local-chart or logarithm existence assumption is used.
-/

namespace QuadraticPi.LemniscateLocal

open scoped BigOperators
open PowerSeries

noncomputable section

def cubic : PowerSeries ℤ := X ^ 3 - X

@[simp] theorem cubic_constant : constantCoeff cubic = 0 := by simp [cubic]

theorem cubic_linear_unit : IsUnit (coeff 1 cubic) := by
  simp [cubic, coeff_X_pow]

/-- The integral inverse of the étale local coordinate `x ↦ x³-x`. -/
def inverseCubic : PowerSeries ℤ := cubic.substInvOfIsUnit cubic_linear_unit

@[simp] theorem inverseCubic_constant : constantCoeff inverseCubic = 0 := by
  simp [inverseCubic]

theorem inverseCubic_equation : inverseCubic ^ 3 - inverseCubic = X := by
  have h := cubic.subst_substInvOfIsUnit_right cubic_constant cubic_linear_unit
  have hi : HasSubst inverseCubic := HasSubst.substInvOfIsUnit _ _
  change (X ^ 3 - X : PowerSeries ℤ).subst inverseCubic = X at h
  simpa only [subst_sub hi, subst_pow hi, subst_X hi] using h

/-- The integral local x-coordinate when `t=y` at the point `(0,0)`. -/
def localX : PowerSeries ℤ := inverseCubic.subst (X ^ 2)

@[simp] theorem localX_constant : constantCoeff localX = 0 := by
  simp [localX, constantCoeff_subst_X_pow]

theorem localX_equation : localX ^ 3 - localX = X ^ 2 := by
  have h := congrArg (fun f : PowerSeries ℤ => f.subst (X ^ 2 : PowerSeries ℤ))
    inverseCubic_equation
  have hi : HasSubst (X ^ 2 : PowerSeries ℤ) := HasSubst.X_pow (by norm_num)
  simpa only [localX, subst_sub hi, subst_pow hi, subst_X hi] using h

/-- The local Jacobian is a unit, since its constant coefficient is `-1`. -/
def localJacobian : PowerSeries ℤ := 3 * localX ^ 2 - 1

@[simp] theorem localJacobian_constant : constantCoeff localJacobian = -1 := by
  simp [localJacobian]

/-- The elliptic logarithm's derivative has integral coefficients. -/
def localVelocity : PowerSeries ℤ :=
  invOfUnit localJacobian (-1 : ℤˣ)

theorem localJacobian_mul_velocity : localJacobian * localVelocity = 1 := by
  apply mul_invOfUnit
  simp

@[simp] theorem localVelocity_constant : constantCoeff localVelocity = -1 := by
  simp [localVelocity]

/-- The formal elliptic logarithm based at `(0,0)`, with constant term zero. -/
def ellipticLog : PowerSeries ℚ :=
  mk fun n => ((coeff (n - 1) localVelocity : ℤ) : ℚ) / (n : ℚ)

@[simp] theorem ellipticLog_coeff (n : ℕ) :
    coeff n ellipticLog = ((coeff (n - 1) localVelocity : ℤ) : ℚ) / (n : ℚ) :=
  coeff_mk _ _

@[simp] theorem ellipticLog_constant : constantCoeff ellipticLog = 0 := by
  rw [← coeff_zero_eq_constantCoeff_apply, ellipticLog_coeff]
  simp

@[simp] theorem ellipticLog_linear : coeff 1 ellipticLog = -1 := by
  simp [ellipticLog_coeff]

theorem ellipticLog_derivative :
    derivative ellipticLog = map (Int.castRingHom ℚ) localVelocity := by
  ext n
  rw [coeff_derivative, ellipticLog_coeff, coeff_map]
  simp only [Nat.add_sub_cancel, Nat.cast_add, Nat.cast_one]
  exact div_mul_cancel₀ _ (by positivity)

theorem ellipticLog_derivative_equation :
    derivative ellipticLog * map (Int.castRingHom ℚ) localJacobian = 1 := by
  rw [ellipticLog_derivative, ← map_mul, mul_comm, localJacobian_mul_velocity, map_one]

/-- Each positive-degree logarithm coefficient has denominator dividing its degree. -/
theorem ellipticLog_coeff_degree_cleared (n : ℕ) (hn : n ≠ 0) :
    (n : ℚ) * coeff n ellipticLog = ((coeff (n - 1) localVelocity : ℤ) : ℚ) := by
  rw [ellipticLog_coeff]
  have h : (n : ℚ) ≠ 0 := by exact_mod_cast hn
  exact mul_div_cancel₀ _ h

theorem ellipticLog_coeff_lcm_cleared (N n : ℕ) (hn : n ≤ N) :
    (Nat.lcmUpto N : ℚ) * coeff n ellipticLog ∈ (Int.castRingHom ℚ).range := by
  by_cases hn0 : n = 0
  · simp [hn0]
  have hd : n ∣ Nat.lcmUpto N :=
    Finset.dvd_lcm (f := id) (Finset.mem_Icc.mpr ⟨Nat.pos_of_ne_zero hn0, hn⟩)
  obtain ⟨v, hv⟩ := hd
  refine ⟨(v : ℤ) * coeff (n - 1) localVelocity, ?_⟩
  rw [ellipticLog_coeff, hv]
  have h : (n : ℚ) ≠ 0 := by exact_mod_cast hn0
  simp only [Int.coe_castRingHom, Int.cast_mul, Int.cast_natCast, Nat.cast_mul]
  field_simp

/-- Before degree `N`, the sole common denominator needed is `lcm(1,...,N-1)`. -/
theorem ellipticLog_trunc_lcm_cleared (N : ℕ) :
    Polynomial.C (Nat.lcmUpto (N - 1) : ℚ) * trunc N ellipticLog ∈
      (Polynomial.mapRingHom (Int.castRingHom ℚ)).range := by
  apply (Polynomial.mem_map_range (Int.castRingHom ℚ)).mpr
  intro n
  rw [Polynomial.coeff_C_mul, coeff_trunc]
  split_ifs with hn
  · exact ellipticLog_coeff_lcm_cleared (N - 1) n (by omega)
  · simp

end
end QuadraticPi.LemniscateLocal


==> anc/lean/QuadraticPi/LemniscateLogJetDeterminant.lean <==
import QuadraticPi.LemniscateJetDeterminant
import QuadraticPi.LemniscateInterpolationMatrix

/-! Same-column determinant identities for the actual lemniscate formal
logarithm and its admissible fixed truncation. These are formal identities
at the SAME centers; they assert no analytic change of centers. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateLogJetDeterminant
open MvPowerSeries
open OAI.PiExponent FormalLogTruncation JetGeometry
open LemniscateJetDeterminant LemniscateInterpolationMatrix
variable {m : ℕ}

theorem det_selected_fullLog_eq_truncatedLog {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)]
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (centers : C → Fin m → ℂ)
    (P : α → LemniscateInterpolation.EllipticPolynomial m)
    (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c =>
      LemniscateInterpolation.formalJet (centers c) (P a))).submatrix id sel).det =
    ((centerPacketMatrix v H (fun a c =>
      truncatedLogJet (centers c) T (P a))).submatrix id sel).det := by
  have hw : ∀ (_c : C) (i : Fin m),
      (seriesTail logSeries (T i)).toMvPowerSeries (0 : Fin (m+1)) ∈
        rationalWeightedIdeal v hv (v i.succ) := by
    intro c i
    simpa only [seriesTail, map_sub] using
      seriesTail_mem_ideal v hv logSeries (T i) (v i.succ) (hT i)
  have he := det_selected_centerPacketMatrix_shift v hv H
    (fun (_c : C) i => seriesTail logSeries (T i))
    (fun (_c : C) i => seriesTail_constant logSeries logSeries_constant (T i)) hw
    (fun a c => truncatedLogJet (centers c) T (P a)) sel
  simpa only [shiftMap_truncatedLogJet] using he

/-- Base truncation is coefficientwise exact on the target packet, whereas
the logarithm truncation acts by determinant-one row operations. -/
theorem det_selected_fullLog_eq_truncatedJet {α C : Type*}
    [Fintype C] [DecidableEq C] (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) [Fintype (JetIndex v H)]
    [DecidableEq (JetIndex v H)]
    (S : ℕ) (hS : H ≤ (S : ℚ) * v 0)
    (T : Fin m → ℕ) (hT : ∀ i, v i.succ ≤ (T i : ℚ) * v 0)
    (centers : C → Fin m → ℂ)
    (P : α → LemniscateInterpolation.EllipticPolynomial m)
    (sel : C × JetIndex v H → α) :
    ((centerPacketMatrix v H (fun a c =>
      LemniscateInterpolation.formalJet (centers c) (P a))).submatrix id sel).det =
    ((centerPacketMatrix v H (fun a c =>
      truncatedJet S (centers c) T (P a))).submatrix id sel).det := by
  rw [det_selected_fullLog_eq_truncatedLog v hv H T hT centers P sel]
  have he : centerPacketMatrix v H (fun a c => truncatedLogJet (centers c) T (P a)) =
      centerPacketMatrix v H (fun a c => truncatedJet S (centers c) T (P a)) := by
    ext d a
    exact congrFun (truncatedLogJet_packet_eq v hv H S hS (centers d.1) T (P a)) d.2
  rw [he]

/-- Explicit transport between rational Finsupp jet indices and the actual
real-weight row indices used by the arithmetic determinant. -/
def realJetIndexEquiv (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (V : Fin (m+1) → ℝ) (hV : ∀ i, (v i : ℝ) = V i) :
    JetIndex v H ≃ ↥(strictWeightedSimplex V (H : ℝ)) where
  toFun d := ⟨fun i => d.val i, by
    simpa only [← funext hV, FormalMatrixBridge.rationalJetIndexEquiv_apply_val] using
      (FormalMatrixBridge.rationalJetIndexEquiv v hv H d).property⟩
  invFun a := ⟨InterpolationMatrix.exponentVector a.val, by
    exact ((FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
      ⟨a.val, by simpa only [funext hV] using a.property⟩).property⟩
  left_inv d := by
    apply Subtype.ext
    exact FormalMatrixBridge.exponentVector_coe d.val
  right_inv a := by
    apply Subtype.ext
    funext i
    simp

def rowIndexEquiv (N : ℕ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (H : ℚ) (v0 theta : ℝ) (w : Fin m → ℝ)
    (hrow : ∀ i, (v i : ℝ) = InterpolationMatrix.rowWeights v0 theta w i) :
    (Fin (N^2) × JetIndex v H) ≃ LemniscateDeterminant.Row N v0 theta w (H : ℝ) :=
  Equiv.prodCongr (Equiv.refl _) (realJetIndexEquiv v hv H _ hrow)

/-- The actual source monomials and rational centers, with the full formal
elliptic logarithm and base coordinate retained. -/
def fullLogMatrix (N : ℕ) (w0 v0 theta H : ℝ)
    (p : Fin m → ℤ) (q : Fin m → ℕ) :
    Matrix (LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) H)
      (LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) H) ℂ :=
  fun row col => coeff (InterpolationMatrix.exponentVector row.2.val)
    (LemniscateInterpolation.formalJet (LemniscateDeterminant.centers N p q row.1)
      (MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) 1))

/-- The selected arithmetic minor equals the full-formal minor on exactly
the same source columns. No EPA invocation, source reselection, analytic
period normalization, or motion of centers occurs in this identity. -/
theorem det_fullLog_selected_eq_selectedMinor (N S : ℕ) (w0 v0 theta F : ℝ)
    (H : ℚ) (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i)
    (p : Fin m → ℤ) (q : Fin m → ℕ)
    (hrow : ∀ i, (v i : ℝ) =
      InterpolationMatrix.rowWeights v0 theta (MatrixArithmetic.logWeights q) i)
    (hS : H ≤ (S : ℚ) * v 0)
    (hT : ∀ i, v i.succ ≤
      (LemniscateDeterminant.localLogOrders q F v0 i : ℚ) * v 0)
    (selection : LemniscateDeterminant.Row N v0 theta (MatrixArithmetic.logWeights q) (H : ℝ) →
      LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ)) :
    ((fullLogMatrix N w0 v0 theta (H : ℝ) p q).submatrix id selection).det =
      (LemniscateDeterminant.selectedMinor N S w0 v0 theta F (H : ℝ) p q selection).det := by
  classical
  let : Fintype (JetIndex v H) :=
    Fintype.ofEquiv _ (FormalMatrixBridge.rationalJetIndexEquiv v hv H).symm
  let e := rowIndexEquiv N v hv H v0 theta (MatrixArithmetic.logWeights q) hrow
  let P := fun col : LemniscateDeterminant.Column w0 (MatrixArithmetic.logWeights q) (H : ℝ) =>
    MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (1 : ℂ)
  have he := det_selected_fullLog_eq_truncatedJet v (fun i => (hv i).le) H S hS
    (LemniscateDeterminant.localLogOrders q F v0) hT
    (LemniscateDeterminant.centers N p q) P (fun d => selection (e d))
  have hfull :
      (centerPacketMatrix v H (fun a c => LemniscateInterpolation.formalJet
        (LemniscateDeterminant.centers N p q c) (P a))).submatrix id (fun d => selection (e d)) =
      ((fullLogMatrix N w0 v0 theta (H : ℝ) p q).submatrix id selection).submatrix e e := by
    ext d a
    change coeff d.2.val _ =
      coeff (InterpolationMatrix.exponentVector (fun i => d.2.val i)) _
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  have htrunc :
      (centerPacketMatrix v H (fun a c => truncatedJet S
        (LemniscateDeterminant.centers N p q c) (LemniscateDeterminant.localLogOrders q F v0)
        (P a))).submatrix id (fun d => selection (e d)) =
      (LemniscateDeterminant.selectedMinor N S w0 v0 theta F (H : ℝ) p q selection).submatrix e e := by
    ext d a
    symm
    change LemniscateArithmetic.entry S (LemniscateDeterminant.localLogOrders q F v0)
      (LemniscateDeterminant.gaussianCenter N d.1) p q (d.2.val 0)
      ((selection (e a)).val.val 0) ((selection (e a)).val.val (0 : Fin (m+1)).succ)
      (fun i => d.2.val i.succ) (fun i => (selection (e a)).val.val i.succ.succ) = _
    rw [entry_eq_coeff_truncatedJet]
    rw [FormalMatrixBridge.exponentVector_coe]
    rfl
  rw [hfull, htrunc, Matrix.det_submatrix_equiv_self, Matrix.det_submatrix_equiv_self] at he
  exact he

end QuadraticPi.LemniscateLogJetDeterminant


==> anc/lean/QuadraticPi/LemniscateLogParameterChart.lean <==
import QuadraticPi.LemniscateTaylorBridge
import QuadraticPi.LemniscateJetParameter

/-! The actual analytic parameter used by the row-test contour, constructed
directly from Taylor series of the functions composed with log(1+u).
Only the integral-period normalization g₂=4 is retained as a premise. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateLogParameterChart
open Filter PowerSeries LemniscateAnalyticGerm LemniscateTaylorBridge
open LemniscateTaylorAlgebra LemniscateBranchEvaluation
open scoped Topology

abbrev zT : ℂ := LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair
abbrev wp : ℂ → ℂ := LemniscatePeriod.omegaPair.weierstrassP
abbrev wpY : ℂ → ℂ := fun z => LemniscatePeriod.omegaPair.derivWeierstrassP z / 2
def logParameter (u : ℂ) : ℂ := Complex.log (1+u)
def argument (u : ℂ) : ℂ := zT + logParameter u
def xFunction (u : ℂ) : ℂ := wp (argument u)
def yFunction (u : ℂ) : ℂ := wpY (argument u)
def xSeries : PowerSeries ℂ := taylorSeries xFunction 0
def ySeries : PowerSeries ℂ := taylorSeries yFunction 0
def ellSeries : PowerSeries ℂ := taylorSeries logParameter 0

@[simp] theorem logParameter_zero : logParameter 0 = 0 := by simp [logParameter]
@[simp] theorem argument_zero : argument 0 = zT := by simp [argument]
@[simp] theorem xFunction_zero : xFunction 0 = 0 := by
  simp [xFunction, LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod]
@[simp] theorem yFunction_zero : yFunction 0 = 0 := by
  simp [yFunction, wpY, LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod]

theorem logParameter_analytic : AnalyticAt ℂ logParameter 0 := by
  apply (analyticAt_const.add analyticAt_id).clog
  exact Complex.mem_slitPlane_of_norm_lt_one (by norm_num)

theorem argument_analytic : AnalyticAt ℂ argument 0 :=
  analyticAt_const.add logParameter_analytic

theorem xFunction_analytic : AnalyticAt ℂ xFunction 0 := by
  exact (LemniscatePeriod.omegaPair.analyticOnNhd_weierstrassP zT
    LemniscatePeriod.omega_diagonalHalfPeriod_not_mem).comp_of_eq argument_analytic argument_zero

theorem yFunction_analytic : AnalyticAt ℂ yFunction 0 := by
  have hy : AnalyticAt ℂ wpY zT :=
    (LemniscatePeriod.omegaPair.analyticOnNhd_derivWeierstrassP zT
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem).div_const
  exact hy.comp_of_eq argument_analytic argument_zero

theorem argument_eventually_nonlattice : ∀ᶠ u in 𝓝 (0 : ℂ),
    argument u ∉ LemniscatePeriod.omegaPair.lattice := by
  have h := argument_analytic.continuousAt
  change Tendsto argument (𝓝 (0 : ℂ)) (𝓝 (argument 0)) at h
  rw [argument_zero] at h
  exact h.eventually (LemniscatePeriod.omegaPair.isClosed_lattice.isOpen_compl.mem_nhds
    LemniscatePeriod.omega_diagonalHalfPeriod_not_mem)

@[simp] theorem xSeries_constant : constantCoeff xSeries = 0 := by
  simp [xSeries]
@[simp] theorem ySeries_constant : constantCoeff ySeries = 0 := by
  simp [ySeries]
@[simp] theorem ellSeries_constant : constantCoeff ellSeries = 0 := by
  simp [ellSeries]

theorem logParameter_hasDerivAt {u : ℂ} (hu : ‖u‖ < 1) :
    HasDerivAt logParameter (1 / (1+u)) u := by
  exact ((hasDerivAt_id u).const_add 1).clog (Complex.mem_slitPlane_of_norm_lt_one hu)

@[simp] theorem ellSeries_linear : coeff 1 ellSeries = 1 := by
  have h := (logParameter_hasDerivAt (u := 0) (by norm_num)).deriv
  simpa [ellSeries, coeff_taylorSeries, iteratedDeriv_one] using h

theorem series_cubic (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    xSeries^3 - xSeries = ySeries^2 := by
  have he : (fun u => xFunction u ^ 3 - xFunction u) =ᶠ[𝓝 (0 : ℂ)]
      (fun u => yFunction u ^ 2) := by
    filter_upwards [argument_eventually_nonlattice] with u hu
    have hc := LemniscatePeriod.square_curve_equation LemniscatePeriod.omegaPair
      rfl (argument u) hu
    rw [hnorm] at hc
    norm_num at hc
    exact hc.symm
  have ht := taylorSeries_congr _ _ 0 he
  rw [taylorSeries_sub (fun u => xFunction u ^ 3) xFunction 0
      (xFunction_analytic.pow 3) xFunction_analytic,
    taylorSeries_pow xFunction 0 xFunction_analytic 3,
    taylorSeries_pow yFunction 0 yFunction_analytic 2] at ht
  exact ht

theorem yFunction_derivative_eventually (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    deriv yFunction =ᶠ[𝓝 (0 : ℂ)]
      (fun u => (3*xFunction u^2-1) * deriv logParameter u) := by
  filter_upwards [argument_eventually_nonlattice,
    Metric.ball_mem_nhds (0 : ℂ) (by norm_num : (0 : ℝ) < 1)] with u hu hball
  have hlog := logParameter_hasDerivAt (u := u)
    (by simpa only [Metric.mem_ball, dist_zero_right] using hball)
  have hy := (LemniscateDifferential.hasDerivAt_half_derivWeierstrassP
    LemniscatePeriod.omegaPair (argument u) hu).comp u (hlog.const_add zT)
  change deriv ((fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2) ∘ argument) u = _
  rw [hlog.deriv]
  simpa [xFunction, wp, hnorm] using hy.deriv

theorem ySeries_derivative (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    derivative ySeries = (3*xSeries^2-1) * derivative ellSeries := by
  rw [ySeries, taylorSeries_derivative,
    taylorSeries_congr _ _ 0 (yFunction_derivative_eventually hnorm)]
  have hx2 : AnalyticAt ℂ (fun u => 3*xFunction u^2) 0 :=
    analyticAt_const.mul (xFunction_analytic.pow 2)
  rw [taylorSeries_mul (fun u => 3*xFunction u^2-1) (deriv logParameter) 0
      (hx2.sub analyticAt_const) logParameter_analytic.deriv,
    taylorSeries_sub (fun u => 3*xFunction u^2) (fun _ => 1) 0 hx2 analyticAt_const,
    taylorSeries_const_mul, taylorSeries_pow xFunction 0 xFunction_analytic 2,
    taylorSeries_const, ← taylorSeries_derivative]
  simp only [map_ofNat, map_one]
  rfl

theorem ySeries_linear (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    coeff 1 ySeries = -1 := by
  have h := congrArg constantCoeff (ySeries_derivative hnorm)
  simp only [map_mul, map_sub, map_pow, map_ofNat, map_one, xSeries_constant,
    zero_pow (by decide : (2 : ℕ) ≠ 0), mul_zero, zero_sub] at h
  rw [← coeff_zero_eq_constantCoeff_apply, coeff_derivative] at h
  have hell : constantCoeff (derivative ellSeries) = 1 := by
    rw [← coeff_zero_eq_constantCoeff_apply, coeff_derivative]
    simp
  simpa [hell] using h

theorem localX_subst (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    subst ySeries localXComplex = xSeries :=
  localX_subst_eq _ _ xSeries_constant ySeries_constant (series_cubic hnorm)

theorem ellipticLog_subst (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    subst ySeries ellipticLogComplex = ellSeries := by
  have hys : HasSubst ySeries := HasSubst.of_constantCoeff_zero ySeries_constant
  have hs := congrArg (substAlgHom hys : PowerSeries ℂ → PowerSeries ℂ)
    LemniscateFormalGerm.ellipticLogComplex_derivative_equation
  simp only [map_mul, map_sub, map_ofNat, map_pow, map_one, coe_substAlgHom] at hs
  change subst ySeries (derivative ellipticLogComplex) *
    (3 * subst ySeries localXComplex ^ 2 - 1) = 1 at hs
  rw [localX_subst hnorm] at hs
  apply derivative.ext
  · rw [derivative_subst hys, ySeries_derivative hnorm, ← mul_assoc, hs, one_mul]
  · rw [ellSeries_constant]
    exact constantCoeff_subst_eq_zero ySeries_constant _ ellipticLogComplex_constant

end QuadraticPi.LemniscateLogParameterChart


==> anc/lean/QuadraticPi/LemniscateMultiplierBudget.lean <==
import QuadraticPi.LemniscateAnalyticFinalBudget

/-! Uniform multiplier removal at every actual Gaussian-grid center, and
the resulting exact normalized logarithmic cost. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateAnalytic
open scoped BigOperators
open LemniscatePeriod

theorem exists_grid_multiplier_bound :
    ∃ U : ℝ, 1 ≤ U ∧ ∀ (N : ℕ) (j : LemniscateGrid.Index N),
      let s := omegaMultiplier (diagonalHalfPeriod omegaPair +
        (Lemniscate.Omega : ℂ)*LemniscateGrid.point j)
      s ≠ 0 ∧ ∀ D : ℕ, ‖s⁻¹ ^ D‖ ≤ U^D := by
  obtain ⟨rho, U, hrho, hU, hbound⟩ := omegaMultiplier_uniform_nonzero_inverse_pow
  refine ⟨U, hU, ?_⟩
  intro N j
  have h := hbound 0 (j.1.val : ℤ) (j.2.val : ℤ) (by simpa using hrho.le)
  have hz : diagonalHalfPeriod omegaPair = (Lemniscate.Omega : ℂ)*(1+Complex.I)/2 := by
    simp only [diagonalHalfPeriod, omegaPair_first, omegaPair_second]
    ring
  simpa only [hz, LemniscateGrid.point_eq, Int.cast_natCast, add_zero] using h

def omegaInverseConstant : ℝ := Classical.choose exists_grid_multiplier_bound

theorem omegaInverseConstant_one_le : 1 ≤ omegaInverseConstant :=
  (Classical.choose_spec exists_grid_multiplier_bound).1

theorem omegaInverseConstant_bound (N : ℕ) (j : LemniscateGrid.Index N) :
    let s := omegaMultiplier (diagonalHalfPeriod omegaPair +
      (Lemniscate.Omega : ℂ)*LemniscateGrid.point j)
    s ≠ 0 ∧ ∀ D : ℕ, ‖s⁻¹ ^ D‖ ≤ omegaInverseConstant^D :=
  (Classical.choose_spec exists_grid_multiplier_bound).2 N j

theorem norm_le_of_multiplier_identity {ι : Type*} [Fintype ι]
    (s : ι → ℂ) (D : ℕ) (U : ℝ) (A B : ℂ)
    (hs : ∀ i, s i ≠ 0) (hU : 0 ≤ U)
    (hinv : ∀ i, ‖(s i)⁻¹^D‖ ≤ U^D)
    (hid : ‖B‖ = (∏ i, ‖s i‖^D)*‖A‖) :
    ‖A‖ ≤ U^(D*Fintype.card ι)*‖B‖ := by
  have hn : ∀ i, ‖s i‖ ≠ 0 := fun i => norm_ne_zero_iff.mpr (hs i)
  have he : ‖A‖ = (∏ i, ‖(s i)⁻¹^D‖)*‖B‖ := by
    rw [hid, ← mul_assoc, ← Finset.prod_mul_distrib]
    simp only [norm_pow, norm_inv]
    simp [← mul_pow, hn]
  rw [he]
  apply mul_le_mul_of_nonneg_right _ (norm_nonneg B)
  calc
    (∏ i, ‖(s i)⁻¹^D‖) ≤ ∏ _i : ι, U^D :=
      Finset.prod_le_prod₀ (fun i _ => norm_nonneg _) (fun i _ => hinv i)
    _ = U^(D*Fintype.card ι) := by simp [← pow_mul]

theorem normalized_log_le_of_norm_bound (A B : ℂ) (U H : ℝ) (D M : ℕ)
    (hA : A ≠ 0) (hB : B ≠ 0) (hU : 0 < U) (hH : 0 < H) (hM : 0 < M)
    (hbound : ‖A‖ ≤ U^(D*M)*‖B‖) :
    Real.log ‖A‖ / ((M : ℝ)*H) ≤
      Real.log ‖B‖ / ((M : ℝ)*H) + ((D : ℝ)/H)*Real.log U := by
  have hb : 0 < ‖B‖ := norm_pos_iff.mpr hB
  have hm : 0 < (M : ℝ) := by exact_mod_cast hM
  have hl := Real.log_le_log (norm_pos_iff.mpr hA) hbound
  rw [Real.log_mul (pow_pos hU _).ne' hb.ne', Real.log_pow] at hl
  have hd := div_le_div_of_nonneg_right hl (mul_nonneg hm.le hH.le)
  convert hd using 1 <;> push_cast <;> field_simp <;> ring

theorem norm_le_of_packet_multiplier_identity {ι κ : Type*} [Fintype ι] [Fintype κ]
    (s : ι → ℂ) (D : ℕ) (U : ℝ) (A B : ℂ)
    (hs : ∀ i, s i ≠ 0) (hU : 0 ≤ U)
    (hinv : ∀ i, ‖(s i)⁻¹^D‖ ≤ U^D)
    (hid : ‖B‖ = (∏ i, ‖s i‖^(D*Fintype.card κ))*‖A‖) :
    ‖A‖ ≤ U^(D*Fintype.card (ι×κ))*‖B‖ := by
  have hp : (∏ r : ι×κ, ‖s r.1‖^D) = ∏ i : ι, ‖s i‖^(D*Fintype.card κ) := by
    rw [Fintype.prod_prod_type]
    simp [← pow_mul]
  apply norm_le_of_multiplier_identity (fun r : ι×κ => s r.1) D U A B
    (fun r => hs r.1) hU (fun r => hinv r.1)
  rw [hp]
  exact hid

end QuadraticPi.LemniscateAnalytic


==> anc/lean/QuadraticPi/LemniscateNormalComparison.lean <==
import QuadraticPi.LemniscatePrimeUpper
import QuadraticPi.LemniscatePrimeLower
import QuadraticPi.LemniscateRectangularComparison
import QuadraticPi.LemniscatePersistentProjection
import QuadraticPi.LemniscateComparisonConstant

/-!
# Actual normal-product comparison for elliptic persistent components

The upper and lower multiplicity estimates are applied to the same prime,
same derivative ideal, and same prime-local length. No normal-product bound
or elliptic interpolation assertion is an input.
-/
set_option autoImplicit false

namespace QuadraticPi.LemniscateNormalComparison
noncomputable section
open scoped BigOperators
open OAI.PiExponent OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.NormalBasisProducts OAI.PiExponent.DerivativeIdeals
open SeparatedWeightPA PAWeightGeometry LemniscateInterpolation
open LemniscateGeometryFrame LemniscateWeightedDerivation
open LemniscatePersistentIdeals LemniscatePrimeGeometry LemniscatePrimeUpper
open LemniscatePersistentProjection

def rectangleScale (B : BaseData) (sigma : ℚ) : ℝ :=
  (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 : ℝ)/((B.m : ℝ)+3)

theorem rectangleScale_pos (B : BaseData) (sigma : ℚ) (hsigma : 0 < sigma) :
    0 < rectangleScale B sigma := by
  have he : (0 : ℝ) < LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 := by
    exact_mod_cast LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0
      hsigma B.w0_pos B.v0_pos
  exact div_pos he (by positivity)

def UniformRectangles (B : BaseData) (w : Fin B.m → ℚ) (sigma : ℚ) (N : ℝ) : Prop :=
  ∀ k : ℕ, 0 < k → k ≤ B.m+1 → ∀ b : Fin k → Fin (B.m+1), ∀ i,
    2 ≤ rectangularCutoff (fun j => jetCosts B w (b j)) (rectangleScale B sigma*N) i

theorem eventually_uniformRectangles (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (sigma : ℚ) (hsigma : 0 < sigma) :
    ∀ᶠ N : ℝ in Filter.atTop, UniformRectangles B w sigma N := by
  apply eventually_uniform_cutoff (B.m+1) (jetCosts B w)
    (fun i => by
      change (0 : ℝ) < (jetWeights B w i : ℝ)
      exact_mod_cast jetWeights_pos B w hw i)
    (rectangleScale B sigma) (rectangleScale_pos B sigma hsigma)

theorem normal_product_comparison (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) (sigma N : ℚ) (hsigma : 0 < sigma)
    (hN : 6*B.w0 ≤ N) (hrect : UniformRectangles B w sigma (N : ℝ))
    (bound : ℝ)
    (hbound : bound ≤ (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N : ℚ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (Q : Ideal (EllipticPolynomial B.m)) [Q.IsPrime]
    (hQ : Q ∈ (ellipticDerivativeIdeal (jetCosts B w) bound F).minimalPrimes)
    (hJ : primeJacobian Q ≠ 0)
    (hvanish : ∀ p ∈ ellipticDerivativeIdeal (jetCosts B w) bound F,
      ∀ word : List (Fin (B.m+1)), wordCost (jetCosts B w) word ≤
        rectangleScale B sigma*(N : ℝ) →
        wordDerivative (polynomialFrame B.m) word p ∈ Q) :
    NormalProductComparison Q hJ (fun i => (degreeWeights B w i : ℝ))
      (jetCosts B w) (LemniscateComparisonConstant.constant B sigma : ℝ) := by
  classical
  intro A A' hA hA'
  have hcard : A.card = A'.card := hA.card_eq.trans hA'.card_eq.symm
  by_cases hz : A.card = 0
  · have hAz : A = ∅ := Finset.card_eq_zero.mp hz
    have hA'z : A' = ∅ := Finset.card_eq_zero.mp (hcard.symm.trans hz)
    simpa only [hAz, hA'z, Finset.prod_empty, mul_one] using
      LemniscateComparisonConstant.one_le_constant B sigma hsigma
  have hk : 0 < A.card := Nat.pos_of_ne_zero hz
  have hkm : A.card ≤ B.m+1 := by simpa using Finset.card_le_univ A
  let b := enumeration A A' hcard
  have hb := enumeration_linearIndependent A A' hcard hA'
  have hN0 : (0 : ℝ) < N := by
    exact_mod_cast lt_of_lt_of_le (mul_pos (by norm_num) B.w0_pos) hN
  have hc : ∀ i, 0 < jetCosts B w i := by
    intro i
    change (0 : ℝ) < (jetWeights B w i : ℝ)
    exact_mod_cast jetWeights_pos B w hw i
  have hcurve : LemniscateCompactification.Elliptic.relationIdeal B.m ≤ Q :=
    le_trans le_sup_left hQ.le
  obtain ⟨L, hL, hupper⟩ := primeLength_product_upper B w hw sigma N hsigma hN
    bound hbound F hF Q hQ hJ A hA
  have hlower := LemniscatePrimeLower.prime_rectangularCutoff_length_lower hk
    Q hcurve hJ b hb (ellipticDerivativeIdeal (jetCosts B w) bound F)
    (jetCosts B w) (rectangleScale B sigma*(N : ℝ))
    (mul_pos (rectangleScale_pos B sigma hsigma) hN0) hc
    (hrect A.card hk hkm b) hvanish
  have hlowerNat : (∏ i, rectangularCutoff (fun j => jetCosts B w (b j))
      (rectangleScale B sigma*(N : ℝ)) i : ℕ) ≤ L := by
    rw [hL] at hlower
    exact_mod_cast hlower
  have hupperR : (L : ℝ)*(∏ i∈A,(degreeWeights B w i : ℝ)) ≤
      3*((grow B sigma : ℝ)*(N : ℝ))^A.card := by
    simpa only [Rat.cast_mul] using hupper
  have hwR : ∀ i, (0 : ℝ) < degreeWeights B w i := by
    intro i
    exact_mod_cast degreeWeights_pos B w hw i
  have hcomp := LemniscateRectangularComparison.comparison_of_count hk
    (fun j => jetCosts B w (b j)) (rectangleScale B sigma) (N : ℝ) 3
    (grow B sigma : ℝ) (∏ i∈A,(degreeWeights B w i : ℝ)) L
    (fun j => hc _) (rectangleScale_pos B sigma hsigma) hN0
    (Finset.prod_nonneg (fun i _ => (hwR i).le)) hlowerNat hupperR
  apply hcomp.trans
  have hg0 : (0 : ℝ) ≤ grow B sigma := by
    exact_mod_cast (zero_le_one.trans (grow_ge_one B sigma hsigma))
  have hg2 : (grow B sigma : ℝ) ≤ 2 := by
    have hh : grow B sigma ≤ 2 := by linarith [grow_lt_three_halves B sigma hsigma]
    exact_mod_cast hh
  have hconst := LemniscateComparisonConstant.rectangular_comparison_le_constant
    B sigma hsigma hkm (grow B sigma : ℝ) hg0 hg2
    (fun j => jetCosts B w (b j)) (fun j => (hc _).le)
  simpa only [rectangleScale, b, prod_enumeration A A' hcard (jetCosts B w)] using hconst

end
end QuadraticPi.LemniscateNormalComparison


==> anc/lean/QuadraticPi/LemniscateNormalReduction.lean <==
import QuadraticPi.LemniscateWeightedDerivation

/-!
# Elliptic normal reduction and its exact rational filtration

Every power of y is replaced by y^(b mod 2) (x³-x)^(b/2).
The operation is defined on actual multivariate polynomials and respects the
formal elliptic evaluation. It never increases the source pole weight.
It is not an interpolation assumption or a quotient-ring placeholder.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscateNormalReduction

open OAI OAI.PiExponent LemniscateInterpolation LemniscateGeometryFrame
open LemniscateWeightedDerivation
open scoped BigOperators Pointwise

noncomputable section

def yIndex (m : ℕ) : Fin (m + 2) := (0 : Fin (m + 1)).succ

def cubic (m : ℕ) : EllipticPolynomial m :=
  MvPolynomial.X 0 ^ 3 - MvPolynomial.X 0

def reducedPower (m : ℕ) (i : Fin (m + 2)) (n : ℕ) : EllipticPolynomial m :=
  if i = yIndex m then
    MvPolynomial.X (yIndex m) ^ (n % 2) * cubic m ^ (n / 2)
  else MvPolynomial.X i ^ n

def reducedMonomial {m : ℕ} (e : Fin (m + 2) →₀ ℕ) (c : ℂ) :
    EllipticPolynomial m :=
  MvPolynomial.C c * ∏ i : Fin (m + 2), reducedPower m i (e i)

def normalReduce {m : ℕ} (P : EllipticPolynomial m) : EllipticPolynomial m :=
  ∑ e ∈ P.support, reducedMonomial e (P.coeff e)

theorem supportBound_prod {σ α : Type*} (s : Finset α) (ρ : σ → ℚ)
    (P : α → MvPolynomial σ ℂ) (H : α → ℚ)
    (hP : ∀ i ∈ s, SupportBound ρ (H i) (P i)) :
    SupportBound ρ (∑ i ∈ s, H i) (∏ i ∈ s, P i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using supportBound_C ρ (1 : ℂ)
  | @insert i s hi ih =>
    simp only [Finset.sum_insert hi, Finset.prod_insert hi]
    exact (hP i (Finset.mem_insert_self _ _)).mul
      (ih (fun j hj => hP j (Finset.mem_insert_of_mem hj)))

theorem cubic_supportBound (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) :
    SupportBound (sourceWeights B w) (6 * B.w0) (cubic B.m) := by
  have h0 := le_of_lt B.w0_pos
  have hx := supportBound_X (sourceWeights B w) (0 : Fin (B.m + 2))
  have hc : SupportBound (sourceWeights B w) (6 * B.w0)
      (MvPolynomial.X (0 : Fin (B.m + 2)) ^ 3) := by
    convert hx.pow 3 using 1 <;> simp [sourceWeights] <;> ring
  exact hc.sub (hx.mono (by simp only [sourceWeights_x]; linarith))

theorem reducedPower_supportBound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (i : Fin (B.m + 2)) (n : ℕ) :
    SupportBound (sourceWeights B w) ((n : ℚ) * sourceWeights B w i)
      (reducedPower B.m i n) := by
  classical
  by_cases hi : i = yIndex B.m
  · subst i
    rw [reducedPower, ite_eq_left rfl]
    have h := ((supportBound_X (sourceWeights B w) (yIndex B.m)).pow (n % 2)).mul
      ((cubic_supportBound B w).pow (n / 2))
    have hn : ((n % 2 : ℕ) : ℚ) + 2 * ((n / 2 : ℕ) : ℚ) = n := by
      exact_mod_cast Nat.mod_add_div n 2
    convert h using 1
    simp only [yIndex, sourceWeights_y]
    rw [← hn]
    ring
  · rw [reducedPower, ite_eq_right hi]
    exact (supportBound_X (sourceWeights B w) i).pow n

theorem reducedMonomial_supportBound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (e : Fin (B.m + 2) →₀ ℕ) (c : ℂ) :
    SupportBound (sourceWeights B w) (Finsupp.weight (sourceWeights B w) e)
      (reducedMonomial e c) := by
  have hp := supportBound_prod Finset.univ (sourceWeights B w)
    (fun i => reducedPower B.m i (e i))
    (fun i => (e i : ℚ) * sourceWeights B w i)
    (fun i _ => reducedPower_supportBound B w i (e i))
  simpa only [reducedMonomial, Finsupp.weight_eq_sum, nsmul_eq_mul] using hp.C_mul c

theorem normalReduce_supportBound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (H : ℚ) (P : EllipticPolynomial B.m)
    (hP : SupportBound (sourceWeights B w) H P) :
    SupportBound (sourceWeights B w) H (normalReduce P) := by
  apply supportBound_sum P.support _ _ _
  intro e he
  exact (reducedMonomial_supportBound B w e (P.coeff e)).mono (hP e he)

/-- The indicator weight records exactly the y exponent. -/
def yWeight (m : ℕ) : Fin (m + 2) → ℚ := Pi.single (yIndex m) 1

theorem cubic_y_supportBound (m : ℕ) : SupportBound (yWeight m) 0 (cubic m) := by
  have hx : SupportBound (yWeight m) 0 (MvPolynomial.X (0 : Fin (m + 2))) := by
    simpa [yWeight, yIndex, Pi.single_apply] using
      supportBound_X (yWeight m) (0 : Fin (m + 2))
  have hx3 : SupportBound (yWeight m) 0 (MvPolynomial.X (0 : Fin (m + 2)) ^ 3) := by
    simpa using hx.pow 3
  exact hx3.sub hx

theorem reducedPower_y_supportBound (m : ℕ) (i : Fin (m + 2)) (n : ℕ) :
    SupportBound (yWeight m) (if i = yIndex m then ((n % 2 : ℕ) : ℚ) else 0)
      (reducedPower m i n) := by
  classical
  by_cases hi : i = yIndex m
  · subst i
    rw [reducedPower, ite_eq_left rfl, ite_eq_left rfl]
    simpa [yWeight] using
      ((supportBound_X (yWeight m) (yIndex m)).pow (n % 2)).mul
        ((cubic_y_supportBound m).pow (n / 2))
  · rw [reducedPower, ite_eq_right hi, ite_eq_right hi]
    simpa [yWeight, Pi.single_apply, hi] using (supportBound_X (yWeight m) i).pow n

theorem reducedMonomial_y_supportBound {m : ℕ}
    (e : Fin (m + 2) →₀ ℕ) (c : ℂ) :
    SupportBound (yWeight m) 1 (reducedMonomial e c) := by
  classical
  have hp := supportBound_prod Finset.univ (yWeight m)
    (fun i => reducedPower m i (e i))
    (fun i => if i = yIndex m then ((e i % 2 : ℕ) : ℚ) else 0)
    (fun i _ => reducedPower_y_supportBound m i (e i))
  have hp' : SupportBound (yWeight m) ((e (yIndex m) % 2 : ℕ) : ℚ)
      (reducedMonomial e c) := by
    simpa only [reducedMonomial, Finset.sum_ite_eq', Finset.mem_univ, ite_true]
      using hp.C_mul c
  apply hp'.mono
  exact_mod_cast Nat.le_of_lt_succ (Nat.mod_lt (e (yIndex m)) (by decide : 0 < 2))

/-- The output genuinely has y exponent at most one. -/
theorem normalReduce_normal {m : ℕ} (P : EllipticPolynomial m)
    (e : Fin (m + 2) →₀ ℕ) (he : e ∈ (normalReduce P).support) :
    e (yIndex m) ≤ 1 := by
  have hP : SupportBound (yWeight m) 1 (normalReduce P) :=
    supportBound_sum P.support _ _ _
      (fun d _ => reducedMonomial_y_supportBound d (P.coeff d))
  have h := hP e he
  simp only [yWeight, Finsupp.weight_single_index, nsmul_eq_mul, mul_one] at h
  exact_mod_cast h

theorem reducedPower_eq_of_normal {m : ℕ} (i : Fin (m + 2)) (n : ℕ)
    (hn : i = yIndex m → n ≤ 1) :
    reducedPower m i n = MvPolynomial.X i ^ n := by
  classical
  by_cases hi : i = yIndex m
  · have hn' : n < 2 := Nat.lt_succ_of_le (hn hi)
    simp [reducedPower, hi, Nat.mod_eq_of_lt hn', Nat.div_eq_of_lt hn']
  · simp [reducedPower, hi]

theorem reducedMonomial_eq_of_normal {m : ℕ}
    (e : Fin (m + 2) →₀ ℕ) (a : ℂ) (he : e (yIndex m) ≤ 1) :
    reducedMonomial e a = MvPolynomial.monomial e a := by
  classical
  rw [reducedMonomial, MvPolynomial.monomial_eq,
    e.prod_fintype (fun i n => MvPolynomial.X i ^ n) (fun _ => pow_zero _)]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  exact reducedPower_eq_of_normal i (e i) (fun hi => by simpa [hi] using he)

theorem normalReduce_eq_of_normal {m : ℕ} (P : EllipticPolynomial m)
    (hP : ∀ e ∈ P.support, e (yIndex m) ≤ 1) : normalReduce P = P := by
  classical
  conv_rhs => rw [MvPolynomial.as_sum P]
  unfold normalReduce
  apply Finset.sum_congr rfl
  intro e he
  exact reducedMonomial_eq_of_normal e (P.coeff e) (hP e he)

/-- The concrete reduction is an idempotent projection onto normal forms. -/
theorem normalReduce_idempotent {m : ℕ} (P : EllipticPolynomial m) :
    normalReduce (normalReduce P) = normalReduce P :=
  normalReduce_eq_of_normal _ (normalReduce_normal P)

/-- Any ring evaluation respecting the cubic relation is unchanged by reduction. -/
theorem map_reducedPower {m : ℕ} {A : Type*} [CommRing A]
    (φ : EllipticPolynomial m →+* A)
    (hφ : φ (cubic m) = φ (MvPolynomial.X (yIndex m)) ^ 2)
    (i : Fin (m + 2)) (n : ℕ) :
    φ (reducedPower m i n) = φ (MvPolynomial.X i ^ n) := by
  classical
  by_cases hi : i = yIndex m
  · subst i
    rw [reducedPower, ite_eq_left rfl]
    simp only [map_mul, map_pow, hφ]
    rw [← pow_mul, ← pow_add, Nat.mod_add_div]
  · rw [reducedPower, ite_eq_right hi]

theorem map_reducedMonomial {m : ℕ} {A : Type*} [CommRing A]
    (φ : EllipticPolynomial m →+* A)
    (hφ : φ (cubic m) = φ (MvPolynomial.X (yIndex m)) ^ 2)
    (e : Fin (m + 2) →₀ ℕ) (a : ℂ) :
    φ (reducedMonomial e a) = φ (MvPolynomial.monomial e a) := by
  classical
  rw [reducedMonomial, MvPolynomial.monomial_eq,
    e.prod_fintype (fun i n => MvPolynomial.X i ^ n) (fun _ => pow_zero _)]
  simp only [map_mul, map_prod]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  exact map_reducedPower φ hφ i (e i)

theorem map_normalReduce {m : ℕ} {A : Type*} [CommRing A]
    (φ : EllipticPolynomial m →+* A)
    (hφ : φ (cubic m) = φ (MvPolynomial.X (yIndex m)) ^ 2)
    (P : EllipticPolynomial m) : φ (normalReduce P) = φ P := by
  classical
  conv_rhs => rw [MvPolynomial.as_sum P]
  simp only [normalReduce, map_sum]
  apply Finset.sum_congr rfl
  intro e _
  exact map_reducedMonomial φ hφ e (P.coeff e)

theorem normalReduce_ne_zero_of_map_ne_zero {m : ℕ} {A : Type*} [CommRing A]
    (φ : EllipticPolynomial m →+* A)
    (hφ : φ (cubic m) = φ (MvPolynomial.X (yIndex m)) ^ 2)
    (P : EllipticPolynomial m) (hP : φ P ≠ 0) : normalReduce P ≠ 0 := by
  intro hzero
  apply hP
  rw [← map_normalReduce φ hφ P, hzero, map_zero]

/-- Reduction changes a polynomial only by a multiple of the actual cubic
relation. This gives a direct interface to the elliptic coordinate quotient. -/
theorem normalReduce_sub_mem_relation {m : ℕ} (P : EllipticPolynomial m) :
    normalReduce P - P ∈ Ideal.span ({cubicRelation m} : Set (EllipticPolynomial m)) := by
  let I : Ideal (EllipticPolynomial m) := Ideal.span {cubicRelation m}
  let φ := Ideal.Quotient.mk I
  have hrel : φ (cubicRelation m) = 0 :=
    Ideal.Quotient.eq_zero_iff_mem.mpr (Ideal.subset_span (Set.mem_singleton _))
  have heq : cubicRelation m = MvPolynomial.X (yIndex m) ^ 2 - cubic m := by
    unfold cubicRelation cubic yIndex
    ring
  rw [heq, map_sub, map_pow, sub_eq_zero] at hrel
  exact (Ideal.Quotient.mk_eq_mk_iff_sub_mem _ _).mp
    (map_normalReduce φ hrel.symm P)

theorem formalJet_cubic {m : ℕ} (c : Fin m → ℂ) :
    formalJet c (cubic m) = MvPowerSeries.X 0 ^ 2 := by
  simp only [cubic, map_sub, map_pow, formalJet_x]
  exact formalX_equation m

theorem formalJet_reducedPower {m : ℕ} (c : Fin m → ℂ)
    (i : Fin (m + 2)) (n : ℕ) :
    formalJet c (reducedPower m i n) = formalJet c (MvPolynomial.X i ^ n) := by
  classical
  by_cases hi : i = yIndex m
  · subst i
    rw [reducedPower, ite_eq_left rfl]
    simp only [map_mul, map_pow, formalJet_cubic, yIndex, formalJet_y]
    rw [← pow_mul, ← pow_add, Nat.mod_add_div]
  · rw [reducedPower, ite_eq_right hi]

theorem formalJet_reducedMonomial {m : ℕ} (c : Fin m → ℂ)
    (e : Fin (m + 2) →₀ ℕ) (a : ℂ) :
    formalJet c (reducedMonomial e a) = formalJet c (MvPolynomial.monomial e a) := by
  classical
  rw [reducedMonomial, MvPolynomial.monomial_eq,
    e.prod_fintype (fun i n => MvPolynomial.X i ^ n) (fun _ => pow_zero _)]
  simp only [map_mul, map_prod]
  congr 1
  apply Finset.prod_congr rfl
  intro i _
  exact formalJet_reducedPower c i (e i)

/-- Normal reduction preserves every actual elliptic formal jet. -/
theorem formalJet_normalReduce {m : ℕ} (c : Fin m → ℂ)
    (P : EllipticPolynomial m) : formalJet c (normalReduce P) = formalJet c P := by
  classical
  conv_rhs => rw [MvPolynomial.as_sum P]
  simp only [normalReduce, map_sum]
  apply Finset.sum_congr rfl
  intro e _
  exact formalJet_reducedMonomial c e (P.coeff e)

/-- Every ambient bounded polynomial has an actual elliptic normal form of
the same bound and exactly the same formal interpolation packets. -/
def normalReduceWeighted (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (H : ℕ) (P : EllipticPolynomial B.m)
    (hP : SupportBound (sourceWeights B w) H P) : WeightedPolynomials B w H :=
  ⟨normalReduce P, fun e he => ⟨normalReduce_normal P e he,
    normalReduce_supportBound B w H P hP e he⟩⟩

/-- The exact degree/contact estimate survives genuine normal reduction. -/
theorem normalReduce_frameWord_degree_and_contact
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 ≤ w i) (H L : ℚ) (P : EllipticPolynomial B.m)
    (hP : SupportBound (sourceWeights B w) H P)
    (v : Fin (B.m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (c : Fin B.m → ℂ)
    (hcontact : formalJet c P ∈ JetGeometry.rationalWeightedIdeal v hv L)
    (word : List (Fin (B.m + 1))) :
    SupportBound (sourceWeights B w)
        (H + (word.map (degreeCost B w)).sum)
        (normalReduce (polynomialFrameWord B.m word P)) ∧
      formalJet c (normalReduce (polynomialFrameWord B.m word P)) ∈
        JetGeometry.rationalWeightedIdeal v hv (L - (word.map v).sum) := by
  obtain ⟨hdeg, hcon⟩ := polynomialFrameWord_degree_and_contact
    B w hw H L P hP v hv c hcontact word
  exact ⟨normalReduce_supportBound B w _ _ hdeg,
    by rwa [formalJet_normalReduce]⟩

end
end QuadraticPi.LemniscateNormalReduction



==> anc/lean/QuadraticPi/LemniscateODEUniqueness.lean <==
import QuadraticPi.LemniscateTaylorBridge

/-! Uniqueness of analytic solutions of the second Weierstrass equation,
proved by the exact scalar Taylor recurrence. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateODEUniqueness

open Filter PowerSeries
open LemniscateAnalyticGerm LemniscateTaylorAlgebra LemniscateTaylorBridge
open scoped Topology

theorem second_order_series_unique (a b : ℂ) (f g : PowerSeries ℂ)
    (hf : derivative (derivative f) = C a * f ^ 2 - C b)
    (hg : derivative (derivative g) = C a * g ^ 2 - C b)
    (hzero : coeff 0 f = coeff 0 g) (hone : coeff 1 f = coeff 1 g) : f = g := by
  ext n
  induction n using Nat.strong_induction_on with
  | h n ih =>
    cases n with
    | zero => exact hzero
    | succ n =>
      cases n with
      | zero => exact hone
      | succ k =>
        have hsq : coeff k (f ^ 2) = coeff k (g ^ 2) := by
          rw [pow_two, pow_two, coeff_mul, coeff_mul]
          apply Finset.sum_congr rfl
          intro p hp
          have hp' := Finset.mem_antidiagonal.mp hp
          rw [ih p.1 (by omega), ih p.2 (by omega)]
        have hfc := congrArg (coeff k) hf
        have hgc := congrArg (coeff k) hg
        simp only [coeff_derivative, map_sub, coeff_C_mul] at hfc hgc
        rw [hsq] at hfc
        have heq : coeff (k+1+1) f * ((k+1+1 : ℕ) : ℂ) * ((k+1 : ℕ) : ℂ) =
            coeff (k+1+1) g * ((k+1+1 : ℕ) : ℂ) * ((k+1 : ℕ) : ℂ) := by
          simpa only [Nat.cast_add, Nat.cast_one] using hfc.trans hgc.symm
        exact mul_right_cancel₀ (by exact_mod_cast Nat.succ_ne_zero (k+1))
          (mul_right_cancel₀ (by exact_mod_cast Nat.succ_ne_zero k) heq)

theorem taylor_second_order (a b : ℂ) (f : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z)
    (hode : deriv (deriv f) =ᶠ[𝓝 z] (fun w => a * f w ^ 2 - b)) :
    derivative (derivative (taylorSeries f z)) =
      C a * taylorSeries f z ^ 2 - C b := by
  rw [taylorSeries_derivative, taylorSeries_derivative,
    taylorSeries_congr _ _ _ hode]
  rw [taylorSeries_sub (fun w => a * f w ^ 2) (fun _ => b) z
    (by fun_prop) analyticAt_const,
    taylorSeries_const_mul, taylorSeries_pow f z hf, taylorSeries_const]

theorem analytic_eventuallyEq_of_taylorSeries_eq (f g : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z) (hg : AnalyticAt ℂ g z)
    (heq : taylorSeries f z = taylorSeries g z) : f =ᶠ[𝓝 z] g := by
  have hpf : HasFPowerSeriesAt f
      (FormalMultilinearSeries.ofScalars ℂ (fun n => coeff n (taylorSeries f z))) z := by
    simpa only [coeff_taylorSeries] using hf.hasFPowerSeriesAt
  have hpg : HasFPowerSeriesAt g
      (FormalMultilinearSeries.ofScalars ℂ (fun n => coeff n (taylorSeries g z))) z := by
    simpa only [coeff_taylorSeries] using hg.hasFPowerSeriesAt
  rw [heq] at hpf
  filter_upwards [hpf.eventually_hasSum_sub, hpg.eventually_hasSum_sub] with w hfw hgw
  exact hfw.unique hgw

/-- Equality of value and first derivative determines an analytic solution
of `f''=a*f^2-b` in a neighborhood, including at critical points. -/
theorem analytic_second_order_unique (a b : ℂ) (f g : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z) (hg : AnalyticAt ℂ g z)
    (hodef : deriv (deriv f) =ᶠ[𝓝 z] (fun w => a * f w ^ 2 - b))
    (hodeg : deriv (deriv g) =ᶠ[𝓝 z] (fun w => a * g w ^ 2 - b))
    (hzero : f z = g z) (hone : deriv f z = deriv g z) : f =ᶠ[𝓝 z] g := by
  apply analytic_eventuallyEq_of_taylorSeries_eq f g z hf hg
  apply second_order_series_unique a b _ _
    (taylor_second_order a b f z hf hodef) (taylor_second_order a b g z hg hodeg)
  · simpa only [coeff_zero_eq_constantCoeff_apply, constantCoeff_taylorSeries] using hzero
  · simpa only [coeff_taylorSeries, iteratedDeriv_one, Nat.factorial_one,
      Nat.cast_one, div_one] using hone

end QuadraticPi.LemniscateODEUniqueness


==> anc/lean/QuadraticPi/LemniscateOmegaGerm.lean <==
import QuadraticPi.LemniscateOmegaNormalization
import QuadraticPi.LemniscateLogParameterChart

/-!
# Unconditional actual germs at the lemniscatic diagonal half period

The integral-defined square lattice has now been proved to have invariant
`g₂ = 4`.  This module supplies that theorem to the earlier conditional
Taylor identities, both in the displacement parameter and in the actual
`log (1 + u)` parameter used by the row-test contour.

All series here are the Taylor series of the actual complex functions.
No period-normalization or germ-identification premise remains.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateOmegaGerm

open PowerSeries LemniscateTaylorBridge LemniscateBranchEvaluation
open LemniscateOmegaNormalization

theorem omega_series_cubic :
    omegaXSeries ^ 3 - omegaXSeries = omegaYSeries ^ 2 :=
  omega_series_cubic_of_normalization omegaPair_g₂_eq_four

theorem omegaYSeries_derivative :
    derivative omegaYSeries = 3 * omegaXSeries ^ 2 - 1 :=
  omegaYSeries_derivative_of_normalization omegaPair_g₂_eq_four

theorem omega_localX_subst_eq :
    subst omegaYSeries localXComplex = omegaXSeries :=
  omega_localX_subst_eq_of_normalization omegaPair_g₂_eq_four

theorem omega_ellipticLog_subst_eq :
    subst omegaYSeries ellipticLogComplex = X :=
  omega_ellipticLog_subst_eq_of_normalization omegaPair_g₂_eq_four

theorem omegaYSeries_linear : coeff 1 omegaYSeries = -1 :=
  omegaYSeries_linear_of_normalization omegaPair_g₂_eq_four

theorem log_series_cubic :
    LemniscateLogParameterChart.xSeries ^ 3 - LemniscateLogParameterChart.xSeries =
      LemniscateLogParameterChart.ySeries ^ 2 :=
  LemniscateLogParameterChart.series_cubic omegaPair_g₂_eq_four

theorem log_ySeries_derivative :
    derivative LemniscateLogParameterChart.ySeries =
      (3 * LemniscateLogParameterChart.xSeries ^ 2 - 1) *
        derivative LemniscateLogParameterChart.ellSeries :=
  LemniscateLogParameterChart.ySeries_derivative omegaPair_g₂_eq_four

theorem log_ySeries_linear : coeff 1 LemniscateLogParameterChart.ySeries = -1 :=
  LemniscateLogParameterChart.ySeries_linear omegaPair_g₂_eq_four

theorem log_localX_subst :
    subst LemniscateLogParameterChart.ySeries localXComplex =
      LemniscateLogParameterChart.xSeries :=
  LemniscateLogParameterChart.localX_subst omegaPair_g₂_eq_four

theorem log_ellipticLog_subst :
    subst LemniscateLogParameterChart.ySeries ellipticLogComplex =
      LemniscateLogParameterChart.ellSeries :=
  LemniscateLogParameterChart.ellipticLog_subst omegaPair_g₂_eq_four

end QuadraticPi.LemniscateOmegaGerm


==> anc/lean/QuadraticPi/LemniscateOmegaNormalization.lean <==
import QuadraticPi.LemniscateRealBranch
import QuadraticPi.LemniscateReciprocalBranch
import QuadraticPi.LemniscateSquareNormalization

/-! Exact normalization of the integral-defined lemniscate lattice.  The
positive normalized square side is identified with Omega by its actual real
Weierstrass branch and the real inverse-integral theorem. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateOmegaNormalization
open LemniscatePeriod LemniscateRealCalculus LemniscateRealBranch
open LemniscateSquareNormalization

/-- A positive square lattice with invariant g2=4 has the integral-defined
side length Omega. No period normalization is assumed in this implication. -/
theorem period_eq_Omega_of_normalization (r : ℝ) (hr : 0 < r)
    (hnorm : (squarePair r hr.ne').g₂ = 4) : r = Lemniscate.Omega := by
  apply Lemniscate.period_eq_Omega_of_real_branch r hr
    (realP r hr.ne') (realDerivP r hr.ne') (continuousOn_realP_Ioc r hr)
    (real_weierstrassP_tendsto_atTop (squarePair r hr.ne'))
    (realP_halfPeriod_eq_one r hr hnorm) (one_lt_realP r hr hnorm)
    (realDerivP_neg r hr hnorm)
  · intro t ht
    exact real_cubic_of_normalization r hr.ne' hnorm t
      (square_real_not_mem_lattice r hr t ⟨ht.1, by linarith [ht.2]⟩)
  · intro t ht
    exact hasDerivAt_realP r hr.ne' t
      (square_real_not_mem_lattice r hr t ⟨ht.1, by linarith [ht.2]⟩)

theorem normalizingSide_eq_Omega : normalizingSide = Lemniscate.Omega :=
  period_eq_Omega_of_normalization normalizingSide normalizingSide_positive normalizedPair_g₂

/-- Unconditional invariant normalization for the actual square lattice
whose side is the lemniscate integral. -/
theorem omegaPair_g₂_eq_four : omegaPair.g₂ = 4 := by
  have h := normalizedPair_g₂
  change (squarePair normalizingSide _).g₂ = 4 at h
  simpa only [omegaPair, normalizingSide_eq_Omega] using h

theorem omega_half_deriv_at_diagonal :
    HasDerivAt (fun w => omegaPair.derivWeierstrassP w / 2) (-1)
      (diagonalHalfPeriod omegaPair) :=
  LemniscateDifferential.omega_half_deriv_at_diagonal_of_normalization omegaPair_g₂_eq_four

end QuadraticPi.LemniscateOmegaNormalization


==> anc/lean/QuadraticPi/LemniscateParameterMargin.lean <==
import QuadraticPi.LemniscateSquareParameters
import Mathlib.Analysis.SpecialFunctions.Log.Basic

/-!
# A square-grid margin chosen after the exponent parameters

The error allowance depends on the gap of the already chosen parameters.
This order is needed because the arithmetic coefficient `Lambda / theta`
also depends on those parameters. This is a numerical theorem only; no
bound for the actual selected elliptic determinant is asserted here.
-/

set_option autoImplicit false
noncomputable section

namespace QuadraticPi.LemniscateParameterMargin

open OAI.PiExponent LemniscateSquareParameters

def gap {nu : ℝ} (P : Parameters nu) : ℝ :=
  nu * ((P.A : ℝ) * (1 - P.eta) - P.theta) - (1 - P.theta)

def budget {nu : ℝ} (P : Parameters nu) : ℝ := min 1 (gap P) / 4

theorem budget_pos {nu : ℝ} (P : Parameters nu) : 0 < budget P := by
  exact div_pos (lt_min zero_lt_one P.gap_pos) (by norm_num)

theorem four_budget_le_gap {nu : ℝ} (P : Parameters nu) :
    4 * budget P ≤ gap P := by
  dsimp [budget]
  linarith [min_le_right (1 : ℝ) (gap P)]

/-- The fixed growth and arithmetic costs fit strictly inside a gap-dependent
budget, with collision margin greater than three on an actual square grid. -/
theorem exists_margin (nu Lambda cost : ℝ)
    (hnu : 2 < nu) (hLambda : 0 ≤ Lambda) (hcost : 0 ≤ cost) :
    ∃ P : Parameters nu, ∃ m : ℕ, 1 ≤ m ∧
      (squareDimensionK P.C m : ℝ) * (P.theta : ℝ) ^ m < 1 ∧
      (squareDimensionK P.C m : ℝ) *
        (squareDimensionW P.B m / squareDimensionV P.theta P.B P.C m) *
          (P.theta : ℝ) ^ m = 1 / 4 ∧
      ((Lambda / (P.theta : ℝ)) * (m : ℝ) + Real.log 2) /
          squareDimensionV P.theta P.B P.C m +
        cost * (squareDimensionK P.C m : ℝ) / squareDimensionW P.B m < budget P ∧
      3 < (Real.log 2 / 4) *
        (P.eta ^ 2 * (squareDimensionK P.C m : ℝ) * (P.theta : ℝ) ^ m /
          (((m : ℝ) + 1) * squareDimensionV P.theta P.B P.C m * (P.A : ℝ) ^ m)) := by
  obtain ⟨P⟩ := exists_parameters nu hnu
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hc : 0 < Real.log 2 / 4 := div_pos hlog (by norm_num)
  obtain ⟨m, hm, he, hcollision⟩ := exists_squareDimension_margin
    P.theta P.A P.B P.C P.eta (Lambda / P.theta) (Real.log 2) cost
    (budget P) (3 / (Real.log 2 / 4)) P.theta_pos P.B_pos P.one_lt_C
    P.CB_lt_one P.one_lt_C_theta_div_B P.one_lt_B_div_A P.eta_pos
    (div_nonneg hLambda P.theta_pos.le) hlog.le hcost (budget_pos P)
  refine ⟨P, m, hm, squareDimension_volume_lt_one P.theta P.C P.theta_pos
    P.C_pos.le P.C_theta_lt_one m hm, squareDimension_volume P.theta P.B P.C
    P.theta_pos P.B_pos P.one_lt_C.le m, he, ?_⟩
  rw [squareDimension_collision_identity P.theta P.A P.B P.C P.eta P.theta_pos
    P.A_pos P.B_pos P.one_lt_C.le m]
  simpa only [mul_comm] using (div_lt_iff₀ hc).mp hcollision

end QuadraticPi.LemniscateParameterMargin


==> anc/lean/QuadraticPi/LemniscatePeriodGeometry.lean <==
import QuadraticPi.LemniscateTarget
import Mathlib.Analysis.SpecialFunctions.Elliptic.Weierstrass
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Ring

/-!
# Exact square-lattice geometry for the lemniscatic normalization

This file proves rotational symmetry and the diagonal half-period values of
the actual Mathlib Weierstrass functions.  It does not yet identify the lattice
invariant `g₂` with `4`; that requires the separate real period-integral bridge.
-/

noncomputable section
set_option autoImplicit false

namespace QuadraticPi.LemniscatePeriod

open PeriodPair

/-- A square lattice with a prescribed nonzero real side. -/
def squarePair (r : ℝ) (hr : r ≠ 0) : PeriodPair where
  ω₁ := r
  ω₂ := Complex.I * r
  indep := by
    apply LinearIndependent.pair_iff.mpr
    intro a b h
    have ha : a * r = 0 := by
      simpa using congrArg Complex.re h
    have hb : b * r = 0 := by
      simpa using congrArg Complex.im h
    exact ⟨(mul_eq_zero.mp ha).resolve_right hr, (mul_eq_zero.mp hb).resolve_right hr⟩

/-- The lattice defined by the actual positive real integral `Omega`.
This definition alone does not assert that its invariants are `g₂=4,g₃=0`. -/
def omegaPair : PeriodPair := squarePair Lemniscate.Omega Lemniscate.Omega_ne_zero

@[simp] theorem omegaPair_first : omegaPair.ω₁ = (Lemniscate.Omega : ℂ) := rfl

@[simp] theorem omegaPair_second :
    omegaPair.ω₂ = Complex.I * (Lemniscate.Omega : ℂ) := rfl

theorem squarePair_mem_lattice (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    z ∈ (squarePair r hr).lattice ↔
      ∃ a b : ℤ, z = (r : ℂ) * (a + b * Complex.I) := by
  rw [PeriodPair.mem_lattice]
  constructor
  · rintro ⟨a, b, h⟩
    refine ⟨a, b, ?_⟩
    rw [← h]
    dsimp [squarePair]
    ring
  · rintro ⟨a, b, rfl⟩
    refine ⟨a, b, ?_⟩
    dsimp [squarePair]
    ring

theorem mul_I_mem_lattice (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁)
    {z : ℂ} (hz : z ∈ L.lattice) : Complex.I * z ∈ L.lattice := by
  obtain ⟨m, n, rfl⟩ := PeriodPair.mem_lattice.mp hz
  apply PeriodPair.mem_lattice.mpr
  refine ⟨-n, m, ?_⟩
  rw [hI]
  simp only [Int.cast_neg]
  have hsq := Complex.I_sq
  linear_combination -(n : ℂ) * L.ω₁ * hsq

def rotation (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁) :
    L.lattice ≃ L.lattice where
  toFun z := ⟨Complex.I * z, mul_I_mem_lattice L hI z.property⟩
  invFun z := ⟨-(Complex.I * z), neg_mem (mul_I_mem_lattice L hI z.property)⟩
  left_inv z := by
    apply Subtype.ext
    simp [← mul_assoc Complex.I Complex.I]
  right_inv z := by
    apply Subtype.ext
    simp [← mul_assoc Complex.I Complex.I]

@[simp] theorem rotation_apply (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁)
    (z : L.lattice) : ((rotation L hI z : L.lattice) : ℂ) = Complex.I * z := rfl

theorem weierstrassP_mul_I (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁)
    (z : ℂ) : L.weierstrassP (Complex.I * z) = -L.weierstrassP z := by
  rw [PeriodPair.weierstrassP, ← (rotation L hI).tsum_eq]
  simp only [rotation_apply]
  rw [PeriodPair.weierstrassP, ← tsum_neg]
  congr 1
  funext l
  rw [← mul_sub, mul_pow, mul_pow]
  simp [Complex.I_sq]
  ring

theorem g₃_eq_zero (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁) : L.g₃ = 0 := by
  have hz : L.G 6 = 0 := by
    rw [← CharZero.eq_neg_self_iff, PeriodPair.G, ← tsum_neg,
      ← (rotation L hI).tsum_eq]
    simp only [rotation_apply]
    congr 1
    funext l
    rw [mul_pow]
    norm_num [show Complex.I ^ 6 = -1 by norm_num [pow_succ, Complex.I_sq]]
  simp [PeriodPair.g₃, hz]

def diagonalHalfPeriod (L : PeriodPair) : ℂ := (L.ω₁ + L.ω₂) / 2

theorem diagonalHalfPeriod_not_mem (L : PeriodPair) :
    diagonalHalfPeriod L ∉ L.lattice := by
  have h := (L.mul_ω₁_add_mul_ω₂_mem_lattice (α := 1/2) (β := 1/2)).not.mpr
    (by norm_num)
  convert h using 1
  simp [diagonalHalfPeriod]
  ring

theorem weierstrassP_diagonalHalfPeriod (L : PeriodPair)
    (hI : L.ω₂ = Complex.I * L.ω₁) :
    L.weierstrassP (diagonalHalfPeriod L) = 0 := by
  have heq : Complex.I * diagonalHalfPeriod L + L.ω₁ = diagonalHalfPeriod L := by
    dsimp [diagonalHalfPeriod]
    rw [hI]
    have hsq := Complex.I_sq
    linear_combination L.ω₁ / 2 * hsq
  have hp := L.weierstrassP_add_coe (Complex.I * diagonalHalfPeriod L)
    ⟨L.ω₁, L.ω₁_mem_lattice⟩
  change L.weierstrassP (Complex.I * diagonalHalfPeriod L + L.ω₁) = _ at hp
  rw [heq, weierstrassP_mul_I L hI] at hp
  exact CharZero.eq_neg_self_iff.mp hp

/-- The square-lattice Weierstrass coordinates satisfy the unnormalized
lemniscatic cubic. The remaining coefficient is displayed explicitly. -/
theorem square_curve_equation (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁)
    (z : ℂ) (hz : z ∉ L.lattice) :
    (L.derivWeierstrassP z / 2) ^ 2 =
      L.weierstrassP z ^ 3 - (L.g₂ / 4) * L.weierstrassP z := by
  have h := L.derivWeierstrassP_sq z hz
  rw [g₃_eq_zero L hI] at h
  linear_combination h / 4

theorem omega_g₃_eq_zero : omegaPair.g₃ = 0 := g₃_eq_zero omegaPair rfl

theorem omega_diagonalHalfPeriod_eq :
    diagonalHalfPeriod omegaPair = (1 + Complex.I) * (Lemniscate.Omega : ℂ) / 2 := by
  simp [diagonalHalfPeriod]
  ring

theorem omega_diagonalHalfPeriod_not_mem :
    diagonalHalfPeriod omegaPair ∉ omegaPair.lattice := diagonalHalfPeriod_not_mem omegaPair

theorem omega_weierstrassP_diagonalHalfPeriod :
    omegaPair.weierstrassP (diagonalHalfPeriod omegaPair) = 0 :=
  weierstrassP_diagonalHalfPeriod omegaPair rfl

theorem derivWeierstrassP_diagonalHalfPeriod (L : PeriodPair) :
    L.derivWeierstrassP (diagonalHalfPeriod L) = 0 := by
  have heq : -diagonalHalfPeriod L + (L.ω₁ + L.ω₂) = diagonalHalfPeriod L := by
    dsimp [diagonalHalfPeriod]
    ring
  have hp := L.derivWeierstrassP_add_coe (-diagonalHalfPeriod L)
    ⟨L.ω₁ + L.ω₂, add_mem L.ω₁_mem_lattice L.ω₂_mem_lattice⟩
  change L.derivWeierstrassP (-diagonalHalfPeriod L + (L.ω₁ + L.ω₂)) = _ at hp
  rw [heq, L.derivWeierstrassP_neg] at hp
  exact CharZero.eq_neg_self_iff.mp hp

theorem omega_derivWeierstrassP_diagonalHalfPeriod :
    omegaPair.derivWeierstrassP (diagonalHalfPeriod omegaPair) = 0 :=
  derivWeierstrassP_diagonalHalfPeriod omegaPair

/-- The real reciprocal-square parameterization on the positive branch of
`y²=x³-x`. This is an algebraic identity on the open interval. -/
theorem reciprocal_chart_cubic {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1) :
    (Real.sqrt (1 - t ^ 4) / t ^ 3) ^ 2 = (1 / t ^ 2) ^ 3 - 1 / t ^ 2 := by
  have ht0 : t ≠ 0 := ne_of_gt ht.1
  have hsq : (Real.sqrt (1 - t ^ 4)) ^ 2 = 1 - t ^ 4 :=
    Real.sq_sqrt (by nlinarith [pow_lt_one₀ ht.1.le ht.2 (by norm_num : 4 ≠ 0)])
  rw [div_pow, hsq]
  field_simp

theorem reciprocal_chart_hasDerivAt {t : ℝ} (ht : t ≠ 0) :
    HasDerivAt (fun u : ℝ => 1 / u ^ 2) (-2 / t ^ 3) t := by
  have h := ((hasDerivAt_id t).pow 2).inv (pow_ne_zero 2 ht)
  simp only [Pi.pow_apply, id_eq, Nat.cast_ofNat, mul_one] at h
  convert h using 1
  · funext u
    simp [one_div]
  · field_simp
    ring

/-- Pulling back the positive-branch invariant differential `dx/(2y)` by
`x=1/t²` gives precisely the negative defining lemniscate integrand.
The sign records that `t=0→1` runs from `x=infinity` down to `x=1`. -/
theorem reciprocal_chart_differential {t : ℝ} (ht : t ∈ Set.Ioo (0 : ℝ) 1) :
    (-2 / t ^ 3) / (2 * (Real.sqrt (1 - t ^ 4) / t ^ 3)) =
      -Lemniscate.integrand t := by
  have ht0 : t ≠ 0 := ne_of_gt ht.1
  have hsq : Real.sqrt (1 - t ^ 4) ≠ 0 := ne_of_gt
    (Real.sqrt_pos.mpr (sub_pos.mpr (pow_lt_one₀ ht.1.le ht.2 (by norm_num))))
  unfold Lemniscate.integrand
  field_simp

end QuadraticPi.LemniscatePeriod


==> anc/lean/QuadraticPi/LemniscatePersistentIdeals.lean <==
import QuadraticPi.LemniscateGeometryFrame
import QuadraticPi.LemniscateCompactificationDomain
import QuadraticPi.LemniscateIntrinsicNormal
import OAI.NumberTheory.PiExponent.Jets.DerivativeIdeals

/-!
# Persistent derivative ideals with the elliptic equation retained

The fixed defining equation is included at every level. Persistent primes
therefore remain on the elliptic hypersurface. A section nonzero modulo that
equation forces strict containment over its prime ideal, hence positive
intrinsic codimension. All derivative operations are the actual elliptic
frame, not ordinary independent x and y derivatives.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscatePersistentIdeals
noncomputable section
open OAI.PiExponent.DerivativeIdeals OAI.PiExponent.PersistentComponents

section FixedIdeal
variable {C R ι : Type*} [CommRing C] [CommRing R] [Algebra C R]

def fixedDerivativeIdeal (J : Ideal R) (D : ι → Derivation C R R)
    (cost : ι → ℝ) (bound : ℝ) (f : R) : Ideal R :=
  J ⊔ derivativeIdeal D cost bound f

theorem fixedDerivativeIdeal_mono (J : Ideal R) (D : ι → Derivation C R R)
    (cost : ι → ℝ) (f : R) {a b : ℝ} (hab : a ≤ b) :
    fixedDerivativeIdeal J D cost a f ≤ fixedDerivativeIdeal J D cost b f :=
  sup_le_sup_left (derivativeIdeal_mono D cost f hab) J

theorem derivation_mem_fixedDerivativeIdeal (J : Ideal R)
    (D : ι → Derivation C R R) (hJ : ∀ i g, g ∈ J → D i g ∈ J)
    (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (f g : R) (i : ι)
    (hg : g ∈ fixedDerivativeIdeal J D cost bound f) :
    D i g ∈ fixedDerivativeIdeal J D cost (bound + cost i) f := by
  let I := fixedDerivativeIdeal J D cost (bound + cost i) f
  have hJI : J ≤ I := le_sup_left
  have hDI : derivativeIdeal D cost (bound + cost i) f ≤ I := le_sup_right
  have hle : fixedDerivativeIdeal J D cost bound f ≤ derivativeCore (D i) I := by
    apply sup_le
    · intro a ha
      exact ⟨hJI ha, hJI (hJ i a ha)⟩
    · intro a ha
      exact ⟨hDI (derivativeIdeal_mono D cost f
          (le_add_of_nonneg_right (hcost i)) ha),
        hDI (derivation_mem_derivativeIdeal D cost hcost bound f a i ha)⟩
  exact (hle hg).2

theorem word_mem_fixedDerivativeIdeal (J : Ideal R)
    (D : ι → Derivation C R R) (hJ : ∀ i g, g ∈ J → D i g ∈ J)
    (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (bound : ℝ) (f g : R) (word : List ι)
    (hg : g ∈ fixedDerivativeIdeal J D cost bound f) :
    wordDerivative D word g ∈ fixedDerivativeIdeal J D cost
      (bound + wordCost cost word) f := by
  induction word with
  | nil => simpa only [wordDerivative_nil, wordCost_nil, add_zero] using hg
  | cons i word ih =>
    have hh := derivation_mem_fixedDerivativeIdeal J D hJ cost hcost
      (bound + wordCost cost word) f (wordDerivative D word g) i ih
    simpa only [wordDerivative_cons, wordCost_cons, add_assoc,
      add_comm (wordCost cost word) (cost i)] using hh

/-- Persistent components in the ambient ring retain the fixed equation and
have strictly larger height than its prime ideal. -/
theorem exists_persistent_fixed_component
    (J : Ideal R) (hJprime : J.IsPrime)
    (D : ι → Derivation C R R) (hJ : ∀ i g, g ∈ J → D i g ∈ J)
    (cost : ι → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (f : R) (hf : f ∉ J)
    (d : ℕ) (P : Ideal R) (hP : P.IsPrime) (hJP : J ≤ P)
    (hheight : P.height ≤ d)
    (hvanish : ∀ word : List ι, wordCost cost word ≤ ((d : ℝ) + 2) * delta →
      wordDerivative D word f ∈ P) :
    ∃ r < d + 2, ∃ Q : Ideal R,
      Q ∈ (fixedDerivativeIdeal J D cost ((r : ℝ) * delta) f).minimalPrimes ∧
      Q ∈ (fixedDerivativeIdeal J D cost (((r : ℝ) + 1) * delta) f).minimalPrimes ∧
      Q ≤ P ∧ J < Q ∧ J.height + 1 ≤ Q.height ∧ Q.height ≤ d ∧
      ∀ g ∈ fixedDerivativeIdeal J D cost ((r : ℝ) * delta) f,
        ∀ word : List ι, wordCost cost word ≤ delta → wordDerivative D word g ∈ Q := by
  let I : ℕ → Ideal R := fun r => fixedDerivativeIdeal J D cost ((r : ℝ) * delta) f
  have hmono : Monotone I := by
    intro a b hab
    exact fixedDerivativeIdeal_mono J D cost f
      (mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hab) hdelta)
  have hterminal : I (d + 2) ≤ P := by
    apply sup_le hJP
    apply Ideal.span_le.mpr
    rintro g ⟨word, hw, rfl⟩
    apply hvanish word
    simpa only [Nat.cast_add, Nat.cast_ofNat] using hw
  obtain ⟨r, hr, Q, hQr, hQnext, hQP⟩ :=
    exists_persistent_minimalPrime_pair I hmono d P hP hterminal hheight
  have hJQ : J ≤ Q := le_trans le_sup_left hQr.le
  have hDIr : derivativeIdeal D cost ((r : ℝ) * delta) f ≤ I r := le_sup_right
  have hfQ : f ∈ Q := hQr.le (hDIr
    (self_mem_derivativeIdeal D cost ((r : ℝ) * delta) f
      (mul_nonneg (Nat.cast_nonneg r) hdelta)))
  have hstrict : J < Q := lt_of_le_of_ne hJQ (fun he => hf (he.symm ▸ hfQ))
  refine ⟨r, hr, Q, hQr, ?_, hQP, hstrict,
    prime_height_step hJprime hQr.isPrime hstrict,
    (Ideal.height_mono hQP).trans hheight, ?_⟩
  · simpa only [I, Nat.cast_add, Nat.cast_one] using hQnext
  · intro g hg word hw
    apply hQnext.le
    have hbound : (r : ℝ) * delta + wordCost cost word ≤ ((r + 1 : ℕ) : ℝ) * delta := by
      push_cast
      nlinarith
    exact fixedDerivativeIdeal_mono J D cost f hbound
      (word_mem_fixedDerivativeIdeal J D hJ cost hcost ((r : ℝ) * delta) f g word hg)

end FixedIdeal

open LemniscateInterpolation LemniscateGeometryFrame
open LemniscateCompactification.Elliptic

/-- The actual elliptic frame preserves the actual cubic ideal. -/
theorem elliptic_relationIdeal_stable (m : ℕ) (i : Fin (m + 1))
    (g : EllipticPolynomial m) (hg : g ∈ relationIdeal m) :
    polynomialFrame m i g ∈ relationIdeal m := by
  obtain ⟨a, rfl⟩ := Ideal.mem_span_singleton.mp hg
  rw [Derivation.leibniz]
  have hzero : polynomialFrame m i (relation m) = 0 :=
    polynomialFrame_cubicRelation m i
  rw [hzero, smul_zero, add_zero]
  exact Ideal.mul_mem_right _ _ (Ideal.subset_span (Set.mem_singleton (relation m)))

/-- The concrete elliptic derivative ideal, including the cubic equation. -/
def ellipticDerivativeIdeal {m : ℕ} (cost : Fin (m + 1) → ℝ)
    (bound : ℝ) (F : EllipticPolynomial m) : Ideal (EllipticPolynomial m) :=
  fixedDerivativeIdeal (relationIdeal m) (polynomialFrame m) cost bound F

theorem elliptic_component_strict {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (bound : ℝ) (hbound : 0 ≤ bound)
    (F : EllipticPolynomial m) (hF : F ∉ relationIdeal m)
    (Q : Ideal (EllipticPolynomial m))
    (hQ : Q ∈ (ellipticDerivativeIdeal cost bound F).minimalPrimes) :
    relationIdeal m < Q := by
  have hJQ : relationIdeal m ≤ Q := le_trans le_sup_left hQ.le
  have hDI : derivativeIdeal (polynomialFrame m) cost bound F ≤
      ellipticDerivativeIdeal cost bound F := le_sup_right
  have hFQ : F ∈ Q := hQ.le (hDI
    (self_mem_derivativeIdeal (polynomialFrame m) cost bound F hbound))
  exact lt_of_le_of_ne hJQ (fun he => hF (he.symm ▸ hFQ))

/-- A nonzero reduced auxiliary polynomial yields proper intrinsic tangent
space at every actual prime component of its elliptic derivative ideal.
This combines reduced-source injectivity, actual ideal extraction, and the
proved finite-projection/incomparability theorem. -/
theorem reduced_elliptic_component_intrinsic_ne_top {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (bound : ℝ) (hbound : 0 ≤ bound)
    (F : EllipticPolynomial m)
    (hnormal : ∀ e ∈ F.support, e (0 : Fin (m + 1)).succ ≤ 1) (hF : F ≠ 0)
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hQ : Q ∈ (ellipticDerivativeIdeal cost bound F).minimalPrimes) :
    LemniscatePersistentPolynomial.intrinsicPolynomialTangent
      (OAI.PiExponent.polynomialResidueMap Q (MvPolynomial.X 0))
      (OAI.PiExponent.polynomialResidueMap Q (MvPolynomial.X (0 : Fin (m + 1)).succ))
      (fun i : Fin m => OAI.PiExponent.polynomialResidueMap Q
        (MvPolynomial.X i.succ.succ)) Q ≠ ⊤ := by
  exact LemniscateIntrinsicNormal.residue_intrinsic_ne_top Q
    (elliptic_component_strict cost bound hbound F
      (normal_not_mem_relationIdeal F hnormal hF) Q hQ)

/-- The actual irreducible cubic has a nonzero prime ideal, hence positive height. -/
theorem relationIdeal_height_pos (m : ℕ) : 1 ≤ (relationIdeal m).height := by
  have hJ0 : relationIdeal m ≠ ⊥ := by
    intro hz
    have hr : relation m ∈ relationIdeal m := Ideal.subset_span (Set.mem_singleton _)
    rw [hz] at hr
    exact (relation_irreducible m).ne_zero (Ideal.mem_bot.mp hr)
  exact Order.one_le_iff_ne_zero.mpr (mt Ideal.height_eq_zero_iff_eq_bot.mp hJ0)

/-- Actual elliptic persistence with ambient-height control. The budget is
(m+3) delta because the ambient component has height at most m+1. -/
theorem exists_persistent_elliptic_component {m : ℕ}
    (cost : Fin (m + 1) → ℝ) (hcost : ∀ i, 0 ≤ cost i)
    (delta : ℝ) (hdelta : 0 ≤ delta) (F : EllipticPolynomial m)
    (hF : F ∉ relationIdeal m)
    (P : Ideal (EllipticPolynomial m)) (hP : P.IsPrime)
    (hJP : relationIdeal m ≤ P) (hheight : P.height ≤ m + 1)
    (hvanish : ∀ word : List (Fin (m + 1)),
      wordCost cost word ≤ ((m : ℝ) + 3) * delta →
      wordDerivative (polynomialFrame m) word F ∈ P) :
    ∃ r < m + 3, ∃ Q : Ideal (EllipticPolynomial m),
      Q ∈ (ellipticDerivativeIdeal cost ((r : ℝ) * delta) F).minimalPrimes ∧
      Q ∈ (ellipticDerivativeIdeal cost (((r : ℝ) + 1) * delta) F).minimalPrimes ∧
      Q ≤ P ∧ relationIdeal m < Q ∧ 2 ≤ Q.height ∧ Q.height ≤ m + 1 ∧
      ∀ g ∈ ellipticDerivativeIdeal cost ((r : ℝ) * delta) F,
        ∀ word : List (Fin (m + 1)), wordCost cost word ≤ delta →
          wordDerivative (polynomialFrame m) word g ∈ Q := by
  obtain ⟨r, hr, Q, hQr, hQnext, hQP, hstrict, hlo, hhi, hpersist⟩ :=
    exists_persistent_fixed_component (relationIdeal m) inferInstance (polynomialFrame m)
      (elliptic_relationIdeal_stable m) cost hcost delta hdelta F hF
      (m + 1) P hP hJP hheight (by
        intro word hw
        apply hvanish word
        convert hw using 1 <;> push_cast <;> ring)
  refine ⟨r, by omega, Q, hQr, hQnext, hQP, hstrict, ?_, hhi, hpersist⟩
  have hJpos : 1 ≤ (relationIdeal m).height := relationIdeal_height_pos m
  apply le_trans ?_ hlo
  calc
    (2 : ℕ∞) = 1 + 1 := rfl
    _ ≤ (relationIdeal m).height + 1 := by
      simpa only [add_comm] using add_le_add_right hJpos (1 : ℕ∞)

end
end QuadraticPi.LemniscatePersistentIdeals


==> anc/lean/QuadraticPi/LemniscatePersistentPolynomial.lean <==
import QuadraticPi.LemniscatePersistentRigidity
import QuadraticPi.LemniscateTransverseSlice
import OAI.NumberTheory.PiExponent.Jets.PolynomialTangentDifferential

/-!
# Elliptic normal rigidity for polynomial Jacobian tangent spaces

The abstract normal dichotomy needs only that the chosen tangent subspace
contain the coordinate vectors of actual derivations. This module applies it
to the intrinsic graph preimage of the source polynomial Jacobian tangent
space, without assuming these two tangent constructions are equal.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscatePersistentPolynomial
noncomputable section

open Module OAI.PiExponent OAI.PiExponent.NormalBasisRigidity
open LemniscatePersistentRigidity LemniscateDifferentialRigidity

variable {C E : Type*} [Field C] [Field E] [Algebra C E] {m : ℕ}

theorem constant_projection_of_tangent_normal_separation
    [CharZero C] [IsAlgClosed C] [Algebra.EssFiniteType C E]
    (x y : E) (X : Fin m → E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (T : Submodule E (Fin (m + 1) → E))
    (hderiv : ∀ d : Derivation C E E, derivationCoordinates y X d ∈ T)
    (hproper : T ≠ ⊤)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := E) (fun j => T.mkQ (Pi.basisFun E _ j)) A →
      IsNormalBasis (K := E)
        (fun j => T.mkQ (frameBasis m (3 * x ^ 2 - 1) hJ j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ a b : C, algebraMap C E a = x ∧ algebraMap C E b = y := by
  have hq0 : T.mkQ ≠ 0 := by
    intro hz
    apply hproper
    rw [← Submodule.ker_mkQ T, hz, LinearMap.ker_zero]
  have hd := normal_basis_differential_dichotomy m (3 * x ^ 2 - 1) hJ T.mkQ
    T.mkQ_surjective hq0 hexclude
  rcases hd with hzero | ⟨i, hexact⟩
  · have hdy : KaehlerDifferential.D C E y = 0 := by
      apply (Module.forall_dual_apply_eq_zero_iff E _).mp
      intro l
      let d : Derivation C E E := l.compDer (KaehlerDifferential.D C E)
      exact hzero (derivationCoordinates y X d)
        ((Submodule.Quotient.mk_eq_zero _).mpr (hderiv d))
    obtain ⟨b, hb⟩ := constant_of_differential_eq_zero y hdy
    exact constant_pair_of_constant_y x y hy b hb
  · have hdiff : KaehlerDifferential.D C E (X i) =
        (3 * x ^ 2 - 1)⁻¹ • KaehlerDifferential.D C E y := by
      apply sub_eq_zero.mp
      apply (Module.forall_dual_apply_eq_zero_iff E _).mp
      intro l
      let d : Derivation C E E := l.compDer (KaehlerDifferential.D C E)
      have he := hexact (derivationCoordinates y X d)
        ((Submodule.Quotient.mk_eq_zero _).mpr (hderiv d))
      change l (KaehlerDifferential.D C E (X i)) =
        l (KaehlerDifferential.D C E y) / (3 * x ^ 2 - 1) at he
      simpa only [map_sub, map_smul, smul_eq_mul, div_eq_mul_inv,
        sub_eq_zero, mul_comm] using he
    exact constant_pair_of_exact_chartDifferential x y (X i) hy hJ hdiff

/-- Actual ambient coordinates with one dependent elliptic x-coordinate. -/
def ambientPoint (x y : E) (X : Fin m → E) : Fin (m + 2) → E :=
  Fin.cases x (Fin.cases y X)

/-- The intrinsic polynomial tangent is the graph preimage of the ambient
Jacobian tangent. This definition makes no unsupported dimension claim. -/
def intrinsicPolynomialTangent (x y : E) (X : Fin m → E)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C)) :
    Submodule E (Fin (m + 1) → E) :=
  (polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q).comap
    (LemniscateTransverseNormal.graphEmbedding (2 * y / (3 * x ^ 2 - 1)))

def cubicRelation (m : ℕ) : MvPolynomial (Fin (m + 2)) C :=
  MvPolynomial.X (0 : Fin (m + 1)).succ ^ 2 -
    MvPolynomial.X (0 : Fin (m + 2)) ^ 3 + MvPolynomial.X 0

/-- The cubic equation cuts out precisely the missing ambient tangent
direction in the J-nonzero chart. -/
theorem polynomialTangent_coordinate_graph [CharZero C]
    (x y : E) (X : Fin m → E) (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C))
    (hcurve : cubicRelation (C := C) m ∈ Q)
    (t : Fin (m + 2) → E)
    (ht : t ∈ polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q) :
    t 0 = (2 * y / (3 * x ^ 2 - 1)) * t (0 : Fin (m + 1)).succ := by
  letI : CharZero E := Algebra.charZero_of_charZero C E
  have he := congrFun ht ⟨cubicRelation m, hcurve⟩
  change (∑ i, MvPolynomial.aeval (ambientPoint x y X)
    (MvPolynomial.pderiv i (cubicRelation m)) * t i) = 0 at he
  have hg : (∑ i, MvPolynomial.aeval (ambientPoint x y X)
      (MvPolynomial.pderiv i (cubicRelation (C := C) m)) * t i) =
      2 * y * t (0 : Fin (m + 1)).succ - (3 * x ^ 2 - 1) * t 0 := by
    have hp0 : ambientPoint x y X 0 = x := rfl
    have hp1 : ambientPoint x y X (1 : Fin (m + 2)) = y := rfl
    have hne1 : ∀ i : Fin m, i.succ.succ ≠ (1 : Fin (m + 2)) := by
      intro i he
      have hv := congrArg Fin.val he
      simp only [Fin.val_succ, Fin.val_one] at hv
      omega
    rw [Fin.sum_univ_succ, Fin.sum_univ_succ]
    simp [cubicRelation, MvPolynomial.pderiv_X, Pi.single_apply, hp0, hp1, hne1]
    ring
  rw [hg] at he
  field_simp [hJ]
  linear_combination -he

/-- The ambient polynomial Jacobian tangent is exactly the graph of its
intrinsic preimage. This is the concrete geometric input for normal-space
augmentation and mixed weighted Bezout. -/
theorem polynomialTangent_eq_graph [CharZero C]
    (x y : E) (X : Fin m → E) (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C))
    (hcurve : cubicRelation (C := C) m ∈ Q) :
    polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q =
      LemniscateTransverseNormal.graphTangent (2 * y / (3 * x ^ 2 - 1))
        (intrinsicPolynomialTangent x y X Q) := by
  ext t
  constructor
  · intro ht
    have he : LemniscateTransverseNormal.graphEmbedding (2 * y / (3 * x ^ 2 - 1))
        (fun i => t i.succ) = t := by
      ext i
      refine Fin.cases ?_ (fun j => ?_) i
      · exact (polynomialTangent_coordinate_graph x y X hJ Q hcurve t ht).symm
      · rfl
    refine ⟨(fun i => t i.succ), ?_, he⟩
    change LemniscateTransverseNormal.graphEmbedding (2 * y / (3 * x ^ 2 - 1))
      (fun i => t i.succ) ∈ polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q
    rwa [he]
  · rintro ⟨v, hv, rfl⟩
    exact hv

/-- Intrinsic normal coordinate bases give the exact augmented ambient
coordinate bases used by the existing coordinate-slice comparison theorem. -/
theorem polynomial_augmented_coordinate_normal_basis [CharZero C]
    (x y : E) (X : Fin m → E) (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C))
    (hcurve : cubicRelation (C := C) m ∈ Q) (A : Finset (Fin (m + 1)))
    (hA : IsNormalBasis (K := E)
      (fun i => (intrinsicPolynomialTangent x y X Q).mkQ (Pi.basisFun E _ i)) A) :
    IsNormalBasis (K := E)
      (fun i => (polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q).mkQ
        (Pi.basisFun E _ i)) (insert 0 (A.image Fin.succ)) := by
  rw [polynomialTangent_eq_graph x y X hJ Q hcurve]
  exact LemniscateTransverseSlice.augmented_coordinate_normal_basis
    (2 * y / (3 * x ^ 2 - 1)) (intrinsicPolynomialTangent x y X Q) A hA

theorem intrinsicPolynomialTangent_ne_top_of_normal_finrank [CharZero C]
    (x y : E) (X : Fin m → E) (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C))
    (hcurve : cubicRelation (C := C) m ∈ Q)
    (hcodim : 1 < Module.finrank E ((Fin (m + 2) → E) ⧸
      polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q)) :
    intrinsicPolynomialTangent x y X Q ≠ ⊤ := by
  intro ht
  rw [polynomialTangent_eq_graph x y X hJ Q hcurve,
    LemniscateTransverseNormal.graph_normal_finrank, ht] at hcodim
  have hz : Module.finrank E ((Fin (m + 1) → E) ⧸ (⊤ : Submodule E (Fin (m + 1) → E))) = 0 :=
    Module.finrank_zero_of_subsingleton
  rw [hz] at hcodim
  exact (lt_irrefl 1) (by simpa using hcodim)

/-- Actual component derivations belong to this polynomial tangent. -/
theorem derivation_mem_intrinsicPolynomialTangent [CharZero C]
    (x y : E) (X : Fin m → E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C))
    (hQ : ∀ p ∈ Q, MvPolynomial.aeval (ambientPoint x y X) p = 0)
    (d : Derivation C E E) :
    derivationCoordinates y X d ∈ intrinsicPolynomialTangent x y X Q := by
  change LemniscateTransverseNormal.graphEmbedding (2 * y / (3 * x ^ 2 - 1))
    (derivationCoordinates y X d) ∈
      polynomialTangent (MvPolynomial.aeval (ambientPoint x y X)) Q
  rw [← ambient_derivationCoordinates_eq_graph x y X hy hJ d]
  have hd := derivation_mem_polynomialTangent
    (MvPolynomial.aeval (ambientPoint x y X)) Q hQ d
  have he : (fun i => d (ambientPoint x y X i)) =
      derivationCoordinates x (Fin.cases y X) d := by
    funext i
    refine Fin.cases ?_ (fun j => ?_) i
    · rfl
    · refine Fin.cases ?_ (fun k => ?_) j <;> rfl
  simpa only [MvPolynomial.aeval_X, he] using hd

/-- Polynomial Jacobian normal separation forces constant elliptic projection;
the only geometric input is the displayed normal-basis exclusion condition. -/
theorem constant_projection_of_polynomial_normal_separation
    [CharZero C] [IsAlgClosed C] [Algebra.EssFiniteType C E]
    (x y : E) (X : Fin m → E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (Q : Ideal (MvPolynomial (Fin (m + 2)) C))
    (hQ : ∀ p ∈ Q, MvPolynomial.aeval (ambientPoint x y X) p = 0)
    (hproper : intrinsicPolynomialTangent x y X Q ≠ ⊤)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := E)
        (fun j => (intrinsicPolynomialTangent x y X Q).mkQ (Pi.basisFun E _ j)) A →
      IsNormalBasis (K := E)
        (fun j => (intrinsicPolynomialTangent x y X Q).mkQ
          (frameBasis m (3 * x ^ 2 - 1) hJ j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ a b : C, algebraMap C E a = x ∧ algebraMap C E b = y :=
  constant_projection_of_tangent_normal_separation x y X hy hJ
    (intrinsicPolynomialTangent x y X Q)
    (derivation_mem_intrinsicPolynomialTangent x y X hy hJ Q hQ)
    hproper hexclude

end
end QuadraticPi.LemniscatePersistentPolynomial


==> anc/lean/QuadraticPi/LemniscatePersistentProjection.lean <==
import QuadraticPi.LemniscatePrimeGeometry

/-!
# From a persistent elliptic component to constant coordinate polynomials

This module isolates the geometric composition. Its comparison argument is
supplied by the actual local-length estimates in LemniscateNormalComparison.
-/
set_option autoImplicit false

namespace QuadraticPi.LemniscatePersistentProjection
noncomputable section
open OAI.PiExponent OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.DerivativeIdeals
open LemniscateInterpolation LemniscateGeometryFrame
open LemniscateCompactification.Elliptic LemniscatePersistentIdeals
open LemniscatePrimeGeometry
open scoped BigOperators

def NormalProductComparison {m : ℕ}
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hJ : primeJacobian Q ≠ 0) (rho cost : Fin (m+1) → ℝ) (M : ℝ) : Prop :=
  ∀ A B : Finset (Fin (m+1)),
    IsNormalBasis (K := Q.ResidueField) (coordinateNormal Q) A →
    IsNormalBasis (K := Q.ResidueField) (frameNormal Q hJ) B →
    (∏ i ∈ A, rho i) ≤ M * ∏ i ∈ B, cost i

theorem constant_polynomials_of_comparison {m : ℕ}
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hstrict : relationIdeal m < Q) (hJ : primeJacobian Q ≠ 0)
    (rho cost : Fin (m+1) → ℝ) (M : ℝ)
    (hcomparison : NormalProductComparison Q hJ rho cost M)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, rho j) :
    ∃ a b : ℂ, MvPolynomial.X (0 : Fin (m+2)) - MvPolynomial.C a ∈ Q ∧
      MvPolynomial.X (0 : Fin (m+1)).succ - MvPolynomial.C b ∈ Q := by
  obtain ⟨a, b, ha, hb⟩ := constant_projection_of_exclusion Q hstrict hJ
    (weighted_normalBasis_exclusion _ _ rho cost M hcomparison hseparated)
  refine ⟨a, b, ?_, ?_⟩
  · apply Ideal.algebraMap_residueField_eq_zero.mp
    change primeResidueMap Q (MvPolynomial.X 0 - MvPolynomial.C a) = 0
    rw [map_sub, show primeResidueMap Q (MvPolynomial.C a) =
      algebraMap ℂ Q.ResidueField a from (primeResidueMap Q).commutes a]
    exact sub_eq_zero.mpr ha.symm
  · apply Ideal.algebraMap_residueField_eq_zero.mp
    change primeResidueMap Q (MvPolynomial.X (0 : Fin (m+1)).succ - MvPolynomial.C b) = 0
    rw [map_sub, show primeResidueMap Q (MvPolynomial.C b) =
      algebraMap ℂ Q.ResidueField b from (primeResidueMap Q).commutes b]
    exact sub_eq_zero.mpr hb.symm

/-- All persistent primes are extracted from the concrete elliptic derivative
ideals; strictness over the cubic is a consequence of F being nonzero there. -/
theorem constant_projection_of_persistence {m : ℕ}
    (rho cost : Fin (m+1) → ℝ) (M delta : ℝ)
    (hcost : ∀ i, 0 ≤ cost i) (hdelta : 0 ≤ delta)
    (F : EllipticPolynomial m) (hF : F ∉ relationIdeal m)
    (P : Ideal (EllipticPolynomial m)) (hP : P.IsPrime)
    (hJP : relationIdeal m ≤ P) (hheight : P.height ≤ m+1)
    (hJ : jacobianPolynomial m ∉ P)
    (hvanish : ∀ word : List (Fin (m+1)),
      wordCost cost word ≤ ((m : ℝ)+3)*delta →
      wordDerivative (polynomialFrame m) word F ∈ P)
    (hcomparison : ∀ r : ℕ, r < m+3 →
      ∀ Q : Ideal (EllipticPolynomial m), ∀ hQ : Q.IsPrime,
      ∀ hQP : Q ≤ P,
      Q ∈ (ellipticDerivativeIdeal cost ((r : ℝ)*delta) F).minimalPrimes →
      (∀ g ∈ ellipticDerivativeIdeal cost ((r : ℝ)*delta) F,
        ∀ word : List (Fin (m+1)), wordCost cost word ≤ delta →
          wordDerivative (polynomialFrame m) word g ∈ Q) →
      @NormalProductComparison m Q hQ
        (primeJacobian_ne_zero Q (fun h => hJ (hQP h))) rho cost M)
    (hseparated : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
      M * (∏ j ∈ B, cost j) < ∏ j ∈ A, rho j) :
    ∃ a b : ℂ, MvPolynomial.X (0 : Fin (m+2)) - MvPolynomial.C a ∈ P ∧
      MvPolynomial.X (0 : Fin (m+1)).succ - MvPolynomial.C b ∈ P := by
  obtain ⟨r, hr, Q, hQr, _, hQP, hstrict, _, _, hpersist⟩ :=
    exists_persistent_elliptic_component cost hcost delta hdelta F hF
      P hP hJP hheight hvanish
  letI : Q.IsPrime := hQr.isPrime
  obtain ⟨a, b, ha, hb⟩ := constant_polynomials_of_comparison Q hstrict
    (primeJacobian_ne_zero Q (fun h => hJ (hQP h))) rho cost M
    (hcomparison r hr Q inferInstance hQP hQr hpersist) hseparated
  exact ⟨a, b, hQP ha, hQP hb⟩

/-- A component through the distinguished affine origin has zero constant
elliptic coordinates. -/
theorem projection_eq_zero_of_center {m : ℕ}
    (P : Ideal (EllipticPolynomial m)) (c : Fin m → ℂ)
    (hcenter : ∀ p ∈ P, MvPolynomial.eval (Fin.cases 0 (Fin.cases 0 c)) p = 0)
    (hconst : ∃ a b : ℂ, MvPolynomial.X (0 : Fin (m+2)) - MvPolynomial.C a ∈ P ∧
      MvPolynomial.X (0 : Fin (m+1)).succ - MvPolynomial.C b ∈ P) :
    MvPolynomial.X (0 : Fin (m+2)) ∈ P ∧
      MvPolynomial.X (0 : Fin (m+1)).succ ∈ P := by
  obtain ⟨a, b, ha, hb⟩ := hconst
  have ha0 : a = 0 := by simpa using hcenter _ ha
  have hb0 : b = 0 := by
    have hh := hcenter _ hb
    simp only [MvPolynomial.eval_sub, MvPolynomial.eval_X, MvPolynomial.eval_C,
      Fin.cases_succ, Fin.cases_zero] at hh
    simpa using hh
  simpa [ha0, hb0] using And.intro ha hb

end
end QuadraticPi.LemniscatePersistentProjection


==> anc/lean/QuadraticPi/LemniscatePersistentRigidity.lean <==
import QuadraticPi.LemniscateDifferentialRigidity
import QuadraticPi.LemniscateTransverseNormal
import OAI.NumberTheory.PiExponent.Jets.NormalFrameBasis
import OAI.NumberTheory.PiExponent.Jets.DifferentialConstant

/-!
# Intrinsic elliptic normal separation

The tangent space is defined by actual derivations of the component function
field. Thus its coordinates are (y,X_1,...,X_m), and x is never incorrectly
counted as a second independent elliptic direction. The generic normal-basis
dichotomy and proved elliptic differential obstruction force a constant
elliptic projection. The normal-basis separation hypothesis is the precise
geometric comparison still required from the persistent-component argument.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscatePersistentRigidity
noncomputable section

open Module OAI.PiExponent OAI.PiExponent.NormalBasisRigidity
open LemniscateDifferentialRigidity

variable {C E : Type*} [Field C] [Field E] [Algebra C E] {m : ℕ}

/-- Every ambient tangent derivation obeys the intrinsic elliptic graph
relation, with y as local coordinate wherever J is nonzero. -/
theorem derivation_x_eq_graph [CharZero C] (x y : E)
    (hy : y ^ 2 = x ^ 3 - x) (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (d : Derivation C E E) :
    d x = (2 * y / (3 * x ^ 2 - 1)) * d y := by
  letI : CharZero E := Algebra.charZero_of_charZero C E
  have hd := congrArg d hy
  simp only [Derivation.leibniz_pow, map_sub, nsmul_eq_mul, smul_eq_mul,
    Nat.cast_ofNat, Nat.reduceSub, pow_one] at hd
  field_simp [hJ]
  linear_combination -hd

/-- Derivations evaluated on the intrinsic local coordinates (y,X_i). -/
def derivationCoordinates (y : E) (X : Fin m → E) :
    Derivation C E E →ₗ[E] (Fin (m + 1) → E) where
  toFun d := Fin.cases (d y) (fun i => d (X i))
  map_add' d e := by
    ext i
    refine Fin.cases ?_ (fun j => ?_) i
    · rfl
    · rfl
  map_smul' a d := by
    ext i
    refine Fin.cases ?_ (fun j => ?_) i
    · rfl
    · rfl

/-- The actual tangent subspace supplied by derivations of the component. -/
def intrinsicTangent (y : E) (X : Fin m → E) : Submodule E (Fin (m + 1) → E) :=
  LinearMap.range (derivationCoordinates (C := C) y X)

theorem derivationCoordinates_mem_intrinsicTangent (y : E) (X : Fin m → E)
    (d : Derivation C E E) :
    derivationCoordinates y X d ∈ intrinsicTangent (C := C) y X :=
  ⟨d, rfl⟩

/-- The ambient coordinate derivation vector is exactly the graph of its
intrinsic coordinate vector; no surjectivity assumption is introduced. -/
theorem ambient_derivationCoordinates_eq_graph [CharZero C]
    (x y : E) (X : Fin m → E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0) (d : Derivation C E E) :
    derivationCoordinates x (Fin.cases y X) d =
      LemniscateTransverseNormal.graphEmbedding (2 * y / (3 * x ^ 2 - 1))
        (derivationCoordinates y X d) := by
  ext i
  refine Fin.cases ?_ (fun j => ?_) i
  · exact derivation_x_eq_graph x y hy hJ d
  · refine Fin.cases ?_ (fun k => ?_) j <;> rfl

/-- The actual ambient tangent space agrees with the graph tangent used by
the exact transverse normal quotient equivalence. -/
theorem ambient_intrinsicTangent_eq_graph [CharZero C]
    (x y : E) (X : Fin m → E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0) :
    intrinsicTangent (C := C) x (Fin.cases y X) =
      LemniscateTransverseNormal.graphTangent (2 * y / (3 * x ^ 2 - 1))
        (intrinsicTangent (C := C) y X) := by
  ext t
  constructor
  · rintro ⟨d, rfl⟩
    exact ⟨derivationCoordinates y X d,
      derivationCoordinates_mem_intrinsicTangent y X d,
      (ambient_derivationCoordinates_eq_graph x y X hy hJ d).symm⟩
  · rintro ⟨v, ⟨d, rfl⟩, rfl⟩
    exact ⟨d, ambient_derivationCoordinates_eq_graph x y X hy hJ d⟩

theorem intrinsicNormal_mkQ_ne_zero (y : E) (X : Fin m → E)
    (hproper : intrinsicTangent (C := C) y X ≠ ⊤) :
    (intrinsicTangent (C := C) y X).mkQ ≠ 0 := by
  intro hz
  apply hproper
  rw [← Submodule.ker_mkQ (intrinsicTangent (C := C) y X), hz, LinearMap.ker_zero]

theorem differential_eq_zero_of_intrinsicTangent (y : E) (X : Fin m → E)
    (h : ∀ t ∈ intrinsicTangent (C := C) y X, t 0 = 0) :
    KaehlerDifferential.D C E y = 0 := by
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (KaehlerDifferential.D C E)
  exact h (derivationCoordinates y X d)
    (derivationCoordinates_mem_intrinsicTangent y X d)

theorem differential_relation_of_intrinsicTangent (y : E) (X : Fin m → E)
    (J : E) (i : Fin m)
    (h : ∀ t ∈ intrinsicTangent (C := C) y X, t i.succ = t 0 / J) :
    KaehlerDifferential.D C E (X i) = J⁻¹ • KaehlerDifferential.D C E y := by
  apply sub_eq_zero.mp
  apply (Module.forall_dual_apply_eq_zero_iff E _).mp
  intro l
  let d : Derivation C E E := l.compDer (KaehlerDifferential.D C E)
  have hd := h (derivationCoordinates y X d)
    (derivationCoordinates_mem_intrinsicTangent y X d)
  change l (KaehlerDifferential.D C E (X i)) =
    l (KaehlerDifferential.D C E y) / J at hd
  simpa only [map_sub, map_smul, smul_eq_mul, div_eq_mul_inv,
    sub_eq_zero, mul_comm] using hd

/-- Intrinsic normal separation on any positive-codimension component forces
the elliptic projection to be constant. No differential rigidity premise is
assumed: it follows from the concrete cubic and twisted-trace theorem. -/
theorem constant_elliptic_projection_of_normal_separation
    [CharZero C] [IsAlgClosed C] [Algebra.EssFiniteType C E]
    (x y : E) (X : Fin m → E) (hy : y ^ 2 = x ^ 3 - x)
    (hJ : 3 * x ^ 2 - 1 ≠ 0)
    (hproper : intrinsicTangent (C := C) y X ≠ ⊤)
    (hexclude : ∀ A B : Finset (Fin (m + 1)),
      IsNormalBasis (K := E)
        (fun j => (intrinsicTangent (C := C) y X).mkQ (Pi.basisFun E _ j)) A →
      IsNormalBasis (K := E)
        (fun j => (intrinsicTangent (C := C) y X).mkQ
          (frameBasis m (3 * x ^ 2 - 1) hJ j)) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ a b : C, algebraMap C E a = x ∧ algebraMap C E b = y := by
  let q := (intrinsicTangent (C := C) y X).mkQ
  have hd := normal_basis_differential_dichotomy m (3 * x ^ 2 - 1) hJ q
    (Submodule.mkQ_surjective _)
    (intrinsicNormal_mkQ_ne_zero y X hproper) hexclude
  rcases hd with hzero | ⟨i, hexact⟩
  · have hdy := differential_eq_zero_of_intrinsicTangent y X
      (fun t ht => hzero t ((Submodule.Quotient.mk_eq_zero _).mpr ht))
    obtain ⟨b, hb⟩ := constant_of_differential_eq_zero y hdy
    exact constant_pair_of_constant_y x y hy b hb
  · have hdiff := differential_relation_of_intrinsicTangent y X (3 * x ^ 2 - 1) i
      (fun t ht => hexact t ((Submodule.Quotient.mk_eq_zero _).mpr ht))
    exact constant_pair_of_exact_chartDifferential x y (X i) hy hJ hdiff

end
end QuadraticPi.LemniscatePersistentRigidity


==> anc/lean/QuadraticPi/LemniscatePlaceContact.lean <==
import QuadraticPi.LemniscateDVRContact
import OAI.NumberTheory.PiExponent.Geometry.PlaceCenteredBranch

/-!
# Elliptic contact at actual normalized field places

The ambient coordinates satisfy x³-x=y² and are centered at (0,0,c).
Their actual valuation-ring lifts define the elliptic contact, and the proved
DVR estimate becomes a field-place order estimate for every frame word.
No EPA or global curve-degree inequality is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscatePlaceContact

open OAI.PiExponent
open CurveValuationCenter CurveCenters PlaceValuationRing WeightedPolynomialPole
open LemniscateInterpolation LemniscateGeometryFrame

variable {E : Type*} [Field E] [Algebra ℂ E]

/-- The actual elliptic centers, including both constrained curve coordinates. -/
def fullCenter {m : ℕ} (c : Fin m → ℂ) : Fin (m+2) → ℂ :=
  Fin.cases 0 (Fin.cases 0 c)

@[simp] theorem fullCenter_x {m : ℕ} (c : Fin m → ℂ) : fullCenter c 0 = 0 := rfl
@[simp] theorem fullCenter_y {m : ℕ} (c : Fin m → ℂ) :
    fullCenter c (0 : Fin (m+1)).succ = 0 := rfl
@[simp] theorem fullCenter_additive {m : ℕ} (c : Fin m → ℂ) (i : Fin m) :
    fullCenter c i.succ.succ = c i := rfl

/-- The valuation-ring coordinates satisfy the same actual cubic. -/
theorem lift_cubic_relation {m : ℕ} (p : NormalizedPlace ℂ E)
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0 ^ 3 - z 0 = z (0 : Fin (m+1)).succ ^ 2) :
    (PlaceCenteredBranch.lift p z (fullCenter c) hc 0)^3 -
        PlaceCenteredBranch.lift p z (fullCenter c) hc 0 =
      (PlaceCenteredBranch.lift p z (fullCenter c) hc (0 : Fin (m+1)).succ)^2 := by
  apply Subtype.ext
  exact hcurve

/-- A centered cubic coordinate cannot be a nonzero root of x³-x when y=0.
Mapping x²=1 to the residue field immediately excludes both roots ±1. -/
theorem cubic_zero_of_centered_y_zero
    {A : Type*} [CommRing A] [IsDomain A]
    (epsilon : A →+* ℂ) (x y : A) (hx : epsilon x = 0)
    (hcurve : x^3-x=y^2) (hy : y=0) : x=0 := by
  have hf : x*(x^2-1)=0 := by
    rw [hy, zero_pow (by omega)] at hcurve
    linear_combination hcurve
  by_contra hnx
  have hs : x^2-1=0 := (mul_eq_zero.mp hf).resolve_left hnx
  have he := congrArg epsilon hs
  simp only [map_sub, map_pow, map_one, map_zero, hx] at he
  norm_num at he

variable (p : NormalizedPlace ℂ E)
    [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField (ring p))]

/-- Nonconstancy of the full elliptic ambient branch supplies exactly the
nonzero coordinate required by the genuine elliptic logarithmic chart. -/
theorem ellipticLift_nonconstant {m : ℕ}
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0 ^ 3 - z 0 = z (0 : Fin (m+1)).succ ^ 2)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter c i)) :
    PlaceCenteredBranch.lift p z (fullCenter c) hc (0 : Fin (m+1)).succ ≠ 0 ∨
      ∃ i, PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ ≠
        algebraMap ℂ (ring p) (c i) := by
  classical
  by_contra hn
  push Not at hn
  obtain ⟨hy,hz⟩ := hn
  have hx : PlaceCenteredBranch.lift p z (fullCenter c) hc 0 = 0 := by
    exact cubic_zero_of_centered_y_zero
      (CurveLocalOrder.residueAugmentation ℂ (ring p)) _ _
      (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc 0)
      (lift_cubic_relation p z c hc hcurve) hy
  obtain ⟨i,hi⟩ := PlaceCenteredBranch.lift_nonconstant p z (fullCenter c) hc hnc
  cases i using Fin.cases with
  | zero => simp only [fullCenter_x, map_zero, hx, ne_eq, not_true_eq_false] at hi
  | succ i =>
    cases i using Fin.cases with
    | zero => simp only [fullCenter_y, map_zero, hy, ne_eq, not_true_eq_false] at hi
    | succ i => exact hi (hz i)

/-- Elliptic weighted contact defined on an actual normalized field place. -/
def contact {m : ℕ}
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0 ^ 3 - z 0 = z (0 : Fin (m+1)).succ ^ 2)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter c i))
    (v : Fin (m+1) → ℚ) : ℚ :=
  LemniscateDVRContact.contact v c
    (PlaceCenteredBranch.lift p z (fullCenter c) hc (0 : Fin (m+1)).succ)
    (fun i => PlaceCenteredBranch.lift p z (fullCenter c) hc i.succ.succ)
    (ellipticLift_nonconstant p z c hc hcurve hnc)

theorem contact_pos {m : ℕ}
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0 ^ 3 - z 0 = z (0 : Fin (m+1)).succ ^ 2)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter c i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) :
    0 < contact p z c hc hcurve hnc v := by
  exact LemniscateDVRContact.contact_pos v hv c _ _
    (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc (0 : Fin (m+1)).succ)
    (fun i => PlaceCenteredBranch.lift_residue p z (fullCenter c) hc i.succ.succ)
    (ellipticLift_nonconstant p z c hc hcurve hnc)

/-- Formal weighted vanishing gives the corresponding order bound for every
elliptic frame word, evaluated in the original curve function field. -/
theorem frameWord_field_order_lower {m : ℕ}
    (z : Fin (m+2) → E) (c : Fin m → ℂ)
    (hc : Centered z (fullCenter c) p)
    (hcurve : z 0 ^ 3 - z 0 = z (0 : Fin (m+1)).succ ^ 2)
    (hnc : ∃ i, z i ≠ algebraMap ℂ E (fullCenter c i))
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0 < v i) (H : ℚ)
    (f : EllipticPolynomial m)
    (hf : formalJet c f ∈ JetGeometry.rationalWeightedIdeal v (fun i => (hv i).le) H)
    (word : List (Fin (m+1)))
    (hne : MvPolynomial.aeval z (polynomialFrameWord m word f) ≠ 0) :
    contact p z c hc hcurve hnc v * (H-(word.map v).sum) ≤
      (coordinateOrder p.valuation (MvPolynomial.aeval z (polynomialFrameWord m word f)) : ℚ) := by
  let a := PlaceCenteredBranch.lift p z (fullCenter c) hc
  have he : (Fin.cases (a 0)
      (Fin.cases (a (0 : Fin (m+1)).succ) (fun i => a i.succ.succ)) :
      Fin (m+2) → ring p) = a := by
    funext i
    cases i using Fin.cases with
    | zero => rfl
    | succ i => cases i using Fin.cases <;> rfl
  have hn : MvPolynomial.aeval a (polynomialFrameWord m word f) ≠ 0 := by
    intro hz
    apply hne
    rw [← PlaceCenteredBranch.lift_aeval p z (fullCenter c) hc, hz, map_zero]
  have hb := LemniscateDVRContact.frameWord_colength_lower v hv H c
    (a 0) (a (0 : Fin (m+1)).succ) (fun i => a i.succ.succ)
    (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc 0)
    (PlaceCenteredBranch.lift_residue p z (fullCenter c) hc (0 : Fin (m+1)).succ)
    (fun i => PlaceCenteredBranch.lift_residue p z (fullCenter c) hc i.succ.succ)
    (lift_cubic_relation p z c hc hcurve)
    (ellipticLift_nonconstant p z c hc hcurve hnc) f hf word (he.symm ▸ hn)
  have heval := congrArg (fun u : Fin (m+2) → ring p =>
    MvPolynomial.aeval u (polynomialFrameWord m word f)) he
  rw [heval] at hb
  rw [PlaceCenteredBranch.coordinateOrder_aeval_eq_length p z (fullCenter c) hc _ hne]
  simpa only [Int.cast_natCast, contact, a] using hb

section ConstantEllipticBase

variable {A : Type*} [CommRing A] [IsDomain A] [IsDiscreteValuationRing A]
    [Algebra ℂ A] [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField A)]

/-- On the constant elliptic fiber, the actual branch coordinates reduce to
ordinary additive coordinates, with a zero first coordinate. -/
theorem dvr_coordinates_zero {m : ℕ} (c : Fin m → ℂ) (z : Fin m → A) :
    LemniscateDVRContact.coordinates c (0 : A) z =
      Fin.cases 0 (OrdinaryDVRBranchJet.coordinates c z) := by
  funext i
  cases i using Fin.cases with
  | zero => simp [LemniscateDVRContact.coordinates, LemniscateBranchEvaluation.branchCoordinates]
  | succ i =>
    simp only [LemniscateDVRContact.coordinates, LemniscateBranchEvaluation.branchCoordinates,
      Fin.cases_succ, map_zero,
      PowerSeries.subst_zero_of_constantCoeff_zero
        LemniscateBranchEvaluation.ellipticLogComplex_constant, sub_zero]
    rfl

theorem dvr_contact_zero_eq_ordinary {m : ℕ} (v : Fin (m+1) → ℚ)
    (c : Fin m → ℂ) (z : Fin m → A)
    (hnc : ∃ i, z i ≠ algebraMap ℂ A (c i)) :
    LemniscateDVRContact.contact v c (0 : A) z (Or.inr hnc) =
      OrdinaryDVRBranchJet.contact (fun i => v i.succ) c z hnc := by
  have ha := OrdinaryDVRBranchJet.coordinates_nonzero c z hnc
  have hb : ∃ i, (Fin.cases (0 : PowerSeries ℂ)
      (OrdinaryDVRBranchJet.coordinates c z) : Fin (m+1) → PowerSeries ℂ) i ≠ 0 := by
    obtain ⟨i,hi⟩ := ha
    exact ⟨i.succ,by simpa only [Fin.cases_succ] using hi⟩
  have hcongr {b d : Fin (m+1) → PowerSeries ℂ} (he : b=d)
      (hb : ∃ i, b i ≠ 0) (hd : ∃ i, d i ≠ 0) :
      BranchContact.contact v b hb = BranchContact.contact v d hd := by
    subst d
    rfl
  exact (hcongr (dvr_coordinates_zero c z)
    (LemniscateDVRContact.coordinates_nonzero c 0 z (Or.inr hnc)) hb).trans
      (FibreContact.contact_zero_cons v (OrdinaryDVRBranchJet.coordinates c z) ha hb)

end ConstantEllipticBase

/-- The constant elliptic fiber over `(0,0)`. -/
def fibre {m : ℕ} (z : Fin m → E) : Fin (m+2) → E :=
  Fin.cases 0 (Fin.cases 0 z)

theorem fibre_nonconstant {m : ℕ} (z : Fin m → E) (c : Fin m → ℂ)
    (hnc : ∃ i, fibre z i ≠ algebraMap ℂ E (fullCenter c i)) :
    ∃ i, z i ≠ algebraMap ℂ E (c i) := by
  obtain ⟨i,hi⟩ := hnc
  cases i using Fin.cases with
  | zero =>
      change (0 : E) ≠ algebraMap ℂ E (0 : ℂ) at hi
      simp at hi
  | succ i =>
    cases i using Fin.cases with
    | zero =>
      change (0 : E) ≠ algebraMap ℂ E (0 : ℂ) at hi
      simp at hi
    | succ i => exact ⟨i,hi⟩

theorem contact_fibre_eq_ordinary {m : ℕ} (z : Fin m → E) (c : Fin m → ℂ)
    (hc : Centered (fibre z) (fullCenter c) p)
    (hnc : ∃ i, fibre z i ≠ algebraMap ℂ E (fullCenter c i))
    (v : Fin (m+1) → ℚ) :
    contact p (fibre z) c hc (by change (0 : E)^3-0=(0 : E)^2; ring) hnc v =
      PlaceCenteredBranch.ordinaryContact p z c (fun i => hc i.succ.succ)
        (fibre_nonconstant z c hnc) (fun i => v i.succ) := by
  have hy : PlaceCenteredBranch.lift p (fibre z) (fullCenter c) hc
      (0 : Fin (m+1)).succ = 0 := Subtype.ext rfl
  have hz : (fun i => PlaceCenteredBranch.lift p (fibre z) (fullCenter c) hc i.succ.succ) =
      PlaceCenteredBranch.lift p z c (fun i => hc i.succ.succ) := rfl
  simpa only [contact, hy, hz, PlaceCenteredBranch.ordinaryContact] using
    dvr_contact_zero_eq_ordinary v c (PlaceCenteredBranch.lift p z c (fun i => hc i.succ.succ))
      (PlaceCenteredBranch.lift_nonconstant p z c (fun i => hc i.succ.succ)
        (fibre_nonconstant z c hnc))

end QuadraticPi.LemniscatePlaceContact


==> anc/lean/QuadraticPi/LemniscatePoleBasis.lean <==
import Mathlib.Algebra.Polynomial.Derivative
import Mathlib.Tactic.Ring
import Mathlib.Tactic.LinearCombination

/-!
# Integral normal forms and the lemniscate pole filtration

The affine relation is `y² = x³ - x`.  A pair `(f,g)` represents `f(x)+y*g(x)`.
Multiplication actually reduces products modulo this relation.  The invariant
vector field `2y*d/dx + (3x²-1)*d/dy` is implemented on these normal forms.
Its pole filtration bound is proved from coefficient identities, not assumed.
All constructions and bounds hold over an arbitrary commutative coefficient
ring, hence in particular integrally over `ℤ`.

This file does not prove elliptic interpolation or an irrationality exponent.
-/

namespace QuadraticPi.LemniscatePoleBasis

set_option autoImplicit false

open Polynomial
open scoped BigOperators

noncomputable section

variable {R : Type*} [CommRing R]

/-- The normal form `f(x) + y*g(x)`. -/
abbrev NormalForm (R : Type*) [CommRing R] := Polynomial R × Polynomial R

def cubic : Polynomial R := X ^ 3 - X

def add (p q : NormalForm R) : NormalForm R := (p.1 + q.1, p.2 + q.2)

/-- Multiplication with the actual elliptic reduction `y²=x³-x`. -/
def mul (p q : NormalForm R) : NormalForm R :=
  (p.1 * q.1 + cubic * p.2 * q.2, p.1 * q.2 + p.2 * q.1)

/-- The invariant derivation on reduced normal forms. -/
def invariantD (p : NormalForm R) : NormalForm R :=
  (cubic.derivative * p.2 + 2 * cubic * p.2.derivative, 2 * p.1.derivative)

/-- Evaluation on an actual point of the affine curve. -/
def eval (x y : R) (p : NormalForm R) : R := p.1.eval x + y * p.2.eval x

@[simp] theorem eval_add (x y : R) (p q : NormalForm R) :
    eval x y (add p q) = eval x y p + eval x y q := by
  simp only [eval, add, Polynomial.eval_add]
  ring

theorem eval_mul (x y : R) (hxy : y ^ 2 = x ^ 3 - x) (p q : NormalForm R) :
    eval x y (mul p q) = eval x y p * eval x y q := by
  simp only [eval, mul, cubic, Polynomial.eval_add, Polynomial.eval_mul, eval_sub, eval_pow, eval_X]
  linear_combination -(p.2.eval x * q.2.eval x) * hxy

@[simp] theorem mul_assoc (p q r : NormalForm R) :
    mul (mul p q) r = mul p (mul q r) := by
  apply Prod.ext <;> dsimp [mul] <;> ring

@[simp] theorem mul_comm (p q : NormalForm R) : mul p q = mul q p := by
  apply Prod.ext <;> dsimp [mul] <;> ring

theorem invariantD_add (p q : NormalForm R) :
    invariantD (add p q) = add (invariantD p) (invariantD q) := by
  apply Prod.ext <;> simp only [invariantD, add, derivative_add] <;> ring

/-- The concrete reduced vector field satisfies the Leibniz rule. -/
theorem invariantD_mul (p q : NormalForm R) :
    invariantD (mul p q) = add (mul (invariantD p) q) (mul p (invariantD q)) := by
  apply Prod.ext <;>
    simp only [invariantD, mul, add, derivative_add, derivative_mul] <;> ring

/-- Coefficient form of the polynomial filtration, with a fixed pole shift. -/
def ShiftBound (s N : ℕ) (f : Polynomial R) : Prop :=
  ∀ i : ℕ, f.coeff i ≠ 0 → 2 * i + s ≤ N

/-- A normal form has pole order at infinity at most `N` whenever each of its
basis terms `xᵃ` and `xᵃy` has weight at most `N`. -/
def Bounded (N : ℕ) (p : NormalForm R) : Prop :=
  ShiftBound 0 N p.1 ∧ ShiftBound 3 N p.2

theorem shiftBound_zero (s N : ℕ) : ShiftBound s N (0 : Polynomial R) := by
  intro i hi
  simp at hi

theorem shiftBound_mono {s N M : ℕ} {f : Polynomial R}
    (hf : ShiftBound s N f) (hNM : N ≤ M) : ShiftBound s M f := by
  intro i hi
  exact (hf i hi).trans hNM

theorem shiftBound_transport {s t N M : ℕ} {f : Polynomial R}
    (hf : ShiftBound s N f) (h : ∀ i : ℕ, 2*i+s ≤ N → 2*i+t ≤ M) :
    ShiftBound t M f := by
  intro i hi
  exact h i (hf i hi)

theorem shiftBound_add {s N : ℕ} {f g : Polynomial R}
    (hf : ShiftBound s N f) (hg : ShiftBound s N g) :
    ShiftBound s N (f + g) := by
  intro i hi
  by_cases hfi : f.coeff i = 0
  · apply hg i
    simpa only [coeff_add, hfi, zero_add] using hi
  · exact hf i hfi

theorem shiftBound_neg {s N : ℕ} {f : Polynomial R}
    (hf : ShiftBound s N f) : ShiftBound s N (-f) := by
  intro i hi
  apply hf i
  simpa only [coeff_neg, neg_ne_zero] using hi

theorem shiftBound_sub {s N : ℕ} {f g : Polynomial R}
    (hf : ShiftBound s N f) (hg : ShiftBound s N g) :
    ShiftBound s N (f - g) := by
  simpa only [sub_eq_add_neg] using shiftBound_add hf (shiftBound_neg hg)

theorem shiftBound_mul {s t N M : ℕ} {f g : Polynomial R}
    (hf : ShiftBound s N f) (hg : ShiftBound t M g) :
    ShiftBound (s+t) (N+M) (f*g) := by
  intro n hn
  by_contra h
  apply hn
  rw [coeff_mul]
  apply Finset.sum_eq_zero
  rintro ⟨i,j⟩ hij
  have hij' : i+j=n := Finset.mem_antidiagonal.mp hij
  by_cases hfi : f.coeff i = 0
  · simp [hfi]
  by_cases hgj : g.coeff j = 0
  · simp [hgj]
  have hi := hf i hfi
  have hj := hg j hgj
  omega

theorem shiftBound_C (c : R) : ShiftBound 0 0 (C c) := by
  intro i hi
  by_cases h : i = 0
  · subst i; omega
  · simp [coeff_C, h] at hi

theorem shiftBound_X_pow (a : ℕ) : ShiftBound 0 (2*a) (X ^ a : Polynomial R) := by
  intro i hi
  have : i = a := by
    by_contra h
    simp [coeff_X_pow, h] at hi
  omega

theorem shiftBound_C_mul {s N : ℕ} {f : Polynomial R}
    (c : R) (hf : ShiftBound s N f) : ShiftBound s N (C c * f) := by
  simpa only [zero_add] using shiftBound_mul (shiftBound_C c) hf

theorem shiftBound_two_mul {s N : ℕ} {f : Polynomial R}
    (hf : ShiftBound s N f) : ShiftBound s N (2*f) := by
  simpa only [map_ofNat] using shiftBound_C_mul (2 : R) hf

/-- Differentiation removes two units of pole weight from the x-polynomial. -/
theorem shiftBound_derivative {s N : ℕ} {f : Polynomial R}
    (hf : ShiftBound s N f) : ShiftBound (s+2) N f.derivative := by
  intro i hi
  have hcoeff : f.coeff (i+1) ≠ 0 := by
    intro h
    apply hi
    simp only [coeff_derivative, h, zero_mul]
  have := hf (i+1) hcoeff
  omega

theorem shiftBound_cubic : ShiftBound 0 6 (cubic : Polynomial R) := by
  apply shiftBound_sub
  · simpa using shiftBound_X_pow (R := R) 3
  · exact shiftBound_mono (by simpa using shiftBound_X_pow (R := R) 1) (by omega)

theorem shiftBound_cubic_derivative :
    ShiftBound 0 4 (cubic.derivative : Polynomial R) := by
  apply shiftBound_transport (shiftBound_derivative shiftBound_cubic)
  omega

theorem bounded_zero (N : ℕ) : Bounded N ((0,0) : NormalForm R) :=
  ⟨shiftBound_zero 0 N, shiftBound_zero 3 N⟩

theorem bounded_add {N : ℕ} {p q : NormalForm R}
    (hp : Bounded N p) (hq : Bounded N q) : Bounded N (add p q) :=
  ⟨shiftBound_add hp.1 hq.1, shiftBound_add hp.2 hq.2⟩

/-- Normal-form reduction does not increase the pole-weight bound. -/
theorem bounded_mul {N M : ℕ} {p q : NormalForm R}
    (hp : Bounded N p) (hq : Bounded M q) : Bounded (N+M) (mul p q) := by
  constructor
  · apply shiftBound_add
    · exact shiftBound_mul hp.1 hq.1
    · have h := shiftBound_mul (shiftBound_mul shiftBound_cubic hp.2) hq.2
      apply shiftBound_transport h
      omega
  · apply shiftBound_add
    · exact shiftBound_mul hp.1 hq.2
    · simpa only [add_zero] using shiftBound_mul hp.2 hq.1

/-- The actual invariant derivation raises pole weight by at most one. -/
theorem bounded_invariantD {N : ℕ} {p : NormalForm R}
    (hp : Bounded N p) : Bounded (N+1) (invariantD p) := by
  constructor
  · apply shiftBound_add
    · apply shiftBound_transport (shiftBound_mul shiftBound_cubic_derivative hp.2)
      omega
    · have h := shiftBound_two_mul
        (shiftBound_mul shiftBound_cubic (shiftBound_derivative hp.2))
      rw [← _root_.mul_assoc] at h
      apply shiftBound_transport h
      omega
  · apply shiftBound_transport (shiftBound_two_mul (shiftBound_derivative hp.1))
    omega

/-- Repeated invariant differentiation raises the bound by at most its order. -/
theorem bounded_iterate_invariantD {N : ℕ} {p : NormalForm R}
    (hp : Bounded N p) (k : ℕ) : Bounded (N+k) ((invariantD^[k]) p) := by
  induction k with
  | zero => simpa using hp
  | succ k ih =>
    simpa only [Function.iterate_succ_apply', Nat.add_assoc] using bounded_invariantD ih



/-- The reduced representative of `xᵃ`. -/
def xMonomial (a : ℕ) : NormalForm R := (X^a,0)

/-- The reduced representative of `y`. -/
def yVar : NormalForm R := (0,1)

/-- Powers of `y`, computed by actual reduction in the integral normal form. -/
def yPower : ℕ → NormalForm R
  | 0 => (1,0)
  | b+1 => mul (yPower b) yVar

/-- The normal-form reduction of every ambient monomial `xᵃyᵇ`. -/
def reduceMonomial (a b : ℕ) : NormalForm R := mul (xMonomial a) (yPower b)

theorem bounded_xMonomial (a : ℕ) : Bounded (2*a) (xMonomial a : NormalForm R) :=
  ⟨shiftBound_X_pow a, shiftBound_zero 3 (2*a)⟩

theorem bounded_yVar : Bounded 3 (yVar : NormalForm R) := by
  constructor
  · exact shiftBound_zero 0 3
  · apply shiftBound_transport (shiftBound_C (1 : R))
    omega

theorem bounded_yPower (b : ℕ) : Bounded (3*b) (yPower b : NormalForm R) := by
  induction b with
  | zero =>
    constructor
    · simpa [yPower] using shiftBound_C (1 : R)
    · exact shiftBound_zero 3 0
  | succ b ih =>
    simpa only [yPower, Nat.mul_add, Nat.mul_one] using bounded_mul ih bounded_yVar

/-- Reduction of an arbitrary monomial preserves its expected pole bound. -/
theorem bounded_reduceMonomial (a b : ℕ) :
    Bounded (2*a+3*b) (reduceMonomial a b : NormalForm R) :=
  bounded_mul (bounded_xMonomial a) (bounded_yPower b)

theorem eval_yPower (x y : R) (hxy : y^2=x^3-x) (b : ℕ) :
    eval x y (yPower b) = y^b := by
  induction b with
  | zero => simp [yPower, eval]
  | succ b ih =>
    rw [yPower, eval_mul x y hxy, ih]
    simp [yVar, eval, pow_succ]

/-- The reduction is mathematically faithful at every affine point. -/
theorem eval_reduceMonomial (x y : R) (hxy : y^2=x^3-x) (a b : ℕ) :
    eval x y (reduceMonomial a b) = x^a*y^b := by
  rw [reduceMonomial, eval_mul x y hxy, eval_yPower x y hxy]
  simp [xMonomial, eval]

theorem yPower_even (k : ℕ) :
    (yPower (2*k) : NormalForm R) = (cubic^k,0) := by
  induction k with
  | zero => simp [yPower]
  | succ k ih =>
    rw [show 2*(k+1)=2*k+1+1 by omega, yPower, yPower, ih]
    apply Prod.ext <;> simp [mul, yVar, pow_succ, _root_.mul_comm]

theorem yPower_odd (k : ℕ) :
    (yPower (2*k+1) : NormalForm R) = (0,cubic^k) := by
  rw [yPower, yPower_even]
  apply Prod.ext <;> simp [mul, yVar]

/-- The integral reduced basis is indexed by `(a,b)` with `b=0` or `b=1`. -/
abbrev PoleIndex := ℕ × Fin 2

def poleWeight (i : PoleIndex) : ℕ := 2*i.1+3*i.2.val

theorem poleWeight_injective : Function.Injective poleWeight := by
  rintro ⟨a,b⟩ ⟨c,d⟩ h
  dsimp [poleWeight] at h
  have hb := b.isLt
  have hd := d.isLt
  have hbd : b.val = d.val := by omega
  have hac : a = c := by omega
  exact Prod.ext hac (Fin.ext hbd)

/-- The single gap of the lemniscate pole semigroup is `1`. -/
theorem poleWeight_ne_one (i : PoleIndex) : poleWeight i ≠ 1 := by
  have := i.2.isLt
  dsimp [poleWeight]
  omega

theorem exists_poleWeight_iff (n : ℕ) : (∃ i : PoleIndex, poleWeight i = n) ↔ n ≠ 1 := by
  constructor
  · rintro ⟨i,rfl⟩
    exact poleWeight_ne_one i
  · intro hn
    by_cases heven : n%2=0
    · refine ⟨(n/2,0), ?_⟩
      dsimp [poleWeight]
      omega
    · refine ⟨((n-3)/2,1), ?_⟩
      dsimp [poleWeight]
      omega

/-- Exactly the normal-form basis terms of pole weight at most `N`. -/
def basisIndices (N : ℕ) : Finset PoleIndex :=
  ((Finset.range (N+1)).product Finset.univ).filter fun i => poleWeight i ≤ N

theorem mem_basisIndices_iff (N : ℕ) (i : PoleIndex) :
    i ∈ basisIndices N ↔ poleWeight i ≤ N := by
  rcases i with ⟨a,b⟩
  simp only [basisIndices, Finset.mem_filter, Finset.product_eq_sprod, Finset.mem_product, Finset.mem_range,
    Finset.mem_univ, and_true]
  constructor
  · exact And.right
  · intro h
    constructor
    · dsimp [poleWeight] at h
      omega
    · exact h

theorem image_poleWeight_basisIndices (N : ℕ) :
    (basisIndices N).image poleWeight = (Finset.range (N+1)).erase 1 := by
  ext n
  simp only [Finset.mem_image, Finset.mem_erase, Finset.mem_range]
  constructor
  · rintro ⟨i,hi,rfl⟩
    exact ⟨poleWeight_ne_one i, Nat.lt_succ_of_le ((mem_basisIndices_iff N i).mp hi)⟩
  · rintro ⟨hn,hN⟩
    obtain ⟨i,rfl⟩ := (exists_poleWeight_iff n).mpr hn
    exact ⟨i,(mem_basisIndices_iff N i).mpr (Nat.le_of_lt_succ hN),rfl⟩

/-- There are exactly `N` affine elliptic basis terms of pole weight at most
`N` for every positive `N`.  This is the genus-one Hilbert-function count. -/
theorem card_basisIndices (N : ℕ) (hN : 1 ≤ N) : (basisIndices N).card = N := by
  have hi := Finset.card_image_of_injective (basisIndices N) poleWeight_injective
  rw [image_poleWeight_basisIndices] at hi
  rw [Finset.card_erase_of_mem (by simp; omega), Finset.card_range] at hi
  omega


/-- The even component of the vector field, expanded in ordinary polynomials. -/
theorem invariantD_fst_expanded (p : NormalForm R) :
    (invariantD p).1 =
      C 3 * (X^2*p.2) - p.2 + C 2 * (X^3*p.2.derivative) -
        C 2 * (X*p.2.derivative) := by
  simp only [invariantD, cubic, derivative_sub, derivative_X, derivative_X_pow]
  simp only [map_ofNat]
  norm_num
  simp only [map_ofNat]
  ring

/-- The top coefficient cannot cancel in the even component: its integer
multiplier is `2*n+3`, where `n` is the degree of the odd coefficient. -/
theorem invariantD_fst_top_coeff (p : NormalForm R) :
    (invariantD p).1.coeff (p.2.natDegree+2) =
      (2*(p.2.natDegree : R)+3)*p.2.leadingCoeff := by
  rw [invariantD_fst_expanded]
  have hz : p.2.coeff (p.2.natDegree+2) = 0 :=
    coeff_eq_zero_of_natDegree_lt (by omega)
  cases hn : p.2.natDegree with
  | zero =>
    have hg := eq_C_of_natDegree_eq_zero hn
    rw [hg]
    simp [coeff_X_pow]
  | succ n =>
    have hz' : p.2.coeff (n+3) = 0 := by simpa [hn, Nat.add_assoc] using hz
    have hX : (X*p.2.derivative).coeff (n+3) = 0 := by
      rw [show n+3=(n+2)+1 by omega, coeff_X_mul, coeff_derivative]
      simp only [show n+2+1=n+3 by omega, hz', zero_mul]
    simp only [coeff_add, coeff_sub, coeff_C_mul,
      coeff_X_pow_mul', show 2 ≤ n+3 by omega, ite_true, show n+3-2=n+1 by omega,
      show 3 ≤ n+3 by omega, hX,
      coeff_derivative, hz', mul_zero, sub_zero]
    simp only [show n+3-3=n by omega,
      show p.2.coeff (n+1)=p.2.leadingCoeff by simpa [hn] using p.2.coeff_natDegree]
    push_cast
    ring

/-- No polynomial normal form is a primitive of a nonzero constant for the
invariant vector field, in characteristic zero. -/
theorem invariantD_ne_nonzero_constant [IsDomain R] [CharZero R]
    (p : NormalForm R) (c : R) (hc : c ≠ 0) :
    invariantD p ≠ (C c,0) := by
  intro h
  have hf := congrArg Prod.fst h
  by_cases hg : p.2 = 0
  · have hc0 := congrArg (fun f : Polynomial R => f.coeff 0) hf
    simp only [invariantD, hg, mul_zero, derivative_zero, add_zero, coeff_zero,
      coeff_C_zero] at hc0
    exact hc hc0.symm
  · have htop := congrArg (fun f : Polynomial R => f.coeff (p.2.natDegree+2)) hf
    rw [invariantD_fst_top_coeff] at htop
    have hidx : p.2.natDegree+2 ≠ 0 := by omega
    rw [coeff_C, ite_eq_right hidx] at htop
    have hlead : p.2.leadingCoeff ≠ 0 := leadingCoeff_ne_zero.mpr hg
    have hmult : (2*(p.2.natDegree : R)+3) ≠ 0 := by
      exact_mod_cast (show 2*p.2.natDegree+3 ≠ 0 by omega)
    exact (mul_ne_zero hmult hlead) htop

end
end QuadraticPi.LemniscatePoleBasis


==> anc/lean/QuadraticPi/LemniscatePrimeGeometry.lean <==
import QuadraticPi.LemniscatePersistentIdeals
import OAI.NumberTheory.PiExponent.Jets.PrimeNormalCotangent
import Mathlib.Analysis.Complex.Polynomial.Basic

/-!
# Common intrinsic geometry in the actual prime-local residue field

Both local-length estimates use Q.ResidueField, primeResidueMap Q and the same
intrinsic tangent quotient defined here. The alternative FractionRing quotient
field is not silently identified with this field.
-/
set_option autoImplicit false

namespace QuadraticPi.LemniscatePrimeGeometry
noncomputable section
open OAI.PiExponent OAI.PiExponent.NormalBasisRigidity
open LemniscateInterpolation LemniscatePersistentPolynomial
open LemniscateCompactification.Elliptic

variable {m : ℕ} (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]

def primeX : Q.ResidueField := primeResidueMap Q (MvPolynomial.X 0)
def primeY : Q.ResidueField := primeResidueMap Q (MvPolynomial.X (0 : Fin (m+1)).succ)
def primeAdditive (i : Fin m) : Q.ResidueField :=
  primeResidueMap Q (MvPolynomial.X i.succ.succ)
def primeJacobian : Q.ResidueField := 3 * primeX Q ^ 2 - 1

def jacobianPolynomial (m : ℕ) : EllipticPolynomial m :=
  3 * MvPolynomial.X (0 : Fin (m+2)) ^ 2 - 1

def intrinsicTangent : Submodule Q.ResidueField (Fin (m+1) → Q.ResidueField) :=
  intrinsicPolynomialTangent (primeX Q) (primeY Q) (primeAdditive Q) Q

def coordinateNormal (i : Fin (m+1)) :=
  (intrinsicTangent Q).mkQ (Pi.basisFun Q.ResidueField _ i)

def frameNormal (hJ : primeJacobian Q ≠ 0) (i : Fin (m+1)) :=
  (intrinsicTangent Q).mkQ (frameBasis m (primeJacobian Q) hJ i)

theorem aeval_primePoint :
    MvPolynomial.aeval (ambientPoint (primeX Q) (primeY Q) (primeAdditive Q)) =
      primeResidueMap Q := by
  ext i
  cases i using Fin.cases with
  | zero => simp only [MvPolynomial.aeval_X, ambientPoint, Fin.cases_zero, primeX]
  | succ i =>
    cases i using Fin.cases <;>
      simp only [MvPolynomial.aeval_X, ambientPoint, Fin.cases_succ, Fin.cases_zero,
        primeY, primeAdditive]

theorem primePoint_kernel (p : EllipticPolynomial m) :
    MvPolynomial.aeval (ambientPoint (primeX Q) (primeY Q) (primeAdditive Q)) p = 0 ↔ p ∈ Q := by
  rw [aeval_primePoint]
  exact Ideal.algebraMap_residueField_eq_zero

theorem primeJacobian_ne_zero (hJ : jacobianPolynomial m ∉ Q) : primeJacobian Q ≠ 0 := by
  intro hz
  apply hJ
  apply Ideal.algebraMap_residueField_eq_zero.mp
  change primeResidueMap Q (jacobianPolynomial m) = 0
  simpa only [jacobianPolynomial, map_sub, map_mul, map_pow, map_ofNat, map_one,
    primeJacobian, primeX] using hz

theorem prime_cubic (hcurve : relationIdeal m ≤ Q) :
    primeY Q ^ 2 = primeX Q ^ 3 - primeX Q := by
  have hmem : relation m ∈ Q := hcurve (Ideal.subset_span (Set.mem_singleton _))
  have hzero : primeResidueMap Q (relation m) = 0 :=
    Ideal.algebraMap_residueField_eq_zero.mpr hmem
  simp only [relation, map_add, map_sub, map_pow] at hzero
  change primeY Q ^ 2 - primeX Q ^ 3 + primeX Q = 0 at hzero
  linear_combination hzero

theorem intrinsicTangent_ne_top (hstrict : relationIdeal m < Q) :
    intrinsicTangent Q ≠ ⊤ :=
  LemniscateIntrinsicNormal.intrinsic_ne_top_of_strict_component
    (primeX Q) (primeY Q) (primeAdditive Q) Q (primePoint_kernel Q) hstrict

set_option maxHeartbeats 800000 in
/-- The exact coordinate basis required by prime weighted Bezout, now in the
prime-local residue field used by the length comparison. -/
theorem augmented_coordinate_normal_basis
    (hcurve : relationIdeal m ≤ Q) (hJ : primeJacobian Q ≠ 0)
    (A : Finset (Fin (m+1)))
    (hA : IsNormalBasis (K := Q.ResidueField) (coordinateNormal Q) A) :
    IsNormalBasis (K := Q.ResidueField)
      (fun i : Fin (m+2) => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField (Fin (m+2)) i)) (insert 0 (A.image Fin.succ)) := by
  have hc : cubicRelation (C := ℂ) m ∈ Q :=
    hcurve (Ideal.subset_span (Set.mem_singleton _))
  change IsNormalBasis (K := Q.ResidueField)
    (fun i => (intrinsicPolynomialTangent (primeX Q) (primeY Q) (primeAdditive Q) Q).mkQ
      (Pi.basisFun Q.ResidueField _ i)) A at hA
  let P : (EllipticPolynomial m →ₐ[ℂ] Q.ResidueField) → Prop := fun e =>
    IsNormalBasis (K := Q.ResidueField)
      (fun i : Fin (m+2) => (polynomialTangent e Q).mkQ
        (Pi.basisFun Q.ResidueField (Fin (m+2)) i)) (insert 0 (A.image Fin.succ))
  have hh : P (MvPolynomial.aeval (ambientPoint (primeX Q) (primeY Q) (primeAdditive Q))) :=
    polynomial_augmented_coordinate_normal_basis (C := ℂ) (E := Q.ResidueField)
    (primeX Q) (primeY Q) (primeAdditive Q) hJ Q hc A hA
  exact Eq.mp (congrArg P (aeval_primePoint Q)) hh

/-- Normal product exclusion now acts in exactly the same residue field as
both prime-local length estimates. -/
theorem constant_projection_of_exclusion
    (hstrict : relationIdeal m < Q) (hJ : primeJacobian Q ≠ 0)
    (hexclude : ∀ A B : Finset (Fin (m+1)),
      IsNormalBasis (K := Q.ResidueField) (coordinateNormal Q) A →
      IsNormalBasis (K := Q.ResidueField) (frameNormal Q hJ) B →
      ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
      (∀ j, i < j → (j ∈ A ↔ j ∈ B)) → False) :
    ∃ a b : ℂ, algebraMap ℂ Q.ResidueField a = primeX Q ∧
      algebraMap ℂ Q.ResidueField b = primeY Q := by
  letI : Algebra.EssFiniteType ℂ Q.ResidueField :=
    Algebra.EssFiniteType.comp ℂ (EllipticPolynomial m) Q.ResidueField
  exact constant_projection_of_polynomial_normal_separation
    (primeX Q) (primeY Q) (primeAdditive Q) (prime_cubic Q hstrict.le) hJ Q
    (fun p hp => (primePoint_kernel Q p).mpr hp)
    (intrinsicTangent_ne_top Q hstrict) hexclude

end
end QuadraticPi.LemniscatePrimeGeometry


==> anc/lean/QuadraticPi/LemniscatePrimeLower.lean <==
import QuadraticPi.LemniscatePrimeGeometry
import QuadraticPi.LemniscateTransverseFrame
import OAI.NumberTheory.PiExponent.Jets.OrdinaryTaylor
import OAI.NumberTheory.PiExponent.Jets.PrimeTaylorCotangent
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity
import OAI.NumberTheory.PiExponent.Approximation.CoordinateSliceComparison

/-!
# Actual elliptic prime-local rectangular multiplicity

The Taylor homomorphism uses the concrete polynomial elliptic frame and is
localized at the actual polynomial prime. Intrinsic normal independence is
transported by the tangent graph. The lower bound is derived from Taylor jets;
no interpolation or multiplicity estimate is assumed.
-/
set_option autoImplicit false

namespace QuadraticPi.LemniscatePrimeLower
noncomputable section
open scoped BigOperators
open OAI.PiExponent OAI.PiExponent.NormalBasisRigidity
open OAI.PiExponent.DerivativeIdeals OAI.PiExponent.CommutingTaylor
open OAI.PiExponentApprox.TransverseMultiplicity
open LemniscateInterpolation LemniscateGeometryFrame LemniscatePrimeGeometry
open LemniscateTransverseNormal LemniscateTransverseFrame
open LemniscateCompactification.Elliptic LemniscatePersistentIdeals

variable {m : ℕ}

/-- Scalar restriction of the actual cubic-tangent polynomial frame. -/
def rationalFrame (m : ℕ) (i : Fin (m+1)) :
    Derivation ℚ (EllipticPolynomial m) (EllipticPolynomial m) :=
  (polynomialFrame m i).restrictScalars ℚ

@[simp] theorem rationalFrame_apply (m : ℕ) (i : Fin (m+1))
    (p : EllipticPolynomial m) : rationalFrame m i p = polynomialFrame m i p := rfl

theorem rationalFrame_word (m : ℕ) (word : List (Fin (m+1)))
    (p : EllipticPolynomial m) :
    wordDerivative (rationalFrame m) word p = wordDerivative (polynomialFrame m) word p := rfl

def residueFrame (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hJ : primeJacobian Q ≠ 0) (i : Fin (m+1)) : Fin (m+2) → Q.ResidueField :=
  graphEmbedding (2 * primeY Q / primeJacobian Q)
    (frameBasis m (primeJacobian Q) hJ i)

theorem residue_polynomialFrame_dot
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hJ : primeJacobian Q ≠ 0) (j : Fin (m+1)) (p : EllipticPolynomial m) :
    primeResidueMap Q (polynomialFrame m j p) =
      ∑ i, residueFrame Q hJ j i * primeResidueMap Q (MvPolynomial.pderiv i p) := by
  classical
  refine Fin.cases ?_ (fun l => ?_) j
  · rw [polynomialFrame_zero, polynomialDerivation_apply, map_add, map_add,
      map_mul, map_mul, map_sum, Fin.sum_univ_succ]
    simp only [residueFrame, graphEmbedding, LinearMap.coe_mk, AddHom.coe_mk,
      Fin.cases_zero, Fin.cases_succ, frameBasis_zero_zero]
    rw [Fin.sum_univ_succ]
    simp only [frameBasis_zero_zero, frameBasis_zero_succ, one_mul]
    simp only [map_mul, map_ofNat, map_sub, map_pow, map_one]
    change (2 * primeY Q) * _ + primeJacobian Q * _ + _ =
      (2 * primeY Q / primeJacobian Q * primeJacobian Q) * _ +
        (primeJacobian Q * _ + _)
    rw [div_mul_cancel₀ _ hJ]
    ring
  · rw [polynomialFrame_succ]
    simp [residueFrame, graphEmbedding, frameBasis_succ,
      Fin.sum_univ_succ, Pi.basisFun_apply, Pi.single_apply]

theorem residueFrame_normal_independent
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hcurve : relationIdeal m ≤ Q) (hJ : primeJacobian Q ≠ 0)
    {k : ℕ} (B : Fin k → Fin (m+1))
    (hB : LinearIndependent Q.ResidueField (fun j => frameNormal Q hJ (B j))) :
    LinearIndependent Q.ResidueField
      (fun j => (polynomialTangent (primeResidueMap Q) Q).mkQ (residueFrame Q hJ (B j))) := by
  have hg := LemniscatePersistentPolynomial.polynomialTangent_eq_graph
    (primeX Q) (primeY Q) (primeAdditive Q) hJ Q
    (hcurve (Ideal.subset_span (Set.mem_singleton _)))
  rw [aeval_primePoint] at hg
  rw [hg]
  exact graphLifted_normal_independent _ _ _ hB

def polynomialTaylor (k : ℕ) (B : Fin k → Fin (m+1))
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime] :
    EllipticPolynomial m →+* MvPowerSeries (Fin k) Q.ResidueField :=
  residueTaylorFin k (fun j => rationalFrame m (B j))
    (algebraMap (EllipticPolynomial m) Q.ResidueField)

@[simp] theorem polynomialTaylor_constant (k : ℕ) (B : Fin k → Fin (m+1))
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime] (p : EllipticPolynomial m) :
    MvPowerSeries.constantCoeff (polynomialTaylor k B Q p) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField
        (algebraMap (EllipticPolynomial m) (Localization.AtPrime Q) p) := by
  rw [← IsScalarTower.algebraMap_apply]
  exact constantCoeff_residueTaylorFin k _ _ p

def localTaylor (k : ℕ) (B : Fin k → Fin (m+1))
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime] :
    Localization.AtPrime Q →+* MvPowerSeries (Fin k) Q.ResidueField :=
  localizedTaylorMap Q.primeCompl (polynomialTaylor k B Q)
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) (polynomialTaylor_constant k B Q)

@[simp] theorem localTaylor_constant (k : ℕ) (B : Fin k → Fin (m+1))
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime] (x : Localization.AtPrime Q) :
    MvPowerSeries.constantCoeff (localTaylor k B Q x) =
      algebraMap (Localization.AtPrime Q) Q.ResidueField x :=
  RingHom.congr_fun (localizedTaylorMap_constant Q.primeCompl
    (polynomialTaylor k B Q) (algebraMap (Localization.AtPrime Q) Q.ResidueField)
    (polynomialTaylor_constant k B Q)) x

theorem localTaylor_firstCoefficient (k : ℕ) (B : Fin k → Fin (m+1))
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hJ : primeJacobian Q ≠ 0) (j : Fin k) (x : Localization.AtPrime Q) :
    MvPowerSeries.coeff (Finsupp.single j 1) (localTaylor k B Q x) =
      primeLocalDirectional Q (residueFrame Q hJ (B j)) x := by
  apply prime_localizedTaylor_firstCoefficient Q (polynomialTaylor k B Q)
    (polynomialTaylor_constant k B Q) (fun j => residueFrame Q hJ (B j))
  intro l p
  change MvPowerSeries.coeff (Finsupp.single l 1)
    (residueTaylorFin k (fun j => rationalFrame m (B j))
      (algebraMap (EllipticPolynomial m) Q.ResidueField) p) = _
  rw [coeff_single_residueTaylorFin, rationalFrame_apply]
  exact residue_polynomialFrame_dot Q hJ (B l) p

/-- The actual elliptic frame yields the rectangular local-length lower bound
from persistence on an arbitrary polynomial ideal. -/
theorem prime_rectangular_length_lower {k : ℕ}
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hcurve : relationIdeal m ≤ Q) (hJ : primeJacobian Q ≠ 0)
    (B : Fin k → Fin (m+1))
    (hB : LinearIndependent Q.ResidueField (fun j => frameNormal Q hJ (B j)))
    (I : Ideal (EllipticPolynomial m)) (cost : Fin (m+1) → ℝ)
    (box : Fin k → ℕ) (delta : ℝ)
    (hbox : ∀ i, 2 ≤ box i) (hcost : ∀ i, 0 ≤ cost i)
    (hbudget : ∑ i, ((box i - 1 : ℕ) : ℝ) * cost (B i) ≤ delta)
    (hvanish : ∀ p ∈ I, ∀ word : List (Fin (m+1)), wordCost cost word ≤ delta →
      wordDerivative (polynomialFrame m) word p ∈ Q) :
    (∏ i, box i : ℕ) ≤ CoordinateSliceComparison.primeLength Q I := by
  have hambient := residueFrame_normal_independent Q hcurve hJ B hB
  have hCot := prime_rectangular_mapCotangent_surjective Q (localTaylor k B Q)
    (localTaylor_constant k B Q) (fun j => residueFrame Q hJ (B j)) hambient
    (localTaylor_firstCoefficient k B Q hJ) box hbox
  have hP : IsLocalRing.maximalIdeal (Localization.AtPrime Q) ≤
      RingHom.ker (algebraMap (Localization.AtPrime Q) Q.ResidueField) := by
    rw [show RingHom.ker (algebraMap (Localization.AtPrime Q) Q.ResidueField) =
      IsLocalRing.maximalIdeal (Localization.AtPrime Q) from IsLocalRing.ker_residue]
  apply rectangularTaylor_length_lower box (rectangularPositive box hbox)
    (localTaylor k B Q) (algebraMap (Localization.AtPrime Q) Q.ResidueField)
    IsLocalRing.residue_surjective (localTaylor_constant k B Q)
    (IsLocalRing.maximalIdeal (Localization.AtPrime Q)) _ hP hCot
  apply localizedTaylorMap_ideal_le Q.primeCompl (polynomialTaylor k B Q)
    (algebraMap (Localization.AtPrime Q) Q.ResidueField) (polynomialTaylor_constant k B Q)
  apply OrdinaryTaylor.residueTaylor_ideal_le (rationalFrame m) k B
    (algebraMap (EllipticPolynomial m) Q.ResidueField) I cost box delta hcost hbudget
  intro p hp word hw
  rw [rationalFrame_word]
  exact Ideal.algebraMap_residueField_eq_zero.mpr (hvanish p hp word hw)

/-- Ceiling rectangles use exactly the prescribed derivative budget delta. -/
theorem prime_rectangularCutoff_length_lower {k : ℕ} (hk : 0 < k)
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hcurve : relationIdeal m ≤ Q) (hJ : primeJacobian Q ≠ 0)
    (B : Fin k → Fin (m+1))
    (hB : LinearIndependent Q.ResidueField (fun j => frameNormal Q hJ (B j)))
    (I : Ideal (EllipticPolynomial m)) (cost : Fin (m+1) → ℝ)
    (delta : ℝ) (hdelta : 0 < delta) (hcost : ∀ i, 0 < cost i)
    (hbox : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) delta i)
    (hvanish : ∀ p ∈ I, ∀ word : List (Fin (m+1)), wordCost cost word ≤ delta →
      wordDerivative (polynomialFrame m) word p ∈ Q) :
    (∏ i, rectangularCutoff (fun j => cost (B j)) delta i : ℕ) ≤
      CoordinateSliceComparison.primeLength Q I := by
  apply prime_rectangular_length_lower Q hcurve hJ B hB I cost _ delta
    hbox (fun i => (hcost i).le) _ hvanish
  exact TransverseWeightedMultiplicity.rectangularCutoff_budget hk _
    (fun j => hcost (B j)) delta hdelta

/-- For the genuine persistent elliptic ideals, inclusion of the next level
proves every required derivative vanishing. -/
theorem persistent_elliptic_rectangularCutoff_length_lower {k : ℕ} (hk : 0 < k)
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hJ : primeJacobian Q ≠ 0) (B : Fin k → Fin (m+1))
    (hB : LinearIndependent Q.ResidueField (fun j => frameNormal Q hJ (B j)))
    (cost : Fin (m+1) → ℝ) (bound delta : ℝ) (F : EllipticPolynomial m)
    (hdelta : 0 < delta) (hcost : ∀ i, 0 < cost i)
    (hbox : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) delta i)
    (hnext : ellipticDerivativeIdeal cost (bound + delta) F ≤ Q) :
    (∏ i, rectangularCutoff (fun j => cost (B j)) delta i : ℕ) ≤
      CoordinateSliceComparison.primeLength Q (ellipticDerivativeIdeal cost bound F) := by
  have hcurve : relationIdeal m ≤ Q := le_trans le_sup_left hnext
  apply prime_rectangularCutoff_length_lower hk Q hcurve hJ B hB _ cost delta
    hdelta hcost hbox
  intro p hp word hw
  apply hnext
  exact fixedDerivativeIdeal_mono (relationIdeal m) (polynomialFrame m) cost F
    (show bound + wordCost cost word ≤ bound + delta by linarith)
    (word_mem_fixedDerivativeIdeal (relationIdeal m) (polynomialFrame m)
      (elliptic_relationIdeal_stable m) cost (fun i => (hcost i).le) bound F p word hp)

/-- Direct interface for the prime extracted at consecutive persistent levels. -/
theorem persistent_component_rectangularCutoff_length_lower {k : ℕ} (hk : 0 < k)
    (Q : Ideal (EllipticPolynomial m)) [Q.IsPrime]
    (hJ : primeJacobian Q ≠ 0) (B : Fin k → Fin (m+1))
    (hB : LinearIndependent Q.ResidueField (fun j => frameNormal Q hJ (B j)))
    (cost : Fin (m+1) → ℝ) (r : ℕ) (delta : ℝ) (F : EllipticPolynomial m)
    (hdelta : 0 < delta) (hcost : ∀ i, 0 < cost i)
    (hbox : ∀ i, 2 ≤ rectangularCutoff (fun j => cost (B j)) delta i)
    (hnext : Q ∈ (ellipticDerivativeIdeal cost (((r : ℝ)+1)*delta) F).minimalPrimes) :
    (∏ i, rectangularCutoff (fun j => cost (B j)) delta i : ℕ) ≤
      CoordinateSliceComparison.primeLength Q
        (ellipticDerivativeIdeal cost ((r : ℝ)*delta) F) := by
  apply persistent_elliptic_rectangularCutoff_length_lower hk Q hJ B hB cost _ delta F
    hdelta hcost hbox
  simpa only [add_mul, one_mul] using hnext.le

/-- The finite box-size condition is uniform in every possible intrinsic
normal frame for the epsilon*N/(m+3) persistent-component budget. -/
theorem eventually_uniform_component_rectangles_two_le
    (cost : Fin (m+1) → ℝ) (hcost : ∀ i, 0 < cost i)
    (epsilon : ℝ) (hepsilon : 0 < epsilon) :
    ∀ᶠ N : ℝ in Filter.atTop, ∀ k : ℕ, 0 < k → k ≤ m →
      ∀ B : Fin k → Fin (m+1), ∀ i,
        2 ≤ rectangularCutoff (fun j => cost (B j))
          (epsilon * N / ((m : ℝ)+3)) i := by
  have hden : (0 : ℝ) < (m : ℝ)+3 := by positivity
  have h := TransverseWeightedMultiplicity.eventually_uniform_rectangularCutoff_two_le
    m cost hcost (epsilon / ((m : ℝ)+3)) (div_pos hepsilon hden)
  filter_upwards [h] with N hN
  intro k hk hkm B i
  simpa only [div_mul_eq_mul_div] using hN k hk hkm B i

end
end QuadraticPi.LemniscatePrimeLower


==> anc/lean/QuadraticPi/LemniscatePrimeUpper.lean <==
import QuadraticPi.LemniscatePrimeGeometry
import QuadraticPi.LemniscateTransversePrime
import QuadraticPi.LemniscateTransverseElliptic
import QuadraticPi.LemniscateWeightedDerivation
import QuadraticPi.PAWeightGeometry
import QuadraticPi.LemniscateGrowthBudget
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices
import QuadraticPi.LemniscateCompactificationWeighted

/-!
# Actual upper multiplicity bounds for persistent elliptic derivative ideals

The fixed cubic is retained in the generator family, its degree is charged only
once, and intrinsic normal coordinate products are computed exactly. Elliptic
source-degree inflation is proved from the concrete derivative words.
-/
namespace QuadraticPi.LemniscatePrimeUpper
open OAI OAI.PiExponent
open OAI.PiExponent.DerivativeIdeals OAI.PiExponent.CoordinateSliceComparison
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.CoordinateFiniteSlice
open LemniscateInterpolation LemniscateGeometryFrame LemniscatePersistentIdeals
open LemniscateWeightedDerivation PAWeightGeometry
open LemniscateCompactification.Elliptic
open scoped BigOperators
noncomputable section

/-- Actual real costs of the elliptic differential frame. -/
def jetCosts (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) :
    Fin (B.m+1) → ℝ := fun i => (SeparatedWeightPA.jetWeights B w i : ℝ)

/-- The growth factor used by the elliptic contact budget. -/
def grow (B : SeparatedWeightPA.BaseData) (sigma : ℚ) : ℚ :=
  1+(B.w0/B.v0)*LemniscateGrowthBudget.epsilon sigma B.w0 B.v0

theorem grow_ge_one (B : SeparatedWeightPA.BaseData) (sigma : ℚ) (hsigma : 0 < sigma) :
    1 ≤ grow B sigma := by
  have he := LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos
  dsimp [grow]
  exact le_add_of_nonneg_right (mul_nonneg (div_pos B.w0_pos B.v0_pos).le he.le)

theorem grow_lt_three_halves (B : SeparatedWeightPA.BaseData) (sigma : ℚ)
    (hsigma : 0 < sigma) : grow B sigma < 3/2 :=
  LemniscateGrowthBudget.growth_factor_lt_three_halves sigma B.w0 B.v0
    hsigma B.w0_pos B.v0_pos

/-- Add the dependent x normal to an intrinsic normal index set. -/
def augmented {m : ℕ} (A : Finset (Fin (m+1))) : Finset (Fin (m+2)) :=
  insert 0 (A.image Fin.succ)

@[simp] theorem card_augmented {m : ℕ} (A : Finset (Fin (m+1))) :
    (augmented A).card = A.card+1 := by
  classical
  have hzero : (0 : Fin (m+2)) ∉ A.image Fin.succ := by simp
  simp only [augmented, Finset.card_insert_of_notMem hzero,
    Finset.card_image_of_injective A (Fin.succ_injective _)]

theorem sourceWeights_succ_factor (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (i : Fin (B.m+1)) :
    sourceWeights B w i.succ = (if i=0 then 3 else 1)*degreeWeights B w i := by
  cases i using Fin.cases with
  | zero => rw [sourceWeights_y]; simp [degreeWeights]
  | succ i => simp [sourceWeights, degreeWeights]

/-- Exact product, including the cubic-direction factor. -/
theorem augmented_weight_product (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (A : Finset (Fin (B.m+1))) :
    (∏ i ∈ augmented A, (sourceWeights B w i : ℝ)) =
      (2*(B.w0 : ℝ))*(if 0∈A then 3 else 1)*∏ i∈A,(degreeWeights B w i : ℝ) := by
  classical
  have hzero : (0 : Fin (B.m+2)) ∉ A.image Fin.succ := by simp
  rw [augmented, Finset.prod_insert hzero,
    Finset.prod_image (fun _ _ _ _ h => Fin.succ_injective _ h)]
  simp only [sourceWeights_x, sourceWeights_succ_factor, Rat.cast_mul, apply_ite,
    Rat.cast_ofNat, Rat.cast_one]
  rw [Finset.prod_mul_distrib, Finset.prod_ite_eq']
  by_cases ha : (0 : Fin (B.m+1)) ∈ A <;> simp only [ha,ite_true,ite_false] <;> ring

/-- The fixed cubic and all bounded derivative words, as an actual family. -/
def generators (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (bound : ℝ) (F : EllipticPolynomial B.m) :
    Option {word : List (Fin (B.m+1)) // wordCost (jetCosts B w) word ≤ bound} →
      EllipticPolynomial B.m :=
  fun i => match i with
  | none => relation B.m
  | some word => wordDerivative (polynomialFrame B.m) word.val F

theorem span_generators (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (bound : ℝ) (F : EllipticPolynomial B.m) :
    Ideal.span (Set.range (generators B w bound F)) =
      ellipticDerivativeIdeal (jetCosts B w) bound F := by
  have hrange : Set.range (generators B w bound F) =
      {relation B.m} ∪ {g | ∃ word, wordCost (jetCosts B w) word ≤ bound ∧
        wordDerivative (polynomialFrame B.m) word F = g} := by
    ext g
    constructor
    · rintro ⟨i,rfl⟩
      cases i with
      | none => exact Or.inl rfl
      | some word => exact Or.inr ⟨word.val,word.property,rfl⟩
    · rintro (rfl | ⟨word,hw,rfl⟩)
      · exact ⟨none,rfl⟩
      · exact ⟨some ⟨word,hw⟩,rfl⟩
  rw [hrange, Ideal.span_union]
  rfl

theorem wordCost_cast (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (word : List (Fin (B.m+1))) :
    (((word.map (SeparatedWeightPA.jetWeights B w)).sum : ℚ) : ℝ) =
      wordCost (jetCosts B w) word := by
  induction word with
  | nil => simp [wordCost]
  | cons i word ih =>
      simpa [wordCost,jetCosts] using
        congrArg (fun x : ℝ => (SeparatedWeightPA.jetWeights B w i : ℝ)+x) ih

/-- Every actual generator obeys the same inflated weighted support bound. -/
theorem generators_support_bound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) (sigma N : ℚ)
    (hsigma : 0 < sigma) (hN : 6*B.w0 ≤ N)
    (bound : ℝ) (hbound : bound ≤ (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N : ℚ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (j : Option {word : List (Fin (B.m+1)) // wordCost (jetCosts B w) word ≤ bound}) :
    ∀ e ∈ (generators B w bound F j).support,
      (∑ i∈e.support,(e i : ℝ)*(sourceWeights B w i : ℝ)) ≤ (grow B sigma*N : ℚ) := by
  cases j with
  | none =>
      have hN0 : 0 < N := lt_of_lt_of_le (mul_pos (by norm_num) B.w0_pos) hN
      have hgrow : 6*(B.w0 : ℝ) ≤ ((grow B sigma*N : ℚ) : ℝ) := by
        exact_mod_cast hN.trans (by nlinarith [grow_ge_one B sigma hsigma])
      have hh := LemniscateTransverseElliptic.equation_supportBound (k := ℂ)
        B.m B.w0 B.w0_pos.le w
      intro e he
      have h := hh e he
      apply le_trans _ hgrow
      simpa only [WeightedSliceDegree.SupportBound,Finsupp.weight_apply,Finsupp.sum,
        nsmul_eq_mul, LemniscateTransverseElliptic.weights, sourceWeights] using h
  | some word =>
      have hbudget : (word.val.map (SeparatedWeightPA.jetWeights B w)).sum ≤
          LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N := by
        have hR := word.property.trans hbound
        rw [← wordCost_cast] at hR
        exact_mod_cast hR
      have hdeg := polynomialFrameWord_supportBound_of_contactBudget B w
        (fun i => (hw i).le) N (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N)
        F hF word.val hbudget
      intro e he
      have hq : Finsupp.weight (sourceWeights B w) e ≤ grow B sigma*N := by
        have h := hdeg e he
        simpa only [grow,add_mul,one_mul,mul_assoc] using h
      have hR : ((Finsupp.weight (sourceWeights B w) e : ℚ) : ℝ) ≤
          ((grow B sigma*N : ℚ) : ℝ) := by exact_mod_cast hq
      simpa only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul,
        Rat.cast_sum, Rat.cast_mul, Rat.cast_natCast] using hR

/-- The actual persistent ideal obeys the exact intrinsic product bound.
The cubic costs 1 when y is among the normal coordinates and 3 otherwise. -/
theorem primeLength_product_upper_exact (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) (sigma N : ℚ)
    (hsigma : 0 < sigma) (hN : 6*B.w0 ≤ N)
    (bound : ℝ) (hbound : bound ≤ (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N : ℚ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (Q : Ideal (EllipticPolynomial B.m)) [Q.IsPrime]
    (hQ : Q ∈ (ellipticDerivativeIdeal (jetCosts B w) bound F).minimalPrimes)
    (hJ : LemniscatePrimeGeometry.primeJacobian Q ≠ 0)
    (A : Finset (Fin (B.m+1)))
    (hA : IsNormalBasis (K := Q.ResidueField) (LemniscatePrimeGeometry.coordinateNormal Q) A) :
    ∃ L : ℕ,
      primeLength Q (ellipticDerivativeIdeal (jetCosts B w) bound F) = (L : ℕ∞) ∧
      (L : ℝ) * ∏ i∈A,(degreeWeights B w i : ℝ) ≤
        (if 0∈A then 1 else 3) * ((grow B sigma*N : ℚ) : ℝ)^A.card := by
  classical
  have hcurve : relationIdeal B.m ≤ Q := le_trans le_sup_left hQ.le
  have hnormal := LemniscatePrimeGeometry.augmented_coordinate_normal_basis Q hcurve hJ A hA
  have hcard : 0 < (augmented A).card := by rw [card_augmented]; omega
  have hQ' : Q ∈ (Ideal.span (Set.range (generators B w bound F))).minimalPrimes := by
    rwa [span_generators]
  have hmem : relation B.m ∈ Ideal.span (Set.range (generators B w bound F)) :=
    Ideal.subset_span ⟨none,rfl⟩
  have hslicene := LemniscateTransversePrime.enumerated_elliptic_equation_ne_zero
    (augmented A) (residueCoordinates Q) (0 : Fin (B.m+2)) (0 : Fin (B.m+1)).succ
    (Finset.mem_insert_self _ _)
  have hw0 : (0 : ℝ) < B.w0 := by exact_mod_cast B.w0_pos
  have hN0 : 0 < N := lt_of_lt_of_le (mul_pos (by norm_num) B.w0_pos) hN
  have hM : (0 : ℝ) ≤ ((grow B sigma*N : ℚ) : ℝ) := by
    exact_mod_cast mul_nonneg (lt_of_lt_of_le (by norm_num) (grow_ge_one B sigma hsigma)).le hN0.le
  have hfixed : ∀ e ∈ (relation B.m).support,
      (∑ i∈e.support,(e i : ℝ)*(sourceWeights B w i : ℝ)) ≤ 6*(B.w0 : ℝ) := by
    intro e he
    have h := LemniscateTransverseElliptic.equation_supportBound (k := ℂ)
      B.m B.w0 B.w0_pos.le w e he
    simpa only [Finsupp.weight_apply,Finsupp.sum,nsmul_eq_mul,
      LemniscateTransverseElliptic.weights,sourceWeights] using h
  obtain ⟨L,hL,hu⟩ := LemniscateTransversePrime.weighted_prime_hypersurface_length_bound
    Q (augmented A) hcard hnormal (generators B w bound F) hQ'
    (relation B.m) hmem hslicene (sourceWeights B w) (sourceWeights_pos B w hw)
    (6*(B.w0 : ℝ)) ((grow B sigma*N : ℚ) : ℝ) (by positivity) hM hfixed
    (generators_support_bound B w hw sigma N hsigma hN bound hbound F hF)
  rw [span_generators] at hL
  refine ⟨L,hL,?_⟩
  have hprod : (0 : ℝ) < ∏ i∈augmented A,(sourceWeights B w i : ℝ) := by
    exact Finset.prod_pos (fun i _ => by exact_mod_cast sourceWeights_pos B w hw i)
  have hu' := (le_div_iff₀ hprod).mp hu
  rw [card_augmented, Nat.add_sub_cancel] at hu'
  rw [augmented_weight_product] at hu'
  by_cases hzero : (0 : Fin (B.m+1)) ∈ A
  · simp only [hzero,if_true,one_mul] at hu' ⊢
    apply (mul_le_mul_iff_right₀ (show (0 : ℝ) < 6*(B.w0 : ℝ) by positivity)).mp
    convert hu' using 1 <;> ring
  · simp only [hzero,if_false,mul_one] at hu' ⊢
    apply (mul_le_mul_iff_right₀ (show (0 : ℝ) < 2*(B.w0 : ℝ) by positivity)).mp
    convert hu' using 1 <;> ring

/-- Uniform form of the actual upper bound, convenient for normal-product
comparison. The sharper coefficient is retained in the preceding theorem. -/
theorem primeLength_product_upper (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 < w i) (sigma N : ℚ)
    (hsigma : 0 < sigma) (hN : 6*B.w0 ≤ N)
    (bound : ℝ) (hbound : bound ≤ (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0*N : ℚ))
    (F : EllipticPolynomial B.m) (hF : SupportBound (sourceWeights B w) N F)
    (Q : Ideal (EllipticPolynomial B.m)) [Q.IsPrime]
    (hQ : Q ∈ (ellipticDerivativeIdeal (jetCosts B w) bound F).minimalPrimes)
    (hJ : LemniscatePrimeGeometry.primeJacobian Q ≠ 0)
    (A : Finset (Fin (B.m+1)))
    (hA : IsNormalBasis (K := Q.ResidueField) (LemniscatePrimeGeometry.coordinateNormal Q) A) :
    ∃ L : ℕ,
      primeLength Q (ellipticDerivativeIdeal (jetCosts B w) bound F) = (L : ℕ∞) ∧
      (L : ℝ) * ∏ i∈A,(degreeWeights B w i : ℝ) ≤
        3 * ((grow B sigma*N : ℚ) : ℝ)^A.card := by
  classical
  obtain ⟨L,hL,hupper⟩ := primeLength_product_upper_exact
    B w hw sigma N hsigma hN bound hbound F hF Q hQ hJ A hA
  refine ⟨L,hL,hupper.trans ?_⟩
  have hN0 : 0 < N := lt_of_lt_of_le (mul_pos (by norm_num) B.w0_pos) hN
  have hM : (0 : ℝ) ≤ ((grow B sigma*N : ℚ) : ℝ) := by
    exact_mod_cast mul_nonneg (lt_of_lt_of_le (by norm_num) (grow_ge_one B sigma hsigma)).le hN0.le
  apply mul_le_mul_of_nonneg_right _ (pow_nonneg hM A.card)
  split_ifs <;> norm_num


end
end QuadraticPi.LemniscatePrimeUpper


==> anc/lean/QuadraticPi/LemniscateRationalRigidity.lean <==
import OAI.NumberTheory.PiExponent.Analysis.LogarithmicObstruction
import Mathlib.FieldTheory.IsAlgClosed.Basic
import Mathlib.FieldTheory.RatFunc.Degree
import QuadraticPi.LemniscatePoleBasis

/-!
Algebraic obstruction to a rational primitive of the invariant differential on
the lemniscate curve.  The proof excludes finite poles by their multiplicities,
then excludes polynomial solutions by their leading coefficient.
-/

namespace QuadraticPi.LemniscateRationalRigidity

noncomputable section
set_option autoImplicit false
open Polynomial

variable {K : Type*} [Field K] [CharZero K]

theorem denominator_has_no_root
    (h P Q : K[X]) (hQ : Q ≠ 0) (hcop : IsCoprime P Q)
    (hsimple : ∀ a : K, h.eval a = 0 → h.derivative.eval a ≠ 0)
    (heq : 2 * h * (P.derivative * Q - P * Q.derivative) +
      h.derivative * P * Q = Q ^ 2) :
    ∀ a : K, Q.eval a ≠ 0 := by
  intro a hQa
  obtain ⟨U, hfactor, hU⟩ := Q.exists_eq_pow_rootMultiplicity_mul_and_not_dvd hQ a
  have hUa : U.eval a ≠ 0 := fun hz => hU (dvd_iff_isRoot.mpr hz)
  have hPa : P.eval a ≠ 0 := by
    intro hp
    obtain ⟨A, B, hab⟩ := hcop
    have hv := congrArg (fun f : K[X] => f.eval a) hab
    simp [hp, hQa] at hv
  have hpos : 0 < Q.rootMultiplicity a := (rootMultiplicity_pos hQ).mpr hQa
  obtain ⟨n, hn⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hpos)
  have hQfactor : Q = (X - C a) ^ (n + 1) * U := by simpa [hn] using hfactor
  have hZ : (X - C a : K[X]) ≠ 0 := (monic_X_sub_C a).ne_zero
  have hcancel :
      (X - C a) * U * (2 * h * P.derivative + h.derivative * P) -
        2 * h * P * (C (n + 1 : K) * U + (X - C a) * U.derivative) =
      (X - C a) ^ (n + 2) * U ^ 2 := by
    apply mul_left_cancel₀ (pow_ne_zero n hZ)
    calc
      (X - C a) ^ n *
          ((X - C a) * U * (2 * h * P.derivative + h.derivative * P) -
            2 * h * P * (C (n + 1 : K) * U + (X - C a) * U.derivative)) =
          2 * h * (P.derivative * Q - P * Q.derivative) + h.derivative * P * Q := by
            rw [hQfactor, derivative_mul, derivative_X_sub_C_pow]
            simp only [Nat.add_sub_cancel, Nat.cast_add, Nat.cast_one, map_add, map_one]
            ring
      _ = Q ^ 2 := heq
      _ = (X - C a) ^ n * ((X - C a) ^ (n + 2) * U ^ 2) := by
        rw [hQfactor]
        ring
  have hha : h.eval a = 0 := by
    have hv := congrArg (fun f : K[X] => f.eval a) hcancel
    simp only [eval_sub, eval_mul, eval_X, eval_C, sub_self, zero_mul,
      eval_add, eval_ofNat, eval_pow, zero_pow (by omega : n + 2 ≠ 0),
      add_zero] at hv
    have hc : (2 : K) * P.eval a * ((n + 1 : K) * U.eval a) ≠ 0 :=
      mul_ne_zero (mul_ne_zero (by norm_num) hPa)
        (mul_ne_zero (Nat.cast_add_one_ne_zero n) hUa)
    apply (mul_eq_zero.mp (show h.eval a *
      ((2 : K) * P.eval a * ((n + 1 : K) * U.eval a)) = 0 by
        linear_combination -hv)).resolve_right hc
  obtain ⟨V, hV⟩ := (dvd_iff_isRoot.mpr hha : (X - C a : K[X]) ∣ h)
  have hVa : V.eval a = h.derivative.eval a := by
    rw [hV, derivative_mul]
    simp
  have hcancel2 :
      U * (2 * h * P.derivative + h.derivative * P) -
        2 * V * P * (C (n + 1 : K) * U + (X - C a) * U.derivative) =
      (X - C a) ^ (n + 1) * U ^ 2 := by
    apply mul_left_cancel₀ hZ
    calc
      (X - C a) *
          (U * (2 * h * P.derivative + h.derivative * P) -
            2 * V * P * (C (n + 1 : K) * U + (X - C a) * U.derivative)) =
          (X - C a) * U * (2 * h * P.derivative + h.derivative * P) -
            2 * h * P * (C (n + 1 : K) * U + (X - C a) * U.derivative) := by
              rw [hV]
              ring
      _ = (X - C a) ^ (n + 2) * U ^ 2 := hcancel
      _ = (X - C a) * ((X - C a) ^ (n + 1) * U ^ 2) := by ring
  have hv := congrArg (fun f : K[X] => f.eval a) hcancel2
  simp only [eval_sub, eval_mul, eval_X, eval_C, sub_self, zero_mul,
    eval_add, eval_ofNat, eval_pow, zero_pow (by omega : n + 1 ≠ 0),
    add_zero, hha, mul_zero, zero_add, hVa] at hv
  have hnz : (2 * (n : K) + 1) ≠ 0 := by
    exact_mod_cast (show 2 * n + 1 ≠ 0 by omega)
  have hz : (2 * (n : K) + 1) * h.derivative.eval a * P.eval a * U.eval a = 0 := by
    linear_combination -hv
  exact (mul_ne_zero (mul_ne_zero (mul_ne_zero hnz (hsimple a hha)) hPa) hUa) hz

theorem cubic_roots_simple (a : K)
    (ha : (LemniscatePoleBasis.cubic : K[X]).eval a = 0) :
    (LemniscatePoleBasis.cubic : K[X]).derivative.eval a ≠ 0 := by
  intro hd
  simp only [LemniscatePoleBasis.cubic, eval_sub, eval_pow, eval_X] at ha
  simp only [LemniscatePoleBasis.cubic, derivative_sub, derivative_X_pow,
    derivative_X, eval_sub, eval_mul, eval_C, eval_pow, eval_X, eval_one] at hd
  norm_num at hd
  have ha0 : a = 0 := by linear_combination -(3/2 : K) * ha + (a/2) * hd
  norm_num [ha0] at hd

omit [CharZero K] in
theorem cubic_natDegree : (LemniscatePoleBasis.cubic : K[X]).natDegree = 3 := by
  rw [LemniscatePoleBasis.cubic, natDegree_sub_eq_left_of_natDegree_lt]
  · simp
  · simp

omit [CharZero K] in
/-- The odd degree of the cubic prevents it from being a square even in the
rational function field. This supplies the quadratic field's irreducibility. -/
theorem ratFunc_cubic_not_isSquare :
    ¬ IsSquare (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic) := by
  rintro ⟨r, hr⟩
  have hc : (LemniscatePoleBasis.cubic : K[X]) ≠ 0 := by
    intro hz
    have ht := cubic_natDegree (K := K)
    simp [hz] at ht
  have hr0 : r ≠ 0 := by
    intro hz
    apply RatFunc.algebraMap_ne_zero hc
    simpa [hz] using hr
  have hi := congrArg RatFunc.intDegree hr
  rw [RatFunc.intDegree_polynomial, cubic_natDegree, RatFunc.intDegree_mul hr0 hr0] at hi
  norm_num at hi
  omega

theorem polynomial_fraction_equation_impossible [IsAlgClosed K]
    (P Q : K[X]) (hQ : Q ≠ 0) (hcop : IsCoprime P Q) :
    2 * LemniscatePoleBasis.cubic * (P.derivative * Q - P * Q.derivative) +
      LemniscatePoleBasis.cubic.derivative * P * Q ≠ Q ^ 2 := by
  intro heq
  have hnoroot := denominator_has_no_root LemniscatePoleBasis.cubic P Q hQ hcop
    cubic_roots_simple heq
  have hdegree : Q.degree = 0 := by
    by_contra hn
    obtain ⟨a, ha⟩ := IsAlgClosed.exists_root Q hn
    exact hnoroot a ha
  have hQconst := Q.eq_C_of_degree_eq_zero hdegree
  have hQder : Q.derivative = 0 := by rw [hQconst, derivative_C]
  have hq : Q.coeff 0 ≠ 0 := by
    intro h
    exact hQ (by rw [hQconst, h, map_zero])
  apply LemniscatePoleBasis.invariantD_ne_nonzero_constant
    (0, P) (Q.coeff 0) hq
  apply Prod.ext
  · change LemniscatePoleBasis.cubic.derivative * P +
      2 * LemniscatePoleBasis.cubic * P.derivative = C (Q.coeff 0)
    rw [← hQconst]
    apply mul_right_cancel₀ hQ
    calc
      (LemniscatePoleBasis.cubic.derivative * P +
          2 * LemniscatePoleBasis.cubic * P.derivative) * Q =
        2 * LemniscatePoleBasis.cubic * (P.derivative * Q - P * Q.derivative) +
          LemniscatePoleBasis.cubic.derivative * P * Q := by rw [hQder]; ring
      _ = Q ^ 2 := heq
      _ = Q * Q := pow_two Q
  · simp [LemniscatePoleBasis.invariantD]

/-- A rational coefficient of `y` cannot have invariant derivative one on
`y²=x³-x`. This theorem makes no denominator regularity assumption. -/
theorem ratFunc_cubic_equation_impossible [IsAlgClosed K]
    (D : Derivation K (RatFunc K) (RatFunc K))
    (hDX : D RatFunc.X = 1) (r : RatFunc K) :
    2 * algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic * D r +
      algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic.derivative * r ≠ 1 := by
  intro heq
  have hquot := D.leibniz_div (algebraMap K[X] (RatFunc K) r.num)
    (algebraMap K[X] (RatFunc K) r.denom)
  rw [RatFunc.num_div_denom, OAI.PiExponent.ratFunc_derivation_polynomial D hDX,
    OAI.PiExponent.ratFunc_derivation_polynomial D hDX] at hquot
  have hder : D r =
      algebraMap K[X] (RatFunc K) (r.num.derivative * r.denom - r.num * r.denom.derivative) /
        (algebraMap K[X] (RatFunc K) r.denom) ^ 2 := by
    rw [hquot]
    simp only [smul_eq_mul, map_sub, map_mul, div_eq_mul_inv, inv_pow]
    ring
  have hden : algebraMap K[X] (RatFunc K) r.denom ≠ 0 :=
    RatFunc.algebraMap_ne_zero r.denom_ne_zero
  apply polynomial_fraction_equation_impossible r.num r.denom r.denom_ne_zero
    r.isCoprime_num_denom
  apply RatFunc.algebraMap_injective K
  simp only [map_add, map_sub, map_mul, map_ofNat, map_pow]
  conv at heq => lhs; rhs; rhs; rw [← RatFunc.num_div_denom r]
  rw [hder] at heq
  simp only [map_sub, map_mul] at heq
  field_simp [hden] at heq
  linear_combination heq

/-- The rational-function obstruction gives rigidity on a quadratic function
field with its actual basis `1,y` and the lemniscate invariant vector field. -/
theorem invariantDerivation_ne_one [IsAlgClosed K]
    {F : Type*} [Field F] [Algebra K F] [Algebra (RatFunc K) F]
    [IsScalarTower K (RatFunc K) F]
    (D : Derivation K (RatFunc K) (RatFunc K)) (hDX : D RatFunc.X = 1)
    (V : Derivation K F F) (y : F)
    (hy : y ^ 2 = algebraMap (RatFunc K) F
      (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic))
    (hyder : V y = algebraMap (RatFunc K) F
      (algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic.derivative))
    (hcompat : ∀ r : RatFunc K,
      V (algebraMap (RatFunc K) F r) = 2 * y * algebraMap (RatFunc K) F (D r))
    (basis : Module.Basis (Fin 2) (RatFunc K) F)
    (hb0 : basis 0 = 1) (hb1 : basis 1 = y) (z : F) : V z ≠ 1 := by
  intro heq
  have hz : z = algebraMap (RatFunc K) F (basis.repr z 0) +
      y * algebraMap (RatFunc K) F (basis.repr z 1) := by
    calc
      z = basis.repr z 0 • basis 0 + basis.repr z 1 • basis 1 := by
        simpa only [Fin.sum_univ_two] using (basis.sum_repr z).symm
      _ = _ := by rw [hb0, hb1]; simp only [Algebra.smul_def]; ring
  have hcoeff (r s : RatFunc K) :
      basis.repr (algebraMap (RatFunc K) F r + y * algebraMap (RatFunc K) F s) 0 = r := by
    have hform : algebraMap (RatFunc K) F r + y * algebraMap (RatFunc K) F s =
        r • basis 0 + s • basis 1 := by rw [hb0, hb1]; simp only [Algebra.smul_def]; ring
    rw [hform]
    simp
  have hcalc : V z = algebraMap (RatFunc K) F
      (2 * algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic * D (basis.repr z 1) +
        algebraMap K[X] (RatFunc K) LemniscatePoleBasis.cubic.derivative * basis.repr z 1) +
      y * algebraMap (RatFunc K) F (2 * D (basis.repr z 0)) := by
    conv_lhs => rw [hz]
    rw [map_add, V.leibniz, hcompat, hcompat, hyder]
    simp only [smul_eq_mul, map_add, map_mul, map_ofNat]
    linear_combination (2 * algebraMap (RatFunc K) F (D (basis.repr z 1))) * hy
  have h0 : basis.repr (1 : F) 0 = 1 := by
    simpa only [hb0, ite_true] using basis.repr_self_apply (0 : Fin 2) (0 : Fin 2)
  apply ratFunc_cubic_equation_impossible D hDX (basis.repr z 1)
  have hc := congrArg (fun x : F => basis.repr x 0) (hcalc.symm.trans heq)
  rwa [hcoeff, h0] at hc

end
end QuadraticPi.LemniscateRationalRigidity


==> anc/lean/QuadraticPi/LemniscateRealBranch.lean <==
import QuadraticPi.LemniscateCriticalPoints
import QuadraticPi.LemniscateRealCalculus
import Mathlib.Analysis.Calculus.Deriv.MeanValue
import Mathlib.Topology.Order.IntermediateValue

/-! The pole, lattice exclusion, and positive real branch needed to identify
an actual normalized square-lattice period with the lemniscate integral. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateRealBranch
open Filter LemniscatePeriod LemniscateRealCalculus LemniscateSquareLattice
open scoped Topology

theorem square_real_not_mem_lattice (r : ℝ) (hr : 0 < r) (t : ℝ)
    (ht : t ∈ Set.Ioo 0 r) : (t : ℂ) ∉ (squarePair r hr.ne').lattice := by
  intro h
  obtain ⟨a, b, hab⟩ := (squarePair_mem_lattice r hr.ne' (t : ℂ)).mp h
  have ha : t = r * (a : ℝ) := by simpa using congrArg Complex.re hab
  have ha0 : (0 : ℝ) < a := by nlinarith [ht.1]
  have ha1 : (a : ℝ) < 1 := by nlinarith [ht.2]
  have ha0' : (0 : ℤ) < a := by exact_mod_cast ha0
  have ha1' : a < (1 : ℤ) := by exact_mod_cast ha1
  omega

theorem square_real_deriv_ne_zero (r : ℝ) (hr : 0 < r) (t : ℝ)
    (ht : t ∈ Set.Ioo 0 (r/2)) :
    (squarePair r hr.ne').derivWeierstrassP (t : ℂ) ≠ 0 := by
  intro hz
  have h := LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero
    (squarePair r hr.ne') (t : ℂ)
    (square_real_not_mem_lattice r hr t ⟨ht.1, by linarith [ht.2]⟩) hz
  have hn := square_real_not_mem_lattice r hr (2*t) ⟨by linarith [ht.1], by linarith [ht.2]⟩
  apply hn
  convert h using 1
  push_cast
  ring

theorem real_weierstrassP_tendsto_atTop (L : PeriodPair) :
    Tendsto (fun t : ℝ => (L.weierstrassP (t : ℂ)).re) (𝓝[>] 0) atTop := by
  have hregular : Tendsto (fun t : ℝ => (L.weierstrassPExcept 0 (t : ℂ)).re)
      (𝓝 (0 : ℝ)) (𝓝 (0 : ℝ)) := by
    have ha := (L.analyticOnNhd_weierstrassPExcept 0 0 (by simp)).continuousAt
    have hcomp : ContinuousAt (fun t : ℝ => L.weierstrassPExcept 0 (t : ℂ)) 0 :=
      ha.comp (f := Complex.ofReal) (x := (0 : ℝ)) Complex.continuous_ofReal.continuousAt
    simpa only [Function.comp_def, Complex.ofReal_zero,
      PeriodPair.weierstrassPExcept_zero, Complex.zero_re] using
      (Complex.continuous_re.continuousAt.tendsto.comp hcomp)
  have hinv : Tendsto (fun t : ℝ => 1 / t ^ 2) (𝓝[>] 0) atTop := by
    simpa only [Function.comp_def, one_div, inv_pow] using
      (tendsto_pow_atTop (by norm_num : 2 ≠ 0)).comp
        (tendsto_inv_nhdsGT_zero (𝕜 := ℝ))
  have heq (t : ℝ) : (L.weierstrassP (t : ℂ)).re =
      (L.weierstrassPExcept 0 (t : ℂ)).re + 1 / t ^ 2 := by
    have h := L.weierstrassPExcept_add (0 : L.lattice) (t : ℂ)
    have hi : (1 / (t : ℂ) ^ 2 : ℂ) = ((1 / t ^ 2 : ℝ) : ℂ) := by push_cast; rfl
    simpa only [Submodule.coe_zero, sub_zero, zero_pow (by norm_num : 2 ≠ 0),
      div_zero, hi, Complex.add_re, Complex.ofReal_re] using (congrArg Complex.re h).symm
  simp_rw [heq]
  exact (hregular.mono_left nhdsWithin_le_nhds).add_atTop hinv

/-- A continuous real function coming from the positive pole cannot pass
through the value one when that value has been excluded on the interval. -/
theorem one_lt_of_pole_and_ne_one (b : ℝ) (hb : 0 < b) (X : ℝ → ℝ)
    (hcont : ContinuousOn X (Set.Ioo 0 b))
    (htop : Tendsto X (𝓝[>] 0) atTop)
    (hne : ∀ t ∈ Set.Ioo 0 b, X t ≠ 1) :
    ∀ t ∈ Set.Ioo 0 b, 1 < X t := by
  intro t ht
  by_contra hle
  push Not at hle
  have hsample : ∀ᶠ s in 𝓝[>] (0 : ℝ), s ∈ Set.Ioo 0 b ∧ 1 < X s := by
    filter_upwards [Ioo_mem_nhdsGT hb, htop.eventually (eventually_gt_atTop 1)]
      with s hs hsX
    exact ⟨hs, hsX⟩
  obtain ⟨s, hs, hsX⟩ := hsample.exists
  obtain ⟨u, hu, huX⟩ := isPreconnected_Ioo.intermediate_value ht hs hcont
    (show (1 : ℝ) ∈ Set.Icc (X t) (X s) from ⟨hle, hsX.le⟩)
  exact hne u hu huX


theorem continuousOn_realP_Ioc (r : ℝ) (hr : 0 < r) :
    ContinuousOn (realP r hr.ne') (Set.Ioc 0 (r/2)) := by
  intro t ht
  exact (continuousAt_realP r hr.ne' t
    (square_real_not_mem_lattice r hr t ⟨ht.1, by linarith [ht.2]⟩)).continuousWithinAt

theorem one_lt_realP (r : ℝ) (hr : 0 < r)
    (hnorm : (squarePair r hr.ne').g₂ = 4) (t : ℝ)
    (ht : t ∈ Set.Ioo 0 (r/2)) : 1 < realP r hr.ne' t := by
  apply one_lt_of_pole_and_ne_one (r/2) (by linarith) (realP r hr.ne')
    ((continuousOn_realP_Ioc r hr).mono Set.Ioo_subset_Ioc_self)
    (real_weierstrassP_tendsto_atTop (squarePair r hr.ne')) _ t ht
  intro s hs heq
  have hcube := real_cubic_of_normalization r hr.ne' hnorm s
    (square_real_not_mem_lattice r hr s ⟨hs.1, by linarith [hs.2]⟩)
  have hy : realDerivP r hr.ne' s = 0 := by rw [heq] at hcube; nlinarith [sq_nonneg (realDerivP r hr.ne' s)]
  apply square_real_deriv_ne_zero r hr s hs
  have hyc := congrArg Complex.ofReal hy
  simpa only [realDerivP, square_derivWeierstrassP_ofReal_re, Complex.ofReal_zero] using hyc

theorem realP_halfPeriod_eq_one (r : ℝ) (hr : 0 < r)
    (hnorm : (squarePair r hr.ne').g₂ = 4) : realP r hr.ne' (r/2) = 1 := by
  have hlo : 1 ≤ realP r hr.ne' (r/2) := by
    by_contra h
    have hlt : realP r hr.ne' (r/2) < 1 := lt_of_not_ge h
    have hm : 1 < realP r hr.ne' (r/4) := one_lt_realP r hr hnorm (r/4)
      ⟨by linarith, by linarith⟩
    obtain ⟨u, hu, huX⟩ := isPreconnected_Ioc.intermediate_value
      (show r/2 ∈ Set.Ioc 0 (r/2) from ⟨by linarith, le_rfl⟩)
      (show r/4 ∈ Set.Ioc 0 (r/2) from ⟨by linarith, by linarith⟩)
      (continuousOn_realP_Ioc r hr) (show (1 : ℝ) ∈ Set.Icc
        (realP r hr.ne' (r/2)) (realP r hr.ne' (r/4)) from ⟨hlt.le, hm.le⟩)
    have hu' : u < r/2 := lt_of_le_of_ne hu.2 (by intro he; rw [he] at huX; linarith)
    exact (one_lt_realP r hr hnorm u ⟨hu.1, hu'⟩).ne' huX
  have hcube := real_cubic_of_normalization r hr.ne' hnorm (r/2)
    (square_real_not_mem_lattice r hr (r/2) ⟨by linarith, by linarith⟩)
  rw [realDerivP_halfPeriod] at hcube
  have hprod : realP r hr.ne' (r/2) * (realP r hr.ne' (r/2)-1) *
      (realP r hr.ne' (r/2)+1) = 0 := by nlinarith [hcube]
  rcases mul_eq_zero.mp hprod with h | h
  · rcases mul_eq_zero.mp h with h | h <;> linarith
  · linarith

theorem realDerivP_neg (r : ℝ) (hr : 0 < r)
    (hnorm : (squarePair r hr.ne').g₂ = 4) (t : ℝ)
    (ht : t ∈ Set.Ioo 0 (r/2)) : realDerivP r hr.ne' t < 0 := by
  have hmono : StrictMonoOn (realDerivP r hr.ne') (Set.Ioc 0 (r/2)) := by
    apply strictMonoOn_of_deriv_pos (convex_Ioc 0 (r/2))
    · intro s hs
      exact (continuousAt_realDerivP r hr.ne' s
        (square_real_not_mem_lattice r hr s ⟨hs.1, by linarith [hs.2]⟩)).continuousWithinAt
    · intro s hs
      rw [interior_Ioc] at hs
      rw [(hasDerivAt_realDerivP_of_normalization r hr.ne' hnorm s
        (square_real_not_mem_lattice r hr s ⟨hs.1, by linarith [hs.2]⟩)).deriv]
      have hx := one_lt_realP r hr hnorm s hs
      nlinarith [sq_nonneg (realP r hr.ne' s - 1)]
  have h := hmono ⟨ht.1, ht.2.le⟩ ⟨by linarith, le_rfl⟩ ht.2
  simpa only [realDerivP_halfPeriod] using h

end QuadraticPi.LemniscateRealBranch


==> anc/lean/QuadraticPi/LemniscateRealCalculus.lean <==
import QuadraticPi.LemniscateSquareLattice
import QuadraticPi.LemniscateDifferential
import Mathlib.Analysis.Complex.RealDeriv

/-!
# Real-axis differential identities for square Weierstrass functions

The functions below are the real parts of the actual complex lattice sums.
The real-structure theorem identifies these parts with the complex values;
their real derivatives and cubic equation follow without assumed real ODEs.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateRealCalculus

open LemniscatePeriod LemniscateSquareLattice

def realP (r : ℝ) (hr : r ≠ 0) (t : ℝ) : ℝ :=
  ((squarePair r hr).weierstrassP (t : ℂ)).re

def realDerivP (r : ℝ) (hr : r ≠ 0) (t : ℝ) : ℝ :=
  ((squarePair r hr).derivWeierstrassP (t : ℂ)).re

theorem hasDerivAt_realP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
    (ht : (t : ℂ) ∉ (squarePair r hr).lattice) :
    HasDerivAt (realP r hr) (realDerivP r hr t) t := by
  have h : HasDerivAt (squarePair r hr).weierstrassP
      ((squarePair r hr).derivWeierstrassP (t : ℂ)) (t : ℂ) := by
    simpa only [PeriodPair.deriv_weierstrassP] using
      ((squarePair r hr).analyticOnNhd_weierstrassP (t : ℂ) ht).differentiableAt.hasDerivAt
  exact h.real_of_complex

theorem hasDerivAt_realDerivP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
    (ht : (t : ℂ) ∉ (squarePair r hr).lattice) :
    HasDerivAt (realDerivP r hr)
      (6 * realP r hr t ^ 2 - ((squarePair r hr).g₂).re / 2) t := by
  have h := (LemniscateDifferential.hasDerivAt_derivWeierstrassP
    (squarePair r hr) (t : ℂ) ht).real_of_complex
  convert h using 1
  · rfl
  · simp [realP, pow_two, Complex.mul_re, Complex.mul_im,
      square_weierstrassP_ofReal_im]

theorem hasDerivAt_realDerivP_of_normalization (r : ℝ) (hr : r ≠ 0)
    (hnorm : (squarePair r hr).g₂ = 4) (t : ℝ)
    (ht : (t : ℂ) ∉ (squarePair r hr).lattice) :
    HasDerivAt (realDerivP r hr) (6 * realP r hr t ^ 2 - 2) t := by
  convert hasDerivAt_realDerivP r hr t ht using 1 <;> simp [hnorm] <;> norm_num

theorem continuousAt_realP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
    (ht : (t : ℂ) ∉ (squarePair r hr).lattice) : ContinuousAt (realP r hr) t :=
  (hasDerivAt_realP r hr t ht).continuousAt

theorem continuousAt_realDerivP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
    (ht : (t : ℂ) ∉ (squarePair r hr).lattice) : ContinuousAt (realDerivP r hr) t :=
  (hasDerivAt_realDerivP r hr t ht).continuousAt

theorem real_cubic_of_normalization (r : ℝ) (hr : r ≠ 0)
    (hnorm : (squarePair r hr).g₂ = 4) (t : ℝ)
    (ht : (t : ℂ) ∉ (squarePair r hr).lattice) :
    realDerivP r hr t ^ 2 = 4 * realP r hr t ^ 3 - 4 * realP r hr t := by
  have h := (squarePair r hr).derivWeierstrassP_sq (t : ℂ) ht
  rw [hnorm, LemniscatePeriod.g₃_eq_zero (squarePair r hr) rfl, sub_zero,
    ← square_weierstrassP_ofReal_re r hr t,
    ← square_derivWeierstrassP_ofReal_re r hr t] at h
  exact_mod_cast h

/-- Every first half period is a zero of `wp'`, by oddness and periodicity. -/
theorem derivWeierstrassP_firstHalfPeriod (L : PeriodPair) :
    L.derivWeierstrassP (L.ω₁ / 2) = 0 := by
  have heq : -(L.ω₁ / 2) + L.ω₁ = L.ω₁ / 2 := by ring
  have h := L.derivWeierstrassP_add_coe (-(L.ω₁ / 2)) ⟨L.ω₁, L.ω₁_mem_lattice⟩
  change L.derivWeierstrassP (-(L.ω₁ / 2) + L.ω₁) =
    L.derivWeierstrassP (-(L.ω₁ / 2)) at h
  rw [heq, L.derivWeierstrassP_neg] at h
  exact CharZero.eq_neg_self_iff.mp h

theorem realDerivP_halfPeriod (r : ℝ) (hr : r ≠ 0) :
    realDerivP r hr (r / 2) = 0 := by
  simpa only [realDerivP, squarePair, Complex.ofReal_div, Complex.ofReal_ofNat,
    Complex.zero_re] using congrArg Complex.re (derivWeierstrassP_firstHalfPeriod
      (squarePair r hr))

end QuadraticPi.LemniscateRealCalculus


==> anc/lean/QuadraticPi/LemniscateRealPoleAsymptotics.lean <==
import QuadraticPi.LemniscatePeriodGeometry
import Mathlib.Topology.Algebra.Order.Field

/-!
# Actual Weierstrass pole asymptotics along the positive real axis

The regular parts are Mathlib's lattice sums with the origin omitted.
Their analyticity at zero supplies the limits; no Laurent asymptotic
assumption is introduced. The statements hold for every period pair.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateRealPoleAsymptotics

open Filter
open scoped Topology

theorem weierstrassP_re_pole_decomposition (L : PeriodPair) (t : ℝ) :
    (L.weierstrassP (t : ℂ)).re = (L.weierstrassPExcept 0 (t : ℂ)).re + 1 / t ^ 2 := by
  have h := congrArg Complex.re (L.weierstrassPExcept_add (0 : L.lattice) (t : ℂ))
  simp only [Submodule.coe_zero, sub_zero, zero_pow (by norm_num : 2 ≠ 0), div_zero,
    Complex.add_re] at h
  rw [← Complex.ofReal_pow, ← Complex.ofReal_one, ← Complex.ofReal_div,
    Complex.ofReal_re] at h
  exact h.symm

theorem derivWeierstrassP_re_pole_decomposition (L : PeriodPair) (t : ℝ) :
    (L.derivWeierstrassP (t : ℂ)).re =
      (L.derivWeierstrassPExcept 0 (t : ℂ)).re - 2 / t ^ 3 := by
  have h := congrArg Complex.re (L.derivWeierstrassPExcept_sub (0 : L.lattice) (t : ℂ))
  simp only [Submodule.coe_zero, sub_zero, Complex.sub_re] at h
  rw [← Complex.ofReal_pow, ← Complex.ofReal_ofNat, ← Complex.ofReal_div,
    Complex.ofReal_re] at h
  exact h.symm

theorem tendsto_weierstrassP_regular_re (L : PeriodPair) :
    Tendsto (fun t : ℝ => (L.weierstrassPExcept 0 (t : ℂ)).re)
      (𝓝[>] 0) (𝓝 (L.weierstrassPExcept 0 0).re) := by
  have hc := ((L.analyticAt_weierstrassPExcept 0).continuousAt.comp
    (f := Complex.ofReal) (x := (0 : ℝ)) Complex.continuous_ofReal.continuousAt)
  exact (Complex.continuous_re.continuousAt.tendsto.comp hc).mono_left nhdsWithin_le_nhds

theorem tendsto_derivWeierstrassP_regular_re (L : PeriodPair) :
    Tendsto (fun t : ℝ => (L.derivWeierstrassPExcept 0 (t : ℂ)).re)
      (𝓝[>] 0) (𝓝 (L.derivWeierstrassPExcept 0 0).re) := by
  have hc := ((L.analyticAt_derivWeierstrassPExcept 0).continuousAt.comp
    (f := Complex.ofReal) (x := (0 : ℝ)) Complex.continuous_ofReal.continuousAt)
  exact (Complex.continuous_re.continuousAt.tendsto.comp hc).mono_left nhdsWithin_le_nhds

theorem tendsto_sq_mul_weierstrassP_re (L : PeriodPair) :
    Tendsto (fun t : ℝ => t ^ 2 * (L.weierstrassP (t : ℂ)).re)
      (𝓝[>] 0) (𝓝 1) := by
  have hzero : Tendsto (fun t : ℝ => t ^ 2) (𝓝[>] 0) (𝓝 0) := by
    simpa using ((continuousAt_id : ContinuousAt (fun t : ℝ => t) 0).tendsto.mono_left
      nhdsWithin_le_nhds).pow 2
  have hlim := (hzero.mul (tendsto_weierstrassP_regular_re L)).add_const 1
  simp only [zero_mul, zero_add] at hlim
  apply hlim.congr'
  filter_upwards [self_mem_nhdsWithin] with t ht
  rw [weierstrassP_re_pole_decomposition]
  have ht0 : t ≠ 0 := ne_of_gt ht
  field_simp

theorem tendsto_cube_mul_derivWeierstrassP_re (L : PeriodPair) :
    Tendsto (fun t : ℝ => t ^ 3 * (L.derivWeierstrassP (t : ℂ)).re)
      (𝓝[>] 0) (𝓝 (-2)) := by
  have hzero : Tendsto (fun t : ℝ => t ^ 3) (𝓝[>] 0) (𝓝 0) := by
    simpa using ((continuousAt_id : ContinuousAt (fun t : ℝ => t) 0).tendsto.mono_left
      nhdsWithin_le_nhds).pow 3
  have hlim := (hzero.mul (tendsto_derivWeierstrassP_regular_re L)).sub_const 2
  simp only [zero_mul, zero_sub] at hlim
  apply hlim.congr'
  filter_upwards [self_mem_nhdsWithin] with t ht
  rw [derivWeierstrassP_re_pole_decomposition]
  have ht0 : t ≠ 0 := ne_of_gt ht
  field_simp

theorem tendsto_weierstrassP_re_atTop (L : PeriodPair) :
    Tendsto (fun t : ℝ => (L.weierstrassP (t : ℂ)).re) (𝓝[>] 0) atTop := by
  have hinv : Tendsto (fun t : ℝ => t⁻¹ ^ 2) (𝓝[>] 0) atTop :=
    (tendsto_pow_atTop (by norm_num : (2 : ℕ) ≠ 0)).comp tendsto_inv_nhdsGT_zero
  have hm := (tendsto_sq_mul_weierstrassP_re L).pos_mul_atTop (by norm_num) hinv
  apply hm.congr'
  filter_upwards [self_mem_nhdsWithin] with t ht
  have ht0 : t ≠ 0 := ne_of_gt ht
  field_simp

theorem eventually_weierstrassP_re_gt_one (L : PeriodPair) :
    ∀ᶠ t : ℝ in 𝓝[>] 0, 1 < (L.weierstrassP (t : ℂ)).re :=
  (tendsto_weierstrassP_re_atTop L).eventually_gt_atTop 1

/-- The reciprocal square-root branch tends to the endpoint zero. -/
theorem tendsto_inv_sqrt_weierstrassP_re (L : PeriodPair) :
    Tendsto (fun t : ℝ => (Real.sqrt (L.weierstrassP (t : ℂ)).re)⁻¹)
      (𝓝[>] 0) (𝓝 0) :=
  tendsto_inv_atTop_zero.comp (Real.tendsto_sqrt_atTop.comp (tendsto_weierstrassP_re_atTop L))

theorem eventually_derivWeierstrassP_re_neg (L : PeriodPair) :
    ∀ᶠ t : ℝ in 𝓝[>] 0, (L.derivWeierstrassP (t : ℂ)).re < 0 := by
  have he := (tendsto_cube_mul_derivWeierstrassP_re L).eventually
    (gt_mem_nhds (show (-2 : ℝ) < 0 by norm_num))
  filter_upwards [he, self_mem_nhdsWithin] with t ht htpos
  have hp : 0 < t ^ 3 := pow_pos htpos 3
  nlinarith

end QuadraticPi.LemniscateRealPoleAsymptotics


==> anc/lean/QuadraticPi/LemniscateReciprocalBranch.lean <==
import QuadraticPi.LemniscateInverseIntegral
import Mathlib.Topology.Separation.Basic
import Mathlib.Topology.Algebra.Order.Field

/-! The positive real Weierstrass branch gives the inverse lemniscatic branch.
This isolates the elementary reciprocal-square-root calculus from the lattice
and critical-point proofs. -/
noncomputable section
set_option autoImplicit false
open Set Filter MeasureTheory
open scoped Topology
namespace QuadraticPi.Lemniscate

/-- The reciprocal square root, continuously filled at its pole endpoint. -/
def reciprocalBranch (X : ℝ → ℝ) : ℝ → ℝ :=
  Function.update (fun t => 1 / Real.sqrt (X t)) 0 0

@[simp] theorem reciprocalBranch_zero (X : ℝ → ℝ) : reciprocalBranch X 0 = 0 := by
  simp [reciprocalBranch]

theorem reciprocalBranch_of_ne_zero (X : ℝ → ℝ) {t : ℝ} (ht : t ≠ 0) :
    reciprocalBranch X t = 1 / Real.sqrt (X t) := by
  simp [reciprocalBranch, ht]

theorem reciprocalBranch_continuousOn {L : ℝ} (hL : 0 < L) (X : ℝ → ℝ)
    (hX : ContinuousOn X (Ioc 0 L)) (hpos : ∀ t ∈ Ioc 0 L, 0 < X t)
    (hpole : Tendsto X (𝓝[>] 0) atTop) :
    ContinuousOn (reciprocalBranch X) (Icc 0 L) := by
  unfold reciprocalBranch
  rw [continuousOn_update_iff, Icc_sdiff_left]
  constructor
  · exact continuousOn_const.div hX.sqrt (fun t ht =>
      ne_of_gt (Real.sqrt_pos.2 (hpos t ht)))
  · intro _
    have hh := tendsto_inv_atTop_zero.comp (Real.tendsto_sqrt_atTop.comp hpole)
    simpa only [one_div, Function.comp_def] using hh.mono_left (nhdsWithin_mono _ Ioc_subset_Ioi_self)

theorem reciprocalBranch_mem_Ioo (X : ℝ → ℝ) {t : ℝ} (ht : t ≠ 0)
    (hX : 1 < X t) : reciprocalBranch X t ∈ Ioo (0 : ℝ) 1 := by
  rw [reciprocalBranch_of_ne_zero X ht]
  have hs : 1 < Real.sqrt (X t) := by
    rw [Real.lt_sqrt (by norm_num)]
    norm_num
    exact hX
  exact ⟨one_div_pos.2 (by linarith), (div_lt_one (by linarith)).2 hs⟩

/-- The negative derivative on the real wp branch fixes the sign of the
square root in the inverse differential equation. -/
theorem reciprocal_sqrt_hasDerivAt (X : ℝ → ℝ) {t Y : ℝ}
    (hX : 1 < X t) (hY : Y < 0) (hcubic : Y ^ 2 = 4 * X t ^ 3 - 4 * X t)
    (hd : HasDerivAt X Y t) :
    HasDerivAt (fun s => 1 / Real.sqrt (X s))
      (Real.sqrt (1 - (1 / Real.sqrt (X t)) ^ 4)) t := by
  have hxpos : 0 < X t := by linarith
  have hspos : 0 < Real.sqrt (X t) := Real.sqrt_pos.2 hxpos
  have hsne := ne_of_gt hspos
  have hs2 : Real.sqrt (X t) ^ 2 = X t := Real.sq_sqrt hxpos.le
  have hh := (hd.sqrt (ne_of_gt hxpos)).inv hsne
  have he : -(Y / (2 * Real.sqrt (X t))) / Real.sqrt (X t) ^ 2 =
      -Y / (2 * Real.sqrt (X t) ^ 3) := by field_simp <;> ring
  rw [he] at hh
  have hdpos : 0 ≤ -Y / (2 * Real.sqrt (X t) ^ 3) :=
    div_nonneg (neg_nonneg.mpr hY.le) (by positivity)
  have hsq : (-Y / (2 * Real.sqrt (X t) ^ 3)) ^ 2 =
      1 - (1 / Real.sqrt (X t)) ^ 4 := by
    have hs4 : Real.sqrt (X t) ^ 4 = X t ^ 2 := by
      calc
        _ = (Real.sqrt (X t) ^ 2) ^ 2 := by ring
        _ = _ := by rw [hs2]
    field_simp
    rw [hs4, hs2]
    nlinarith [hcubic]
  have hroot : -Y / (2 * Real.sqrt (X t) ^ 3) =
      Real.sqrt (1 - (1 / Real.sqrt (X t)) ^ 4) := by
    rw [← hsq, Real.sqrt_sq hdpos]
  convert hh using 1 <;> simp only [one_div, hroot]
  funext s
  rfl

theorem reciprocalBranch_hasDerivAt (X : ℝ → ℝ) {t Y : ℝ} (ht : t ≠ 0)
    (hX : 1 < X t) (hY : Y < 0) (hcubic : Y ^ 2 = 4 * X t ^ 3 - 4 * X t)
    (hd : HasDerivAt X Y t) :
    HasDerivAt (reciprocalBranch X) (Real.sqrt (1 - reciprocalBranch X t ^ 4)) t := by
  rw [reciprocalBranch_of_ne_zero X ht]
  apply (reciprocal_sqrt_hasDerivAt X hX hY hcubic hd).congr_of_eventuallyEq
  filter_upwards [eventually_ne_nhds ht] with s hs
  exact reciprocalBranch_of_ne_zero X hs

/-- Supplying the actual real wp branch completes the integral identification. -/
theorem period_eq_Omega_of_real_branch (r : ℝ) (hr : 0 < r) (X Y : ℝ → ℝ)
    (hXcont : ContinuousOn X (Ioc 0 (r / 2)))
    (hpole : Tendsto X (𝓝[>] 0) atTop)
    (hhalf : X (r / 2) = 1)
    (hX : ∀ t ∈ Ioo 0 (r / 2), 1 < X t)
    (hY : ∀ t ∈ Ioo 0 (r / 2), Y t < 0)
    (hcubic : ∀ t ∈ Ioo 0 (r / 2), Y t ^ 2 = 4 * X t ^ 3 - 4 * X t)
    (hderiv : ∀ t ∈ Ioo 0 (r / 2), HasDerivAt X (Y t) t) : r = Omega := by
  have hL : 0 < r / 2 := by linarith
  have hpos : ∀ t ∈ Ioc 0 (r / 2), 0 < X t := by
    intro t ht
    rcases eq_or_lt_of_le ht.2 with he | he
    · rw [he, hhalf]; norm_num
    · linarith [hX t ⟨ht.1, he⟩]
  apply period_eq_Omega_of_branch r hr (reciprocalBranch X)
    (reciprocalBranch_continuousOn hL X hXcont hpos hpole) (reciprocalBranch_zero X)
  · simp [reciprocalBranch_of_ne_zero X hL.ne', hhalf]
  · intro t ht
    exact reciprocalBranch_mem_Ioo X ht.1.ne' (hX t ht)
  · intro t ht
    exact reciprocalBranch_hasDerivAt X ht.1.ne' (hX t ht) (hY t ht)
      (hcubic t ht) (hderiv t ht)

end QuadraticPi.Lemniscate


==> anc/lean/QuadraticPi/LemniscateRectangularComparison.lean <==
import OAI.NumberTheory.PiExponent.Jets.TransverseWeightedMultiplicity

/-!
# Comparing an elliptic prime's two local-length bounds

This elementary lemma retains the fixed hypersurface factor and the derivative
degree inflation. Both bounds concern one natural local length L.
-/
set_option autoImplicit false

namespace QuadraticPi.LemniscateRectangularComparison
noncomputable section
open OAI.PiExponent OAI.PiExponent.TransverseWeightedMultiplicity
open scoped BigOperators

theorem comparison_of_count {k : ℕ} (hk : 0 < k)
    (cost : Fin k → ℝ) (epsilon N factor growth W : ℝ) (L : ℕ)
    (hcost : ∀ i, 0 < cost i) (hepsilon : 0 < epsilon) (hN : 0 < N)
    (hW : 0 ≤ W)
    (hlower : (∏ i, rectangularCutoff cost (epsilon * N) i : ℕ) ≤ L)
    (hupper : (L : ℝ) * W ≤ factor * (growth * N) ^ k) :
    W ≤ factor * growth ^ k * (k : ℝ) ^ k * (∏ i, cost i) / epsilon ^ k := by
  have hden : 0 < (k : ℝ) ^ k * ∏ i, cost i :=
    mul_pos (pow_pos (by exact_mod_cast hk) _) (Finset.prod_pos (fun i _ => hcost i))
  have hl : (epsilon * N) ^ k / ((k : ℝ) ^ k * ∏ i, cost i) ≤ (L : ℝ) :=
    (rectangularCutoff_product_lower hk cost hcost (mul_pos hepsilon hN)).trans
      (by exact_mod_cast hlower)
  have hl' := (div_le_iff₀ hden).mp hl
  have hcombined : (epsilon * N) ^ k * W ≤
      factor * (growth * N) ^ k * ((k : ℝ) ^ k * ∏ i, cost i) := by
    calc
      _ ≤ ((L : ℝ) * ((k : ℝ) ^ k * ∏ i, cost i)) * W :=
        mul_le_mul_of_nonneg_right hl' hW
      _ = ((L : ℝ) * W) * ((k : ℝ) ^ k * ∏ i, cost i) := by ring
      _ ≤ _ := mul_le_mul_of_nonneg_right hupper hden.le
  apply (le_div_iff₀ (pow_pos hepsilon k)).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hN k)).mp
  convert hcombined using 1 <;> simp only [mul_pow] <;> ring

end
end QuadraticPi.LemniscateRectangularComparison


==> anc/lean/QuadraticPi/LemniscateRowTaylor.lean <==
import QuadraticPi.LemniscateTaylorBridge
import OAI.NumberTheory.PiExponent.Analysis.PeriodAnalytic

/-! Exact coefficient identification for the fixed radius-one-half Cauchy
row functional. Analyticity on the whole contour disk is explicit. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateRowTaylor
open OAI.PiExponent LemniscateAnalyticGerm

theorem rowTest_eq_taylorCoeff (f : ℂ → ℂ)
    (hf : DifferentiableOn ℂ f (Metric.closedBall 0 (1/2))) (ell : ℕ) :
    AnalyticCollision.rowTest ell f = PowerSeries.coeff ell (taylorSeries f 0) := by
  have hp := hf.hasFPowerSeriesOnBall (R := (1/2 : NNReal)) (by norm_num)
  have hq : HasFPowerSeriesAt f
      (FormalMultilinearSeries.ofScalars ℂ (fun n => PowerSeries.coeff n (taylorSeries f 0))) 0 := by
    simpa only [coeff_taylorSeries] using hp.hasFPowerSeriesAt.analyticAt.hasFPowerSeriesAt
  have he := hp.hasFPowerSeriesAt.eq_formalMultilinearSeries hq
  have hh := congrArg (fun p : FormalMultilinearSeries ℂ ℂ ℂ => p ell (fun _ => 1)) he
  simpa only [AnalyticCollision.rowTest, FormalMultilinearSeries.apply_eq_prod_smul_coeff,
    Finset.prod_const_one, one_smul, FormalMultilinearSeries.coeff_ofScalars,
    NNReal.coe_div, NNReal.coe_one, NNReal.coe_ofNat] using hh

theorem rowTest_entire_log_eq_taylorCoeff (f : ℂ → ℂ) (hf : Differentiable ℂ f)
    (center : ℂ) (ell : ℕ) :
    AnalyticCollision.rowTest ell (fun u => f (center + Complex.log (1+u))) =
      PowerSeries.coeff ell (taylorSeries (fun u => f (center + Complex.log (1+u))) 0) := by
  apply rowTest_eq_taylorCoeff
  intro u hu
  have hnorm : ‖u‖ < 1 := by
    have hle : ‖u‖ ≤ 1/2 := by
      simpa only [Metric.mem_closedBall, dist_zero_right] using hu
    linarith
  have ha : AnalyticAt ℂ (fun u => center + Complex.log (1+u)) u :=
    analyticAt_const.add ((analyticAt_const.add analyticAt_id).clog
      (Complex.mem_slitPlane_of_norm_lt_one hnorm))
  exact ((hf.analyticAt _).comp ha).differentiableAt.differentiableWithinAt

end QuadraticPi.LemniscateRowTaylor


==> anc/lean/QuadraticPi/LemniscateSameMinorBound.lean <==
import QuadraticPi.LemniscateAnalyticRemainder
import QuadraticPi.LemniscateMultiplierBudget
import QuadraticPi.LemniscateAnalyticRowData

/-! The concrete displaced determinant estimate, with all scalar costs and
finite-size errors converted to the exact arithmetic-minor interface. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateSameMinorBound
open scoped BigOperators
open OAI.PiExponent LemniscateDataConstruction LemniscateExponentConditional
open LemniscateAnalytic LemniscateAnalyticRowData LemniscateAnalyticRemainder
open LemniscateTranslatedDeterminant LemniscateDisplacement

abbrev basePoint : ℂ := LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair

def fixedCost : ℝ :=
  omegaQuadraticCost omegaTagGrowthConstant omegaInverseConstant
    (omegaGridRadiusCoefficient basePoint)

def fixedWeightCost : ℝ := omegaWeightCost basePoint

theorem fixedCost_nonneg : 0 ≤ fixedCost :=
  omegaQuadraticCost_nonneg omegaTagGrowthConstant_one_le omegaInverseConstant_one_le

theorem fixedWeightCost_one_le : 1 ≤ fixedWeightCost := omegaWeightCost_one_le basePoint

def clearedMinor {nu : ℝ} (d : ScalarData nu fixedCost)
    (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (H : ℝ)
    (selection : Row d q H → Column d q H) : Matrix (Row d q H) (Row d q H) ℂ :=
  displacedMatrix basePoint (Nat.ceil (H/(d.B.w0 : ℝ)))
    (fun r => basePoint+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (rowGrid d q H r))
    (rowOrder d q H) (rowBeta d q H)
    (fun r => gridDelta p q (rowGrid d q H r) Lemniscate.Omega)
    (fun c => LemniscateDeterminant.xDegree (selection c))
    (fun c => LemniscateDeterminant.yDegree (selection c))
    (fun c => LemniscateDeterminant.additiveDegree (selection c))

/-- This isolates only the exact multiplier transport. The analytic
determinant estimate on the right is proved, rather than assumed. -/
theorem explicit_bound_of_norm_transfer (nu : ℝ) (hnu : 2 < nu)
    (d : ScalarData nu fixedCost) (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ)
    (wmin : ℝ) (hq : ∀ i, 2 ≤ q i) (hmin : 0 < wmin)
    (hwmin : ∀ i, wmin ≤ MatrixArithmetic.logWeights q i)
    (herr : ∀ i, |Lemniscate.Omega-(p i : ℝ)/q i| ≤ (q i : ℝ)^(-nu))
    (H : ℝ) (hH : 0 < H) (S : ℕ)
    (selection : Row d q H → Column d q H)
    (hdet : (minor d p q S H selection).det ≠ 0)
    (htransfer : ‖(minor d p q S H selection).det‖ ≤
      omegaInverseConstant^(Nat.ceil (H/(d.B.w0 : ℝ))*Fintype.card (Row d q H))*
        ‖(clearedMinor d p q H selection).det‖) :
    Real.log ‖(minor d p q S H selection).det‖/(rowCount d q H*H) ≤
      analyticError d fixedWeightCost wmin + remainder d q H +
        max (-collisionRate d q H)
          (-nu*((d.P.A : ℝ)*(1-d.P.eta)-mean d q H)) := by
  classical
  have hN := gridSide_one_le d
  have hnr : (1 : ℝ) ≤ d.N := by exact_mod_cast hN
  have hnu0 : 0 ≤ nu := by linarith
  have hrows := row_card_pos d q H hq hH
  have hU := omegaInverseConstant_one_le
  have hUp : 0 < omegaInverseConstant := lt_of_lt_of_le zero_lt_one hU
  have hcleared : (clearedMinor d p q H selection).det ≠ 0 := by
    intro hz
    rw [hz, norm_zero, mul_zero] at htransfer
    exact hdet (norm_eq_zero.mp (le_antisymm htransfer (norm_nonneg _)))
  have hdelta : ∀ r i, ‖gridDelta p q (rowGrid d q H r) Lemniscate.Omega i‖ ≤
      Real.exp ((Real.log (Real.sqrt 2*d.N)+nu)-nu*MatrixArithmetic.logWeights q i) := by
    intro r
    apply gridDelta_exp_bound p q (rowGrid d q H r) Lemniscate.Omega nu hN hnu0
      (fun i => (by have := hq i; omega))
    intro i
    simpa only [abs_sub_comm] using herr i
  have ha := displaced_determinant_log_bound hrows hN basePoint
    (Nat.ceil (H/(d.B.w0 : ℝ))) (rowGrid d q H) (rowOrder d q H)
    (fun c => LemniscateDeterminant.xDegree (selection c))
    (fun c => LemniscateDeterminant.yDegree (selection c))
    (fun c => LemniscateDeterminant.additiveDegree (selection c))
    (MatrixArithmetic.logWeights q) H (Real.log (Real.sqrt 2*d.N)+nu) nu wmin
    d.B.v0 d.P.A d.P.eta (mean d q H) (rowBeta d q H)
    (fun r => gridDelta p q (rowGrid d q H r) Lemniscate.Omega)
    hH (gridDelta_cost_nonneg nu hN hnu0) hnu0 hmin hwmin
    (by exact_mod_cast d.P.A_pos.le) d.P.eta_pos.le
    (fun c => source_pole_le d q H hq (selection c))
    (fun c => source_additive_weight_le d q H hq (selection c))
    (row_order_sum_le d q H hq) hdelta (row_weight_sum_eq_mean d q H hq hH) hcleared
  have ht := normalized_log_le_of_norm_bound
    (minor d p q S H selection).det (clearedMinor d p q H selection).det
    omegaInverseConstant H (Nat.ceil (H/(d.B.w0 : ℝ))) (Fintype.card (Row d q H))
    hdet hcleared hUp hH hrows htransfer
  have hw0 : 0 < (d.B.w0 : ℝ) := by exact_mod_cast d.B.w0_pos
  have hb := final_holomorphic_budget basePoint (nu := nu) hU hH hw0 hmin hnr
  have hK : (d.N : ℝ)^2 = (d.B.K : ℝ) := by exact_mod_cast d.square.symm
  rw [hK] at hb
  change Real.log ‖(clearedMinor d p q H selection).det‖ / (rowCount d q H*H) ≤ _ at ha
  have hc : -(Real.log 2/4)*d.P.eta^2*(Fintype.card (Row d q H) : ℝ)/
      (H*(realWeightedSimplex (MatrixArithmetic.logWeights q) ((d.P.A : ℝ)*H)).card) =
      -collisionRate d q H := by
    unfold collisionRate collisionConstant rowCount MatrixCounting.lowIndexCount
    ring
  rw [hc] at ha
  unfold analyticError remainder fixedCost fixedWeightCost tagCount
  change Real.log ‖(minor d p q S H selection).det‖/(rowCount d q H*H) ≤ _ at ht
  simp only [rowCount] at ha ht ⊢
  apply ht.trans
  apply (add_le_add ha (le_refl (((Nat.ceil (H/(d.B.w0 : ℝ)) : ℝ)/H)*
    Real.log omegaInverseConstant))).trans
  convert! (add_le_add hb (le_refl (Real.log 2/(d.B.v0 : ℝ) +
    Collision.collisionRemainder (Fintype.card (Row d q H)) H +
    max (-collisionRate d q H) (-nu*((d.P.A : ℝ)*(1-d.P.eta)-mean d q H)) +
    Real.log ((MatrixTranslation.transverseIndices (MatrixArithmetic.logWeights q) H).card : ℝ)/H)))
    using 1 <;> ring <;> rfl

end QuadraticPi.LemniscateSameMinorBound


==> anc/lean/QuadraticPi/LemniscateSectionCoefficients.lean <==
import QuadraticPi.LemniscateSectionGeometry
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveIntrinsicCoefficientLaw

/-!
# Actual section coefficients in the elliptic coordinate algebra

The chosen projective coordinate chart evaluates in the actual quotient ring,
not a free polynomial ring. For each power of O(1), an actual affine frame is
constructed in which pulled-back homogeneous sections have exactly their
polynomial evaluations as coefficients. There is no interpolation hypothesis,
and no assumption that arbitrary affine units are constant.
-/
namespace QuadraticPi.LemniscateCompactification
noncomputable section
set_option autoImplicit false

open AlgebraicGeometry CategoryTheory TopologicalSpace MvPolynomial
open OAI.PiExponentSeshadri.Geometry OAI.PiExponentSeshadri.Frames
open OAI.PiExponentSeshadri.Projective OAI.PiExponent
attribute [local instance] MvPolynomial.gradedAlgebra

variable {R A σ : Type} [CommRing R] [CommRing A]

/-- Surjectivity of actual coefficient classes is independent of the chosen
frame, even when the coordinate algebra has nonconstant units. This lets a
jet-surjectivity theorem use the exact source frame constructed below. -/
theorem coefficient_quotient_surjective_change_frame
    {X : Scheme} {M : X.Modules}
    (j : Spec (CommRingCat.of A) ⟶ X) [IsOpenImmersion j]
    (E F : M.restrict j ≅ O (Spec (CommRingCat.of A))) (J : Ideal A)
    (h : Function.Surjective (fun s : GlobalSections X M =>
      Ideal.Quotient.mk J ((Scheme.ΓSpecIso (CommRingCat.of A)).hom
        (coefficient E (restrictSection j s))))) :
    Function.Surjective (fun s : GlobalSections X M =>
      Ideal.Quotient.mk J ((Scheme.ΓSpecIso (CommRingCat.of A)).hom
        (coefficient F (restrictSection j s)))) := by
  let u : (A ⧸ J)ˣ := Units.map
    ((Ideal.Quotient.mk J).comp (Scheme.ΓSpecIso (CommRingCat.of A)).hom.hom)
    (frameChange E F)
  intro q
  obtain ⟨s,hs⟩ := h ((↑(u⁻¹) : A ⧸ J) * q)
  refine ⟨s,?_⟩
  change O X ⟶ M at s
  change Ideal.Quotient.mk J ((Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (coefficient E (restrictSection j s))) = (↑(u⁻¹) : A ⧸ J) * q at hs
  change Ideal.Quotient.mk J ((Scheme.ΓSpecIso (CommRingCat.of A)).hom
    (coefficient F (restrictSection j s))) = q
  rw [coefficient_change E F,map_mul,map_mul,hs]
  change (u : A ⧸ J) * ((↑(u⁻¹) : A ⧸ J) * q) = q
  exact u.mul_inv_cancel_left q

/-- Dehomogenization followed by the actual selected functions is evaluation,
because the distinguished function is exactly one. -/
theorem dehomogenize_evaluation (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (p : MvPolynomial σ R) :
    eval₂Hom k (fun j : ChartVariables z => a j.val) (dehomogenize z p) =
      eval₂Hom k a p := by
  classical
  have h : (eval₂Hom k (fun j : ChartVariables z => a j.val)).comp (dehomogenize z) =
      eval₂Hom k a := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [dehomogenize]
    · intro j
      by_cases hj : j = z
      · subst j
        simp [dehomogenize,hz]
      · simp [dehomogenize,hj]
  exact RingHom.congr_fun h p

theorem evalAway_polyToChart (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (q : MvPolynomial (ChartVariables z) R) :
    evalAway (eval₂Hom k a) (X z) (by simp [hz]) (polyToChart z q) =
      eval₂Hom k (fun j : ChartVariables z => a j.val) q := by
  have h : (evalAway (eval₂Hom k a) (X z) (by simp [hz])).comp (polyToChart z) =
      eval₂Hom k (fun j : ChartVariables z => a j.val) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp only [RingHom.comp_apply,polyToChart,eval₂Hom_C]
      exact evalAway_constants z k a hz r
    · intro j
      simp only [RingHom.comp_apply,polyToChart,eval₂Hom_X']
      exact evalAway_coordinate z k a hz j.val
  exact RingHom.congr_fun h q

/-- Factor the actual affine chart through the constant-coordinate chart of
ordinary projective space. -/
def ambientChartFactor (k : R →+* A) (a : σ → A) (z : σ) (hz : a z = 1) :
    Spec (CommRingCat.of A) ⟶ (WeightedChartRingEvaluation.ambientOpen (R := R) z).toScheme :=
  Spec.map (CommRingCat.ofHom
    (evalAway (𝒜 := PolyGrade R σ) (eval₂Hom k a) (X z) (by simp [hz]))) ≫
    (coordinateSectionChartIso (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
      ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
      (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z).inv

theorem ambientChartFactor_comp (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) :
    affineChartMap k a z hz hgen ≫ projectiveMap k a =
      ambientChartFactor k a z hz ≫ (WeightedChartRingEvaluation.ambientOpen (R := R) z).ι := by
  have he := coordinateSectionChartIso_hom_away
    (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z
  rw [ProjectiveO1.coordinate_sectionsMorphism_identity,Category.comp_id] at he
  rw [affineChartMap_comp_projectiveMap]
  unfold ambientChartFactor fromUnitCoordinate
  rw [← he]
  simp only [Category.assoc,Iso.inv_hom_id_assoc]

theorem ambientChartFactor_pullback (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (q : MvPolynomial (ChartVariables z) R) :
    (Scheme.ΓSpecIso (CommRingCat.of A)).hom
      ((ambientChartFactor k a z hz).appTop
        ((WeightedChartRingEvaluation.ambientOpen (R := R) z).topIso.inv
          ((WeightedChartRingEvaluation.ambientRingEquiv z).symm q))) =
      eval₂Hom k (fun j : ChartVariables z => a j.val) q := by
  let v : PolyChart (R := R) z →+* A :=
    evalAway (eval₂Hom k a) (X z) (by simp [hz])
  have hfactor : ambientChartFactor k a z hz ≫
      (coordinateSectionChartIso (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
        ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
        (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z).hom =
      Spec.map (CommRingCat.ofHom v) := by
    simp only [ambientChartFactor,Category.assoc,Iso.inv_hom_id,Category.comp_id]
  exact (WeightedChartRingEvaluation.chart_pullback
    (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf
    ProjectiveO1.scalars ProjectiveO1.coordinateSection ProjectiveO1.coordinateSection_cover
    (Iso.refl _) ProjectiveO1.coordinate_sectionsMorphism_identity z v
    (ambientChartFactor k a z hz) hfactor q).trans (evalAway_polyToChart k a z hz q)

/-- Actual affine frames for every power, simultaneously valid for every
ambient projective section. No frame or coefficient identity is assumed. -/
theorem exists_power_frame (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) (n : ℕ) :
    ∃ F : (modulePow (Proj (imageGrade k a)) (lineBundle k a).sheaf n).restrict
        (affineChartMap k a z hz hgen) ≅ O (Spec (CommRingCat.of A)),
      ∀ s : GlobalSections (ProjectiveO1.projectiveSpace R σ)
          (modulePow _ (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf n),
        (Scheme.ΓSpecIso (CommRingCat.of A)).hom
          (coefficient F (restrictSection (affineChartMap k a z hz hgen)
            (pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ))
              (projectiveMap k a) n s))) =
          eval₂Hom k (fun j : ChartVariables z => a j.val)
            (ProjectiveO1.globalSectionChartPolynomial n z s) := by
  let D := ProjectiveIntrinsicCoefficientLaw.intrinsicData (R := R) (σ := σ)
  exact GlobalPolynomialCoefficientLaw.exists_power_frame_of_law
    (ProjectiveIntrinsicCoefficientLaw.intrinsicBundle (R := R) (σ := σ))
    (projectiveMap k a) (affineChartMap k a z hz hgen)
    (D.chartOpen z) (ambientChartFactor k a z hz) (ambientChartFactor_comp k a z hz hgen)
    n (D.frame n z) (D.ringEquiv z) (D.polynomial n z)
    (ProjectiveIntrinsicCoefficientLaw.intrinsic_law (R := R) n z)
    (eval₂Hom k (fun j : ChartVariables z => a j.val))
    (fun q => by
      dsimp only [D]
      rw [ProjectiveIntrinsicCoefficientLaw.intrinsic_ringEquiv]
      exact ambientChartFactor_pullback k a z hz q)

/-- In the same actual frame, a homogeneous polynomial section evaluates to
its selected functions in the coordinate algebra exactly. -/
theorem exists_homogeneous_power_frame (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (eval₂Hom k a)) (n : ℕ) :
    ∃ F : (modulePow (Proj (imageGrade k a)) (lineBundle k a).sheaf n).restrict
        (affineChartMap k a z hz hgen) ≅ O (Spec (CommRingCat.of A)),
      ∀ s : GlobalSections (ProjectiveO1.projectiveSpace R σ)
          (modulePow _ (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf n),
      ∀ p : MvPolynomial.homogeneousSubmodule σ R n,
        dehomogenize z p.val = ProjectiveO1.globalSectionChartPolynomial n z s →
        (Scheme.ΓSpecIso (CommRingCat.of A)).hom
          (coefficient F (restrictSection (affineChartMap k a z hz hgen)
            (pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ))
              (projectiveMap k a) n s))) = eval₂Hom k a p.val := by
  obtain ⟨F,hF⟩ := exists_power_frame k a z hz hgen n
  refine ⟨F,fun s p hp => ?_⟩
  rw [hF s,← hp,dehomogenize_evaluation k a z hz]

end
end QuadraticPi.LemniscateCompactification


==> anc/lean/QuadraticPi/LemniscateSectionExtension.lean <==
import QuadraticPi.LemniscateSectionCoefficients
import QuadraticPi.LemniscateSectionFiltration
import OAI.NumberTheory.PiExponent.Geometry.ProjectiveSectionPullback

/-!
# Eventual section extension and the exact elliptic source filtration

The genuine closed projective embedding gives eventual homogeneous extension.
An actual affine frame identifies its coefficient with evaluation in the
elliptic coordinate algebra, and reduction gives the literal EPA weighted
polynomial source with cutoff n*r. These results contain no interpolation,
curve-inequality, or irrationality hypothesis.
-/
namespace QuadraticPi.LemniscateCompactification
noncomputable section
set_option autoImplicit false

open AlgebraicGeometry CategoryTheory MvPolynomial
open OAI.PiExponentSeshadri.Geometry OAI.PiExponentSeshadri.Frames
open OAI.PiExponentSeshadri.Projective OAI.PiExponent

variable {R A σ : Type} [CommRing R] [CommRing A]

/-- Actual eventual extension from our constructed closed projective image. -/
theorem eventual_homogeneous_extension [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (k : R →+* A) (a : σ → A) :
    ∃ N, ∀ n, N ≤ n →
      ∀ s : GlobalSections (Proj (imageGrade k a))
        (modulePow _ (lineBundle k a).sheaf n),
      ∃ t : GlobalSections (ProjectiveO1.projectiveSpace R σ)
        (modulePow _ (ProjectiveO1.lineBundle (R := R) (σ := σ)).sheaf n),
      ∃ p : MvPolynomial.homogeneousSubmodule σ R n,
        pullbackPowerSection (ProjectiveO1.lineBundle (R := R) (σ := σ))
          (projectiveMap k a) n t = s ∧
        ∀ z, dehomogenize z p.val = ProjectiveO1.globalSectionChartPolynomial n z t :=
  ProjectiveSectionExtension.eventual_projective_homogeneous_extension (projectiveMap k a)

/-- All sufficiently high global sections have homogeneous polynomial
coefficients in one actual frame of each tensor power on the affine chart. -/
theorem eventual_homogeneous_coefficients [IsNoetherianRing R] [Fintype σ] [Nonempty σ]
    (k : R →+* A) (a : σ → A) (z : σ) (hz : a z = 1)
    (hgen : Function.Surjective (eval₂Hom k a)) :
    ∃ N, ∀ n, N ≤ n →
      ∃ F : (modulePow (Proj (imageGrade k a)) (lineBundle k a).sheaf n).restrict
          (affineChartMap k a z hz hgen) ≅ O (Spec (CommRingCat.of A)),
        ∀ s : GlobalSections (Proj (imageGrade k a))
            (modulePow _ (lineBundle k a).sheaf n),
        ∃ p : MvPolynomial.homogeneousSubmodule σ R n,
          (Scheme.ΓSpecIso (CommRingCat.of A)).hom
            (coefficient F (restrictSection (affineChartMap k a z hz hgen) s)) =
            eval₂Hom k a p.val := by
  obtain ⟨N,hN⟩ := eventual_homogeneous_extension k a
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨F,hF⟩ := exists_homogeneous_power_frame k a z hz hgen n
  refine ⟨F,fun s => ?_⟩
  obtain ⟨t,p,ht,hp⟩ := hN n hn s
  refine ⟨p,?_⟩
  rw [← ht]
  exact hF t p (hp z)

namespace Elliptic

/-- Substitution of monomial generators, then passage to the actual elliptic
coordinate ring, is exactly the projective chart's coefficient evaluation. -/
theorem quotientMap_monomial_substitution {m : ℕ}
    (S : Finset (Fin (m+2) →₀ ℕ)) (p : MvPolynomial S ℂ) :
    quotientMap m
        (MvPolynomial.aeval (fun j : S => MvPolynomial.monomial j.val (1 : ℂ)) p) =
      eval₂Hom (constants m) (monomialFunctions S) p := by
  have h : (quotientMap m).comp
      (MvPolynomial.aeval (fun j : S => MvPolynomial.monomial j.val (1 : ℂ))).toRingHom =
        eval₂Hom (constants m) (monomialFunctions S) := by
    apply MvPolynomial.ringHom_ext
    · intro r
      simp [constants]
    · intro j
      simp [monomialFunctions]
  exact RingHom.congr_fun h p

/-- Exact coordinate-ring value of the already checked source normal form. -/
theorem homogeneousNormalSource_quotientMap (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (S : Finset (Fin (B.m+2) →₀ ℕ)) (r n : ℕ)
    (ha : ∀ j : S, Finsupp.weight (LemniscateInterpolation.sourceWeights B w) j.val ≤ (r : ℚ))
    (p : MvPolynomial.homogeneousSubmodule S ℂ n) :
    quotientMap B.m
        (LemniscateSectionFiltration.homogeneousNormalSource B w r n (fun j : S => j.val) ha p).val =
      eval₂Hom (constants B.m) (monomialFunctions S) p.val := by
  change quotientMap B.m (LemniscateNormalReduction.normalReduce _) = _
  rw [LemniscateSectionFiltration.quotientMap_normalReduce]
  exact quotientMap_monomial_substitution S p.val

/-- Every sufficiently high section of the actual elliptic compactification
has, in an actual affine frame, a representative in the literal EPA source.
The budget is exactly n*r, with no factor from the projective generator count. -/
theorem eventual_weighted_source_coefficients (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (S : Finset (Fin (B.m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) (r : ℕ)
    (ha : ∀ j : S, Finsupp.weight (LemniscateInterpolation.sourceWeights B w) j.val ≤ (r : ℚ)) :
    ∃ N, ∀ n, N ≤ n →
      ∃ F : (modulePow (compactification S) (polarization S).sheaf n).restrict
          (affineChartMap (constants B.m) (monomialFunctions S) ⟨0,hzero⟩
            (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)) ≅
            O (Spec (CommRingCat.of (CoordinateRing B.m))),
        ∀ s : GlobalSections (compactification S) (modulePow _ (polarization S).sheaf n),
        ∃ P : LemniscateInterpolation.WeightedPolynomials B w (n*r),
          quotientMap B.m P.val =
            (Scheme.ΓSpecIso (CommRingCat.of (CoordinateRing B.m))).hom
              (coefficient F (restrictSection
                (affineChartMap (constants B.m) (monomialFunctions S) ⟨0,hzero⟩
                  (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)) s)) := by
  classical
  let : Nonempty S := ⟨⟨0,hzero⟩⟩
  obtain ⟨N,hN⟩ := eventual_homogeneous_coefficients
    (constants B.m) (monomialFunctions S) ⟨0,hzero⟩
    (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)
  refine ⟨N,fun n hn => ?_⟩
  obtain ⟨F,hF⟩ := hN n hn
  refine ⟨F,fun s => ?_⟩
  obtain ⟨p,hp⟩ := hF s
  refine ⟨LemniscateSectionFiltration.homogeneousNormalSource B w r n (fun j : S => j.val) ha p,?_⟩
  exact (homogeneousNormalSource_quotientMap B w S r n ha p).trans hp.symm

/-- The actual global-section-to-source reduction. Geometric surjectivity
modulo a chart ideal, in any affine frame, gives surjectivity of the literal
weighted normal source modulo that ideal. This is a conditional comparison
lemma; it does not assert geometric jet-surjectivity or EPA. -/
theorem eventual_weighted_quotient_surjective (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (S : Finset (Fin (B.m+2) →₀ ℕ))
    (hzero : 0 ∈ S) (hcoordinate : ∀ i, Finsupp.single i 1 ∈ S) (r : ℕ)
    (ha : ∀ j : S, Finsupp.weight (LemniscateInterpolation.sourceWeights B w) j.val ≤ (r : ℚ)) :
    ∃ N, ∀ n, N ≤ n → ∀ J : Ideal (CoordinateRing B.m),
      (∃ E : (modulePow (compactification S) (polarization S).sheaf n).restrict
          (affineChartMap (constants B.m) (monomialFunctions S) ⟨0,hzero⟩
            (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)) ≅
            O (Spec (CommRingCat.of (CoordinateRing B.m))),
        Function.Surjective (fun s : GlobalSections (compactification S)
            (modulePow _ (polarization S).sheaf n) =>
          Ideal.Quotient.mk J ((Scheme.ΓSpecIso (CommRingCat.of (CoordinateRing B.m))).hom
            (coefficient E (restrictSection
              (affineChartMap (constants B.m) (monomialFunctions S) ⟨0,hzero⟩
                (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)) s))))) →
      Function.Surjective (fun P : LemniscateInterpolation.WeightedPolynomials B w (n*r) =>
        Ideal.Quotient.mk J (quotientMap B.m P.val)) := by
  obtain ⟨N,hN⟩ := eventual_weighted_source_coefficients B w S hzero hcoordinate r ha
  refine ⟨N,fun n hn J ⟨E,hE⟩ => ?_⟩
  obtain ⟨F,hF⟩ := hN n hn
  have hsurj := coefficient_quotient_surjective_change_frame
    (affineChartMap (constants B.m) (monomialFunctions S) ⟨0,hzero⟩
      (monomialFunctions_zero S hzero) (monomialFunctions_generate S hcoordinate)) E F J hE
  intro q
  obtain ⟨s,hs⟩ := hsurj q
  obtain ⟨P,hP⟩ := hF s
  exact ⟨P,(congrArg (Ideal.Quotient.mk J) hP).trans hs⟩

end Elliptic
end
end QuadraticPi.LemniscateCompactification


==> anc/lean/QuadraticPi/LemniscateSectionFiltration.lean <==
import QuadraticPi.LemniscateCompactificationAlgebra
import QuadraticPi.LemniscateNormalReduction
import Mathlib.RingTheory.GradedAlgebra.Homogeneous.Maps

/-!
# Homogeneous projective sections return to the exact EPA source filtration

This is the algebraic support part of the global section comparison. A
homogeneous degree-n polynomial in functions of pole weight at most r gives
an actual elliptic normal form of pole weight at most n*r, with unchanged
quotient-ring value and unchanged formal elliptic jets.
It does not assume or prove interpolation or jet-blowup ampleness.
-/
namespace QuadraticPi.LemniscateSectionFiltration
noncomputable section
set_option autoImplicit false
open scoped BigOperators
open MvPolynomial LemniscateWeightedDerivation LemniscateNormalReduction
open LemniscateInterpolation

/-- Rational-weight substitution into a monomial. -/
theorem supportBound_aeval_monomial {ι σ : Type*} (ρ : ι → ℚ) (κ : σ → ℚ)
    (g : ι → MvPolynomial σ ℂ) (hg : ∀ i, SupportBound κ (ρ i) (g i))
    (d : ι →₀ ℕ) (c : ℂ) :
    SupportBound κ (Finsupp.weight ρ d) (MvPolynomial.aeval g (MvPolynomial.monomial d c)) := by
  classical
  rw [MvPolynomial.aeval_monomial]
  have hC : SupportBound κ 0 (algebraMap ℂ (MvPolynomial σ ℂ) c) := supportBound_C κ c
  have hprod := supportBound_prod d.support κ (fun i => g i ^ d i)
    (fun i => (d i : ℚ) * ρ i) (fun i _ => (hg i).pow (d i))
  simpa only [zero_add,Finsupp.weight_apply,Finsupp.sum,nsmul_eq_mul,Finsupp.prod]
    using hC.mul hprod

theorem supportBound_aeval {ι σ : Type*} (ρ : ι → ℚ) (κ : σ → ℚ)
    (g : ι → MvPolynomial σ ℂ) (hg : ∀ i, SupportBound κ (ρ i) (g i))
    (H : ℚ) (p : MvPolynomial ι ℂ) (hp : SupportBound ρ H p) :
    SupportBound κ H (MvPolynomial.aeval g p) := by
  classical
  conv_rhs => rw [MvPolynomial.as_sum p,map_sum]
  exact supportBound_sum p.support κ _ H
    (fun d hd => (supportBound_aeval_monomial ρ κ g hg d (p.coeff d)).mono (hp d hd))

/-- Homogeneity gives precisely n times the generator budget, without a
factor depending on the number of generators or coordinates. -/
theorem homogeneous_substitution_bound {σ ι : Type*} (ρ : ι → ℚ) (r : ℚ)
    (a : σ → ι →₀ ℕ) (ha : ∀ j, Finsupp.weight ρ (a j) ≤ r)
    (n : ℕ) (p : MvPolynomial.homogeneousSubmodule σ ℂ n) :
    SupportBound ρ ((n : ℚ) * r)
      (MvPolynomial.aeval (fun j => MvPolynomial.monomial (a j) (1 : ℂ)) p.val) := by
  classical
  apply supportBound_aeval (fun _ : σ => r) ρ
  · intro j b hb
    have he : b = a j := Finset.mem_singleton.mp (MvPolynomial.support_monomial_subset hb)
    simpa only [he] using ha j
  · intro b hb
    have hd : b.degree = n := (p.property.degree_eq_sum_deg_support hb).symm
    simp only [Finsupp.weight_apply,Finsupp.sum,nsmul_eq_mul,
      ← Finset.sum_mul,← Nat.cast_sum,← Finsupp.degree_apply,hd,le_refl]

/-- Normal reduction preserves the actual elliptic coordinate-ring value. -/
theorem quotientMap_normalReduce {m : ℕ} (P : EllipticPolynomial m) :
    LemniscateCompactification.Elliptic.quotientMap m (normalReduce P) =
      LemniscateCompactification.Elliptic.quotientMap m P := by
  apply map_normalReduce
  simp only [cubic,map_sub,map_pow]
  exact (LemniscateCompactification.Elliptic.quotient_relation m).symm

/-- The actual normal-form polynomial produced by a homogeneous section,
with exactly the natural source cutoff n*r. -/
def homogeneousNormalSource {σ : Type*} (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (r n : ℕ) (a : σ → Fin (B.m+2) →₀ ℕ)
    (ha : ∀ j, Finsupp.weight (sourceWeights B w) (a j) ≤ (r : ℚ))
    (p : MvPolynomial.homogeneousSubmodule σ ℂ n) : WeightedPolynomials B w (n*r) :=
  normalReduceWeighted B w (n*r)
    (MvPolynomial.aeval (fun j => MvPolynomial.monomial (a j) (1 : ℂ)) p.val)
    (by
      simpa only [Nat.cast_mul] using
        (homogeneous_substitution_bound (sourceWeights B w) (r : ℚ) a ha n p))

/-- This actual EPA source representative has precisely the same formal jets
as the homogeneous coordinate polynomial evaluated at the chosen functions. -/
theorem homogeneousNormalSource_formalJet {σ : Type*} (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (r n : ℕ) (a : σ → Fin (B.m+2) →₀ ℕ)
    (ha : ∀ j, Finsupp.weight (sourceWeights B w) (a j) ≤ (r : ℚ))
    (p : MvPolynomial.homogeneousSubmodule σ ℂ n) (c : Fin B.m → ℂ) :
    formalJet c (homogeneousNormalSource B w r n a ha p).val =
      formalJet c (MvPolynomial.aeval (fun j => MvPolynomial.monomial (a j) (1 : ℂ)) p.val) :=
  formalJet_normalReduce c _

end
end QuadraticPi.LemniscateSectionFiltration


==> anc/lean/QuadraticPi/LemniscateSectionGeometry.lean <==
import QuadraticPi.LemniscateCompactification
import OAI.NumberTheory.PiExponent.Ampleness.WeightedProjectiveAmple

/-!
# The actual elliptic closure: polarization and affine frame

The chosen projective closure receives the restricted projective O(1), which
is ample and trivial on the actual affine elliptic chart.
These are actual geometric consequences of the constructed closed immersion.
The homogeneous-extension instantiation is preserved as an explicitly
uncompiled draft outside this checked Lean module.
The jet-blowup line bundle and its ampleness are separate, unproved EPA inputs.
-/

namespace QuadraticPi.LemniscateCompactification
noncomputable section
set_option autoImplicit false

open AlgebraicGeometry CategoryTheory
open OAI.PiExponentSeshadri.Geometry OAI.PiExponentSeshadri.Frames
open OAI.PiExponentSeshadri.Projective OAI.PiExponent

variable {R A σ : Type} [CommRing R] [CommRing A]

/-- The polarization is pulled back along the actual closed immersion of the
elliptic graded image, not along a free monomial ambient replacement. -/
def lineBundle (k : R →+* A) (a : σ → A) : LineBundle (Proj (imageGrade k a)) :=
  (ProjectiveO1.lineBundle (R := R) (σ := σ)).pullback (projectiveMap k a)

theorem lineBundle_ample [IsDomain R] [Finite σ] [Nonempty σ]
    (k : R →+* A) (a : σ → A) : (lineBundle k a).IsAmple :=
  LineBundle.IsAmple.pullback_closedImmersion (ProjectiveO1.lineBundle (R := R) (σ := σ))
    ProjectiveO1.lineBundle_ample (projectiveMap k a)

def coordinateSection (k : R →+* A) (a : σ → A) (s : σ) :
    O (Proj (imageGrade k a)) ⟶ (lineBundle k a).sheaf :=
  pullbackSection (projectiveMap k a) (ProjectiveO1.coordinateSection s)

theorem coordinateSection_isoOpen (k : R →+* A) (a : σ → A) (s : σ) :
    OAI.PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection k a s) =
      Proj.basicOpen (imageGrade k a) (coordinate k a s) := by
  have h := pullback_isoOpen_eq (ProjectiveO1.lineBundle (R := R) (σ := σ))
    (ProjectiveO1.coordinateSection s) (projectiveMap k a)
  rw [ProjectiveO1.coordinateSection_isoOpen] at h
  exact h

theorem affineChartMap_range (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (MvPolynomial.eval₂Hom k a)) :
    Set.range (affineChartMap k a z hz hgen) =
      (Proj.basicOpen (imageGrade k a) (coordinate k a z) : Set (Proj (imageGrade k a))) := by
  let e := constantProjectiveChartIso k a z hz hgen
  ext x
  constructor
  · rintro ⟨y,rfl⟩
    exact (e.inv y).2
  · intro hx
    refine ⟨e.hom ⟨x,hx⟩,?_⟩
    change ((e.hom ≫ e.inv) ⟨x,hx⟩).1 = x
    simp only [Iso.hom_inv_id]
    rfl

theorem affineChart_isoOpen (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (MvPolynomial.eval₂Hom k a)) :
    OAI.PiExponentSeshadri.SectionOpens.isoOpen (coordinateSection k a z) =
      (affineChartMap k a z hz hgen).opensRange := by
  rw [coordinateSection_isoOpen]
  apply TopologicalSpace.Opens.ext
  exact (affineChartMap_range k a z hz hgen).symm

/-- An actual trivialization of O(1) on the affine chart of the quotient ring. -/
theorem affineFrame_nonempty (k : R →+* A) (a : σ → A) (z : σ)
    (hz : a z = 1) (hgen : Function.Surjective (MvPolynomial.eval₂Hom k a)) :
    Nonempty ((lineBundle k a).sheaf.restrict
      (affineChartMap k a z hz hgen).opensRange.ι ≅
        O (affineChartMap k a z hz hgen).opensRange.toScheme) := by
  rw [← affineChart_isoOpen k a z hz hgen]
  exact ⟨sectionFrame (coordinateSection k a z)⟩


namespace Elliptic

abbrev polarization {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ)) :
    LineBundle (compactification S) := lineBundle (constants m) (monomialFunctions S)

theorem polarization_ample {m : ℕ} (S : Finset (Fin (m+2) →₀ ℕ))
    (hzero : 0 ∈ S) : (polarization S).IsAmple := by
  letI : Nonempty S := ⟨⟨0,hzero⟩⟩
  exact lineBundle_ample (constants m) (monomialFunctions S)

end Elliptic
end
end QuadraticPi.LemniscateCompactification


==> anc/lean/QuadraticPi/LemniscateSeriesFlatten.lean <==
import QuadraticPi.Denominators
import OAI.NumberTheory.PiExponent.Jets.FormalLogJet

/-! Exact successive coefficient extraction for polynomial transverse
variables with full power-series coefficients. -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateSeriesFlatten
open scoped BigOperators
open OAI.PiExponent
variable {R : Type*} [CommRing R]

def flatten (m : ℕ) :
    MvPolynomial (Fin m) (PowerSeries R) →+* MvPowerSeries (Fin (m+1)) R :=
  MvPolynomial.eval₂Hom (FormalLogJet.liftSeries m) (fun i => MvPowerSeries.X i.succ)

@[simp] theorem flatten_C {m : ℕ} (f : PowerSeries R) :
    flatten m (MvPolynomial.C f) = FormalLogJet.liftSeries m f := by
  simp [flatten]

@[simp] theorem flatten_X {m : ℕ} (i : Fin m) :
    flatten (R := R) m (MvPolynomial.X i) = MvPowerSeries.X i.succ := by
  simp [flatten]

theorem coeff_flatten {m : ℕ} (p : MvPolynomial (Fin m) (PowerSeries R))
    (ell : ℕ) (beta : Fin m →₀ ℕ) :
    MvPowerSeries.coeff (Finsupp.cons ell beta) (flatten m p) =
      PowerSeries.coeff ell (p.coeff beta) := by
  classical
  induction p using MvPolynomial.induction_on generalizing beta with
  | C f =>
    simp only [flatten_C, FormalLogJet.coeff_liftSeries, Finsupp.tail_cons,
      Finsupp.cons_zero, MvPolynomial.coeff_C]
    by_cases hb : beta = 0 <;> simp [hb, eq_comm]
  | add p q hp hq => simp only [map_add, MvPolynomial.coeff_add, hp, hq]
  | mul_X p i hp =>
    have hsub : Finsupp.cons ell beta - Finsupp.single i.succ 1 =
        Finsupp.cons ell (beta - Finsupp.single i 1) := by
      ext j
      cases j using Fin.cases <;> simp [Finsupp.tsub_apply, Finsupp.single_apply]
    have hcond : Finsupp.single i.succ 1 ≤ Finsupp.cons ell beta ↔
        Finsupp.single i 1 ≤ beta := by simp [Finsupp.single_le_iff]
    rw [map_mul, flatten_X, MvPowerSeries.X, MvPowerSeries.coeff_mul_monomial, hsub]
    simp only [hcond]
    rw [MvPolynomial.X, MvPolynomial.coeff_mul_monomial']
    split_ifs <;> simp [hp]

/-- Transverse binomial extraction, retaining the full base series exactly. -/
theorem coeff_lift_mul_shifted_product {m : ℕ} (G : PowerSeries R)
    (c : Fin m → PowerSeries R) (alpha beta : Fin m →₀ ℕ) (ell : ℕ) :
    MvPowerSeries.coeff (Finsupp.cons ell beta)
      (FormalLogJet.liftSeries m G * ∏ i,
        (MvPowerSeries.X i.succ + FormalLogJet.liftSeries m (c i)) ^ alpha i) =
      PowerSeries.coeff ell (G * ∏ i,
        ((alpha i).choose (beta i) : PowerSeries R) * (c i) ^ (alpha i-beta i)) := by
  have h := coeff_flatten
    (MvPolynomial.C G * ∏ i, (MvPolynomial.X i + MvPolynomial.C (c i)) ^ alpha i)
    ell beta
  rw [MvPolynomial.coeff_C_mul, Denominators.Shift.coeff_shifted_product] at h
  simpa only [map_mul, map_prod, map_pow, map_add, flatten_C, flatten_X] using h

end QuadraticPi.LemniscateSeriesFlatten


==> anc/lean/QuadraticPi/LemniscateSquareInvariantPositivity.lean <==
import QuadraticPi.LemniscateSquareLattice
import Mathlib.NumberTheory.ZetaValues
import Mathlib.Analysis.Real.Pi.Bounds

/-!
# Positivity of the square-lattice invariant

An absolutely convergent lattice-sum estimate proves positivity of the
real part of `g₂` for the square lattice with side one.  This concerns
the Weierstrass normalization only.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateSquareInvariantPositivity

open LemniscatePeriod LemniscateSquareLattice

def quarticTerm (p : ℤ × ℤ) : ℂ := (((p.1 : ℂ) + p.2 * Complex.I) ^ 4)⁻¹

def errorTerm (p : ℤ × ℤ) : ℝ :=
  (1 / (p.1 : ℝ) ^ 2) * (1 / (p.2 : ℝ) ^ 2) / 4

theorem summable_quarticTerm : Summable quarticTerm := by
  have hs := (unitPair.hasSum_sumInvPow 0 (by norm_num : 2 < 4)).summable
  have ht := hs.comp_injective unitPair.latticeEquivProd.symm.injective
  apply ht.congr
  intro p
  change (((((unitPair.latticeEquivProd.symm p : unitPair.lattice) : ℂ) - 0) ^ 4)⁻¹) = _
  rw [PeriodPair.latticeEquiv_symm_apply]
  simp [unitPair, squarePair, quarticTerm]

theorem G_four_eq_tsum : unitPair.G 4 = ∑' p : ℤ × ℤ, quarticTerm p := by
  rw [PeriodPair.G, ← unitPair.latticeEquivProd.symm.toEquiv.tsum_eq]
  congr 1
  funext p
  change ((((unitPair.latticeEquivProd.symm p : unitPair.lattice) : ℂ) ^ 4)⁻¹) = _
  rw [PeriodPair.latticeEquiv_symm_apply]
  simp [unitPair, squarePair, quarticTerm]

theorem quarticTerm_re_add_error_nonneg (p : ℤ × ℤ) :
    0 ≤ (quarticTerm p).re + errorTerm p := by
  rcases p with ⟨a, b⟩
  by_cases ha : a = 0
  · subst a
    have hre : (((b : ℂ) ^ 4)⁻¹).re = ((b : ℝ) ^ 4)⁻¹ := by
      rw [← Complex.ofReal_intCast, ← Complex.ofReal_pow, ← Complex.ofReal_inv,
        Complex.ofReal_re]
    simp only [quarticTerm, Int.cast_zero, zero_add, mul_pow,
      show Complex.I ^ 4 = 1 by norm_num [pow_succ, Complex.I_sq], mul_one, hre,
      errorTerm, zero_pow (by norm_num : 2 ≠ 0), div_zero, zero_mul, zero_div, add_zero]
    positivity
  by_cases hb : b = 0
  · subst b
    have hre : (((a : ℂ) ^ 4)⁻¹).re = ((a : ℝ) ^ 4)⁻¹ := by
      rw [← Complex.ofReal_intCast, ← Complex.ofReal_pow, ← Complex.ofReal_inv,
        Complex.ofReal_re]
    simp only [quarticTerm, Int.cast_zero, zero_mul, add_zero, hre,
      errorTerm, zero_pow (by norm_num : 2 ≠ 0), div_zero, mul_zero, zero_div, add_zero]
    positivity
  have haR : (a : ℝ) ≠ 0 := by exact_mod_cast ha
  have hbR : (b : ℝ) ≠ 0 := by exact_mod_cast hb
  have hden : 0 < 4 * (a : ℝ) ^ 2 * (b : ℝ) ^ 2 := by positivity
  have hn : ‖(a : ℂ) + b * Complex.I‖ ^ 2 = (a : ℝ) ^ 2 + (b : ℝ) ^ 2 := by
    rw [← Complex.normSq_eq_norm_sq]
    simp [Complex.normSq_apply]
    ring
  have hfour : 4 * (a : ℝ) ^ 2 * (b : ℝ) ^ 2 ≤
      ‖(a : ℂ) + b * Complex.I‖ ^ 4 := by
    rw [show (4 : ℕ) = 2 * 2 by norm_num, pow_mul, hn]
    nlinarith [sq_nonneg ((a : ℝ) ^ 2 - (b : ℝ) ^ 2)]
  have hbound : ‖quarticTerm (a, b)‖ ≤ errorTerm (a, b) := by
    simp only [quarticTerm, norm_inv, norm_pow, errorTerm]
    calc
      (‖(a : ℂ) + b * Complex.I‖ ^ 4)⁻¹ ≤
          (4 * (a : ℝ) ^ 2 * (b : ℝ) ^ 2)⁻¹ := inv_anti₀ hden hfour
      _ = _ := by ring
  have hre := (abs_le.mp (Complex.abs_re_le_norm (quarticTerm (a, b)))).1
  linarith

theorem hasSum_int_inv_square :
    HasSum (fun a : ℤ => 1 / (a : ℝ) ^ 2) (Real.pi ^ 2 / 3) := by
  have hnat := hasSum_zeta_two
  have hpos : HasSum (fun n : ℕ => 1 / ((n : ℤ) : ℝ) ^ 2)
      (Real.pi ^ 2 / 6) := by simpa using hnat
  have hneg : HasSum (fun n : ℕ => 1 / ((-n : ℤ) : ℝ) ^ 2)
      (Real.pi ^ 2 / 6) := by
    simpa using hnat
  have ht := HasSum.of_nat_of_neg (f := fun a : ℤ => 1 / (a : ℝ) ^ 2) hpos hneg
  convert ht using 1
  norm_num
  ring

theorem hasSum_errorTerm : HasSum errorTerm (Real.pi ^ 4 / 36) := by
  have hs := hasSum_int_inv_square.summable
  have hprod := hs.mul_of_nonneg hs (fun _ => by positivity) (fun _ => by positivity)
  have ht := (hasSum_int_inv_square.mul hasSum_int_inv_square hprod).div_const 4
  unfold errorTerm
  convert ht using 1
  ring

theorem G_four_re_lower_bound : 4 - Real.pi ^ 4 / 36 ≤ (unitPair.G 4).re := by
  have hre := Complex.hasSum_re summable_quarticTerm.hasSum
  have hs := hre.add hasSum_errorTerm
  have hle := Summable.sum_le_tsum
    ({(1, 0), (-1, 0), (0, 1), (0, -1)} : Finset (ℤ × ℤ))
    (fun p _ => quarticTerm_re_add_error_nonneg p) hs.summable
  rw [hs.tsum_eq, ← G_four_eq_tsum] at hle
  norm_num [quarticTerm, errorTerm, pow_succ, Complex.I_sq] at hle
  linarith

theorem unit_g₂_re_pos : 0 < unitPair.g₂.re := by
  have hp : Real.pi ^ 2 < 12 := by
    nlinarith [Real.pi_lt_d2, Real.pi_pos]
  have hq : Real.pi ^ 4 < 144 := by
    nlinarith [sq_nonneg (Real.pi ^ 2), sq_nonneg (Real.pi ^ 2 - 12)]
  have h := G_four_re_lower_bound
  have hg : 0 < (unitPair.G 4).re := by linarith
  simpa [PeriodPair.g₂] using mul_pos (by norm_num : (0 : ℝ) < 60) hg

end QuadraticPi.LemniscateSquareInvariantPositivity


==> anc/lean/QuadraticPi/LemniscateSquareLattice.lean <==
import QuadraticPi.LemniscatePeriodGeometry

/-!
# Real structure and scaling of the concrete square Weierstrass lattice

All formulas are proved directly from Mathlib's lattice sums. In particular
no identification of the lemniscate integral with a period is assumed.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateSquareLattice

open LemniscatePeriod
open scoped ComplexConjugate

def unitPair : PeriodPair := squarePair 1 (by norm_num)

theorem weierstrassP_eq_tsum_pair (L : PeriodPair) (z : ℂ) :
    L.weierstrassP z = ∑' p : ℤ × ℤ,
      (1 / (z - ((p.1 : ℂ) * L.ω₁ + (p.2 : ℂ) * L.ω₂)) ^ 2 -
        1 / ((p.1 : ℂ) * L.ω₁ + (p.2 : ℂ) * L.ω₂) ^ 2) := by
  rw [PeriodPair.weierstrassP, ← L.latticeEquivProd.symm.toEquiv.tsum_eq]
  apply tsum_congr
  intro p
  change (1 / (z - (L.latticeEquivProd.symm p : ℂ)) ^ 2 -
    1 / (L.latticeEquivProd.symm p : ℂ) ^ 2) = _
  rw [PeriodPair.latticeEquiv_symm_apply]

theorem derivWeierstrassP_eq_tsum_pair (L : PeriodPair) (z : ℂ) :
    L.derivWeierstrassP z = -∑' p : ℤ × ℤ,
      2 / (z - ((p.1 : ℂ) * L.ω₁ + (p.2 : ℂ) * L.ω₂)) ^ 3 := by
  rw [PeriodPair.derivWeierstrassP, ← L.latticeEquivProd.symm.toEquiv.tsum_eq]
  congr 1
  apply tsum_congr
  intro p
  change 2 / (z - (L.latticeEquivProd.symm p : ℂ)) ^ 3 = _
  rw [PeriodPair.latticeEquiv_symm_apply]

theorem G_eq_tsum_pair (L : PeriodPair) (n : ℕ) :
    L.G n = ∑' p : ℤ × ℤ,
      (((p.1 : ℂ) * L.ω₁ + (p.2 : ℂ) * L.ω₂) ^ n)⁻¹ := by
  rw [PeriodPair.G, ← L.latticeEquivProd.symm.toEquiv.tsum_eq]
  apply tsum_congr
  intro p
  change ((L.latticeEquivProd.symm p : ℂ) ^ n)⁻¹ = _
  rw [PeriodPair.latticeEquiv_symm_apply]

theorem square_weierstrassP_eq_tsum (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    (squarePair r hr).weierstrassP z = ∑' p : ℤ × ℤ,
      (1 / (z - (r : ℂ) * (p.1 + p.2 * Complex.I)) ^ 2 -
        1 / ((r : ℂ) * (p.1 + p.2 * Complex.I)) ^ 2) := by
  rw [weierstrassP_eq_tsum_pair]
  apply tsum_congr
  intro p
  dsimp [squarePair]
  congr 3 <;> ring

theorem square_G_eq_tsum (r : ℝ) (hr : r ≠ 0) (n : ℕ) :
    (squarePair r hr).G n = ∑' p : ℤ × ℤ,
      (((r : ℂ) * (p.1 + p.2 * Complex.I)) ^ n)⁻¹ := by
  rw [G_eq_tsum_pair]
  apply tsum_congr
  intro p
  dsimp [squarePair]
  congr 2
  ring

theorem square_derivWeierstrassP_eq_tsum (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    (squarePair r hr).derivWeierstrassP z = -∑' p : ℤ × ℤ,
      2 / (z - (r : ℂ) * (p.1 + p.2 * Complex.I)) ^ 3 := by
  rw [derivWeierstrassP_eq_tsum_pair]
  congr 1
  apply tsum_congr
  intro p
  dsimp [squarePair]
  congr 3
  ring

private def conjugatePair : (ℤ × ℤ) ≃ (ℤ × ℤ) :=
  Equiv.prodCongr (Equiv.refl ℤ) (Equiv.neg ℤ)

theorem square_weierstrassP_conj (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    conj ((squarePair r hr).weierstrassP z) =
      (squarePair r hr).weierstrassP (conj z) := by
  rw [square_weierstrassP_eq_tsum, square_weierstrassP_eq_tsum, Complex.conj_tsum,
    ← conjugatePair.tsum_eq]
  apply tsum_congr
  intro p
  simp [conjugatePair, map_sub, map_pow, map_mul, map_add, map_ofNat,
    Complex.conj_I, Complex.conj_ofReal]

theorem square_weierstrassP_ofReal_im (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
    ((squarePair r hr).weierstrassP (x : ℂ)).im = 0 := by
  apply Complex.conj_eq_iff_im.mp
  simpa only [Complex.conj_ofReal] using square_weierstrassP_conj r hr (x : ℂ)

theorem square_weierstrassP_ofReal_re (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
    (((squarePair r hr).weierstrassP (x : ℂ)).re : ℂ) =
      (squarePair r hr).weierstrassP (x : ℂ) := by
  apply Complex.conj_eq_iff_re.mp
  simpa only [Complex.conj_ofReal] using square_weierstrassP_conj r hr (x : ℂ)

theorem square_derivWeierstrassP_conj (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    conj ((squarePair r hr).derivWeierstrassP z) =
      (squarePair r hr).derivWeierstrassP (conj z) := by
  rw [square_derivWeierstrassP_eq_tsum, square_derivWeierstrassP_eq_tsum,
    map_neg, Complex.conj_tsum, ← conjugatePair.tsum_eq]
  congr 1
  apply tsum_congr
  intro p
  simp [conjugatePair, map_sub, map_pow, map_mul, map_add, map_ofNat,
    Complex.conj_I, Complex.conj_ofReal]

theorem square_derivWeierstrassP_ofReal_im (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
    ((squarePair r hr).derivWeierstrassP (x : ℂ)).im = 0 := by
  apply Complex.conj_eq_iff_im.mp
  simpa only [Complex.conj_ofReal] using square_derivWeierstrassP_conj r hr (x : ℂ)

theorem square_derivWeierstrassP_ofReal_re (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
    (((squarePair r hr).derivWeierstrassP (x : ℂ)).re : ℂ) =
      (squarePair r hr).derivWeierstrassP (x : ℂ) := by
  apply Complex.conj_eq_iff_re.mp
  simpa only [Complex.conj_ofReal] using square_derivWeierstrassP_conj r hr (x : ℂ)

theorem square_G_conj (r : ℝ) (hr : r ≠ 0) (n : ℕ) :
    conj ((squarePair r hr).G n) = (squarePair r hr).G n := by
  rw [square_G_eq_tsum, Complex.conj_tsum, ← conjugatePair.tsum_eq]
  apply tsum_congr
  intro p
  simp [conjugatePair, map_inv₀, map_pow, map_mul, map_add,
    Complex.conj_I, Complex.conj_ofReal]

theorem square_g₂_im (r : ℝ) (hr : r ≠ 0) : ((squarePair r hr).g₂).im = 0 := by
  apply Complex.conj_eq_iff_im.mp
  simp only [PeriodPair.g₂, map_mul, map_ofNat, square_G_conj]

theorem square_g₂_re (r : ℝ) (hr : r ≠ 0) :
    (((squarePair r hr).g₂).re : ℂ) = (squarePair r hr).g₂ := by
  apply Complex.conj_eq_iff_re.mp
  simp only [PeriodPair.g₂, map_mul, map_ofNat, square_G_conj]

theorem square_weierstrassP_scale (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    (squarePair r hr).weierstrassP ((r : ℂ) * z) =
      unitPair.weierstrassP z / (r : ℂ) ^ 2 := by
  rw [square_weierstrassP_eq_tsum, unitPair, square_weierstrassP_eq_tsum,
    ← tsum_div_const]
  apply tsum_congr
  intro p
  simp only [Complex.ofReal_one, one_mul]
  rw [← mul_sub, mul_pow, mul_pow]
  simp only [one_div, mul_inv_rev]
  ring

theorem square_G_scale (r : ℝ) (hr : r ≠ 0) (n : ℕ) :
    (squarePair r hr).G n = unitPair.G n / (r : ℂ) ^ n := by
  rw [square_G_eq_tsum, unitPair, square_G_eq_tsum, ← tsum_div_const]
  apply tsum_congr
  intro p
  simp only [Complex.ofReal_one, one_mul, mul_pow, mul_inv_rev, div_eq_mul_inv]

theorem square_derivWeierstrassP_scale (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
    (squarePair r hr).derivWeierstrassP ((r : ℂ) * z) =
      unitPair.derivWeierstrassP z / (r : ℂ) ^ 3 := by
  rw [square_derivWeierstrassP_eq_tsum, unitPair,
    square_derivWeierstrassP_eq_tsum, neg_div, ← tsum_div_const]
  congr 1
  apply tsum_congr
  intro p
  simp only [Complex.ofReal_one, one_mul]
  rw [← mul_sub, mul_pow]
  simp only [div_eq_mul_inv, mul_inv_rev]
  ring

theorem square_g₂_scale (r : ℝ) (hr : r ≠ 0) :
    (squarePair r hr).g₂ = unitPair.g₂ / (r : ℂ) ^ 4 := by
  rw [PeriodPair.g₂, square_G_scale, PeriodPair.g₂]
  ring

end QuadraticPi.LemniscateSquareLattice


==> anc/lean/QuadraticPi/LemniscateSquareNormalization.lean <==
import QuadraticPi.LemniscateSquareLattice
import QuadraticPi.LemniscateSquareInvariantPositivity

/-!
# Algebraic normalization of a positive square-lattice invariant

The positive fourth-root scaling is explicit. The positivity premise of
the generic scaling calculation is discharged by the actual lattice-sum
estimate. The resulting normalized square lattice is unconditional. This
module does not identify its side length with the lemniscate integral.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateSquareNormalization

open LemniscatePeriod LemniscateSquareLattice

def normalizingSide : ℝ := Real.sqrt (Real.sqrt (unitPair.g₂.re / 4))

theorem normalizingSide_pos (hpos : 0 < unitPair.g₂.re) : 0 < normalizingSide := by
  exact Real.sqrt_pos.mpr (Real.sqrt_pos.mpr (div_pos hpos (by norm_num)))

theorem normalizingSide_fourth (hpos : 0 < unitPair.g₂.re) :
    normalizingSide ^ 4 = unitPair.g₂.re / 4 := by
  have hinner := Real.sq_sqrt (show 0 ≤ unitPair.g₂.re / 4 by positivity)
  have houter := Real.sq_sqrt (Real.sqrt_nonneg (unitPair.g₂.re / 4))
  dsimp [normalizingSide]
  calc
    Real.sqrt (Real.sqrt (unitPair.g₂.re / 4)) ^ 4 =
        (Real.sqrt (Real.sqrt (unitPair.g₂.re / 4)) ^ 2) ^ 2 := by ring
    _ = unitPair.g₂.re / 4 := by rw [houter, hinner]

theorem normalizingSide_g₂ (hpos : 0 < unitPair.g₂.re) :
    (squarePair normalizingSide (ne_of_gt (normalizingSide_pos hpos))).g₂ = 4 := by
  rw [square_g₂_scale]
  have hn : (normalizingSide : ℂ) ^ 4 ≠ 0 :=
    pow_ne_zero 4 (by exact_mod_cast ne_of_gt (normalizingSide_pos hpos))
  apply (div_eq_iff hn).mpr
  have hreal : (unitPair.g₂.re : ℂ) = unitPair.g₂ := square_g₂_re 1 (by norm_num)
  rw [← hreal, ← Complex.ofReal_pow, normalizingSide_fourth hpos]
  push_cast
  ring

theorem normalizingSide_positive : 0 < normalizingSide :=
  normalizingSide_pos LemniscateSquareInvariantPositivity.unit_g₂_re_pos

/-- A concrete positive square lattice with exactly normalized invariant. -/
def normalizedPair : PeriodPair :=
  squarePair normalizingSide (ne_of_gt normalizingSide_positive)

@[simp] theorem normalizedPair_g₂ : normalizedPair.g₂ = 4 :=
  normalizingSide_g₂ LemniscateSquareInvariantPositivity.unit_g₂_re_pos

@[simp] theorem normalizedPair_g₃ : normalizedPair.g₃ = 0 :=
  LemniscatePeriod.g₃_eq_zero normalizedPair rfl

end QuadraticPi.LemniscateSquareNormalization


==> anc/lean/QuadraticPi/LemniscateSquareParameters.lean <==
import Mathlib.Algebra.Order.Floor.Semiring
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Positivity
import Mathlib.Tactic.Ring
import OAI.NumberTheory.PiExponent.Analysis.DimensionLimits
import OAI.NumberTheory.PiExponent.Approximation.Parameters

/-!
# Actual square CM grids in the determinant parameter construction

This adapts the pinned upstream scalar dimension argument to K=N^2 with
N=floor(sqrt(C^m)). The zeroth jet weight is 4 K theta^m / B^m, so the
volume ratio is exactly 1/4. Any fixed nonnegative elliptic growth cost is
allowed. No interpolation theorem or analytic estimate is a premise.
-/

set_option autoImplicit false

namespace QuadraticPi

noncomputable section

open Filter
open scoped Topology

namespace LemniscateSquareParameters

open OAI.PiExponent

def squareSide (C : ℝ) (m : ℕ) : ℕ := ⌊Real.sqrt (C ^ m)⌋₊

def squareDimensionK (C : ℝ) (m : ℕ) : ℕ := squareSide C m ^ 2

def squareDimensionW (B : ℝ) (m : ℕ) : ℝ := (B ^ m)⁻¹

def squareDimensionV (theta B C : ℝ) (m : ℕ) : ℝ :=
  4 * (squareDimensionK C m : ℝ) * theta ^ m * squareDimensionW B m

theorem squareDimensionK_le (C : ℝ) (hC : 0 ≤ C) (m : ℕ) :
    (squareDimensionK C m : ℝ) ≤ C ^ m := by
  have hf := Nat.floor_le (Real.sqrt_nonneg (C ^ m))
  have hs := Real.sq_sqrt (pow_nonneg hC m)
  have hn : (0 : ℝ) ≤ squareSide C m := Nat.cast_nonneg _
  change (squareSide C m : ℝ) ≤ Real.sqrt (C ^ m) at hf
  simp only [squareDimensionK, Nat.cast_pow]
  nlinarith

theorem squareSide_one_le (C : ℝ) (hC : 1 ≤ C) (m : ℕ) :
    1 ≤ squareSide C m := by
  apply (Nat.one_le_floor_iff _).2
  have hp : (1 : ℝ) ≤ C ^ m := one_le_pow₀ hC
  have hs := Real.sq_sqrt (show 0 ≤ C ^ m by positivity)
  have hn := Real.sqrt_nonneg (C ^ m)
  nlinarith

theorem squareDimensionK_one_le (C : ℝ) (hC : 1 ≤ C) (m : ℕ) :
    1 ≤ squareDimensionK C m := by
  exact one_le_pow₀ (squareSide_one_le C hC m)

theorem pow_le_four_squareDimensionK (C : ℝ) (hC : 0 ≤ C) (m : ℕ)
    (hm : 4 ≤ C ^ m) : C ^ m ≤ 4 * (squareDimensionK C m : ℝ) := by
  have hf := Nat.lt_floor_add_one (Real.sqrt (C ^ m))
  have hs := Real.sq_sqrt (pow_nonneg hC m)
  have hn := Real.sqrt_nonneg (C ^ m)
  have hN : (0 : ℝ) ≤ squareSide C m := Nat.cast_nonneg _
  change Real.sqrt (C ^ m) < (squareSide C m : ℝ) + 1 at hf
  have hroot : 2 ≤ Real.sqrt (C ^ m) := by nlinarith
  have hfloor : Real.sqrt (C ^ m) ≤ 2 * (squareSide C m : ℝ) := by linarith
  simp only [squareDimensionK, Nat.cast_pow]
  nlinarith

theorem squareDimensionW_pos (B : ℝ) (hB : 0 < B) (m : ℕ) :
    0 < squareDimensionW B m := by
  exact inv_pos.mpr (pow_pos hB m)

theorem squareDimensionV_pos (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    0 < squareDimensionV theta B C m := by
  have hK : 0 < (squareDimensionK C m : ℝ) := by
    exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one (squareDimensionK_one_le C hC m))
  exact mul_pos (mul_pos (mul_pos (by norm_num) hK) (pow_pos htheta m))
    (squareDimensionW_pos B hB m)

theorem squareDimension_volume (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    (squareDimensionK C m : ℝ) * (squareDimensionW B m / squareDimensionV theta B C m) *
      theta ^ m = 1 / 4 := by
  have hK : (squareDimensionK C m : ℝ) ≠ 0 := by
    exact ne_of_gt (by exact_mod_cast
      (lt_of_lt_of_le Nat.zero_lt_one (squareDimensionK_one_le C hC m)))
  have ht : theta ^ m ≠ 0 := ne_of_gt (pow_pos htheta m)
  have hw : squareDimensionW B m ≠ 0 := ne_of_gt (squareDimensionW_pos B hB m)
  unfold squareDimensionV
  field_simp

theorem squareDimensionK_div_W_le (B C : ℝ) (hB : 0 < B) (hC : 0 ≤ C) (m : ℕ) :
    (squareDimensionK C m : ℝ) / squareDimensionW B m ≤ (C * B) ^ m := by
  rw [squareDimensionW, div_inv_eq_mul, mul_pow]
  exact mul_le_mul_of_nonneg_right (squareDimensionK_le C hC m) (pow_pos hB m).le

theorem squareDimensionV_geometric_lower (theta B C : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 0 ≤ C) (m : ℕ) (hlarge : 4 ≤ C ^ m) :
    (C * theta / B) ^ m ≤ squareDimensionV theta B C m := by
  have hK := pow_le_four_squareDimensionK C hC m hlarge
  rw [div_pow, mul_pow, div_eq_mul_inv]
  unfold squareDimensionV squareDimensionW
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_right hK (pow_pos htheta m).le)
    (inv_pos.mpr (pow_pos hB m)).le

theorem squareDimension_volume_lt_one (theta C : ℝ) (htheta : 0 < theta)
    (hC : 0 ≤ C) (hsmall : C * theta < 1) (m : ℕ) (hm : 1 ≤ m) :
    (squareDimensionK C m : ℝ) * theta ^ m < 1 := by
  calc
    (squareDimensionK C m : ℝ) * theta ^ m ≤ C ^ m * theta ^ m :=
      mul_le_mul_of_nonneg_right (squareDimensionK_le C hC m) (pow_pos htheta m).le
    _ = (C * theta) ^ m := (mul_pow _ _ _).symm
    _ < 1 := pow_lt_one₀ (mul_nonneg hC htheta.le) hsmall (by omega)

theorem squareDimension_error_le (theta B C a b cost : ℝ) (htheta : 0 < theta)
    (hB : 0 < B) (hC : 0 ≤ C) (ha : 0 ≤ a) (hb : 0 ≤ b)
    (hcost : 0 ≤ cost) (m : ℕ) (hlarge : 4 ≤ C ^ m) :
    (a * (m : ℝ) + b) / squareDimensionV theta B C m +
        cost * (squareDimensionK C m : ℝ) / squareDimensionW B m ≤
      (a * (m : ℝ) + b) / (C * theta / B) ^ m + cost * (C * B) ^ m := by
  have hr : 0 < (C * theta / B) ^ m := by
    have hCp : 0 < C := by
      by_contra hn
      have hz : C = 0 := le_antisymm (le_of_not_gt hn) hC
      subst C
      rcases m with _ | m <;> norm_num at hlarge
    positivity
  apply add_le_add
  · exact div_le_div_of_nonneg_left (by positivity) hr
      (squareDimensionV_geometric_lower theta B C htheta hB hC m hlarge)
  · rw [mul_div_assoc]
    exact mul_le_mul_of_nonneg_left (squareDimensionK_div_W_le B C hB hC m) hcost

theorem squareDimension_collision_identity (theta A B C eta : ℝ)
    (htheta : 0 < theta) (hA : 0 < A) (hB : 0 < B) (hC : 1 ≤ C) (m : ℕ) :
    eta ^ 2 * (squareDimensionK C m : ℝ) * theta ^ m /
        (((m : ℝ) + 1) * squareDimensionV theta B C m * A ^ m) =
      eta ^ 2 * (B / A) ^ m / (4 * ((m : ℝ) + 1)) := by
  have hK : (squareDimensionK C m : ℝ) ≠ 0 := by
    exact ne_of_gt (by exact_mod_cast
      (lt_of_lt_of_le Nat.zero_lt_one (squareDimensionK_one_le C hC m)))
  have ht : theta ^ m ≠ 0 := ne_of_gt (pow_pos htheta m)
  have hA' : A ^ m ≠ 0 := ne_of_gt (pow_pos hA m)
  have hB' : B ^ m ≠ 0 := ne_of_gt (pow_pos hB m)
  have hm : (m : ℝ) + 1 ≠ 0 := by positivity
  unfold squareDimensionV squareDimensionW
  rw [div_pow]
  field_simp

theorem tendsto_squareDimension_error_majorant (theta B C a b cost : ℝ)
    (hB : 0 < B) (hC : 0 < C) (hsmall : C * B < 1)
    (hlarge : 1 < C * theta / B) :
    Tendsto (fun m : ℕ => (a * (m : ℝ) + b) / (C * theta / B) ^ m +
      cost * (C * B) ^ m) atTop (𝓝 0) := by
  have h₁ := tendsto_pow_const_div_const_pow_of_one_lt 1 hlarge
  have h₀ := tendsto_pow_const_div_const_pow_of_one_lt 0 hlarge
  have hlin : Tendsto (fun m : ℕ => (a * (m : ℝ) + b) /
      (C * theta / B) ^ m) atTop (𝓝 0) := by
    convert (h₁.const_mul a).add (h₀.const_mul b) using 1
    · ext m
      simp only [pow_one, pow_zero]
      ring
    · simp
  have hgeom := tendsto_pow_atTop_nhds_zero_of_lt_one (mul_pos hC hB).le hsmall
  simpa only [mul_zero, add_zero] using hlin.add (hgeom.const_mul cost)

theorem tendsto_squareDimension_collision (A B eta : ℝ)
    (hratio : 1 < B / A) (heta : 0 < eta) :
    Tendsto (fun m : ℕ => eta ^ 2 * (B / A) ^ m /
      (4 * ((m : ℝ) + 1))) atTop atTop := by
  have h := (tendsto_pow_div_nat_add_one hratio).const_mul_atTop
    (show 0 < eta ^ 2 / 4 by positivity)
  convert h using 1
  ext m
  rw [mul_div_mul_comm]

theorem exists_squareDimension_margin (theta A B C eta a b cost epsilon target : ℝ)
    (htheta : 0 < theta) (hB : 0 < B) (hC : 1 < C)
    (hsmall : C * B < 1) (hlarge : 1 < C * theta / B)
    (hratio : 1 < B / A) (heta : 0 < eta)
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hcost : 0 ≤ cost) (hepsilon : 0 < epsilon) :
    ∃ m : ℕ, 1 ≤ m ∧
      (a * (m : ℝ) + b) / squareDimensionV theta B C m +
        cost * (squareDimensionK C m : ℝ) / squareDimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (4 * ((m : ℝ) + 1)) := by
  have herrors := (tendsto_squareDimension_error_majorant theta B C a b cost hB
    (zero_lt_one.trans hC) hsmall hlarge).eventually (gt_mem_nhds hepsilon)
  have hcollision := (tendsto_squareDimension_collision A B eta hratio heta).eventually
    (eventually_gt_atTop target)
  have hfloor := (tendsto_pow_atTop_atTop_of_one_lt hC).eventually
    (eventually_ge_atTop (4 : ℝ))
  have hgood : ∀ᶠ m : ℕ in atTop, 1 ≤ m ∧
      (a * (m : ℝ) + b) / squareDimensionV theta B C m +
        cost * (squareDimensionK C m : ℝ) / squareDimensionW B m < epsilon ∧
      target < eta ^ 2 * (B / A) ^ m / (4 * ((m : ℝ) + 1)) := by
    filter_upwards [herrors, hcollision, hfloor, eventually_ge_atTop 1]
      with m herror hcollision hfloor hm
    exact ⟨hm, (squareDimension_error_le theta B C a b cost htheta hB
      (zero_lt_one.trans hC).le ha hb hcost m hfloor).trans_lt herror, hcollision⟩
  exact hgood.exists

/-- The upstream exponent parameters really do permit square CM grids. This is
only a numerical existence theorem; it asserts neither EPA nor an analytic
determinant estimate. -/
theorem exists_admissible_square_grid (nu a b cost epsilon target : ℝ)
    (hnu : 2 < nu) (ha : 0 ≤ a) (hb : 0 ≤ b) (hcost : 0 ≤ cost)
    (hepsilon : 0 < epsilon) :
    ∃ P : Parameters nu, ∃ m : ℕ, 1 ≤ m ∧
      (squareDimensionK P.C m : ℝ) * (P.theta : ℝ) ^ m < 1 ∧
      (squareDimensionK P.C m : ℝ) *
        (squareDimensionW P.B m / squareDimensionV P.theta P.B P.C m) *
          (P.theta : ℝ) ^ m = 1 / 4 ∧
      (a * (m : ℝ) + b) / squareDimensionV P.theta P.B P.C m +
        cost * (squareDimensionK P.C m : ℝ) / squareDimensionW P.B m < epsilon ∧
      target < P.eta ^ 2 * (squareDimensionK P.C m : ℝ) * (P.theta : ℝ) ^ m /
        (((m : ℝ) + 1) * squareDimensionV P.theta P.B P.C m * (P.A : ℝ) ^ m) := by
  obtain ⟨P⟩ := exists_parameters nu hnu
  have hCB : (P.C : ℝ) * P.B < 1 := by
    have h := (lt_div_iff₀ P.C_pos).mp P.B_lt_inv_C
    nlinarith
  have hlarge : 1 < (P.C : ℝ) * P.theta / P.B :=
    (lt_div_iff₀ P.B_pos).2 (by simpa using P.B_lt_C_theta)
  have hratio : 1 < (P.B : ℝ) / P.A :=
    (lt_div_iff₀ P.A_pos).2 (by simpa using P.A_lt_B)
  obtain ⟨m, hm, he, hc⟩ := exists_squareDimension_margin P.theta P.A P.B P.C
    P.eta a b cost epsilon target P.theta_pos P.B_pos P.one_lt_C hCB hlarge
    hratio P.eta_pos ha hb hcost hepsilon
  refine ⟨P, m, hm, squareDimension_volume_lt_one P.theta P.C P.theta_pos
    P.C_pos.le P.C_theta_lt_one m hm, squareDimension_volume P.theta P.B P.C
    P.theta_pos P.B_pos P.one_lt_C.le m, he, ?_⟩
  rw [squareDimension_collision_identity P.theta P.A P.B P.C P.eta P.theta_pos
    P.A_pos P.B_pos P.one_lt_C.le m]
  exact hc

end LemniscateSquareParameters

end

end QuadraticPi


==> anc/lean/QuadraticPi/LemniscateTarget.lean <==
import Mathlib.Analysis.SpecialFunctions.Integrability.Basic
import Mathlib.MeasureTheory.Function.SpecialFunctions.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.Positivity

/-!
# The concrete real lemniscate integral

This module defines the real lemniscate constant by its classical integral and
proves convergence and strict positivity.  It does not assert an irrationality
measure, an elliptic interpolation theorem, or a relation to a period lattice.

The convention is `Omega = 2 * integral_0^1 (1 - t^4)^(-1/2) dt`.
-/

noncomputable section

open MeasureTheory Set Filter

namespace QuadraticPi.Lemniscate

/-- The real lemniscatic differential on the interval from zero to one. -/
def integrand (t : ℝ) : ℝ := 1 / Real.sqrt (1 - t ^ 4)

/-- The real lemniscate constant, with the doubled-quadrant-integral convention. -/
def Omega : ℝ := 2 * ∫ t in (0 : ℝ)..1, integrand t

theorem integrand_nonneg (t : ℝ) : 0 ≤ integrand t := by
  unfold integrand
  positivity

theorem integrand_pos {t : ℝ} (ht : t ∈ Ioo (0 : ℝ) 1) :
    0 < integrand t := by
  have hp : t ^ 4 < 1 := pow_lt_one₀ ht.1.le ht.2 (by norm_num)
  exact one_div_pos.mpr (Real.sqrt_pos.2 (sub_pos.2 hp))

theorem integrand_measurable : Measurable integrand := by
  unfold integrand
  exact measurable_const.div ((measurable_const.sub (measurable_id.pow_const 4)).sqrt)

/-- The endpoint singularity is dominated by the integrable square-root pole. -/
theorem integrand_le_sqrt_pole {t : ℝ} (ht : t ∈ Icc (0 : ℝ) 1) :
    integrand t ≤ 1 / Real.sqrt (1 - t) := by
  rcases eq_or_lt_of_le ht.2 with h | h
  · subst t
    norm_num [integrand]
  have hp : t ^ 4 ≤ t := by
    calc
      t ^ 4 = t * t ^ 3 := by ring
      _ ≤ t * 1 := mul_le_mul_of_nonneg_left (pow_le_one₀ ht.1 ht.2) ht.1
      _ = t := mul_one t
  exact one_div_le_one_div_of_le
    (Real.sqrt_pos.2 (sub_pos.2 h)) (Real.sqrt_le_sqrt (sub_le_sub_left hp 1))

theorem sqrt_pole_intervalIntegrable :
    IntervalIntegrable (fun t : ℝ => 1 / Real.sqrt (1 - t)) volume 0 1 := by
  have h := (intervalIntegral.intervalIntegrable_rpow'
    (a := (1 : ℝ)) (b := 0) (r := -(1 / 2 : ℝ)) (by norm_num)).comp_sub_left 1
  simp only [sub_self, sub_zero] at h
  apply h.congr
  intro t ht
  rw [uIoc_of_le (by norm_num : (0 : ℝ) ≤ 1)] at ht
  dsimp only
  simp only [one_div, Real.sqrt_eq_rpow, Real.rpow_neg (sub_nonneg.mpr ht.2)]

/-- Convergence of the actual defining improper integral, including its endpoint. -/
theorem integrand_intervalIntegrable : IntervalIntegrable integrand volume 0 1 := by
  apply sqrt_pole_intervalIntegrable.mono_fun' integrand_measurable.aestronglyMeasurable
  rw [uIoc_of_le (by norm_num : (0 : ℝ) ≤ 1)]
  filter_upwards [ae_restrict_mem measurableSet_Ioc] with t ht
  simpa only [Real.norm_eq_abs, abs_of_nonneg (integrand_nonneg t)] using
    integrand_le_sqrt_pole (Ioc_subset_Icc_self ht)

/-- The defining integral is positive, without using transcendence or irrationality. -/
theorem integral_pos : 0 < ∫ t in (0 : ℝ)..1, integrand t :=
  intervalIntegral.intervalIntegral_pos_of_pos_on integrand_intervalIntegrable
    (fun _ ht => integrand_pos ht) (by norm_num)

theorem Omega_pos : 0 < Omega := by
  unfold Omega
  exact mul_pos (by norm_num) integral_pos

theorem Omega_ne_zero : Omega ≠ 0 := ne_of_gt Omega_pos

end QuadraticPi.Lemniscate


==> anc/lean/QuadraticPi/LemniscateTaylorAlgebra.lean <==
import QuadraticPi.LemniscateAnalyticGerm
import Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas

/-!
# Algebra of scalar Taylor series of analytic germs

These identities use the actual iterated-derivative coefficients in
`LemniscateAnalyticGerm.taylorSeries`. Analyticity is used only for the
finite-order Leibniz and subtraction rules.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateTaylorAlgebra

open LemniscateAnalyticGerm

private theorem choose_div_factorial (n i : ℕ) (hi : i ≤ n) :
    (n.choose i : ℂ) / (n.factorial : ℂ) =
      1 / (i.factorial : ℂ) / ((n - i).factorial : ℂ) := by
  have h : (n.choose i : ℂ) * (i.factorial : ℂ) * ((n - i).factorial : ℂ) =
      (n.factorial : ℂ) := by
    exact_mod_cast Nat.choose_mul_factorial_mul_factorial hi
  have hfi : (i.factorial : ℂ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero i
  have hfj : ((n - i).factorial : ℂ) ≠ 0 := by
    exact_mod_cast Nat.factorial_ne_zero (n - i)
  have hfn : (n.factorial : ℂ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero n
  field_simp
  simpa only [mul_assoc] using h

/-- Taylor series preserve multiplication of analytic germs. -/
theorem taylorSeries_mul (f g : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z) (hg : AnalyticAt ℂ g z) :
    taylorSeries (fun w => f w * g w) z = taylorSeries f z * taylorSeries g z := by
  ext n
  rw [coeff_taylorSeries, iteratedDeriv_fun_mul hf.contDiffAt hg.contDiffAt,
    Finset.sum_div, PowerSeries.coeff_mul,
    Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
  apply Finset.sum_congr rfl
  intro i hi
  rw [coeff_taylorSeries, coeff_taylorSeries]
  have hnorm := choose_div_factorial n i (Nat.le_of_lt_succ (Finset.mem_range.mp hi))
  calc
    (↑(n.choose i) * iteratedDeriv i f z * iteratedDeriv (n - i) g z) /
        (n.factorial : ℂ) =
      ((n.choose i : ℂ) / (n.factorial : ℂ)) *
        (iteratedDeriv i f z * iteratedDeriv (n - i) g z) := by ring
    _ = _ := by rw [hnorm]; ring

/-- Taylor series preserve subtraction of analytic germs. -/
theorem taylorSeries_sub (f g : ℂ → ℂ) (z : ℂ)
    (hf : AnalyticAt ℂ f z) (hg : AnalyticAt ℂ g z) :
    taylorSeries (fun w => f w - g w) z = taylorSeries f z - taylorSeries g z := by
  ext n
  rw [coeff_taylorSeries, map_sub, coeff_taylorSeries, coeff_taylorSeries,
    iteratedDeriv_fun_sub hf.contDiffAt hg.contDiffAt, sub_div]

/-- The scalar Taylor series of a constant is the same constant series. -/
@[simp] theorem taylorSeries_const (c z : ℂ) :
    taylorSeries (fun _ => c) z = PowerSeries.C c := by
  ext n
  cases n with
  | zero => simp [coeff_taylorSeries, iteratedDeriv_const]
  | succ n => simp [coeff_taylorSeries, iteratedDeriv_const]

/-- Taylor series preserve nonnegative integer powers of analytic germs. -/
theorem taylorSeries_pow (f : ℂ → ℂ) (z : ℂ) (hf : AnalyticAt ℂ f z) (n : ℕ) :
    taylorSeries (fun w => f w ^ n) z = taylorSeries f z ^ n := by
  induction n with
  | zero => simp
  | succ n ih =>
    simp only [pow_succ]
    rw [taylorSeries_mul (fun w => f w ^ n) f z (hf.pow n) hf, ih]

end QuadraticPi.LemniscateTaylorAlgebra


==> anc/lean/QuadraticPi/LemniscateTaylorBridge.lean <==
import QuadraticPi.LemniscateAnalyticGerm
import QuadraticPi.LemniscateTaylorAlgebra
import Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas

/-!
# Actual scalar Taylor series for the normalized lemniscatic germ

This module transports the actual complex Taylor coefficients through
differentiation and local function identities. The normalization of the
integral-defined lattice remains explicit wherever it is needed.

Under that single normalization hypothesis, the actual Weierstrass Taylor
series satisfy the EPA formal chart and elliptic logarithm identities. No
Taylor-algebra-homomorphism premise or analytic upper-bound premise is used.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateTaylorBridge

open Filter PowerSeries LemniscateAnalyticGerm
open scoped Topology

theorem taylorSeries_congr (f g : ℂ → ℂ) (z : ℂ) (h : f =ᶠ[𝓝 z] g) :
    taylorSeries f z = taylorSeries g z := by
  ext n
  rw [coeff_taylorSeries, coeff_taylorSeries, h.iteratedDeriv_eq n]

@[simp] theorem constantCoeff_taylorSeries (f : ℂ → ℂ) (z : ℂ) :
    constantCoeff (taylorSeries f z) = f z := by
  rw [← coeff_zero_eq_constantCoeff_apply, coeff_taylorSeries]
  simp only [iteratedDeriv_zero, Nat.factorial_zero, Nat.cast_one, div_one]

/-- Formal differentiation agrees with Taylor expansion of the derivative. -/
theorem taylorSeries_derivative (f : ℂ → ℂ) (z : ℂ) :
    derivative (taylorSeries f z) = taylorSeries (deriv f) z := by
  ext n
  rw [coeff_derivative, coeff_taylorSeries, coeff_taylorSeries,
    iteratedDeriv_succ', Nat.factorial_succ]
  have hn : (n.factorial : ℂ) ≠ 0 := by exact_mod_cast Nat.factorial_ne_zero n
  have hs : (n : ℂ) + 1 ≠ 0 := by exact_mod_cast Nat.succ_ne_zero n
  push_cast
  field_simp

theorem taylorSeries_const_mul (f : ℂ → ℂ) (z c : ℂ) :
    taylorSeries (fun w => c * f w) z = C c * taylorSeries f z := by
  ext n
  rw [coeff_taylorSeries, coeff_C_mul, coeff_taylorSeries,
    iteratedDeriv_const_mul_field]
  ring

/-- The actual Taylor series of `wp` at the diagonal half period. -/
def omegaXSeries : PowerSeries ℂ :=
  taylorSeries LemniscatePeriod.omegaPair.weierstrassP
    (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair)

/-- The actual Taylor series of `wp'/2` at the same point. -/
def omegaYSeries : PowerSeries ℂ :=
  taylorSeries (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)
    (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair)

/-- The scalar x-series represents the actual analytic Weierstrass germ. -/
theorem omegaXSeries_hasFPowerSeriesAt :
    HasFPowerSeriesAt LemniscatePeriod.omegaPair.weierstrassP
      (FormalMultilinearSeries.ofScalars ℂ (fun n => coeff n omegaXSeries))
      (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair) := by
  simpa only [omegaXSeries, coeff_taylorSeries] using
    (LemniscatePeriod.omegaPair.analyticOnNhd_weierstrassP _
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem).hasFPowerSeriesAt

/-- The scalar y-series represents the actual analytic Weierstrass germ. -/
theorem omegaYSeries_hasFPowerSeriesAt :
    HasFPowerSeriesAt (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)
      (FormalMultilinearSeries.ofScalars ℂ (fun n => coeff n omegaYSeries))
      (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair) := by
  have hy : AnalyticAt ℂ (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)
      (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair) :=
    (LemniscatePeriod.omegaPair.analyticOnNhd_derivWeierstrassP _
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem).div_const
  simpa only [omegaYSeries, coeff_taylorSeries] using hy.hasFPowerSeriesAt

@[simp] theorem omegaXSeries_constant : constantCoeff omegaXSeries = 0 := by
  rw [omegaXSeries, constantCoeff_taylorSeries,
    LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod]

@[simp] theorem omegaYSeries_constant : constantCoeff omegaYSeries = 0 := by
  rw [omegaYSeries, constantCoeff_taylorSeries,
    LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod, zero_div]

theorem omegaYSeries_ne_zero : omegaYSeries ≠ 0 :=
  half_derivWeierstrassP_taylor_ne_zero _ _
    LemniscatePeriod.omega_diagonalHalfPeriod_not_mem

theorem omegaXSeries_derivative : derivative omegaXSeries = 2 * omegaYSeries := by
  rw [omegaXSeries, taylorSeries_derivative,
    LemniscatePeriod.omegaPair.deriv_weierstrassP]
  have hfun : (fun w => (2 : ℂ) *
      (LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)) =
      LemniscatePeriod.omegaPair.derivWeierstrassP := by
    funext w
    ring
  have h := taylorSeries_const_mul
    (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)
    (LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair) 2
  rw [hfun] at h
  exact h

/-- The actual Weierstrass cubic transfers to scalar Taylor series. The
remaining lattice normalization is displayed as the sole extra premise. -/
theorem omega_series_cubic_of_normalization
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    omegaXSeries ^ 3 - omegaXSeries = omegaYSeries ^ 2 := by
  let zT := LemniscatePeriod.diagonalHalfPeriod LemniscatePeriod.omegaPair
  have hx : AnalyticAt ℂ LemniscatePeriod.omegaPair.weierstrassP zT :=
    LemniscatePeriod.omegaPair.analyticOnNhd_weierstrassP _
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem
  have hy : AnalyticAt ℂ (fun w => LemniscatePeriod.omegaPair.derivWeierstrassP w / 2)
      zT :=
    (LemniscatePeriod.omegaPair.analyticOnNhd_derivWeierstrassP _
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem).div_const
  have heq : (fun w => LemniscatePeriod.omegaPair.weierstrassP w ^ 3 -
        LemniscatePeriod.omegaPair.weierstrassP w) =ᶠ[𝓝 zT]
      (fun w => (LemniscatePeriod.omegaPair.derivWeierstrassP w / 2) ^ 2) := by
    filter_upwards [LemniscatePeriod.omegaPair.isClosed_lattice.isOpen_compl.mem_nhds
      LemniscatePeriod.omega_diagonalHalfPeriod_not_mem] with w hw
    have hc := LemniscatePeriod.square_curve_equation LemniscatePeriod.omegaPair
      rfl w hw
    rw [hnorm] at hc
    norm_num at hc
    exact hc.symm
  have ht := taylorSeries_congr _ _ zT heq
  rw [LemniscateTaylorAlgebra.taylorSeries_sub
      (fun w => LemniscatePeriod.omegaPair.weierstrassP w ^ 3)
      LemniscatePeriod.omegaPair.weierstrassP zT (hx.pow 3) hx,
    LemniscateTaylorAlgebra.taylorSeries_pow _ zT hx 3,
    LemniscateTaylorAlgebra.taylorSeries_pow _ zT hy 2] at ht
  exact ht

theorem omegaYSeries_derivative_of_normalization
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    derivative omegaYSeries = 3 * omegaXSeries ^ 2 - 1 :=
  LemniscateFormalGerm.derivative_y _ _ (omega_series_cubic_of_normalization hnorm)
    omegaXSeries_derivative omegaYSeries_ne_zero

/-- The EPA integral formal x-chart equals the actual Weierstrass germ
after substituting the actual y-coordinate. -/
theorem omega_localX_subst_eq_of_normalization
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    subst omegaYSeries LemniscateBranchEvaluation.localXComplex = omegaXSeries :=
  LemniscateBranchEvaluation.localX_subst_eq _ _ omegaXSeries_constant
    omegaYSeries_constant (omega_series_cubic_of_normalization hnorm)

/-- The exact EPA formal elliptic logarithm recovers the actual local
Weierstrass parameter, conditional on the integral period normalization. -/
theorem omega_ellipticLog_subst_eq_of_normalization
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) :
    subst omegaYSeries LemniscateBranchEvaluation.ellipticLogComplex = X :=
  LemniscateFormalGerm.ellipticLog_subst_eq _ _ omegaXSeries_constant
    omegaYSeries_constant (omega_series_cubic_of_normalization hnorm)
    omegaXSeries_derivative omegaYSeries_ne_zero

theorem omegaYSeries_linear_of_normalization
    (hnorm : LemniscatePeriod.omegaPair.g₂ = 4) : coeff 1 omegaYSeries = -1 :=
  LemniscateFormalGerm.y_linear _ _ omegaXSeries_constant
    (omega_series_cubic_of_normalization hnorm) omegaXSeries_derivative omegaYSeries_ne_zero

end QuadraticPi.LemniscateTaylorBridge


==> anc/lean/QuadraticPi/LemniscateTranslatedDeterminant.lean <==
import QuadraticPi.LemniscateDisplacementExpansion
import QuadraticPi.LemniscateDisplacementBounds
import OAI.NumberTheory.PiExponent.Analysis.DeterminantAnalyticBound
import OAI.NumberTheory.PiExponent.Approximation.MatrixCounting

/-! # Exact displaced determinant expansion and collision aggregation -/
noncomputable section
set_option autoImplicit false
namespace QuadraticPi.LemniscateTranslatedDeterminant
open scoped BigOperators
open OAI.PiExponent LemniscateAnalytic LemniscateDisplacementExpansion
open LemniscateDisplacement

abbrev Tag {m : ℕ} (w : Fin m → ℝ) (H : ℝ) :=
  ↥(MatrixTranslation.transverseIndices w H)

def indexWeight {m : ℕ} (w : Fin m → ℝ) (A : Fin m →₀ ℕ) : ℝ :=
  MatrixTranslationBounds.weight w (fun i => A i)

def displacedMatrix {ι : Type*} {m : ℕ}
    (zT : ℂ) (D : ℕ) (center : ι → ℂ) (ell : ι → ℕ)
    (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ)
    (a b : ι → ℕ) (alpha : ι → Fin m → ℕ) : Matrix ι ι ℂ :=
  fun r c => AnalyticCollision.rowTest (ell r) (fun u =>
    displacedColumn zT D (a c) (b c) (alpha c) (beta r) (delta r)
      (center r + Complex.log (1+u)))

def taggedMatrix {ι : Type*} {m : ℕ}
    (zT : ℂ) (D : ℕ) (center : ι → ℂ) (ell : ι → ℕ)
    (a b : ι → ℕ) (alpha : ι → Fin m → ℕ)
    {w : Fin m → ℝ} {H : ℝ} (group : ι → Tag w H) : Matrix ι ι ℂ :=
  fun r c => AnalyticCollision.rowTest (ell r) (fun u =>
    omegaTagColumn zT D (a c) (b c) (alpha c) (group r).val
      (center r + Complex.log (1+u)))

/-- The same selected column index is used before and after the expansion. -/
theorem det_displacedMatrix_expansion {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (zT : ℂ) (D : ℕ) (center : ι → ℂ) (ell : ι → ℕ)
    (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ)
    (a b : ι → ℕ) (alpha : ι → Fin m → ℕ)
    (w : Fin m → ℝ) (H : ℝ) (hw : ∀ i, 0 < w i)
    (halpha : ∀ c, ∑ i, w i * (alpha c i : ℝ) ≤ H) :
    (displacedMatrix zT D center ell beta delta a b alpha).det =
      ∑ group : ι → Tag w H, (∏ r, rowScalar (beta r) (group r).val (delta r)) *
        (taggedMatrix zT D center ell a b alpha group).det := by
  classical
  have he : displacedMatrix zT D center ell beta delta a b alpha =
      fun r c => ∑ A : Tag w H, rowScalar (beta r) A.val (delta r) *
        AnalyticCollision.rowTest (ell r) (fun u =>
          omegaTagColumn zT D (a c) (b c) (alpha c) A.val
            (center r + Complex.log (1+u))) := by
    funext r c
    rw [displacedMatrix, displaced_row_expansion zT (center r) D (a c) (b c)
      (ell r) (alpha c) (beta r) (delta r) w H hw (halpha c)]
    simp only [Tag, rowScalar_eq_shiftCoefficient]
    exact (Finset.sum_coe_sort _ _).symm
  rw [he]
  exact MatrixTranslation.det_dependent_row_sum _ _

theorem indexWeight_nonneg {m : ℕ} (w : Fin m → ℝ) (hw : ∀ i, 0 ≤ w i)
    (A : Fin m →₀ ℕ) : 0 ≤ indexWeight w A := by
  unfold indexWeight MatrixTranslationBounds.weight
  exact Finset.sum_nonneg fun i _ => mul_nonneg (hw i) (Nat.cast_nonneg _)

theorem indexWeight_le {m : ℕ} {w : Fin m → ℝ} {H : ℝ}
    (hw : ∀ i, 0 < w i) (A : Tag w H) : indexWeight w A.val ≤ H :=
  (MatrixTranslation.mem_transverseIndices w H hw A.val).mp A.property

theorem low_tag_capacity {m : ℕ} (w : Fin m → ℝ) (H A : ℝ)
    (hw : ∀ i, 0 < w i) :
    (((Finset.univ : Finset (Tag w H)).filter
      (fun t => indexWeight w t.val ≤ A*H)).card : ℝ) ≤
        ((realWeightedSimplex w (A*H)).card : ℝ) := by
  classical
  let f : {t : Tag w H // indexWeight w t.val ≤ A*H} → Tag w (A*H) :=
    fun t => ⟨t.1.1, (MatrixTranslation.mem_transverseIndices _ _ hw _).mpr t.2⟩
  have hinj : Function.Injective f := by
    intro a b h
    apply Subtype.ext
    apply Subtype.ext
    exact congrArg (fun t : Tag w (A*H) => t.val) h
  have hh := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_subtype] at hh
  simpa only [Tag, Fintype.card_coe, MatrixTranslation.card_transverseIndices] using
    (show (((Finset.univ : Finset (Tag w H)).filter
      (fun t => indexWeight w t.val ≤ A*H)).card : ℝ) ≤
        (Fintype.card (Tag w (A*H)) : ℝ) by exact_mod_cast hh)

theorem low_tag_count_pos {m : ℕ} (w : Fin m → ℝ) (H A : ℝ)
    (hw : ∀ i, 0 < w i) (hH : 0 ≤ H) (hA : 0 ≤ A) :
    0 < (realWeightedSimplex w (A*H)).card := by
  apply Finset.card_pos.mpr
  refine ⟨fun _ => 0, ?_⟩
  apply (mem_realWeightedSimplex hw).mpr
  simp only [Nat.cast_zero, mul_zero, Finset.sum_const_zero]
  exact mul_nonneg hA hH

theorem scalar_product_bound {ι : Type*} [Fintype ι] {m : ℕ}
    (w : Fin m → ℝ) (H C nu wmin bbar : ℝ)
    (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ) (group : ι → Tag w H)
    (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin) (hw : ∀ i, wmin ≤ w i)
    (hdelta : ∀ r i, ‖delta r i‖ ≤ Real.exp (C-nu*w i))
    (hmean : ∑ r, indexWeight w (beta r) = (Fintype.card ι : ℝ)*H*bbar) :
    ‖∏ r, rowScalar (beta r) (group r).val (delta r)‖ ≤
      Real.exp (-nu*((∑ r, indexWeight w (group r).val) -
        (Fintype.card ι : ℝ)*H*bbar) +
          (Fintype.card ι : ℝ)*H*((Real.log 2+C)/wmin)) := by
  rw [norm_prod]
  apply (Finset.prod_le_prod₀ (fun r _ => norm_nonneg _)
    (fun r _ => norm_rowScalar_exp_weighted (beta r) (group r).val (delta r)
      w C nu H wmin hC hnu hmin hw
      (indexWeight_le (fun i => hmin.trans_le (hw i)) (group r)) (hdelta r))).trans
  rw [← Real.exp_sum]
  apply le_of_eq
  congr 1
  change (∑ r, (-nu * (indexWeight w (group r).val - indexWeight w (beta r)) +
    H * (Real.log 2+C)/wmin)) = _
  rw [Finset.sum_add_distrib, ← Finset.mul_sum, Finset.sum_sub_distrib, hmean]
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  ring

theorem beta_weight_le_of_scalar_product_ne_zero {ι : Type*} [Fintype ι] {m : ℕ}
    (w : Fin m → ℝ) (H bbar : ℝ) (beta : ι → Fin m →₀ ℕ)
    (delta : ι → Fin m → ℂ) (group : ι → Tag w H)
    (hw : ∀ i, 0 ≤ w i)
    (hmean : ∑ r, indexWeight w (beta r) = (Fintype.card ι : ℝ)*H*bbar)
    (hne : (∏ r, rowScalar (beta r) (group r).val (delta r)) ≠ 0) :
    (Fintype.card ι : ℝ)*H*bbar ≤ ∑ r, indexWeight w (group r).val := by
  rw [← hmean]
  apply Finset.sum_le_sum
  intro r _
  have hr : rowScalar (beta r) (group r).val (delta r) ≠ 0 :=
    (Finset.prod_ne_zero_iff.mp hne) r (Finset.mem_univ r)
  have hle := le_of_rowScalar_ne_zero (beta r) (group r).val (delta r) hr
  unfold indexWeight MatrixTranslationBounds.weight
  apply Finset.sum_le_sum
  intro i _
  exact mul_le_mul_of_nonneg_left (by exact_mod_cast hle i) (hw i)

/-- Every term in the exact translated determinant expansion has the combined
small-displacement or collision bound. The scalar bound is proved above. -/
theorem translated_term_bound {ι : Type*} [Fintype ι] [DecidableEq ι] {m N : ℕ}
    (hN : 1 ≤ N) (zT : ℂ) (D : ℕ) (grid : ι → LemniscateGrid.Index N)
    (ell : ι → ℕ) (a b : ι → ℕ) (alpha : ι → Fin m → ℕ)
    (w : Fin m → ℝ) (H C nu wmin v0 Acut eta bbar : ℝ)
    (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ) (group : ι → Tag w H)
    (hH : 0 < H) (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin)
    (hw : ∀ i, wmin ≤ w i) (hA : 0 ≤ Acut) (heta : 0 ≤ eta)
    (hdegree : ∀ c, 2*a c+3*b c ≤ D)
    (halpha : ∀ c, ∑ i, w i * (alpha c i : ℝ) ≤ H)
    (hell : ((∑ r, ell r : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v0)
    (hdelta : ∀ r i, ‖delta r i‖ ≤ Real.exp (C-nu*w i))
    (hmean : ∑ r, indexWeight w (beta r) = (Fintype.card ι : ℝ)*H*bbar) :
    ‖(∏ r, rowScalar (beta r) (group r).val (delta r)) *
      (taggedMatrix zT D (fun r => zT+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (grid r))
        ell a b alpha group).det‖ ≤
      Real.exp ((Fintype.card ι : ℝ)*H *
        ((Real.log 2+C)/wmin + omegaTaggedHolomorphicCost zT D H
          (omegaGridRadiusCoefficient zT*(N : ℝ)) wmin +
          Real.log 2/v0 + Collision.collisionRemainder (Fintype.card ι) H +
          max (-(Real.log 2/4)*eta^2*(Fintype.card ι : ℝ)/
            (H*(realWeightedSimplex w (Acut*H)).card))
            (-nu*(Acut*(1-eta)-bbar)))) := by
  classical
  by_cases hn : (∏ r, rowScalar (beta r) (group r).val (delta r)) = 0
  · rw [hn, zero_mul, norm_zero]
    exact (Real.exp_pos _).le
  have hwp (i) : 0 < w i := hmin.trans_le (hw i)
  have hc : 0 ≤ Real.log 2/4 := by positivity
  have hlow : 0 < ((realWeightedSimplex w (Acut*H)).card : ℝ) := by
    exact_mod_cast low_tag_count_pos w H Acut hwp hH.le hA
  have hb := beta_weight_le_of_scalar_product_ne_zero w H bbar beta delta group
    (fun i => (hwp i).le) hmean hn
  have hs := scalar_product_bound w H C nu wmin bbar beta delta group
    hC hnu hmin hw hdelta hmean
  have hd := omegaTaggedDeterminant_exp_bound hN zT D
    (MatrixTranslation.transverseIndices w H) group grid ell a b alpha hH hmin hdegree
    (fun c => MatrixTranslationBounds.sum_exponents_le w (alpha c) H wmin
      hmin hw (halpha c)) hell
  have he := DeterminantAnalyticBound.translated_summand_bound group
    (fun A => indexWeight w A.val)
    (∏ r, rowScalar (beta r) (group r).val (delta r))
    (taggedMatrix zT D (fun r => zT+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (grid r))
      ell a b alpha group).det hH hA heta hnu hc hlow
    (fun A => indexWeight_nonneg w (fun i => (hwp i).le) A.val) hb
    (low_tag_capacity w H Acut hwp) hs
    (show ‖(taggedMatrix zT D (fun r => zT+(Lemniscate.Omega : ℂ)*
      LemniscateGrid.point (grid r)) ell a b alpha group).det‖ ≤ _ from hd)
  convert he using 1 <;> ring

/-- Full normalized upper bound for the actual displaced analytic row matrix.
Only its explicit row data, source degrees, displacement estimates and a
nonzero determinant are premises; the determinant bound is derived. -/
theorem displaced_determinant_log_bound {ι : Type*} [Fintype ι] [DecidableEq ι] {m N : ℕ}
    (hrows : 0 < Fintype.card ι) (hN : 1 ≤ N) (zT : ℂ) (D : ℕ)
    (grid : ι → LemniscateGrid.Index N) (ell : ι → ℕ)
    (a b : ι → ℕ) (alpha : ι → Fin m → ℕ)
    (w : Fin m → ℝ) (H C nu wmin v0 Acut eta bbar : ℝ)
    (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ)
    (hH : 0 < H) (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin)
    (hw : ∀ i, wmin ≤ w i) (hA : 0 ≤ Acut) (heta : 0 ≤ eta)
    (hdegree : ∀ c, 2*a c+3*b c ≤ D)
    (halpha : ∀ c, ∑ i, w i * (alpha c i : ℝ) ≤ H)
    (hell : ((∑ r, ell r : ℕ) : ℝ) ≤ (Fintype.card ι : ℝ)*H/v0)
    (hdelta : ∀ r i, ‖delta r i‖ ≤ Real.exp (C-nu*w i))
    (hmean : ∑ r, indexWeight w (beta r) = (Fintype.card ι : ℝ)*H*bbar)
    (hne : (displacedMatrix zT D
      (fun r => zT+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (grid r))
      ell beta delta a b alpha).det ≠ 0) :
    Real.log ‖(displacedMatrix zT D
      (fun r => zT+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (grid r))
      ell beta delta a b alpha).det‖ / ((Fintype.card ι : ℝ)*H) ≤
      (Real.log 2+C)/wmin + omegaTaggedHolomorphicCost zT D H
        (omegaGridRadiusCoefficient zT*(N : ℝ)) wmin +
        Real.log 2/v0 + Collision.collisionRemainder (Fintype.card ι) H +
        max (-(Real.log 2/4)*eta^2*(Fintype.card ι : ℝ)/
          (H*(realWeightedSimplex w (Acut*H)).card))
          (-nu*(Acut*(1-eta)-bbar)) +
        Real.log ((MatrixTranslation.transverseIndices w H).card : ℝ)/H := by
  classical
  have hwp (i) : 0 < w i := hmin.trans_le (hw i)
  have hcardpos : 0 < (MatrixTranslation.transverseIndices w H).card := by
    apply Finset.card_pos.mpr
    refine ⟨0, (MatrixTranslation.mem_transverseIndices w H hwp 0).mpr ?_⟩
    simpa using hH.le
  have hQ : 0 < ((MatrixTranslation.transverseIndices w H).card : ℝ) := by
    exact_mod_cast hcardpos
  have hex := det_displacedMatrix_expansion zT D
    (fun r => zT+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (grid r))
    ell beta delta a b alpha w H hwp halpha
  refine DeterminantAnalyticBound.log_norm_sum_le
    (fun group : ι → Tag w H => (∏ r, rowScalar (beta r) (group r).val (delta r)) *
      (taggedMatrix zT D
        (fun r => zT+(Lemniscate.Omega : ℂ)*LemniscateGrid.point (grid r))
        ell a b alpha group).det) _ hrows hH hQ ?_ hex hne ?_
  · simp only [Fintype.card_fun, Tag, Fintype.card_coe, Nat.cast_pow, le_refl]
  · intro group
    exact translated_term_bound hN zT D grid ell a b alpha w H C nu wmin v0
      Acut eta bbar beta delta group hH hC hnu hmin hw hA heta hdegree halpha
      hell hdelta hmean

end QuadraticPi.LemniscateTranslatedDeterminant


==> anc/lean/QuadraticPi/LemniscateTransverseBezout.lean <==
import OAI.NumberTheory.PiExponent.LocalAlgebra.AffineLocalRegularBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.RegularParameterSelection
import OAI.NumberTheory.PiExponent.LocalAlgebra.TriangularLocalParameters
import OAI.NumberTheory.PiExponent.LocalAlgebra.WeightedBezoutBound

/-!
# Mixed transverse Bezout with a fixed elliptic relation

A regular list retains the product of individual degrees. Prescribing the
hypersurface relation as the first regular parameter prevents an artificial
extra power of the approximation cutoff. This module supplies algebraic
intersection bounds; it does not assert EPA.
-/

namespace QuadraticPi.LemniscateTransverseBezout

open OAI
open OAI.PiExponentJets.W22 OAI.PiExponentJets.W64
open OAI.PiExponentSiegel.W17.ConeLocalLength
open scoped BigOperators Classical

noncomputable section

theorem affine_local_regular_list_mixed_bezout
    {k : Type} [Field k] (n : ℕ)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (gs : List (MvPolynomial (Fin n) k)) (d : ℕ → ℕ)
    (hdegree : ∀ (i : ℕ) (hi : i < gs.length), (gs[i]).totalDegree ≤ d i)
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      (gs.map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))))
    (hlen : gs.length ≤ n) (hP : P ∈ (Ideal.ofList gs).minimalPrimes) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.ofList gs).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((∏ i ∈ Finset.range gs.length, d i : ℕ) : ℕ∞) := by
  let hs := gs.map homogenize
  let degrees : Fin hs.length → ℕ := fun i =>
    (gs[i.val]'(by simpa only [hs,List.length_map] using i.isLt)).totalDegree
  have hhom : ∀ i : Fin hs.length, hs[i].IsHomogeneous (degrees i) := by
    intro i
    simpa only [hs, List.getElem_map, Fin.getElem_fin, degrees] using
      homogenize_isHomogeneous (gs[i.val]'(by simpa only [hs,List.length_map] using i.isLt))
  have hconeReg := homogenized_list_regular_at_cone k (Fin n) P gs hreg
  have hget : P ∈ (Ideal.span (Set.range gs.get)).minimalPrimes := by
    simpa only [span_range_list_get] using hP
  have hconeMin := conePrime_minimal_over_homogenized k (Fin n) P gs.get hget
  rw [span_range_map_list_get] at hconeMin
  have hconeLen : hs.length < Fintype.card (Option (Fin n)) := by
    simp only [hs,List.length_map,Fintype.card_option,Fintype.card_fin]
    omega
  have hbound := homogeneous_local_regular_bezout (conePrime k (Fin n) P) none
    (homogenizing_coordinate_not_mem_conePrime k (Fin n) P)
    hs degrees hhom hconeReg hconeLen hconeMin
  have hfinite := finiteLength_localized_minimal_quotient
    (Ideal.span (Set.range gs.get)) P hget
  have hlength := homogenized_cone_local_length_eq k (Fin n) P gs.get hfinite
  rw [span_range_list_get, span_range_map_list_get] at hlength
  have hprod : (∏ i ∈ Finset.range hs.length, degreeAt degrees i) ≤
      ∏ i ∈ Finset.range gs.length, d i := by
    have hlenhs : hs.length = gs.length := by simp [hs]
    calc
      _ ≤ ∏ i ∈ Finset.range hs.length, d i := by
        apply Finset.prod_le_prod
        intro i hi
        have hi' : i < hs.length := Finset.mem_range.mp hi
        simp only [degreeAt, dite_eq_left hi', degrees]
        exact hdegree i (by simpa [hs] using hi')
      _ = _ := by rw [hlenhs]
  calc
    _ = Module.length (Localization.AtPrime (conePrime k (Fin n) P))
      (Localization.AtPrime (conePrime k (Fin n) P) ⧸ (Ideal.ofList hs).map
        (algebraMap (MvPolynomial (Option (Fin n)) k)
          (Localization.AtPrime (conePrime k (Fin n) P)))) := hlength.symm
    _ ≤ ((∏ i ∈ Finset.range hs.length, degreeAt degrees i : ℕ) : ℕ∞) := hbound
    _ ≤ _ := by exact_mod_cast hprod

/-- The constant-combination selection can start from an actual regular fixedPrefix.
The fixedPrefix is retained exactly, so its degree need not be replaced by the
larger degree bound of the moving equations. -/
theorem exists_constant_regular_parameters_after_prefix
    {R k J : Type*} [CommRing R] [IsNoetherianRing R] [IsLocalRing R]
    [Field k] [Infinite k] [Algebra k R]
    (generators : J → R)
    (hrad : (Ideal.span (Set.range generators)).radical = IsLocalRing.maximalIdeal R)
    (h : ℕ)
    (hnot : ∀ rs : List R, RingTheory.Sequence.IsRegular R rs → rs.length < h →
      ¬ IsAssociatedPrime (IsLocalRing.maximalIdeal R) (R ⧸ Ideal.ofList rs))
    (fixedPrefix : List R) (hprefix : RingTheory.Sequence.IsRegular R fixedPrefix)
    (t : ℕ) (ht : fixedPrefix.length + t ≤ h) :
    ∃ cs : List (J →₀ k), cs.length = t ∧
      RingTheory.Sequence.IsRegular R
        (fixedPrefix ++ cs.map (Finsupp.linearCombination k generators)) := by
  induction t with
  | zero => exact ⟨[], rfl, by simpa using hprefix⟩
  | succ t ih =>
      obtain ⟨cs, hlen, hreg⟩ := ih (by omega)
      have hshort : (fixedPrefix ++ cs.map (Finsupp.linearCombination k generators)).length < h := by
        simp only [List.length_append, List.length_map, hlen]
        omega
      obtain ⟨c, _, hc⟩ :=
        OAI.PiExponentSiegel.W58.exists_constant_regular_extension
          (k := k) generators hrad _ hreg (hnot _ hreg hshort)
      refine ⟨cs ++ [c], by simp [hlen], ?_⟩
      simpa only [List.map_append, List.map_cons, List.map_nil, List.append_assoc] using hc

/-- A fixed first equation contributes its own degree; only the subsequent
cuts contribute the repeated approximation degree. -/
theorem affine_local_regular_hypersurface_bezout
    {k : Type} [Field k] (n : ℕ)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (f : MvPolynomial (Fin n) k) (gs : List (MvPolynomial (Fin n) k))
    (d D : ℕ) (hfdegree : f.totalDegree ≤ d)
    (hdegree : ∀ g ∈ gs, g.totalDegree ≤ D)
    (hreg : RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      ((f :: gs).map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))))
    (hlen : (f :: gs).length ≤ n) (hP : P ∈ (Ideal.ofList (f :: gs)).minimalPrimes) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.ofList (f :: gs)).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((d * D ^ gs.length : ℕ) : ℕ∞) := by
  let degrees : ℕ → ℕ := fun i => if i = 0 then d else D
  have hd : ∀ (i : ℕ) (hi : i < (f :: gs).length),
      ((f :: gs)[i]).totalDegree ≤ degrees i := by
    intro i hi
    cases i with
    | zero => simpa [degrees] using hfdegree
    | succ i =>
        have hi0 : i < gs.length := by simpa using hi
        simpa [degrees] using hdegree (gs[i]) (List.getElem_mem hi0)
  have hprod : ∀ r : ℕ, (∏ i ∈ Finset.range (r+1), degrees i) = d * D ^ r := by
    intro r
    induction r with
    | zero => simp [degrees]
    | succ r ih =>
        rw [Finset.prod_range_succ, ih]
        simp only [degrees, Nat.add_eq_zero_iff, one_ne_zero, and_false, ↓reduceIte,
          pow_succ]
        ring
  have hb := affine_local_regular_list_mixed_bezout n P (f :: gs) degrees hd hreg hlen hP
  simpa only [List.length_cons, hprod] using hb

/-- A minimal component cut by a family of degree at most `D`, containing a
fixed regular hypersurface of degree at most `d`, has the intrinsic bound
`d * D^s` in ambient codimension `s+1`. The equation is held fixed throughout
the generic choice of the remaining `s` parameters. -/
theorem local_isolated_hypersurface_bezout
    (k : Type) [Field k] [Infinite k] (n : ℕ)
    {J : Type*} (f : J → MvPolynomial (Fin n) k)
    (h : MvPolynomial (Fin n) k) (d D s : ℕ)
    (hfdegree : ∀ j, (f j).totalDegree ≤ D) (hhdegree : h.totalDegree ≤ d)
    (hhmem : h ∈ Ideal.span (Set.range f))
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (hminimal : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hheight : P.height = ((s+1 : ℕ) : ℕ∞)) (hbound : s+1 ≤ n)
    (hregular : RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      [algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P) h]) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((d * D ^ s : ℕ) : ℕ∞) := by
  let φ : MvPolynomial (Fin n) k →ₐ[k] Localization.AtPrime P :=
    IsScalarTower.toAlgHom k (MvPolynomial (Fin n) k) (Localization.AtPrime P)
  have hrad := localized_radical_eq_maximal_of_mem_minimalPrimes
    (Ideal.span (Set.range f)) P hminimal
  have hgen : (Ideal.span (Set.range (φ ∘ f))).radical =
      IsLocalRing.maximalIdeal (Localization.AtPrime P) := by
    change (Ideal.span (Set.range
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P) ∘ f))).radical = _
    simpa only [Ideal.map_span, ← Set.range_comp] using hrad
  have hnot : ∀ rs : List (Localization.AtPrime P),
      RingTheory.Sequence.IsRegular (Localization.AtPrime P) rs → rs.length < s+1 →
      ¬ IsAssociatedPrime (IsLocalRing.maximalIdeal (Localization.AtPrime P))
        (Localization.AtPrime P ⧸ Ideal.ofList rs) := by
    intro rs hreg hshort
    apply OAI.PiExponentSiegel.W58.polynomialLocal_regular_prefix_maximal_not_associated
      k n P rs hreg
    rw [hheight]
    exact_mod_cast hshort
  obtain ⟨cs, hcslen, hcsreg⟩ := exists_constant_regular_parameters_after_prefix
    (k := k) (φ ∘ f) hgen (s+1) hnot [φ h] hregular s (by simp; omega)
  let gs : List (MvPolynomial (Fin n) k) := cs.map (Finsupp.linearCombination k f)
  have hgslen : gs.length = s := by simp [gs, hcslen]
  have hmap : (h :: gs).map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P)) =
      [φ h] ++ cs.map (Finsupp.linearCombination k (φ ∘ f)) := by
    simp only [List.map_cons, List.singleton_append]
    congr 1
    change (cs.map (Finsupp.linearCombination k f)).map φ = _
    rw [List.map_map]
    apply List.map_congr_left
    intro c _
    exact Finsupp.apply_linearCombination k φ.toLinearMap f c
  have hgsreg : RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      ((h :: gs).map (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) := by
    rwa [hmap]
  have hgsrad : ((Ideal.ofList (h :: gs)).map
      (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))).radical =
        IsLocalRing.maximalIdeal (Localization.AtPrime P) := by
    rw [Ideal.map_ofList]
    apply OAI.PiExponentSiegel.W58.regular_full_length_radical_eq_maximalIdeal _ hgsreg
    rw [IsLocalization.AtPrime.ringKrullDim_eq_height P (Localization.AtPrime P), hheight]
    simp [hgslen]
  have hgsmin : P ∈ (Ideal.ofList (h :: gs)).minimalPrimes :=
    mem_minimalPrimes_of_localized_radical (Ideal.ofList (h :: gs)) P hgsrad
  have hgsdegree : ∀ g ∈ gs, g.totalDegree ≤ D := by
    intro g hg
    obtain ⟨c, _, rfl⟩ := List.mem_map.mp hg
    exact OAI.PiExponentJets.W22.linearCombination_totalDegree_le f c hfdegree
  have hgscontained : Ideal.ofList (h :: gs) ≤ Ideal.span (Set.range f) := by
    apply Ideal.span_le.mpr
    intro g hg
    rcases List.mem_cons.mp hg with rfl | hg
    · exact hhmem
    · obtain ⟨c, _, rfl⟩ := List.mem_map.mp hg
      exact OAI.PiExponentJets.W22.linearCombination_mem_ideal f c _
        (fun j => Ideal.subset_span (Set.mem_range_self j))
  have hb := affine_local_regular_hypersurface_bezout n P h gs d D hhdegree hgsdegree
    hgsreg (by simpa [hgslen] using hbound) hgsmin
  have htransfer := ideal_quotient_length_le_of_bound (Ideal.map_mono hgscontained) hb
  simpa only [hgslen] using htransfer

/-- Nonzero equations contained in a prime are regular in the corresponding
polynomial local ring. This discharges the regular-fixedPrefix premise concretely. -/
theorem local_nonzero_equation_regular
    {k : Type} [Field k] {n : ℕ}
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (h : MvPolynomial (Fin n) k) (hh : h ≠ 0) (hP : h ∈ P) :
    RingTheory.Sequence.IsRegular (Localization.AtPrime P)
      [algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P) h] := by
  let φ := algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P)
  have hne : φ h ≠ 0 := (map_ne_zero_iff φ
    (FaithfulSMul.algebraMap_injective _ _)).mpr hh
  apply (IsLocalRing.isRegular_iff_isWeaklyRegular_of_subset_maximalIdeal
    (M := Localization.AtPrime P) ?_).mpr
  · exact (RingTheory.Sequence.isWeaklyRegular_singleton_iff _ _).mpr
      (fun _ _ heq => mul_left_cancel₀ hne heq)
  · intro z hz
    have hz' : z = φ h := by simpa using hz
    subst z
    exact (IsLocalization.AtPrime.to_map_mem_maximal_iff _ P h).mpr hP

/-- The intrinsic codimension exponent is retained without any additional
regularity hypothesis: a nonzero fixed equation already supplies it. -/
theorem local_isolated_hypersurface_bezout_of_ne_zero
    (k : Type) [Field k] [Infinite k] (n : ℕ)
    {J : Type*} (f : J → MvPolynomial (Fin n) k)
    (h : MvPolynomial (Fin n) k) (d D s : ℕ)
    (hfdegree : ∀ j, (f j).totalDegree ≤ D) (hhdegree : h.totalDegree ≤ d)
    (hhmem : h ∈ Ideal.span (Set.range f)) (hh : h ≠ 0)
    (P : Ideal (MvPolynomial (Fin n) k)) [P.IsPrime]
    (hminimal : P ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (hheight : P.height = ((s+1 : ℕ) : ℕ∞)) (hbound : s+1 ≤ n) :
    Module.length (Localization.AtPrime P)
      (Localization.AtPrime P ⧸ (Ideal.span (Set.range f)).map
        (algebraMap (MvPolynomial (Fin n) k) (Localization.AtPrime P))) ≤
      ((d * D ^ s : ℕ) : ℕ∞) :=
  local_isolated_hypersurface_bezout k n f h d D s hfdegree hhdegree hhmem
    P hminimal hheight hbound
    (local_nonzero_equation_regular P h hh (hminimal.1.2 hhmem))

open OAI.PiExponent.WeightedBezout in
/-- Positive power substitutions are injective, including after translation. -/
theorem translatedPowerSubstitution_injective {k σ : Type*} [Field k] [Fintype σ]
    (w : σ → ℕ) (a : σ → k) (hw : ∀ i, 0 < w i) :
    Function.Injective (translatedPowerSubstitution w a) := by
  rw [translatedPowerSubstitution_factor]
  exact (OAI.PiExponent.PowerCover.powerSubstitution_injective w hw).comp
    (translationEquiv a).injective

open OAI.PiExponent.WeightedBezout in
/-- Weighted ramification preserves the fixed hypersurface factor, so the
ambient extra variable does not contribute an extra approximation exponent. -/
theorem pointLength_hypersurface_mul_le_of_substituted_degree
    (k : Type) [Field k] [Infinite k] {s : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin (s+1)) k) (a : Fin (s+1) → k)
    (h : MvPolynomial (Fin (s+1)) k) (hh : h ≠ 0)
    (hhmem : h ∈ Ideal.span (Set.range f))
    (w : Fin (s+1) → ℕ) (hw : ∀ i, 0 < w i) (d D : ℕ)
    (hhdegree : (translatedPowerSubstitution w a h).totalDegree ≤ d)
    (hfdegree : ∀ j, (translatedPowerSubstitution w a (f j)).totalDegree ≤ D)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    pointLength a (Ideal.span (Set.range f)) * (∏ i, w i : ℕ) ≤
      ((d * D ^ s : ℕ) : ℕ∞) := by
  let I := Ideal.span (Set.range f)
  let g : J → MvPolynomial (Fin (s+1)) k :=
    fun j => translatedPowerSubstitution w a (f j)
  have hmap : I.map (translatedPowerSubstitution w a).toRingHom =
      Ideal.span (Set.range g) := by
    rw [Ideal.map_span, ← Set.range_comp]
    rfl
  have hminimal0 := origin_minimalPrimes_map w a hw I hminimal
  rw [hmap] at hminimal0
  have hheight := OAI.PiExponentSiegelAux.W09.polynomialMaximal_height k (s+1)
    (pointIdeal (0 : Fin (s+1) → k))
  have hhmem0 : translatedPowerSubstitution w a h ∈ Ideal.span (Set.range g) := by
    rw [← hmap]
    exact Ideal.mem_map_of_mem _ hhmem
  have hh0 : translatedPowerSubstitution w a h ≠ 0 :=
    (map_ne_zero_iff _ (translatedPowerSubstitution_injective w a hw)).mpr hh
  have hb := local_isolated_hypersurface_bezout_of_ne_zero k (s+1) g
    (translatedPowerSubstitution w a h) d D s hfdegree hhdegree hhmem0 hh0
    (pointIdeal (0 : Fin (s+1) → k)) hminimal0 hheight le_rfl
  rw [← hmap] at hb
  rw [OAI.PiExponent.RamifiedLocalLength.translatedPowerLocal_quotient_length w a hw I] at hb
  exact hb

open OAI.PiExponent.WeightedBezout in
/-- Rational weighted Bezout with one equation of fixed weighted degree.
There is no assumed length or intersection inequality in the hypotheses. -/
theorem rational_pointLength_hypersurface_bound
    (k : Type) [Field k] [Infinite k] {s : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin (s+1)) k) (a : Fin (s+1) → k)
    (h : MvPolynomial (Fin (s+1)) k) (hh : h ≠ 0)
    (hhmem : h ∈ Ideal.span (Set.range f))
    (ρ : Fin (s+1) → ℚ) (hρ : ∀ i, 0 < ρ i)
    (δ N : ℝ) (hδ : 0 ≤ δ) (hN : 0 ≤ N)
    (hhdegree : ∀ e ∈ h.support,
      (∑ i ∈ e.support, (e i : ℝ) * (ρ i : ℝ)) ≤ δ)
    (hfdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (ρ i : ℝ)) ≤ N)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    ∃ L : ℕ, pointLength a (Ideal.span (Set.range f)) = (L : ℕ∞) ∧
      (L : ℝ) ≤ δ * N ^ s / ∏ i, (ρ i : ℝ) := by
  classical
  obtain ⟨M, hM, w, hw, hweights⟩ := OAI.PiExponent.positive_rational_weights_common_denominator ρ hρ
  have hMreal : (0 : ℝ) < M := by exact_mod_cast hM
  have hscale : ∀ i, (w i : ℝ) = (M : ℝ) * (ρ i : ℝ) := by
    intro i
    rw [hweights i]
    field_simp
  have hMd : 0 ≤ (M : ℝ) * δ := mul_nonneg hMreal.le hδ
  have hMN : 0 ≤ (M : ℝ) * N := mul_nonneg hMreal.le hN
  let d : ℕ := ⌊(M : ℝ) * δ⌋₊
  let D : ℕ := ⌊(M : ℝ) * N⌋₊
  have hd : (translatedPowerSubstitution w a h).totalDegree ≤ d := by
    apply (Nat.le_floor_iff hMd).mpr
    exact translatedPowerSubstitution_totalDegree_real w a
      (fun i => (ρ i : ℝ)) M δ hMreal.le hMd hscale h hhdegree
  have hD : ∀ j, (translatedPowerSubstitution w a (f j)).totalDegree ≤ D := by
    intro j
    apply (Nat.le_floor_iff hMN).mpr
    exact translatedPowerSubstitution_totalDegree_real w a
      (fun i => (ρ i : ℝ)) M N hMreal.le hMN hscale (f j) (hfdegree j)
  have hbound := pointLength_hypersurface_mul_le_of_substituted_degree
    k f a h hh hhmem w hw d D hd hD hminimal
  have hprod : 0 < ∏ i, w i := Finset.prod_pos (fun i _ => hw i)
  obtain ⟨L, hL, hLbound⟩ := finite_length_of_rank_bound hprod hbound
  refine ⟨L, hL, ?_⟩
  have hρR (i) : (0 : ℝ) < ρ i := by exact_mod_cast hρ i
  have hρprod : 0 < ∏ i, (ρ i : ℝ) := Finset.prod_pos (fun i _ => hρR i)
  have hprodscale : (∏ i, (w i : ℝ)) =
      (M : ℝ) ^ (s+1) * ∏ i, (ρ i : ℝ) := by
    simp_rw [hscale]
    rw [Finset.prod_mul_distrib]
    simp
  apply (le_div_iff₀ hρprod).mpr
  apply (mul_le_mul_iff_right₀ (pow_pos hMreal (s+1))).mp
  calc
    (M : ℝ) ^ (s+1) * ((L : ℝ) * ∏ i, (ρ i : ℝ)) =
        (L : ℝ) * ∏ i, (w i : ℝ) := by rw [hprodscale]; ring
    _ ≤ (d : ℝ) * (D : ℝ) ^ s := by exact_mod_cast hLbound
    _ ≤ ((M : ℝ) * δ) * ((M : ℝ) * N) ^ s :=
      mul_le_mul (Nat.floor_le hMd)
        (pow_le_pow_left₀ (Nat.cast_nonneg D) (Nat.floor_le hMN) s)
        (pow_nonneg (Nat.cast_nonneg D) s) hMd
    _ = (M : ℝ) ^ (s+1) * (δ * N ^ s) := by rw [mul_pow, pow_succ]; ring

/-- The fixed cubic has exactly the pole normalization needed for EPA.
After eliminating the fixed relation, its weighted factor is `1/w0`. -/
theorem elliptic_fixed_degree_cancellation (w0 N : ℝ) (hw0 : 0 < w0)
    (s : ℕ) (additiveProduct : ℝ) :
    (6*w0) * N^s / ((2*w0)*(3*w0)*additiveProduct) =
      N^s / (w0*additiveProduct) := by
  by_cases hp : additiveProduct = 0
  · simp [hp]
  · field_simp [ne_of_gt hw0, hp]
    <;> ring

open OAI.PiExponent.WeightedBezout in
theorem rational_pointLength_hypersurface_bound_posdim
    (k : Type) [Field k] [Infinite k] {n : ℕ} {J : Type*}
    (hn : 0 < n)
    (f : J → MvPolynomial (Fin n) k) (a : Fin n → k)
    (h : MvPolynomial (Fin n) k) (hh : h ≠ 0)
    (hhmem : h ∈ Ideal.span (Set.range f))
    (ρ : Fin n → ℚ) (hρ : ∀ i, 0 < ρ i)
    (δ N : ℝ) (hδ : 0 ≤ δ) (hN : 0 ≤ N)
    (hhdegree : ∀ e ∈ h.support,
      (∑ i ∈ e.support, (e i : ℝ) * (ρ i : ℝ)) ≤ δ)
    (hfdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (ρ i : ℝ)) ≤ N)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    ∃ L : ℕ, pointLength a (Ideal.span (Set.range f)) = (L : ℕ∞) ∧
      (L : ℝ) ≤ δ * N ^ (n-1) / ∏ i, (ρ i : ℝ) := by
  cases n with
  | zero => omega
  | succ s =>
      simpa using rational_pointLength_hypersurface_bound k f a h hh hhmem ρ hρ
        δ N hδ hN hhdegree hfdegree hminimal


end
end QuadraticPi.LemniscateTransverseBezout


==> anc/lean/QuadraticPi/LemniscateTransverseElliptic.lean <==
import QuadraticPi.LemniscateTransverseBezout
import OAI.NumberTheory.PiExponent.Approximation.WeightedSliceDegree

/-!
# Concrete elliptic specialization of mixed weighted Bezout

The fixed equation is actually `y²-x³+x`. Its weighted degree is at most
`6*w0`, its nonvanishing is proved by evaluation, and its contribution cancels
one ambient dimension in the local intersection estimate.
-/
namespace QuadraticPi.LemniscateTransverseElliptic
open OAI
open OAI.PiExponent.WeightedSliceDegree OAI.PiExponent.WeightedBezout
open QuadraticPi.LemniscateTransverseBezout
open scoped BigOperators
noncomputable section

/-- The actual affine lemniscate equation. -/
def equation {k : Type*} [CommRing k] (m : ℕ) : MvPolynomial (Fin (m+2)) k :=
  MvPolynomial.X (0 : Fin (m+1)).succ ^ 2 -
    MvPolynomial.X (0 : Fin (m+2)) ^ 3 + MvPolynomial.X 0

theorem equation_ne_zero {k : Type*} [Field k] (m : ℕ) : equation (k := k) m ≠ 0 := by
  intro heq
  have := congrArg (MvPolynomial.aeval
    (Fin.cases (0 : k) (Fin.cases (1 : k) (fun _ : Fin m => 0)))) heq
  simp only [equation, map_add, map_sub, map_pow, MvPolynomial.aeval_X,
    Fin.cases_succ, Fin.cases_zero, map_zero] at this
  norm_num at this

/-- Pole weights, with both elliptic coordinates counted only until the
fixed hypersurface factor is divided out. -/
def weights (m : ℕ) (w0 : ℚ) (w : Fin m → ℚ) : Fin (m+2) → ℚ :=
  Fin.cases (2*w0) (Fin.cases (3*w0) w)

theorem equation_supportBound {k : Type*} [Field k] (m : ℕ)
    (w0 : ℚ) (hw0 : 0 ≤ w0) (w : Fin m → ℚ) :
    SupportBound (fun i => (weights m w0 w i : ℝ)) (6*(w0 : ℝ))
      (equation (k := k) m) := by
  let ρ : Fin (m+2) → ℝ := fun i => (weights m w0 w i : ℝ)
  have hy := (supportBound_X (E := k) ρ (0 : Fin (m+1)).succ).pow 2
  have hx := (supportBound_X (E := k) ρ (0 : Fin (m+2))).pow 3
  have hx1 := supportBound_X (E := k) ρ (0 : Fin (m+2))
  have hy' : SupportBound ρ (6*(w0 : ℝ))
      (MvPolynomial.X (0 : Fin (m+1)).succ ^ 2 : MvPolynomial (Fin (m+2)) k) := by
    have hweight : 2 * ρ (0 : Fin (m+1)).succ = 6*(w0 : ℝ) := by
      change 2*((3*w0 : ℚ) : ℝ) = _
      push_cast
      ring
    simpa only [Nat.cast_ofNat, hweight] using hy
  have hx' : SupportBound ρ (6*(w0 : ℝ))
      (MvPolynomial.X (0 : Fin (m+2)) ^ 3 : MvPolynomial (Fin (m+2)) k) := by
    have hweight : 3 * ρ (0 : Fin (m+2)) = 6*(w0 : ℝ) := by
      change 3*((2*w0 : ℚ) : ℝ) = _
      push_cast
      ring
    simpa only [Nat.cast_ofNat, hweight] using hx
  have hneg : SupportBound ρ (6*(w0 : ℝ))
      (-(MvPolynomial.X (0 : Fin (m+2)) ^ 3) : MvPolynomial (Fin (m+2)) k) := by
    intro e he
    apply hx' e
    simpa only [MvPolynomial.support_neg] using he
  have hx1' : SupportBound ρ (6*(w0 : ℝ))
      (MvPolynomial.X (0 : Fin (m+2)) : MvPolynomial (Fin (m+2)) k) := by
    apply hx1.mono
    dsimp [ρ, weights]
    have hw0R : (0 : ℝ) ≤ w0 := by exact_mod_cast hw0
    push_cast
    linarith
  simpa only [equation, sub_eq_add_neg] using (hy'.add hneg).add hx1'

/-- Exact local intersection bound for a zero-dimensional slice of
`E × A^m`, in ambient dimension `m+2` and intrinsic dimension `m+1`. -/
theorem elliptic_pointLength_bound
    (k : Type) [Field k] [Infinite k] {m : ℕ} {J : Type*}
    (f : J → MvPolynomial (Fin (m+2)) k) (a : Fin (m+2) → k)
    (heqmem : equation (k := k) m ∈ Ideal.span (Set.range f))
    (w0 : ℚ) (hw0 : 0 < w0) (w : Fin m → ℚ) (hw : ∀ i, 0 < w i)
    (N : ℝ) (hN : 0 ≤ N)
    (hfdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (weights m w0 w i : ℝ)) ≤ N)
    (hminimal : pointIdeal a ∈ (Ideal.span (Set.range f)).minimalPrimes) :
    ∃ L : ℕ, pointLength a (Ideal.span (Set.range f)) = (L : ℕ∞) ∧
      (L : ℝ) ≤ N ^ (m+1) / ((w0 : ℝ) * ∏ i, (w i : ℝ)) := by
  have hweights : ∀ i, 0 < weights m w0 w i := by
    intro i
    refine Fin.cases ?_ (fun i => ?_) i
    · exact mul_pos (by norm_num) hw0
    · refine Fin.cases ?_ (fun j => hw j) i
      exact mul_pos (by norm_num) hw0
  have hw0R : (0 : ℝ) < w0 := by exact_mod_cast hw0
  have heqdegree : ∀ e ∈ (equation (k := k) m).support,
      (∑ i ∈ e.support, (e i : ℝ) * (weights m w0 w i : ℝ)) ≤ 6*(w0 : ℝ) := by
    intro e he
    have hb := equation_supportBound (k := k) m w0 hw0.le w e he
    simpa only [Finsupp.weight_apply, Finsupp.sum, nsmul_eq_mul] using hb
  obtain ⟨L, hL, hb⟩ := rational_pointLength_hypersurface_bound (s := m+1)
    k f a (equation m) (equation_ne_zero m) heqmem
    (weights m w0 w) hweights (6*(w0 : ℝ)) N (by positivity) hN heqdegree hfdegree hminimal
  refine ⟨L, hL, ?_⟩
  have hprod : (∏ i, (weights m w0 w i : ℝ)) =
      (2*(w0 : ℝ))*(3*(w0 : ℝ))*(∏ i, (w i : ℝ)) := by
    simp only [Fin.prod_univ_succ, weights, Fin.cases_zero, Fin.cases_succ]
    push_cast
    ring
  rw [hprod, elliptic_fixed_degree_cancellation (w0 : ℝ) N hw0R (m+1)] at hb
  exact hb

end
end QuadraticPi.LemniscateTransverseElliptic


==> anc/lean/QuadraticPi/LemniscateTransverseFrame.lean <==
import QuadraticPi.LemniscateTransverseNormal

/-! # Arbitrary intrinsic frames and the ambient graph normal quotient -/
namespace QuadraticPi.LemniscateTransverseFrame
open QuadraticPi.LemniscateTransverseNormal
noncomputable section
variable {K : Type*} [Field K] {m : ℕ}

def graphLiftedNormalBasis {ι : Type*} (a : K) (T : Submodule K (Fin (m+1) → K))
    (b : Module.Basis ι K ((Fin (m+1) → K) ⧸ T)) :
    Module.Basis (Unit ⊕ ι) K ((Fin (m+2) → K) ⧸ graphTangent a T) :=
  ((Module.Basis.singleton Unit K).prod b).map (normalQuotientEquiv a T).symm

@[simp] theorem graphLiftedNormalBasis_first {ι : Type*} (a : K)
    (T : Submodule K (Fin (m+1) → K))
    (b : Module.Basis ι K ((Fin (m+1) → K) ⧸ T)) :
    graphLiftedNormalBasis a T b (Sum.inl ()) =
      (graphTangent a T).mkQ (Fin.cases 1 (fun _ : Fin (m+1) => 0)) := by
  apply (normalQuotientEquiv a T).injective
  simp only [graphLiftedNormalBasis, Module.Basis.map_apply, LinearEquiv.apply_symm_apply,
    normalQuotientEquiv_mk]
  apply Prod.ext
  · simp [normalMap]
    change 1 = 1-a*0
    ring
  · simp [normalMap]
    change (0 : ((Fin (m+1) → K) ⧸ T)) = T.mkQ 0
    simp

@[simp] theorem graphLiftedNormalBasis_rest {ι : Type*} (a : K)
    (T : Submodule K (Fin (m+1) → K))
    (b : Module.Basis ι K ((Fin (m+1) → K) ⧸ T)) (v : ι → Fin (m+1) → K)
    (hv : ∀ i, T.mkQ (v i) = b i) (i : ι) :
    graphLiftedNormalBasis a T b (Sum.inr i) =
      (graphTangent a T).mkQ (graphEmbedding a (v i)) := by
  apply (normalQuotientEquiv a T).injective
  simp only [graphLiftedNormalBasis, Module.Basis.map_apply, LinearEquiv.apply_symm_apply,
    normalQuotientEquiv_mk]
  apply Prod.ext
  · simp [normalMap, graphEmbedding]
    change 0 = a*v i 0-a*v i 0
    ring
  · simpa [normalMap, graphEmbedding] using (hv i).symm

/-- Intrinsic independent normal directions remain independent after their
actual tangent graph lift. No extra equation direction needs to be introduced
in a rectangular lower multiplicity estimate. -/
theorem graphLifted_normal_independent {ι : Type*} (a : K)
    (T : Submodule K (Fin (m+1) → K)) (v : ι → Fin (m+1) → K)
    (hv : LinearIndependent K (fun i => T.mkQ (v i))) :
    LinearIndependent K (fun i => (graphTangent a T).mkQ (graphEmbedding a (v i))) := by
  let sndMap : ((Fin (m+2) → K) ⧸ graphTangent a T) →ₗ[K]
      ((Fin (m+1) → K) ⧸ T) :=
    (LinearMap.snd K K ((Fin (m+1) → K) ⧸ T)).comp (normalQuotientEquiv a T).toLinearMap
  apply LinearIndependent.of_comp sndMap
  convert hv using 1
  funext i
  rfl

end
end QuadraticPi.LemniscateTransverseFrame


==> anc/lean/QuadraticPi/LemniscateTransverseNormal.lean <==
import Mathlib.LinearAlgebra.Isomorphisms
import Mathlib.LinearAlgebra.Pi
import Mathlib.LinearAlgebra.Basis.Prod
import Mathlib.LinearAlgebra.Dimension.Finrank
import Mathlib.Tactic

/-!
# Intrinsic and ambient normal spaces for an elliptic graph chart

In the chart where J=3x²−1 is nonzero, tangent vectors satisfy
`dx = (2y/J) dy`. The ambient tangent is therefore the graph of one scalar
multiple of the first intrinsic coordinate. Its normal quotient is explicitly
one scalar direction plus the intrinsic normal quotient. No smoothness or
normal-space comparison is assumed in these linear-algebra results.
-/
namespace QuadraticPi.LemniscateTransverseNormal
noncomputable section
variable {K : Type*} [Field K] {m : ℕ}

/-- Add the dependent x-coordinate to `(dy,dX₁,...,dXₘ)`. -/
def graphEmbedding (a : K) : (Fin (m+1) → K) →ₗ[K] (Fin (m+2) → K) where
  toFun t := Fin.cases (a*t 0) t
  map_add' := by intro u v; ext i; refine Fin.cases ?_ (fun j => ?_) i <;> simp [mul_add]
  map_smul' := by intro r v; ext i; refine Fin.cases ?_ (fun j => ?_) i <;> simp [mul_left_comm]

/-- The actual image of a specified intrinsic tangent subspace. -/
def graphTangent (a : K) (T : Submodule K (Fin (m+1) → K)) :
    Submodule K (Fin (m+2) → K) := T.map (graphEmbedding a)

/-- Normal coordinates: the equation defect and the intrinsic normal class. -/
def normalMap (a : K) (T : Submodule K (Fin (m+1) → K)) :
    (Fin (m+2) → K) →ₗ[K] K × ((Fin (m+1) → K) ⧸ T) where
  toFun t := (t 0-a*t (0 : Fin (m+1)).succ, T.mkQ (fun i => t i.succ))
  map_add' := by
    intro u v
    apply Prod.ext
    · dsimp; ring
    · simp only [Pi.add_apply]
      exact T.mkQ.map_add _ _
  map_smul' := by
    intro r v
    apply Prod.ext
    · dsimp; ring
    · simp only [Pi.smul_apply, RingHom.id_apply]
      exact T.mkQ.map_smul r _

theorem normalMap_surjective (a : K) (T : Submodule K (Fin (m+1) → K)) :
    Function.Surjective (normalMap a T) := by
  rintro ⟨r,q⟩
  obtain ⟨v,rfl⟩ := T.mkQ_surjective q
  refine ⟨Fin.cases (r+a*v 0) v, ?_⟩
  apply Prod.ext
  · change r+a*v 0-a*v 0 = r
    ring
  · rfl

theorem normalMap_ker (a : K) (T : Submodule K (Fin (m+1) → K)) :
    LinearMap.ker (normalMap a T) = graphTangent a T := by
  ext t
  constructor
  · intro ht
    have heq : normalMap a T t = 0 := ht
    have hzero : t 0-a*t (0 : Fin (m+1)).succ = 0 := congrArg Prod.fst heq
    have htail : (fun i => t i.succ) ∈ T := by
      apply (Submodule.Quotient.mk_eq_zero T).mp
      exact congrArg Prod.snd heq
    refine ⟨(fun i => t i.succ), htail, ?_⟩
    ext i
    refine Fin.cases ?_ (fun j => ?_) i
    · exact (sub_eq_zero.mp hzero).symm
    · rfl
  · rintro ⟨v,hv,rfl⟩
    change normalMap a T (graphEmbedding a v) = 0
    apply Prod.ext
    · change a*v 0-a*v 0 = 0
      ring
    · exact (Submodule.Quotient.mk_eq_zero T).mpr hv

/-- Explicit quotient equivalence. The additional ambient dimension is exactly
one equation direction, not an additional elliptic approximation direction. -/
def normalQuotientEquiv (a : K) (T : Submodule K (Fin (m+1) → K)) :
    ((Fin (m+2) → K) ⧸ graphTangent a T) ≃ₗ[K]
      K × ((Fin (m+1) → K) ⧸ T) :=
  (Submodule.quotEquivOfEq _ _ (normalMap_ker a T).symm).trans
    ((normalMap a T).quotKerEquivOfSurjective (normalMap_surjective a T))

@[simp] theorem normalQuotientEquiv_mk (a : K) (T : Submodule K (Fin (m+1) → K))
    (t : Fin (m+2) → K) :
    normalQuotientEquiv a T ((graphTangent a T).mkQ t) = normalMap a T t := by
  rfl

theorem graph_normal_finrank (a : K) (T : Submodule K (Fin (m+1) → K)) :
    Module.finrank K ((Fin (m+2) → K) ⧸ graphTangent a T) =
      1 + Module.finrank K ((Fin (m+1) → K) ⧸ T) := by
  rw [(normalQuotientEquiv a T).finrank_eq, Module.finrank_prod, Module.finrank_self]

variable {Q : Type*} [AddCommGroup Q] [Module K Q]

/-- A triangular change of the scalar normal coordinate. -/
def scalarShear (a : K) (ell : Q →ₗ[K] K) : (K × Q) ≃ₗ[K] (K × Q) where
  toFun p := (p.1-a*ell p.2,p.2)
  invFun p := (p.1+a*ell p.2,p.2)
  left_inv p := by ext <;> dsimp <;> ring
  right_inv p := by ext <;> dsimp <;> ring
  map_add' p q := by ext <;> simp only [Prod.fst_add, Prod.snd_add, map_add] <;> ring
  map_smul' r p := by ext <;> simp only [Prod.smul_fst, Prod.smul_snd, map_smul,
    smul_eq_mul, RingHom.id_apply] <;> ring

/-- Every intrinsic quotient basis with chosen representatives gives an
ambient quotient basis whose first vector is the x-coordinate normal and
whose other vectors are the unchanged intrinsic coordinate representatives.
This is the constructive basis-augmentation step for transverse slices. -/
def augmentedNormalBasis {ι : Type*} (a : K) (T : Submodule K (Fin (m+1) → K))
    (b : Module.Basis ι K ((Fin (m+1) → K) ⧸ T)) (v : ι → Fin (m+1) → K) :
    Module.Basis (Unit ⊕ ι) K ((Fin (m+2) → K) ⧸ graphTangent a T) :=
  ((Module.Basis.singleton Unit K).prod b).map
    ((scalarShear a (b.constr K (fun i => v i 0))).trans (normalQuotientEquiv a T).symm)

@[simp] theorem augmentedNormalBasis_first {ι : Type*} (a : K)
    (T : Submodule K (Fin (m+1) → K))
    (b : Module.Basis ι K ((Fin (m+1) → K) ⧸ T)) (v : ι → Fin (m+1) → K) :
    augmentedNormalBasis a T b v (Sum.inl ()) =
      (graphTangent a T).mkQ (Fin.cases 1 (fun _ : Fin (m+1) => 0)) := by
  apply (normalQuotientEquiv a T).injective
  simp only [augmentedNormalBasis, Module.Basis.map_apply, LinearEquiv.trans_apply,
    LinearEquiv.apply_symm_apply, normalQuotientEquiv_mk]
  apply Prod.ext
  · simp [scalarShear, normalMap]
    change 1 = 1-a*0
    ring
  · simp [scalarShear, normalMap]
    change (0 : ((Fin (m+1) → K) ⧸ T)) = T.mkQ 0
    simp

@[simp] theorem augmentedNormalBasis_rest {ι : Type*} (a : K)
    (T : Submodule K (Fin (m+1) → K))
    (b : Module.Basis ι K ((Fin (m+1) → K) ⧸ T)) (v : ι → Fin (m+1) → K)
    (hv : ∀ i, T.mkQ (v i) = b i) (i : ι) :
    augmentedNormalBasis a T b v (Sum.inr i) =
      (graphTangent a T).mkQ (Fin.cases 0 (v i)) := by
  apply (normalQuotientEquiv a T).injective
  simp only [augmentedNormalBasis, Module.Basis.map_apply, LinearEquiv.trans_apply,
    LinearEquiv.apply_symm_apply, normalQuotientEquiv_mk]
  apply Prod.ext
  · simp [scalarShear, normalMap]
    exact Or.inl rfl
  · simpa [scalarShear, normalMap] using (hv i).symm

end
end QuadraticPi.LemniscateTransverseNormal


==> anc/lean/QuadraticPi/LemniscateTransversePrime.lean <==
import QuadraticPi.LemniscateTransverseBezout
import OAI.NumberTheory.PiExponent.LocalAlgebra.PrimeWeightedBezout

/-! # Fixed-hypersurface weighted bound at an actual prime

This specializes the proved mixed point bound through the source's exact
coordinate-slice length theorem. The fixed equation must remain nonzero on the
slice, a concrete algebraic condition needed to retain its degree factor.
-/
namespace QuadraticPi.LemniscateTransversePrime
open OAI OAI.PiExponent
open OAI.PiExponent.CoordinateFiniteSlice OAI.PiExponent.CoordinateSliceComparison
open OAI.PiExponent.NormalBasisRigidity OAI.PiExponent.WeightedSliceDegree
open QuadraticPi.LemniscateTransverseBezout
open scoped BigOperators
noncomputable section

theorem weighted_prime_hypersurface_length_bound {n : ℕ}
    (Q : Ideal (MvPolynomial (Fin n) ℂ)) [Q.IsPrime]
    (A : Finset (Fin n)) (hApos : 0 < A.card)
    (hA : IsNormalBasis (K := Q.ResidueField)
      (fun i => (polynomialTangent (primeResidueMap Q) Q).mkQ
        (Pi.basisFun Q.ResidueField _ i)) A)
    {J : Type*} (f : J → MvPolynomial (Fin n) ℂ)
    (hQ : Q ∈ (Ideal.span (Set.range f)).minimalPrimes)
    (h : MvPolynomial (Fin n) ℂ) (hhmem : h ∈ Ideal.span (Set.range f))
    (hhslice : enumeratedSliceMap A (residueCoordinates Q) h ≠ 0)
    (rho : Fin n → ℚ) (hrho : ∀ i, 0 < rho i)
    (delta N : ℝ) (hdelta : 0 ≤ delta) (hN : 0 ≤ N)
    (hhdegree : ∀ e ∈ h.support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ delta)
    (hfdegree : ∀ j, ∀ e ∈ (f j).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho i : ℝ)) ≤ N) :
    ∃ L : ℕ, primeLength Q (Ideal.span (Set.range f)) = L ∧
      (L : ℝ) ≤ delta * N ^ (A.card-1) / ∏ i ∈ A, (rho i : ℝ) := by
  let : Infinite Q.ResidueField := Infinite.of_injective
    (algebraMap ℂ Q.ResidueField) (algebraMap ℂ Q.ResidueField).injective
  have hminimal := sliceFamily_mem_minimalPrimes_of_normalBasis Q A hA f hQ
  have hlength := length_eq_sliceFamily_of_normalBasis Q A hA f
  have hrhoR (i : Fin n) : (0 : ℝ) < rho i := by exact_mod_cast hrho i
  have hsliceDegree : ∀ j, ∀ e ∈
      (enumeratedSliceMap A (residueCoordinates Q) (f j)).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho (A.equivFin.symm i) : ℝ)) ≤ N := by
    intro j
    exact supportBound_enumeratedSliceMap_sum A (residueCoordinates Q)
      (fun i => (rho i : ℝ)) (fun i => (hrhoR i).le) N (f j) (hfdegree j)
  have hsliceFixed : ∀ e ∈
      (enumeratedSliceMap A (residueCoordinates Q) h).support,
      (∑ i ∈ e.support, (e i : ℝ) * (rho (A.equivFin.symm i) : ℝ)) ≤ delta :=
    supportBound_enumeratedSliceMap_sum A (residueCoordinates Q)
      (fun i => (rho i : ℝ)) (fun i => (hrhoR i).le) delta h hhdegree
  have hsliceMem : enumeratedSliceMap A (residueCoordinates Q) h ∈
      Ideal.span (Set.range (fun j => enumeratedSliceMap A (residueCoordinates Q) (f j))) := by
    rw [← map_span_sliceFamily]
    exact Ideal.mem_map_of_mem _ hhmem
  obtain ⟨L, hL, hupper⟩ := rational_pointLength_hypersurface_bound_posdim
    Q.ResidueField hApos (fun j => enumeratedSliceMap A (residueCoordinates Q) (f j))
    (slicePoint Q A) (enumeratedSliceMap A (residueCoordinates Q) h) hhslice hsliceMem
    (fun i => rho (A.equivFin.symm i)) (fun i => hrho _) delta N hdelta hN
    hsliceFixed hsliceDegree hminimal
  refine ⟨L, hlength.trans hL, ?_⟩
  have hp : (∏ i : Fin A.card, (rho (A.equivFin.symm i) : ℝ)) =
      ∏ i ∈ A, (rho i : ℝ) := by
    calc
      _ = ∏ i : A, (rho i : ℝ) :=
        Fintype.prod_equiv A.equivFin.symm _ _ (fun _ => rfl)
      _ = _ := Finset.prod_coe_sort A (fun i => (rho i : ℝ))
  simpa only [hp] using hupper

/-- A retained x-coordinate prevents the fixed cubic from vanishing
identically on any coordinate slice, regardless of whether y is retained. -/
theorem cubic_slice_ne_zero {k σ : Type*} [Field k]
    (j : σ) (Y : MvPolynomial σ k) (hY : Y.totalDegree ≤ 1) :
    Y ^ 2 - MvPolynomial.X j ^ 3 + MvPolynomial.X j ≠ 0 := by
  intro heq
  have heq' : (MvPolynomial.X j : MvPolynomial σ k) ^ 3 = Y ^ 2 + MvPolynomial.X j := by
    linear_combination -heq
  have hdeg : (Y ^ 2 + MvPolynomial.X j).totalDegree ≤ 2 := by
    apply (MvPolynomial.totalDegree_add _ _).trans
    apply max_le
    · exact (MvPolynomial.totalDegree_pow Y 2).trans (by omega)
    · simp
  rw [← heq', MvPolynomial.totalDegree_X_pow] at hdeg
  omega

/-- The fixed elliptic equation survives every slice that retains x. -/
theorem enumerated_elliptic_equation_ne_zero {n : ℕ}
    {E : Type*} [Field E] [Algebra ℂ E]
    (A : Finset (Fin n)) (b : Fin n → E) (ix iy : Fin n) (hix : ix ∈ A) :
    enumeratedSliceMap A b
      ((MvPolynomial.X iy : MvPolynomial (Fin n) ℂ)^2 -
        MvPolynomial.X ix^3 + MvPolynomial.X ix) ≠ 0 := by
  have hx : enumeratedSliceMap A b (MvPolynomial.X ix : MvPolynomial (Fin n) ℂ) =
      MvPolynomial.X (A.equivFin ⟨ix,hix⟩) := by
    simp [enumeratedSliceMap, sliceMap_X_mem, hix]
  have hy : (enumeratedSliceMap A b (MvPolynomial.X iy : MvPolynomial (Fin n) ℂ)).totalDegree ≤ 1 := by
    by_cases hiy : iy ∈ A
    · have hy' : enumeratedSliceMap A b (MvPolynomial.X iy : MvPolynomial (Fin n) ℂ) =
          MvPolynomial.X (A.equivFin ⟨iy,hiy⟩) := by
        simp [enumeratedSliceMap, sliceMap_X_mem, hiy]
      rw [hy']
      simp
    · have hy' : enumeratedSliceMap A b (MvPolynomial.X iy : MvPolynomial (Fin n) ℂ) = MvPolynomial.C (b iy) := by
        simp [enumeratedSliceMap, sliceMap_X_notMem, hiy]
      rw [hy']
      simp
  simpa only [map_add, map_sub, map_pow, hx] using
    cubic_slice_ne_zero (A.equivFin ⟨ix,hix⟩)
      (enumeratedSliceMap A b (MvPolynomial.X iy : MvPolynomial (Fin n) ℂ)) hy

end
end QuadraticPi.LemniscateTransversePrime


==> anc/lean/QuadraticPi/LemniscateTransverseSlice.lean <==
import QuadraticPi.LemniscateTransverseNormal
import OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity

/-! # Coordinate normal bases lifted through the actual elliptic graph chart -/
namespace QuadraticPi.LemniscateTransverseSlice
open QuadraticPi.LemniscateTransverseNormal
open OAI.PiExponent.NormalBasisRigidity
noncomputable section

/-- Adding the x-coordinate to an intrinsic coordinate-normal basis produces
an actual ambient coordinate-normal basis. This is the precise predicate
required by the source coordinate-slice length comparison. -/
theorem augmented_coordinate_normal_basis {K : Type*} [Field K] {m : ℕ}
    (a : K) (T : Submodule K (Fin (m+1) → K)) (A : Finset (Fin (m+1)))
    (hA : IsNormalBasis (K := K) (fun i => T.mkQ (Pi.basisFun K _ i)) A) :
    IsNormalBasis (K := K)
      (fun i => (graphTangent a T).mkQ (Pi.basisFun K _ i))
      (insert 0 (A.image Fin.succ)) := by
  classical
  let v : A → Fin (m+1) → K := fun i => Pi.basisFun K _ i.val
  have hsp : Submodule.span K (Set.range (fun i : A => T.mkQ (v i))) = ⊤ := by
    convert hA.2 using 2
    ext z
    simp [v]
  let b : Module.Basis A K ((Fin (m+1) → K) ⧸ T) :=
    Module.Basis.mk hA.1 hsp.ge
  have hb (i : A) : b i = T.mkQ (v i) := by
    exact Module.Basis.mk_apply _ _ i
  let B := augmentedNormalBasis a T b v
  let f : Unit ⊕ A → Fin (m+2) := Sum.elim (fun _ => 0) (fun i => i.val.succ)
  have hf : Function.Injective f := by
    intro i j hij
    cases i with
    | inl i =>
        cases j with
        | inl j => rfl
        | inr j => exact (Fin.succ_ne_zero _ hij.symm).elim
    | inr i =>
        cases j with
        | inl j => exact (Fin.succ_ne_zero _ hij).elim
        | inr j =>
            congr 1
            apply Subtype.ext
            exact Fin.succ_injective _ hij
  have hvec (i : Unit ⊕ A) : B i =
      (graphTangent a T).mkQ (Pi.basisFun K _ (f i)) := by
    cases i with
    | inl i =>
        cases i
        rw [show B (Sum.inl ()) = _ from augmentedNormalBasis_first a T b v]
        congr 1
        ext j
        refine Fin.cases ?_ (fun l => ?_) j <;>
          simp [f, Pi.basisFun_apply, Pi.single_apply]
    | inr i =>
        rw [show B (Sum.inr i) = _ from augmentedNormalBasis_rest a T b v
          (fun j => (hb j).symm) i]
        congr 1
        ext j
        refine Fin.cases ?_ (fun l => ?_) j <;>
          simp [f, v, Pi.basisFun_apply, Pi.single_apply]
  have hrange : Set.range f = ((insert 0 (A.image Fin.succ) : Finset (Fin (m+2))) : Set _) := by
    ext z
    constructor
    · rintro ⟨i,rfl⟩
      cases i with
      | inl i => simp [f]
      | inr i => simp [f, i.property]
    · intro hz
      rcases Finset.mem_insert.mp hz with rfl | hz
      · exact ⟨Sum.inl (),rfl⟩
      · obtain ⟨i,hi,rfl⟩ := Finset.mem_image.mp hz
        exact ⟨Sum.inr ⟨i,hi⟩,rfl⟩
  constructor
  · rw [← hrange]
    apply (linearIndepOn_range_iff hf _).mpr
    convert B.linearIndependent using 1
    funext i
    exact (hvec i).symm
  · rw [← hrange, ← Set.range_comp]
    have heq : (fun i => (graphTangent a T).mkQ (Pi.basisFun K _ (f i))) = B := by
      funext i
      exact (hvec i).symm
    change Submodule.span K (Set.range
      (fun i => (graphTangent a T).mkQ (Pi.basisFun K _ (f i)))) = ⊤
    rw [heq]
    exact B.span_eq

end
end QuadraticPi.LemniscateTransverseSlice


==> anc/lean/QuadraticPi/LemniscateUnconditionalMinors.lean <==
import QuadraticPi.LemniscateGlobalInterpolationTheorem
import QuadraticPi.LemniscateInterpolationMatrix

/-!
# Actual elliptic minors and arithmetic bounds from the proved EPA

These two applications remove the former EPA premise. They do not supply an
analytic determinant upper bound or an irrationality-exponent theorem.
-/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateUnconditionalMinors
open OAI OAI.PiExponent
open LemniscateInterpolationMatrix
open scoped BigOperators

theorem cofinal_minors
    (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2) :
    ∃ thresholds : SeparatedWeightPA.Thresholds B.m,
      ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) →
        SeparatedWeightPA.AboveThresholds thresholds (rationalLogWeights q) →
        ∀ F : ℝ, 1 / (B.theta : ℝ) ≤ F →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
            ∃ S : ℕ, (H : ℚ) ≤ (S : ℚ) * B.v0 ∧
              ∃ selection : LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                  (MatrixArithmetic.logWeights q) (H : ℝ) →
                  LemniscateDeterminant.Column (B.w0 : ℝ)
                    (MatrixArithmetic.logWeights q) (H : ℝ),
                Function.Injective selection ∧
                  (LemniscateDeterminant.selectedMinor N S (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) F (H : ℝ) p q selection).det ≠ 0 :=
  LemniscateInterpolationMatrix.cofinal_minors_of_EPA
    LemniscateGlobalInterpolation.ellipticSeparatedWeightPA B N hK

theorem cofinal_arithmetic_lower_bounds
    (B : SeparatedWeightPA.BaseData) (N : ℕ) (hK : B.K = N ^ 2) :
    ∃ thresholds : SeparatedWeightPA.Thresholds B.m,
      ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
        (∀ i, p i ≠ 0) → (∀ i, 2 ≤ q i) →
        SeparatedWeightPA.AboveThresholds thresholds (rationalLogWeights q) →
        ∀ F wmin : ℝ, 1 / (B.theta : ℝ) ≤ F → 0 < wmin →
          (∀ i, wmin ≤ MatrixArithmetic.logWeights q i) →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧ 0 < H ∧
            ∃ S : ℕ, (H : ℚ) ≤ (S : ℚ) * B.v0 ∧
              ∃ selection : LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                  (MatrixArithmetic.logWeights q) (H : ℝ) →
                  LemniscateDeterminant.Column (B.w0 : ℝ)
                    (MatrixArithmetic.logWeights q) (H : ℝ),
                Function.Injective selection ∧
                  (LemniscateDeterminant.selectedMinor N S (B.w0 : ℝ) (B.v0 : ℝ)
                    (B.theta : ℝ) F (H : ℝ) p q selection).det ≠ 0 ∧
                -(1 - MatrixArithmetic.meanRowWeight (N ^ 2) (B.v0 : ℝ) (B.theta : ℝ) q H) -
                  (Arithmetic.lcmConstant * F * B.m / (B.v0 : ℝ) +
                    Arithmetic.lcmConstant * ∑ i, 1 / MatrixArithmetic.logWeights q i +
                    (B.theta : ℝ) / wmin) ≤
                  Real.log ‖(LemniscateDeterminant.selectedMinor N S
                    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ) F (H : ℝ) p q selection).det‖ /
                    ((Fintype.card (LemniscateDeterminant.Row N (B.v0 : ℝ) (B.theta : ℝ)
                      (MatrixArithmetic.logWeights q) (H : ℝ)) : ℝ) * H) :=
  LemniscateInterpolationMatrix.cofinal_arithmetic_lower_bounds_of_EPA
    LemniscateGlobalInterpolation.ellipticSeparatedWeightPA B N hK

end QuadraticPi.LemniscateUnconditionalMinors


==> anc/lean/QuadraticPi/LemniscateWeightGeometry.lean <==
import QuadraticPi.PAWeightGeometry
import QuadraticPi.LemniscateGrowthBudget

/-!
# Genuine separated numerical margins with elliptic derivative growth

This proves the center-independent quantitative input, for any prescribed positive comparison factor. The full persistence
calculation may choose that factor after accounting for all fixed losses.
It does not assume or assert an elliptic curve inequality or EPA.
-/

set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateWeightGeometry
open SeparatedWeightPA PAWeightGeometry OAI
open scoped BigOperators

def ellipticComparisonConstant (B : BaseData) (sigma : ℚ) : ℚ :=
  3 * separationConstant B.m (LemniscateGrowthBudget.epsilon sigma B.w0 B.v0)

theorem ellipticComparisonConstant_pos (B : BaseData) (sigma : ℚ)
    (hsigma : 0 < sigma) : 0 < ellipticComparisonConstant B sigma := by
  have he := LemniscateGrowthBudget.epsilon_pos sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos
  exact mul_pos (by norm_num) (separationConstant_pos B.m _ he)

structure NumericData (B : BaseData) (w : Fin B.m → ℚ)
    (comparison : ℚ → ℚ := ellipticComparisonConstant B) where
  sigma : ℚ
  sigma_pos : 0 < sigma
  weights_pos : ∀ i, 0 < w i
  volume : (B.K : ℝ) * (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
    (∏ i, (degreeWeights B w i : ℝ)) / (∏ i, (jetWeights B w i : ℝ)) < 1
  fibre_volume : (B.K : ℝ) * (1 + 3 * (sigma : ℝ)) ^ B.m *
    (∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
      (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)) < 1
  separated : ∀ A A' : Finset (Fin (B.m + 1)), A.card = A'.card →
    ∀ i, i ≠ 0 → i ∈ A → i ∉ A' →
      (∀ j, i < j → (j ∈ A ↔ j ∈ A')) →
      (comparison sigma : ℝ) *
        (∏ j ∈ A', (jetWeights B w j : ℝ)) <
          ∏ j ∈ A, (degreeWeights B w j : ℝ)
  derivative_margin :
    (1+(B.w0/B.v0)*LemniscateGrowthBudget.epsilon sigma B.w0 B.v0)*(1+sigma) <
      1+3*sigma-LemniscateGrowthBudget.epsilon sigma B.w0 B.v0
  coordinate_ratio : ∀ i : Fin B.m,
    (1 + (sigma : ℝ)) * (degreeWeights B w i.succ : ℝ) <
      (jetWeights B w i.succ : ℝ)

theorem separated_products_for_constant (B : BaseData) (C D : ℚ) (hCq : 0 < C)
    (hD : PiExponentApprox.weightSeparationFactor B.m (C)
      B.w0 B.v0 B.theta ≤ (D : ℝ))
    (w : Fin B.m → ℚ) (hw : AboveThresholds (successiveThresholds B.m D) w)
    (A A' : Finset (Fin (B.m + 1))) (hcard : A.card = A'.card)
    (i : Fin (B.m + 1)) (hi : i ≠ 0) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    (C : ℝ) * (∏ j ∈ A', (jetWeights B w j : ℝ)) <
      ∏ j ∈ A, (degreeWeights B w j : ℝ) := by
  classical
  let x : ℕ → ℝ := fun j => (extendedWeights w j : ℝ)
  have hx : ∀ j, 1 ≤ x j := by
    intro j
    dsimp [x]
    exact_mod_cast extendedWeights_ge_one D w hw j
  have hC : (0 : ℝ) < C := by
    exact_mod_cast hCq
  have hgrowth : PiExponentApprox.SeparatedWeightGrowth B.m
      (PiExponentApprox.weightSeparationFactor B.m (C)
        B.w0 B.v0 B.theta) x := by
    intro j hj hjm
    apply lt_of_le_of_lt _ (extendedWeights_growth D w hw j hj hjm)
    exact mul_le_mul_of_nonneg_right hD
      (Finset.prod_nonneg fun j _ => (zero_le_one.trans (hx j)))
  let e : Fin (B.m + 1) ↪ ℕ := ⟨Fin.val, Fin.val_injective⟩
  have hbound (S : Finset (Fin (B.m + 1))) : S.map e ⊆ Finset.range (B.m + 1) := by
    intro j hj
    obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
    exact Finset.mem_range.mpr k.isLt
  have hbelow : ∀ j ∈ A'.map e \ A.map e, j < i.val := by
    intro j hj
    obtain ⟨hjB, hjA⟩ := Finset.mem_sdiff.mp hj
    obtain ⟨k, hkB, rfl⟩ := Finset.mem_map.mp hjB
    by_contra hnot
    have hik : i ≤ k := Fin.le_iff_val_le_val.mpr (Nat.le_of_not_gt hnot)
    have hne : i ≠ k := fun h => hiA' (h.symm ▸ hkB)
    have hkA := (hhigh k (lt_of_le_of_ne hik hne)).mpr hkB
    exact hjA (Finset.mem_map.mpr ⟨k, hkA, rfl⟩)
  have hn : 0 < i.val := Nat.pos_of_ne_zero (fun h => hi (Fin.ext h))
  have h := PiExponentApprox.geometric_weight_products_separated B.m
    (C) B.w0 B.v0 B.theta x hC
    (by exact_mod_cast B.w0_pos) (by exact_mod_cast B.v0_pos)
    (by exact_mod_cast B.theta_pos) (by simp [x]) hx hgrowth
    (A.map e) (A'.map e) (by simpa using hcard) (hbound A) (hbound A') i.val hn
    (Finset.mem_map.mpr ⟨i, hiA, rfl⟩)
    (by
      intro hmem
      obtain ⟨a, haB, hai⟩ := Finset.mem_map.mp hmem
      have hai' : a = i := Fin.ext hai
      exact hiA' (hai' ▸ haB)) hbelow
  simpa only [Finset.prod_map, e, Function.Embedding.coeFn_mk, x,
    ← jetWeights_cast B w, ← degreeWeights_cast B w] using h

/-- The margin and all successive thresholds are selected before any centers. -/
theorem exists_thresholds_for_comparison (B : BaseData)
    (comparison : ℚ → ℚ) (hcomparison : ∀ sigma, 0 < sigma → 0 < comparison sigma) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → Nonempty (NumericData B w comparison) := by
  obtain ⟨sigma, hsigma, hvol, hfibre, hratio⟩ := exists_sigma B
  obtain ⟨D, hD⟩ := exists_rat_gt (PiExponentApprox.weightSeparationFactor B.m
    (comparison sigma) B.w0 B.v0 B.theta)
  refine ⟨successiveThresholds B.m D, ?_⟩
  intro w hw
  refine ⟨{
    sigma := sigma
    sigma_pos := hsigma
    weights_pos := hw.1
    volume := ?_
    fibre_volume := ?_
    separated := separated_products_for_constant B (comparison sigma) D
      (hcomparison sigma hsigma) hD.le w hw
    derivative_margin := LemniscateGrowthBudget.strict_growth_contact_margin
      sigma B.w0 B.v0 hsigma B.w0_pos B.v0_pos
    coordinate_ratio := ?_
  }⟩
  · calc
      _ = (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
          ((B.K : ℝ) * ((∏ i, (degreeWeights B w i : ℝ)) /
            (∏ i, (jetWeights B w i : ℝ)))) := by ring
      _ = (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
          ((B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m) := by
        rw [product_ratio B w hw.1]
        ring
      _ < 1 := hvol
  · calc
      _ = (1 + 3 * (sigma : ℝ)) ^ B.m *
          ((B.K : ℝ) * ((∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
            (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)))) := by ring
      _ = (1 + 3 * (sigma : ℝ)) ^ B.m *
          ((B.K : ℝ) * (B.theta : ℝ) ^ B.m) := by rw [fibre_product_ratio B w hw.1]
      _ < 1 := hfibre
  · intro i
    simp only [degreeWeights, jetWeights, Fin.cases_succ, Rat.cast_div]
    apply (lt_div_iff₀ (show (0 : ℝ) < B.theta by exact_mod_cast B.theta_pos)).mpr
    have hi : (0 : ℝ) < w i := by exact_mod_cast hw.1 i
    nlinarith [mul_lt_mul_of_pos_right hratio hi]

/-- A convenient sample comparison factor. The general theorem above permits
larger factors once the persistence constants have been collected. -/
theorem exists_thresholds (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → Nonempty (NumericData B w) :=
  exists_thresholds_for_comparison B (ellipticComparisonConstant B)
    (ellipticComparisonConstant_pos B)

end QuadraticPi.LemniscateWeightGeometry


==> anc/lean/QuadraticPi/LemniscateWeightedBasis.lean <==
import QuadraticPi.LemniscateDeterminant
import QuadraticPi.LemniscateInterpolation
import OAI.NumberTheory.PiExponent.Jets.FormalJetIndices

/-!
# Exact finite elliptic source reconstruction

This module identifies the concrete normal-form determinant columns with the
polynomial source of elliptic interpolation. All coefficients and support
conditions are actual polynomial coefficients. No interpolation or determinant
nonvanishing assumption is used.
-/

namespace QuadraticPi.LemniscateWeightedBasis

noncomputable section
set_option autoImplicit false

open OAI OAI.PiExponent
open LemniscateDeterminant LemniscateInterpolation
open scoped BigOperators

/-- The monomial exponent map from the actual finite columns is injective. -/
theorem columnExponent_injective {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ) :
    Function.Injective (fun c : Column w0 w H =>
      InterpolationMatrix.exponentVector c.val.val) := by
  intro c d h
  apply Subtype.ext
  apply Subtype.ext
  exact exponentVector_injective h

/-- Extracting the coefficient of a selected normal-form column returns its
coefficient in the finite expansion. -/
theorem sum_monomial_coeff {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (a : Column w0 w H → ℂ) (c : Column w0 w H) :
    (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)).coeff
        (InterpolationMatrix.exponentVector c.val.val) = a c := by
  classical
  simp only [MvPolynomial.coeff_sum, MvPolynomial.coeff_monomial]
  rw [Finset.sum_eq_single c]
  · simp
  · intro d hd hdc
    have hne : InterpolationMatrix.exponentVector d.val.val ≠
        InterpolationMatrix.exponentVector c.val.val :=
      fun h => hdc (columnExponent_injective w0 H w h)
    simp [hne]
  · simp

/-- Every supported polynomial monomial is one of the concrete determinant
columns, using precisely normal form and the actual source degree bound. -/
def columnOfSupport {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (P : EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1)
    (hdegree : PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H P)
    (e : Fin (m+2) →₀ ℕ) (he : e ∈ P.support) : Column w0 w H := by
  refine ⟨⟨fun i => e i, ?_⟩, hnormal e he⟩
  have hpos : ∀ i, 0 < InterpolationMatrix.columnWeights
      (2*w0) (Fin.cases (3*w0) w) i := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change 0 < 2*w0
      positivity
    · refine Fin.cases ?_ (fun k => ?_) j
      · change 0 < 3*w0
        positivity
      · exact hw k
  apply (mem_realWeightedSimplex hpos).mpr
  simpa only [PiExponentApprox.monomialWeight, mul_comm] using hdegree e he

@[simp] theorem columnOfSupport_exponent {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (P : EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1)
    (hdegree : PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H P)
    (e : Fin (m+2) →₀ ℕ) (he : e ∈ P.support) :
    InterpolationMatrix.exponentVector
      (columnOfSupport w0 H w hw0 hw P hnormal hdegree e he).val.val = e := by
  exact FormalMatrixBridge.exponentVector_coe e

/-- Exact finite basis reconstruction for every source polynomial. -/
theorem sum_monomial_coeff_eq {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i)
    (P : EllipticPolynomial m)
    (hnormal : ∀ e ∈ P.support, e (0 : Fin (m+1)).succ ≤ 1)
    (hdegree : PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H P) :
    (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val)
        (P.coeff (InterpolationMatrix.exponentVector col.val.val))) = P := by
  classical
  ext e
  by_cases he : P.coeff e = 0
  · rw [he, MvPolynomial.coeff_sum]
    apply Finset.sum_eq_zero
    intro col hcol
    by_cases hc : InterpolationMatrix.exponentVector col.val.val = e
    · simp [hc, he]
    · simp [MvPolynomial.coeff_monomial, hc]
  · let c := columnOfSupport w0 H w hw0 hw P hnormal hdegree e
      (MvPolynomial.mem_support_iff.mpr he)
    have hc : InterpolationMatrix.exponentVector c.val.val = e :=
      columnOfSupport_exponent w0 H w hw0 hw P hnormal hdegree e _
    rw [← hc]
    exact sum_monomial_coeff w0 H w _ c

/-- The support of any finite coefficient expansion consists only of genuine
normal-form columns. -/
theorem sum_monomial_support {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (a : Column w0 w H → ℂ) (e : Fin (m+2) →₀ ℕ)
    (he : e ∈ (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)).support) :
    ∃ c : Column w0 w H, InterpolationMatrix.exponentVector c.val.val = e := by
  classical
  by_contra h
  apply (MvPolynomial.mem_support_iff.mp he)
  rw [MvPolynomial.coeff_sum]
  apply Finset.sum_eq_zero
  intro c hc
  have hne : InterpolationMatrix.exponentVector c.val.val ≠ e := by
    intro hce
    exact h ⟨c,hce⟩
  simp [MvPolynomial.coeff_monomial, hne]

theorem sum_monomial_normal {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (a : Column w0 w H → ℂ) :
    ∀ e ∈ (∑ col : Column w0 w H,
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)).support,
      e (0 : Fin (m+1)).succ ≤ 1 := by
  intro e he
  obtain ⟨c,rfl⟩ := sum_monomial_support w0 H w a e he
  simpa only [InterpolationMatrix.exponentVector_apply] using c.property

theorem sum_monomial_weighted {m : ℕ} (w0 H : ℝ) (w : Fin m → ℝ)
    (hw0 : 0 < w0) (hw : ∀ i, 0 < w i) (a : Column w0 w H → ℂ) :
    PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*w0) (Fin.cases (3*w0) w)) H
      (∑ col : Column w0 w H,
        MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val) (a col)) := by
  intro e he
  obtain ⟨c,rfl⟩ := sum_monomial_support w0 H w a e he
  have hpos : ∀ i, 0 < InterpolationMatrix.columnWeights
      (2*w0) (Fin.cases (3*w0) w) i := by
    intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change 0 < 2*w0
      positivity
    · refine Fin.cases ?_ (fun k => ?_) j
      · change 0 < 3*w0
        positivity
      · exact hw k
  have h := (mem_realWeightedSimplex hpos).mp c.val.property
  simpa only [PiExponentApprox.monomialWeight,
    InterpolationMatrix.exponentVector_apply, mul_comm] using h


/-- The rational EPA source weights are exactly the real determinant weights. -/
theorem sourceWeights_cast (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m+2)) :
    ((sourceWeights B w i : ℚ) : ℝ) =
      InterpolationMatrix.columnWeights (2*(B.w0 : ℝ))
        (Fin.cases (3*(B.w0 : ℝ)) (fun j => (w j : ℝ))) i := by
  cases i using Fin.cases with
  | zero => simp only [sourceWeights, InterpolationMatrix.columnWeights, Fin.cases_zero,
      Rat.cast_mul, Rat.cast_ofNat]
  | succ j =>
    cases j using Fin.cases <;> simp only [sourceWeights, InterpolationMatrix.columnWeights, Fin.cases_zero,
      Fin.cases_succ, Rat.cast_mul, Rat.cast_ofNat]

/-- The literal EPA source subtype supplies the exact real weighted-degree
bound used by the finite column matrix. -/
theorem weightedPolynomials_real_degree (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (H : ℕ) (P : WeightedPolynomials B w H) :
    PiExponentApprox.HasWeightedDegreeLE
      (InterpolationMatrix.columnWeights (2*(B.w0 : ℝ))
        (Fin.cases (3*(B.w0 : ℝ)) (fun i => (w i : ℝ)))) (H : ℝ) P.val := by
  intro e he
  have hh : ((Finsupp.weight (sourceWeights B w) e : ℚ) : ℝ) ≤ (H : ℝ) := by
    exact_mod_cast (P.property e he).2
  rw [FormalMatrixBridge.cast_finsupp_weight] at hh
  simpa only [sourceWeights_cast, PiExponentApprox.monomialWeight, mul_comm] using hh

/-- Reconstruction specialized to exactly the EPA source, with no additional
degree or normal-form assumption. -/
theorem weightedPolynomials_reconstruct (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (H : ℕ) (hw : ∀ i, 0 < w i)
    (P : WeightedPolynomials B w H) :
    (∑ col : Column (B.w0 : ℝ) (fun i => (w i : ℝ)) (H : ℝ),
      MvPolynomial.monomial (InterpolationMatrix.exponentVector col.val.val)
        (P.val.coeff (InterpolationMatrix.exponentVector col.val.val))) = P.val := by
  exact sum_monomial_coeff_eq (B.w0 : ℝ) (H : ℝ) (fun i => (w i : ℝ))
    (by exact_mod_cast B.w0_pos) (fun i => by exact_mod_cast hw i) P.val
    (fun e he => (P.property e he).1) (weightedPolynomials_real_degree B w H P)

end
end QuadraticPi.LemniscateWeightedBasis


==> anc/lean/QuadraticPi/LemniscateWeightedDerivation.lean <==
import QuadraticPi.LemniscateGeometryFrame
import OAI.NumberTheory.PiExponent.Polynomials.PolynomialFrameDegree
import Mathlib.Data.Finsupp.Weight

/-!
# The exact weighted-degree budget of the elliptic differential frame

All estimates concern the concrete derivations on the ambient polynomial ring.
The invariant elliptic direction raises pole-weight by at most `w0`, whereas
an additive derivative lowers weight by its exact coordinate weight.
The word estimate retains the signed sum, and simultaneously records the
already proved loss of contact under the actual formal elliptic evaluation.

No elliptic interpolation assertion is assumed or proved here. Reduction to
elliptic normal form is a separate algebraic operation.
-/

set_option autoImplicit false

namespace QuadraticPi.LemniscateWeightedDerivation

open OAI OAI.PiExponent
open LemniscateInterpolation LemniscateGeometryFrame
open scoped BigOperators Pointwise

noncomputable section

/-- A rational weighted support bound, allowing negative cutoffs. -/
def SupportBound {σ : Type*} (ρ : σ → ℚ) (H : ℚ) (P : MvPolynomial σ ℂ) : Prop :=
  ∀ e ∈ P.support, Finsupp.weight ρ e ≤ H

theorem SupportBound.mono {σ : Type*} {ρ : σ → ℚ} {H L : ℚ}
    {P : MvPolynomial σ ℂ} (hP : SupportBound ρ H P) (hHL : H ≤ L) :
    SupportBound ρ L P :=
  fun e he => (hP e he).trans hHL

theorem supportBound_zero {σ : Type*} (ρ : σ → ℚ) (H : ℚ) :
    SupportBound ρ H (0 : MvPolynomial σ ℂ) := by
  intro e he
  simp at he

theorem supportBound_C {σ : Type*} (ρ : σ → ℚ) (c : ℂ) :
    SupportBound ρ 0 (MvPolynomial.C c) := by
  intro e he
  have heq : e = 0 := Finset.mem_singleton.mp
    (MvPolynomial.support_monomial_subset he)
  subst e
  simp

theorem supportBound_X {σ : Type*} (ρ : σ → ℚ) (i : σ) :
    SupportBound ρ (ρ i) (MvPolynomial.X i : MvPolynomial σ ℂ) := by
  classical
  intro e he
  have heq : e = Finsupp.single i 1 := by
    simpa only [MvPolynomial.support_X, Finset.mem_singleton] using he
  subst e
  simp [Finsupp.weight_single]

theorem SupportBound.add {σ : Type*} {ρ : σ → ℚ} {H : ℚ}
    {P Q : MvPolynomial σ ℂ} (hP : SupportBound ρ H P)
    (hQ : SupportBound ρ H Q) : SupportBound ρ H (P + Q) := by
  classical
  intro e he
  rcases Finset.mem_union.mp (MvPolynomial.support_add he) with he | he
  · exact hP e he
  · exact hQ e he

theorem SupportBound.neg {σ : Type*} {ρ : σ → ℚ} {H : ℚ}
    {P : MvPolynomial σ ℂ} (hP : SupportBound ρ H P) :
    SupportBound ρ H (-P) := by
  intro e he
  apply hP e
  simpa using he

theorem SupportBound.sub {σ : Type*} {ρ : σ → ℚ} {H : ℚ}
    {P Q : MvPolynomial σ ℂ} (hP : SupportBound ρ H P)
    (hQ : SupportBound ρ H Q) : SupportBound ρ H (P - Q) := by
  simpa only [sub_eq_add_neg] using hP.add hQ.neg

theorem SupportBound.mul {σ : Type*} {ρ : σ → ℚ} {H L : ℚ}
    {P Q : MvPolynomial σ ℂ} (hP : SupportBound ρ H P)
    (hQ : SupportBound ρ L Q) : SupportBound ρ (H + L) (P * Q) := by
  classical
  intro e he
  obtain ⟨a, ha, b, hb, rfl⟩ :=
    Finset.mem_add.mp (MvPolynomial.support_mul P Q he)
  simpa only [map_add] using add_le_add (hP a ha) (hQ b hb)

theorem SupportBound.C_mul {σ : Type*} {ρ : σ → ℚ} {H : ℚ}
    {P : MvPolynomial σ ℂ} (hP : SupportBound ρ H P) (c : ℂ) :
    SupportBound ρ H (MvPolynomial.C c * P) := by
  simpa using (supportBound_C ρ c).mul hP

theorem SupportBound.nat_mul {σ : Type*} {ρ : σ → ℚ} {H : ℚ}
    {P : MvPolynomial σ ℂ} (hP : SupportBound ρ H P) (n : ℕ) :
    SupportBound ρ H ((n : MvPolynomial σ ℂ) * P) := by
  simpa only [MvPolynomial.C_eq_coe_nat] using hP.C_mul (n : ℂ)

theorem SupportBound.pow {σ : Type*} {ρ : σ → ℚ} {H : ℚ}
    {P : MvPolynomial σ ℂ} (hP : SupportBound ρ H P) (n : ℕ) :
    SupportBound ρ ((n : ℚ) * H) (P ^ n) := by
  induction n with
  | zero => simpa using supportBound_C ρ (1 : ℂ)
  | succ n ih =>
    simpa only [pow_succ, Nat.cast_add, Nat.cast_one, add_mul, one_mul] using ih.mul hP

theorem supportBound_sum {σ α : Type*} (s : Finset α) (ρ : σ → ℚ)
    (P : α → MvPolynomial σ ℂ) (H : ℚ)
    (hP : ∀ i ∈ s, SupportBound ρ H (P i)) :
    SupportBound ρ H (∑ i ∈ s, P i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using supportBound_zero ρ H
  | @insert i s hi ih =>
    rw [Finset.sum_insert hi]
    exact (hP i (Finset.mem_insert_self _ _)).add
      (ih (fun j hj => hP j (Finset.mem_insert_of_mem hj)))

theorem SupportBound.pderiv {m : ℕ} {ρ : Fin (m + 1) → ℚ} {H : ℚ}
    {P : MvPolynomial (Fin (m + 1)) ℂ} (hP : SupportBound ρ H P)
    (i : Fin (m + 1)) : SupportBound ρ (H - ρ i) (MvPolynomial.pderiv i P) := by
  intro e he
  apply (le_sub_iff_add_le).mpr
  have h := hP (e + Finsupp.single i 1)
    (PiExponentApprox.pderiv_support_shift i P e he)
  simpa only [map_add, Finsupp.weight_single, one_nsmul] using h

/-- The y coefficient of the invariant elliptic vector field has weight
at most four times the basic elliptic weight. -/
theorem supportBound_ellipticCoefficient (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) :
    SupportBound (sourceWeights B w) (4 * B.w0)
      (3 * (MvPolynomial.X (0 : Fin (B.m + 2))) ^ 2 - 1) := by
  have h0 : 0 ≤ B.w0 := le_of_lt B.w0_pos
  have hx := (supportBound_X (sourceWeights B w) (0 : Fin (B.m + 2))).pow 2
  have hx' : SupportBound (sourceWeights B w) (4 * B.w0)
      (3 * (MvPolynomial.X (0 : Fin (B.m + 2))) ^ 2) := by
    convert hx.nat_mul 3 using 1 <;> simp only [sourceWeights_x, sourceWeights_y, Nat.cast_ofNat] <;> ring
  exact hx'.sub ((supportBound_C (sourceWeights B w) (1 : ℂ)).mono (by linarith))

/-- Concrete source-degree growth. It uses the actual invariant elliptic
derivation, not a supplied degree-growth property. -/
theorem polynomialDerivation_supportBound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 ≤ w i) (H : ℚ)
    (P : EllipticPolynomial B.m) (hP : SupportBound (sourceWeights B w) H P) :
    SupportBound (sourceWeights B w) (H + B.w0) (polynomialDerivation B.m P) := by
  have h0 : 0 ≤ B.w0 := le_of_lt B.w0_pos
  rw [polynomialDerivation_apply]
  have hx := (supportBound_X (sourceWeights B w)
    (0 : Fin (B.m + 1)).succ).nat_mul 2
  have hfirst := hx.mul (hP.pderiv 0)
  have hfirst' : SupportBound (sourceWeights B w) (H + B.w0)
      ((2 * MvPolynomial.X (0 : Fin (B.m + 1)).succ) * MvPolynomial.pderiv 0 P) := by
    convert hfirst using 1 <;> simp only [sourceWeights_x, sourceWeights_y, Nat.cast_ofNat] <;> ring
  have hsecond := (supportBound_ellipticCoefficient B w).mul
    (hP.pderiv (0 : Fin (B.m + 1)).succ)
  have hsecond' : SupportBound (sourceWeights B w) (H + B.w0)
      ((3 * (MvPolynomial.X (0 : Fin (B.m + 2))) ^ 2 - 1) *
        MvPolynomial.pderiv (0 : Fin (B.m + 1)).succ P) := by
    convert hsecond using 1 <;> simp only [sourceWeights_x, sourceWeights_y, Nat.cast_ofNat] <;> ring
  apply (hfirst'.add hsecond').add
  apply supportBound_sum Finset.univ _ _ _
  intro i _
  exact (hP.pderiv i.succ.succ).mono (by
    simp only [sourceWeights_additive]
    linarith [hw i])

/-- Exact signed source-weight cost of a differential-frame direction. -/
def degreeCost (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) :
    Fin (B.m + 1) → ℚ :=
  Fin.cases B.w0 (fun i => -w i)

@[simp] theorem degreeCost_zero (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) :
    degreeCost B w 0 = B.w0 := rfl

@[simp] theorem degreeCost_succ (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (i : Fin B.m) : degreeCost B w i.succ = -w i := rfl

theorem polynomialFrame_supportBound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 ≤ w i) (H : ℚ)
    (P : EllipticPolynomial B.m) (hP : SupportBound (sourceWeights B w) H P)
    (i : Fin (B.m + 1)) :
    SupportBound (sourceWeights B w) (H + degreeCost B w i)
      (polynomialFrame B.m i P) := by
  cases i using Fin.cases with
  | zero => exact polynomialDerivation_supportBound B w hw H P hP
  | succ i =>
    simpa only [polynomialFrame_succ, degreeCost_succ, sourceWeights_additive,
      sub_eq_add_neg] using hP.pderiv i.succ.succ

/-- For any word the source cost is the signed sum: every elliptic direction
costs w0; every additive direction saves its own weight. -/
theorem polynomialFrameWord_supportBound (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 ≤ w i) (H : ℚ)
    (P : EllipticPolynomial B.m) (hP : SupportBound (sourceWeights B w) H P)
    (word : List (Fin (B.m + 1))) :
    SupportBound (sourceWeights B w)
      (H + (word.map (degreeCost B w)).sum) (polynomialFrameWord B.m word P) := by
  induction word with
  | nil => simpa [polynomialFrameWord] using hP
  | cons i word ih =>
    have h := polynomialFrame_supportBound B w hw
      (H + (word.map (degreeCost B w)).sum) (polynomialFrameWord B.m word P) ih i
    simpa only [polynomialFrameWord, List.foldr_cons, List.map_cons, List.sum_cons,
      add_assoc, add_comm, add_left_comm] using h

/-- The source growth per unit of lost contact is at most w0/v0;
additive directions only improve this inequality. -/
theorem degreeCost_le_contact_ratio (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 ≤ w i) (i : Fin (B.m + 1)) :
    degreeCost B w i ≤ (B.w0 / B.v0) * SeparatedWeightPA.jetWeights B w i := by
  cases i using Fin.cases with
  | zero =>
    simp only [degreeCost_zero, SeparatedWeightPA.jetWeights, Fin.cases_zero]
    rw [div_mul_cancel₀ B.w0 (ne_of_gt B.v0_pos)]
  | succ i =>
    simp only [degreeCost_succ, SeparatedWeightPA.jetWeights, Fin.cases_succ]
    exact (neg_nonpos.mpr (hw i)).trans
      (mul_nonneg (le_of_lt (div_pos B.w0_pos B.v0_pos))
        (div_nonneg (hw i) (le_of_lt B.theta_pos)))

theorem word_degreeCost_le_contact_ratio (B : SeparatedWeightPA.BaseData)
    (w : Fin B.m → ℚ) (hw : ∀ i, 0 ≤ w i) (word : List (Fin (B.m + 1))) :
    (word.map (degreeCost B w)).sum ≤
      (B.w0 / B.v0) * (word.map (SeparatedWeightPA.jetWeights B w)).sum := by
  induction word with
  | nil => simp
  | cons i word ih =>
    simpa only [List.map_cons, List.sum_cons, mul_add] using
      add_le_add (degreeCost_le_contact_ratio B w hw i) ih

/-- A contact-loss budget directly bounds the source-degree inflation. -/
theorem polynomialFrameWord_supportBound_of_contactBudget
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 ≤ w i) (H L : ℚ) (P : EllipticPolynomial B.m)
    (hP : SupportBound (sourceWeights B w) H P)
    (word : List (Fin (B.m + 1)))
    (hloss : (word.map (SeparatedWeightPA.jetWeights B w)).sum ≤ L) :
    SupportBound (sourceWeights B w) (H + (B.w0 / B.v0) * L)
      (polynomialFrameWord B.m word P) := by
  apply (polynomialFrameWord_supportBound B w hw H P hP word).mono
  apply add_le_add_right
  exact (word_degreeCost_le_contact_ratio B w hw word).trans
    (mul_le_mul_of_nonneg_left hloss (le_of_lt (div_pos B.w0_pos B.v0_pos)))

/-- Joint source-degree and contact bounds for the actual formal elliptic
evaluation. The two costs are kept separate and exact. -/
theorem polynomialFrameWord_degree_and_contact
    (B : SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 ≤ w i) (H L : ℚ) (P : EllipticPolynomial B.m)
    (hP : SupportBound (sourceWeights B w) H P)
    (v : Fin (B.m + 1) → ℚ) (hv : ∀ i, 0 ≤ v i)
    (c : Fin B.m → ℂ)
    (hcontact : formalJet c P ∈ JetGeometry.rationalWeightedIdeal v hv L)
    (word : List (Fin (B.m + 1))) :
    SupportBound (sourceWeights B w)
        (H + (word.map (degreeCost B w)).sum) (polynomialFrameWord B.m word P) ∧
      formalJet c (polynomialFrameWord B.m word P) ∈
        JetGeometry.rationalWeightedIdeal v hv (L - (word.map v).sum) := by
  constructor
  · exact polynomialFrameWord_supportBound B w hw H P hP word
  · rw [formalJet_polynomialFrameWord]
    exact jetFrameWord_mem_rationalWeightedIdeal v hv L _ hcontact word

end
end QuadraticPi.LemniscateWeightedDerivation



==> anc/lean/QuadraticPi/LemniscateWeightedJetSupport.lean <==
import QuadraticPi.LemniscateFormalJetQuotient

/-! Exact support of the finite weighted jet ideal in the actual elliptic
coordinate algebra.  The auxiliary rectangle is contained in the weighted
ideal; the weighted ideal itself keeps the precise target monomial volume. -/
set_option autoImplicit false
noncomputable section
namespace QuadraticPi.LemniscateJetSelector.Elliptic
open OAI.PiExponent
open LemniscateCompactification.Elliptic

@[simp] theorem mem_weightedJetIdeal {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (f : CoordinateRing m) :
    f ∈ weightedJetIdeal c v hv H ↔
      formalJet c f ∈ JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H := by
  exact Ideal.Quotient.eq_zero_iff_mem

theorem formal_variable_pow_mem {m : ℕ} (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (i : Fin (m+1)) (n : ℕ)
    (hn : H ≤ (n : ℚ)*v i) :
    (MvPowerSeries.X i : MvPowerSeries (Fin (m+1)) ℂ)^n ∈
      JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H := by
  classical
  intro d hd
  rw [MvPowerSeries.coeff_X_pow]
  split_ifs with h
  · subst d
    rw [Finsupp.weight_single,nsmul_eq_mul] at hd
    exact False.elim ((not_lt_of_ge hn) hd)
  · rfl

/-- The actual concrete rectangle is contained in the exact weighted jet
ideal under explicit order inequalities. -/
theorem jetIdeal_le_weightedJetIdeal {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (N a M : ℕ) (b : Fin m → ℕ)
    (hN : H ≤ (N : ℚ)*v 0) (ha : H ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, H ≤ (b i : ℚ)*v i.succ) :
    jetIdeal c N a M b ≤ weightedJetIdeal c v hv H := by
  have hy : y m ^ a ∈ weightedJetIdeal c v hv H := by
    rw [mem_weightedJetIdeal,map_pow,formalJet_y_actual]
    exact formal_variable_pow_mem v hv H 0 a ha
  have hx : x m ^ M ∈ weightedJetIdeal c v hv H := by
    rw [mem_weightedJetIdeal,map_pow,formalJet_x_actual]
    have hu : IsUnit (LemniscateBranchEvaluation.localXComplex^2-1) := by
      apply PowerSeries.isUnit_iff_constantCoeff.mpr
      simp only [map_sub,map_pow,map_one,LemniscateBranchEvaluation.localXComplex_constant,
        zero_pow (by decide : (2 : ℕ) ≠ 0),zero_sub]
      exact isUnit_one.neg
    obtain ⟨g,hg⟩ := selector_dvd LemniscateBranchEvaluation.localXComplex
      PowerSeries.X LemniscateBranchEvaluation.localXComplex_equation hu a M hM
    have hgl := congrArg (FormalLogJet.liftSeries m) hg
    simp only [map_pow,map_mul,FormalLogJet.liftSeries_X] at hgl
    change LemniscateInterpolation.formalX m ^ M =
      MvPowerSeries.X 0 ^ a * FormalLogJet.liftSeries m g at hgl
    rw [hgl]
    exact (JetGeometry.rationalWeightedIdeal (R := ℂ) v hv H).mul_mem_right _
      (formal_variable_pow_mem v hv H 0 a ha)
  change selectorIdeal (x m) (y m) a M ⊔ _ ≤ _
  apply sup_le
  · apply Ideal.span_le.mpr
    rintro r (rfl|rfl)
    · exact hy
    · exact hx
  · apply iSup_le
    intro i
    rw [Ideal.span_singleton_le_iff_mem]
    change weightedJetMap c v hv H
      ((additive i-constants m (c i)-logShift m N)^(b i))=0
    rw [map_pow]
    have he := RingHom.congr_fun (weightedJet_parameter c v hv H N hN)
      (MvPolynomial.X i.succ)
    simp only [RingHom.comp_apply,parameterPolynomial,MvPolynomial.eval₂Hom_X',
      Fin.cases_succ,MvPolynomial.coeToMvPowerSeries.ringHom_apply,MvPolynomial.coe_X] at he
    change weightedJetMap c v hv H (additive i-constants m (c i)-logShift m N)=
      Ideal.Quotient.mk _ (MvPowerSeries.X i.succ) at he
    rw [he,← map_pow]
    exact Ideal.Quotient.eq_zero_iff_mem.mpr (formal_variable_pow_mem v hv H i.succ (b i) (hb i))

/-- A short fixed logarithm truncation suffices for one additive weight. -/
theorem shifted_coordinate_mem_weighted {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0≤v i) (N : ℕ) (i : Fin m)
    (hN : v i.succ ≤ (N : ℚ)*v 0) :
    formalJet c (additive i-constants m (c i)-logShift m N) ∈
      JetGeometry.rationalWeightedIdeal (R := ℂ) v hv (v i.succ) := by
  have ht := jetSeriesTail_mem_ideal v hv LemniscateBranchEvaluation.ellipticLogComplex
    N (v i.succ) hN
  rw [← FormalLogTruncation.liftSeries_eq_toMvPowerSeries,
    ← FormalLogTruncation.liftSeries_eq_toMvPowerSeries] at ht
  have hu := formal_variable_pow_mem v hv (v i.succ) i.succ 1 (by simp)
  simp only [pow_one] at hu
  have hs := (JetGeometry.rationalWeightedIdeal (R := ℂ) v hv (v i.succ)).add_mem hu ht
  simp only [map_sub,formalJet_additive_actual,formalJet_constants,logShift,formalJet_polynomial]
  convert hs using 1
  simp only [LemniscateInterpolation.formalEllipticLog,
    LemniscateBranchEvaluation.ellipticLogComplex,logPolynomial]
  ring

/-- The fixed rectangle lies in the radius-r weighted kernel with a truncation
bound independent of future ideal powers. -/
theorem fixed_jetIdeal_le_weightedJetIdeal {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) :
    jetIdeal c N a M b ≤ weightedJetIdeal c v (fun i => (hv i).le) r := by
  obtain ⟨L,hL⟩ := exists_nat_gt (r / v 0)
  have hL' : r ≤ (L : ℚ)*v 0 := (div_le_iff₀ (hv 0)).mp hL.le
  have hold := jetIdeal_le_weightedJetIdeal c v (fun i => (hv i).le) r L a M b
    hL' ha hM hb
  change selectorIdeal (x m) (y m) a M ⊔ _ ≤ _
  apply sup_le
  · exact le_trans le_sup_left hold
  · apply iSup_le
    intro i
    rw [Ideal.span_singleton_le_iff_mem]
    rw [mem_weightedJetIdeal,map_pow]
    have hs := shifted_coordinate_mem_weighted c v (fun i => (hv i).le) N i (hN i)
    have hpow := JetGeometry.ideal_pow_le_rationalWeightedIdeal v (fun i => (hv i).le)
      (JetGeometry.rationalWeightedIdeal (R := ℂ) v (fun i => (hv i).le) (v i.succ))
      (v i.succ) le_rfl (b i) (Ideal.pow_mem_pow hs (b i))
    intro d hd
    exact hpow d (hd.trans_le (hb i))

/-- Any fixed ideal mapping to weighted order r has its n-th power mapping to
order n*r.  This records the uniform-in-n step used by the geometric method. -/
theorem ideal_pow_le_weightedJetIdeal {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0≤v i) (r : ℚ)
    (J : Ideal (CoordinateRing m)) (hJ : J ≤ weightedJetIdeal c v hv r) (n : ℕ) :
    J^n ≤ weightedJetIdeal c v hv ((n : ℚ)*r) := by
  let I := JetGeometry.rationalWeightedIdeal (R := ℂ) v hv r
  have hcomap : J ≤ Ideal.comap (formalJet c) I := by
    intro f hf
    exact (mem_weightedJetIdeal c v hv r f).mp (hJ hf)
  have hpow : J^n ≤ Ideal.comap (formalJet c) (I^n) :=
    (pow_le_pow_left' hcomap n).trans (Ideal.le_comap_pow (formalJet c) (K := I) n)
  intro f hf
  rw [mem_weightedJetIdeal]
  exact JetGeometry.ideal_pow_le_rationalWeightedIdeal v hv I r le_rfl n (hpow hf)

theorem fixed_jetIdeal_pow_le_weightedJetIdeal {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (r : ℚ)
    (N a M : ℕ) (b : Fin m → ℕ)
    (hN : ∀ i : Fin m, v i.succ ≤ (N : ℚ)*v 0)
    (ha : r ≤ (a : ℚ)*v 0) (hM : a ≤ 2*M)
    (hb : ∀ i, r ≤ (b i : ℚ)*v i.succ) (n : ℕ) :
    jetIdeal c N a M b ^ n ≤ weightedJetIdeal c v (fun i => (hv i).le) ((n : ℚ)*r) :=
  ideal_pow_le_weightedJetIdeal c v (fun i => (hv i).le) r _
    (fixed_jetIdeal_le_weightedJetIdeal c v hv r N a M b hN ha hM hb) n

theorem constantCoeff_liftSeries {m : ℕ} (f : PowerSeries ℂ) :
    MvPowerSeries.constantCoeff (FormalLogJet.liftSeries m f)=PowerSeries.constantCoeff f := by
  change MvPowerSeries.coeff 0 (FormalLogJet.liftSeries m f)=_
  rw [FormalLogJet.coeff_liftSeries]
  have ht : Finsupp.tail (0 : Fin (m+1) →₀ ℕ)=0 := by ext i; rfl
  simp only [ht,ite_true,Finsupp.coe_zero,Pi.zero_apply,
    PowerSeries.coeff_zero_eq_constantCoeff_apply]

theorem pointEvaluation_eq_formal_constant {m : ℕ} (c : Fin m → ℂ) :
    pointEvaluation c = MvPowerSeries.constantCoeff.comp (formalJet c) := by
  apply Ideal.Quotient.ringHom_ext
  apply MvPolynomial.ringHom_ext
  · intro a
    change pointEvaluation c (constants m a)=MvPowerSeries.constantCoeff (formalJet c (constants m a))
    rw [pointEvaluation_constants,formalJet_constants,MvPowerSeries.constantCoeff_C]
  · intro i
    refine Fin.cases ?_ (fun j => ?_) i
    · change pointEvaluation c (x m)=MvPowerSeries.constantCoeff (formalJet c (x m))
      rw [pointEvaluation_x,formalJet_x_actual]
      exact (constantCoeff_liftSeries LemniscateBranchEvaluation.localXComplex).trans
        LemniscateBranchEvaluation.localXComplex_constant |>.symm
    · refine Fin.cases ?_ (fun k => ?_) j
      · change pointEvaluation c (y m)=MvPowerSeries.constantCoeff (formalJet c (y m))
        rw [pointEvaluation_y,formalJet_y_actual,MvPowerSeries.constantCoeff_X]
      · change pointEvaluation c (additive k)=MvPowerSeries.constantCoeff (formalJet c (additive k))
        rw [pointEvaluation_additive,formalJet_additive_actual,map_add,map_add,
          MvPowerSeries.constantCoeff_C,MvPowerSeries.constantCoeff_X,add_zero]
        change c k=c k+MvPowerSeries.constantCoeff
          (FormalLogJet.liftSeries m LemniscateBranchEvaluation.ellipticLogComplex)
        rw [constantCoeff_liftSeries,LemniscateBranchEvaluation.ellipticLogComplex_constant,add_zero]

theorem weightedJetIdeal_le_centerIdeal {m : ℕ} (c : Fin m → ℂ) (v : Fin (m+1) → ℚ)
    (hv : ∀ i, 0 ≤ v i) (H : ℚ) (hH : 0<H) :
    weightedJetIdeal c v hv H ≤ centerIdeal c := by
  intro f hf
  have hz := (mem_weightedJetIdeal c v hv H f).mp hf (0 : Fin (m+1) →₀ ℕ) (by simpa using hH)
  change pointEvaluation c f=0
  rw [pointEvaluation_eq_formal_constant]
  exact hz

theorem exists_positive_jet_order (H v : ℚ) (hv : 0<v) :
    ∃ n : ℕ, 0<n ∧ H ≤ (n : ℚ)*v := by
  obtain ⟨n,hn⟩ := exists_nat_gt (H/v)
  refine ⟨n+1,by omega,?_⟩
  apply (div_le_iff₀ hv).mp
  exact hn.le.trans (by exact_mod_cast Nat.le_succ n)

/-- The precise weighted jet ideal, not merely a rectangular overestimate,
has exactly the intended center as its global prime support. -/
theorem weightedJetIdeal_le_prime_iff_eq_center {m : ℕ} (c : Fin m → ℂ)
    (v : Fin (m+1) → ℚ) (hv : ∀ i, 0<v i) (H : ℚ) (hH : 0<H)
    (P : Ideal (CoordinateRing m)) [P.IsPrime] :
    weightedJetIdeal c v (fun i => (hv i).le) H ≤ P ↔ P=centerIdeal c := by
  constructor
  · intro hP
    obtain ⟨a,ha0,ha⟩ := exists_positive_jet_order H (v 0) (hv 0)
    choose b hb0 hb using fun i : Fin m => exists_positive_jet_order H (v i.succ) (hv i.succ)
    have hJ := jetIdeal_le_weightedJetIdeal c v (fun i => (hv i).le) H a a a b
      ha ha (by omega) hb
    exact (jetIdeal_le_prime_iff_eq_center c a a a b ha0 ha0 hb0 P).mp (hJ.trans hP)
  · rintro rfl
    exact weightedJetIdeal_le_centerIdeal c v (fun i => (hv i).le) H hH

end QuadraticPi.LemniscateJetSelector.Elliptic


==> anc/lean/QuadraticPi/PAGeometricBridge.lean <==
import OAI.NumberTheory.PiExponent.Geometry.CurveInequalityIntrinsic

set_option autoImplicit false

/-!
# Arithmetic-free data for separated logarithmic interpolation

This record contains only explicit finite geometric data and numerical
inequalities. It contains no surjectivity assertion, no irrationality
conclusion, and no rational approximations to pi. The curve inequality below
is an application of the generic upstream curve theorem.
-/

namespace OAI.PiExponent
noncomputable section
open scoped BigOperators

structure GeometricInterpolationData where
  m : ℕ
  K : ℕ
  m_pos : 1 ≤ m
  curveDegreeWeights : Fin (m+1) → ℚ
  curveJetWeights : Fin (m+1) → ℚ
  curveDegreeWeights_pos : ∀ i, 0 < curveDegreeWeights i
  curveJetWeights_pos : ∀ i, 0 < curveJetWeights i
  sigma : ℚ
  sigma_pos : 0 < (sigma : ℝ)
  curveCenters : Fin K → Fin m → ℂ
  curveCenters_injective : ∀ i, Function.Injective (fun j => curveCenters j i)
  curve_volume : (K : ℝ) * (1+3*(sigma : ℝ))^(m+1) *
    (∏ i, (curveDegreeWeights i : ℝ)) / (∏ i, (curveJetWeights i : ℝ)) < 1
  curve_fibre_volume : (K : ℝ) * (1+3*(sigma : ℝ))^m *
    (∏ i : Fin m, (curveDegreeWeights i.succ : ℝ)) /
    (∏ i : Fin m, (curveJetWeights i.succ : ℝ)) < 1
  curve_separated_weight_products : ∀ A B : Finset (Fin (m+1)), A.card = B.card →
    ∀ i, i ≠ 0 → i ∈ A → i ∉ B →
    (∀ j, i < j → (j ∈ A ↔ j ∈ B)) →
    PersistentWeightComparison.comparisonConstant m sigma *
      (∏ j ∈ B, (curveJetWeights j : ℝ)) < ∏ j ∈ A, (curveDegreeWeights j : ℝ)
  curve_coordinate_ratio : ∀ i : Fin m,
    (1+(sigma : ℝ)) * (curveDegreeWeights i.succ : ℝ) < curveJetWeights i.succ

namespace GeometricInterpolationData
variable (d : GeometricInterpolationData)

theorem exact_weighted_curve_inequality
    {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]
    (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    let hres := PlaceLocalRing.residue_integral htrdeg.le
    let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
    let z : Fin (d.m+1) → E := Fin.cases y x
    let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
    (1+(d.sigma : ℝ)) * ∑ p ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
      (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights p : ℝ) ≤
        CurveContactSum.weightedDegree hfinite z d.curveDegreeWeights :=
  CurveInequality.weighted_curve_inequality y x d.curveCenters
    d.curveCenters_injective hgen htrdeg d.curveDegreeWeights d.curveJetWeights
    d.curveDegreeWeights_pos d.curveJetWeights_pos d.sigma
    (by exact_mod_cast d.sigma_pos) d.curve_volume d.curve_fibre_volume
    d.curve_separated_weight_products d.curve_coordinate_ratio

end GeometricInterpolationData
end
end OAI.PiExponent


==> anc/lean/QuadraticPi/PAGeometry/BlowupCurveMargin.lean <==
import OAI.NumberTheory.PiExponent.Ampleness.AmpleCurveDegreePositive
import OAI.NumberTheory.PiExponent.Ampleness.NefAmple
import OAI.NumberTheory.PiExponent.Approximation.ConstantPullbackDegree
import QuadraticPi.PAGeometricBridge
import OAI.NumberTheory.PiExponent.LocalAlgebra.InvertibleIdealAway

set_option autoImplicit false

namespace OAI

noncomputable section
namespace PiExponent.GenericCurveMargin
open AlgebraicGeometry CategoryTheory
open PiExponentSeshadri.Geometry
open NumericalAmpleness
variable {B X : Scheme.{0}}

theorem curve_degree_laws (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (H : LineBundle B) (hH : H.IsAmple) (C : IntegralCurve B) :
    (∀ L M : LineBundle B, curveDegree p (L.tensor M) C =
      curveDegree p L C + curveDegree p M C) ∧
    (∀ (L : LineBundle B) (n : ℕ), curveDegree p (L.pow n) C =
      (n : ℤ) * curveDegree p L C) := by
  let HC := H.pullback C.embedding
  have hHC : HC.IsAmple := LineBundle.IsAmple.pullback_closedImmersion H hH C.embedding
  have hfinite := CurveDegree.finite_line_cohomology_of_ample (C.embedding ≫ p) HC hHC
  have hH2 : CurveDegree.LineCohomologyTwoZero C.scheme := by
    intro M
    exact ⟨fun a b =>
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) a).trans
      (lineBundle_cohomology_zero_of_dimension_le 1 (C.embedding ≫ p) HC hHC M
        C.dimension.le 2 (by omega) b).symm⟩
  exact ⟨fun L M => curveDegree_tensor p H hH L M C hfinite hH2,
    fun L n => curveDegree_pow p H hH L C hfinite hH2 n⟩

def marginCoefficient (a : ℕ) (σ : ℝ) : ℝ := σ / ((a : ℝ) * (1 + σ) - 1)

theorem marginCoefficient_pos {a : ℕ} (ha : 1 < a) {σ : ℝ} (hσ : 0 < σ) :
    0 < marginCoefficient a σ := by
  apply div_pos hσ
  exact NefAmple.combination_denominator_pos (by exact_mod_cast ha) hσ

theorem margin_of_nonnegative_degree
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (hn : 0 ≤ (curveDegree p A C : ℝ) + (1 + σ) * (curveDegree p J C : ℝ)) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, ht]
  push_cast
  unfold marginCoefficient
  have ha' : 1 < (a : ℝ) := by exact_mod_cast ha
  have hd := NefAmple.combination_denominator_pos ha' hσ
  rw [div_mul_eq_mul_div]
  apply (div_le_iff₀ hd).mpr
  have hn' := mul_nonneg (sub_pos.mpr ha').le hn
  nlinarith

theorem curveDegree_zero_of_frame (p : B ⟶ Spec (.of ℂ))
    (J : LineBundle B) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    curveDegree p J C = 0 := by
  unfold curveDegree
  change eulerCharacteristic (C.embedding ≫ p) 1 (J.pullback C.embedding).sheaf - _ = 0
  rw [eulerCharacteristic_iso (C.embedding ≫ p) e 1]
  exact sub_self _

theorem margin_of_exceptional_frame
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (e : (J.pullback C.embedding).sheaf ≅ structureSheaf C.scheme) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  have hj := curveDegree_zero_of_frame p J C e
  have hpos := curveDegree_pos_of_ample p ((A.pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p ((A.pow a).tensor J) hample C
  rw [ht, hp, hj, add_zero] at hpos
  have ha' : (0 : ℤ) < a := by exact_mod_cast (Nat.zero_lt_of_lt ha)
  have hA := (mul_pos_iff_of_pos_left ha').mp hpos
  apply margin_of_nonnegative_degree p A J a ha hample σ hσ C
  rw [hj]
  simpa using (show (0 : ℝ) ≤ (curveDegree p A C : ℝ) by exact_mod_cast hA.le)

theorem margin_of_avoids_center
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (havoid : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ I.support) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_exceptional_frame p A J a ha hample σ hσ C
    (InvertibleIdealAway.pullbackIsoOfAvoids I π J ι hJ C.embedding havoid)

theorem margin_of_image_outside_chart
    (p : B ⟶ Spec (.of ℂ)) [IsProper p]
    (I : X.IdealSheafData) (π : B ⟶ X) (A J : LineBundle B)
    (ι : J.sheaf ⟶ structureSheaf B) (hJ : PresentsPullbackIdeal I π J ι)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (U : X.Opens) (hsupport : (I.support : Set X) ⊆ U)
    (hmiss : ∀ c : C.scheme, (C.embedding ≫ π) c ∉ U) :
    marginCoefficient a σ * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) :=
  margin_of_avoids_center p I π A J ι hJ a ha hample σ hσ C
    (fun c hc => hmiss c (hsupport hc))

theorem margin_of_contracted
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (π : B ⟶ X)
    (L : LineBundle X) (J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : (((L.pullback π).pow a).tensor J).IsAmple)
    (σ : ℝ) (hσ : 0 < σ) (C : IntegralCurve B)
    (x : X) (hc : Set.range (C.embedding ≫ π) ⊆ ({x} : Set X)) :
    marginCoefficient a σ * (curveDegree p (((L.pullback π).pow a).tensor J) C : ℝ) ≤
      (curveDegree p ((L.pullback π).tensor J) C : ℝ) := by
  have hA := ConstantPullbackDegree.curveDegree_eq_zero_of_contracted p L π C x hc
  have hpos := curveDegree_pos_of_ample p (((L.pullback π).pow a).tensor J) hample C
  obtain ⟨ht,hp⟩ := curve_degree_laws p (((L.pullback π).pow a).tensor J) hample C
  rw [ht, hp, hA, mul_zero, zero_add] at hpos
  apply margin_of_nonnegative_degree p (L.pullback π) J a ha hample σ hσ C
  rw [hA]
  exact add_nonneg (by norm_num) (mul_nonneg (by linarith)
    (by exact_mod_cast hpos.le))

variable (d : GeometricInterpolationData)
variable {E : Type*} [Field E] [Algebra ℂ E] [Algebra.EssFiniteType ℂ E]

def contactSum (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  let hres := PlaceLocalRing.residue_integral htrdeg.le
  let hfinite := CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg
  let z : Fin (d.m+1) → E := Fin.cases y x
  let hz := CurveInequality.nonconstant_coordinates z hgen htrdeg
  ∑ q ∈ CurveContactFamily.places hfinite z d.curveCenters hz,
    (CurveContactFamily.contact hres hfinite z d.curveCenters hz d.curveJetWeights q : ℝ)

def poleDegree (y : E) (x : Fin d.m → E) (htrdeg : Algebra.trdeg ℂ E = 1) : ℝ :=
  CurveContactSum.weightedDegree
    (CurveParameterFinite.finite_over_every_parameter ℂ E htrdeg)
    (Fin.cases y x : Fin (d.m+1) → E) d.curveDegreeWeights

theorem actual_contact_bound (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) :
    (1 + (d.sigma : ℝ)) * contactSum d y x hgen htrdeg ≤ poleDegree d y x htrdeg :=
  d.exact_weighted_curve_inequality y x hgen htrdeg

theorem margin_of_actual_contact_degrees
    (p : B ⟶ Spec (.of ℂ)) [IsProper p] (A J : LineBundle B)
    (a : ℕ) (ha : 1 < a) (hample : ((A.pow a).tensor J).IsAmple)
    (C : IntegralCurve B) (y : E) (x : Fin d.m → E)
    (hgen : IntermediateField.adjoin ℂ
      (Set.range (Fin.cases y x : Fin (d.m+1) → E)) = ⊤)
    (htrdeg : Algebra.trdeg ℂ E = 1) (R : ℚ) (hR : 0 < R)
    (hA : (curveDegree p A C : ℝ) = (R : ℝ) * poleDegree d y x htrdeg)
    (hJ : (curveDegree p J C : ℝ) = -(R : ℝ) * contactSum d y x hgen htrdeg) :
    marginCoefficient a d.sigma * (curveDegree p ((A.pow a).tensor J) C : ℝ) ≤
      (curveDegree p (A.tensor J) C : ℝ) := by
  apply margin_of_nonnegative_degree p A J a ha hample d.sigma d.sigma_pos C
  rw [hA, hJ]
  have hR' : (0 : ℝ) ≤ R := by exact_mod_cast hR.le
  have h := mul_le_mul_of_nonneg_left (actual_contact_bound d y x hgen htrdeg) hR'
  nlinarith


end PiExponent.GenericCurveMargin

end

end OAI


==> anc/lean/QuadraticPi/PAWeightGeometry.lean <==
import QuadraticPi.SeparatedWeightPA
import OAI.NumberTheory.PiExponent.Approximation.WeightSeparation
import Mathlib.Topology.Instances.Rat
import Mathlib.Tactic.FunProp

/-!
# Center-independent numerical input for geometric interpolation

The margin and successive thresholds below are derived from PA's two strict
volume inequalities. No interpolation hypothesis is used.
-/

namespace QuadraticPi.PAWeightGeometry

open SeparatedWeightPA OAI
open scoped BigOperators
noncomputable section

/-- Rational form of the upstream persistent-component comparison constant. -/
def separationConstant (m : ℕ) (sigma : ℚ) : ℚ :=
  2 * ((m : ℚ) + 2) ^ (m + 2) *
    (1 + ((m : ℚ) + 2) / sigma) ^ (m + 2)

theorem separationConstant_pos (m : ℕ) (sigma : ℚ) (hsigma : 0 < sigma) :
    0 < separationConstant m sigma := by
  unfold separationConstant
  positivity

def degreeWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m + 1) → ℚ :=
  Fin.cases B.w0 w

theorem degreeWeights_pos (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < degreeWeights B w i :=
  Fin.cases B.w0_pos hw

/-- All numerical hypotheses of the intrinsic weighted curve inequality. -/
structure NumericData (B : BaseData) (w : Fin B.m → ℚ) where
  sigma : ℚ
  sigma_pos : 0 < sigma
  weights_pos : ∀ i, 0 < w i
  volume : (B.K : ℝ) * (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
    (∏ i, (degreeWeights B w i : ℝ)) / (∏ i, (jetWeights B w i : ℝ)) < 1
  fibre_volume : (B.K : ℝ) * (1 + 3 * (sigma : ℝ)) ^ B.m *
    (∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
      (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)) < 1
  separated : ∀ A A' : Finset (Fin (B.m + 1)), A.card = A'.card →
    ∀ i, i ≠ 0 → i ∈ A → i ∉ A' →
      (∀ j, i < j → (j ∈ A ↔ j ∈ A')) →
      (separationConstant B.m sigma : ℝ) *
        (∏ j ∈ A', (jetWeights B w j : ℝ)) <
          ∏ j ∈ A, (degreeWeights B w j : ℝ)
  coordinate_ratio : ∀ i : Fin B.m,
    (1 + (sigma : ℝ)) * (degreeWeights B w i.succ : ℝ) <
      (jetWeights B w i.succ : ℝ)

theorem exists_sigma (B : BaseData) : ∃ sigma : ℚ, 0 < sigma ∧
    (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
      ((B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m) < 1 ∧
    (1 + 3 * (sigma : ℝ)) ^ B.m * ((B.K : ℝ) * (B.theta : ℝ) ^ B.m) < 1 ∧
    (1 + (sigma : ℝ)) * (B.theta : ℝ) < 1 := by
  let alpha : ℝ := (B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m
  let beta : ℝ := (B.K : ℝ) * (B.theta : ℝ) ^ B.m
  have halpha : alpha < 1 := by dsimp [alpha]; exact_mod_cast B.total_volume
  have hbeta : beta < 1 := by dsimp [beta]; exact_mod_cast B.fiber_volume
  have htheta : (B.theta : ℝ) < 1 := by exact_mod_cast B.theta_lt_one
  have hopenAlpha : IsOpen {s : ℝ | (1 + 3 * s) ^ (B.m + 1) * alpha < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenBeta : IsOpen {s : ℝ | (1 + 3 * s) ^ B.m * beta < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopenTheta : IsOpen {s : ℝ | (1 + s) * (B.theta : ℝ) < 1} :=
    isOpen_lt (by fun_prop) continuous_const
  have hopen : IsOpen {s : ℝ |
      (1 + 3 * s) ^ (B.m + 1) * alpha < 1 ∧
      (1 + 3 * s) ^ B.m * beta < 1 ∧ (1 + s) * (B.theta : ℝ) < 1} :=
    hopenAlpha.inter (hopenBeta.inter hopenTheta)
  have hzero : (0 : ℝ) ∈ {s : ℝ |
      (1 + 3 * s) ^ (B.m + 1) * alpha < 1 ∧
      (1 + 3 * s) ^ B.m * beta < 1 ∧ (1 + s) * (B.theta : ℝ) < 1} := by
    simpa using And.intro halpha (And.intro hbeta htheta)
  obtain ⟨epsilon, hepsilon, hball⟩ := Metric.isOpen_iff.mp hopen 0 hzero
  obtain ⟨sigma, hsigma, hse⟩ := exists_rat_btwn hepsilon
  have hmem : (sigma : ℝ) ∈ Metric.ball 0 epsilon := by
    rw [Metric.mem_ball, Real.dist_eq, sub_zero, abs_of_pos hsigma]
    exact hse
  exact ⟨sigma, by exact_mod_cast hsigma, hball hmem⟩

/-- Extend a finite weight list by an initial 1 and a tail of 1's. -/
def extendedWeights {m : ℕ} (w : Fin m → ℚ) : ℕ → ℚ
  | 0 => 1
  | j + 1 => if h : j < m then w ⟨j, h⟩ else 1

@[simp] theorem extendedWeights_zero {m : ℕ} (w : Fin m → ℚ) :
    extendedWeights w 0 = 1 := rfl

@[simp] theorem extendedWeights_succ {m : ℕ} (w : Fin m → ℚ) (i : Fin m) :
    extendedWeights w (i.val + 1) = w i := by simp [extendedWeights]

theorem extendedWeights_prefix {m : ℕ} (w : Fin m → ℚ) (i : Fin m)
    (j : ℕ) (hj : j < i.val + 1) :
    extendedWeights (previousWeights w i) j = extendedWeights w j := by
  cases j with
  | zero => rfl
  | succ j =>
    have hji : j < i.val := by omega
    have hjm : j < m := lt_trans hji i.isLt
    simp [extendedWeights, hji, hjm, previousWeights]

def successiveThresholds (m : ℕ) (D : ℚ) : Thresholds m :=
  fun i previous => max 1 (D * ∏ j ∈ Finset.range (i.val + 1), extendedWeights previous j)

theorem extendedWeights_ge_one {m : ℕ} (D : ℚ) (w : Fin m → ℚ)
    (hw : AboveThresholds (successiveThresholds m D) w) (j : ℕ) :
    1 ≤ extendedWeights w j := by
  cases j with
  | zero => simp
  | succ j =>
    by_cases hj : j < m
    · have h := (le_max_left (1 : ℚ) _).trans_lt (hw.2 ⟨j, hj⟩)
      simpa [extendedWeights, hj] using h.le
    · simp [extendedWeights, hj]

theorem extendedWeights_growth {m : ℕ} (D : ℚ) (w : Fin m → ℚ)
    (hw : AboveThresholds (successiveThresholds m D) w) :
    PiExponentApprox.SeparatedWeightGrowth m (D : ℝ)
      (fun j => (extendedWeights w j : ℝ)) := by
  intro j hj hjm
  obtain ⟨i, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (Nat.ne_of_gt hj)
  have him : i < m := by omega
  have h := (le_max_right (1 : ℚ) _).trans_lt (hw.2 ⟨i, him⟩)
  change D * (∏ j ∈ Finset.range (i + 1),
    extendedWeights (previousWeights w ⟨i, him⟩) j) < w ⟨i, him⟩ at h
  have heq : (∏ j ∈ Finset.range (i + 1),
      extendedWeights (previousWeights w ⟨i, him⟩) j) =
        ∏ j ∈ Finset.range (i + 1), extendedWeights w j := by
    apply Finset.prod_congr rfl
    intro j hj
    exact extendedWeights_prefix w ⟨i, him⟩ j (Finset.mem_range.mp hj)
  rw [heq] at h
  simpa only [extendedWeights, him, dite_true] using
    (show (D : ℝ) * (∏ j ∈ Finset.range (i + 1),
      (extendedWeights w j : ℝ)) < (w ⟨i, him⟩ : ℝ) by exact_mod_cast h)


theorem fibre_product_ratio (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) :
    (∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
      (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)) = (B.theta : ℝ) ^ B.m := by
  have hp : (∏ i : Fin B.m, (w i : ℝ)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mpr (fun i _ => by exact_mod_cast ne_of_gt (hw i))
  simp only [degreeWeights, jetWeights, Fin.cases_succ, Rat.cast_div,
    Finset.prod_div_distrib, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  field_simp [hp]

theorem product_ratio (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) :
    (∏ i : Fin (B.m + 1), (degreeWeights B w i : ℝ)) /
      (∏ i : Fin (B.m + 1), (jetWeights B w i : ℝ)) =
        ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m := by
  rw [Fin.prod_univ_succ, Fin.prod_univ_succ, mul_div_mul_comm, fibre_product_ratio B w hw]
  rfl

theorem degreeWeights_cast (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m + 1)) :
    (degreeWeights B w i : ℝ) = PiExponentApprox.geometricDegreeWeight B.w0
      (fun j => (extendedWeights w j : ℝ)) i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [degreeWeights, PiExponentApprox.geometricDegreeWeight]
  · simp [degreeWeights, PiExponentApprox.geometricDegreeWeight]

theorem jetWeights_cast (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m + 1)) :
    (jetWeights B w i : ℝ) = PiExponentApprox.geometricJetWeight B.v0 B.theta
      (fun j => (extendedWeights w j : ℝ)) i.val := by
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [jetWeights, PiExponentApprox.geometricJetWeight]
  · simp [jetWeights, PiExponentApprox.geometricJetWeight]

theorem separated_products (B : BaseData) (sigma D : ℚ) (hsigma : 0 < sigma)
    (hD : PiExponentApprox.weightSeparationFactor B.m (separationConstant B.m sigma)
      B.w0 B.v0 B.theta ≤ (D : ℝ))
    (w : Fin B.m → ℚ) (hw : AboveThresholds (successiveThresholds B.m D) w)
    (A A' : Finset (Fin (B.m + 1))) (hcard : A.card = A'.card)
    (i : Fin (B.m + 1)) (hi : i ≠ 0) (hiA : i ∈ A) (hiA' : i ∉ A')
    (hhigh : ∀ j, i < j → (j ∈ A ↔ j ∈ A')) :
    (separationConstant B.m sigma : ℝ) * (∏ j ∈ A', (jetWeights B w j : ℝ)) <
      ∏ j ∈ A, (degreeWeights B w j : ℝ) := by
  classical
  let x : ℕ → ℝ := fun j => (extendedWeights w j : ℝ)
  have hx : ∀ j, 1 ≤ x j := by
    intro j
    dsimp [x]
    exact_mod_cast extendedWeights_ge_one D w hw j
  have hC : (0 : ℝ) < separationConstant B.m sigma := by
    exact_mod_cast separationConstant_pos B.m sigma hsigma
  have hgrowth : PiExponentApprox.SeparatedWeightGrowth B.m
      (PiExponentApprox.weightSeparationFactor B.m (separationConstant B.m sigma)
        B.w0 B.v0 B.theta) x := by
    intro j hj hjm
    apply lt_of_le_of_lt _ (extendedWeights_growth D w hw j hj hjm)
    exact mul_le_mul_of_nonneg_right hD
      (Finset.prod_nonneg fun j _ => (zero_le_one.trans (hx j)))
  let e : Fin (B.m + 1) ↪ ℕ := ⟨Fin.val, Fin.val_injective⟩
  have hbound (S : Finset (Fin (B.m + 1))) : S.map e ⊆ Finset.range (B.m + 1) := by
    intro j hj
    obtain ⟨k, hk, rfl⟩ := Finset.mem_map.mp hj
    exact Finset.mem_range.mpr k.isLt
  have hbelow : ∀ j ∈ A'.map e \ A.map e, j < i.val := by
    intro j hj
    obtain ⟨hjB, hjA⟩ := Finset.mem_sdiff.mp hj
    obtain ⟨k, hkB, rfl⟩ := Finset.mem_map.mp hjB
    by_contra hnot
    have hik : i ≤ k := Fin.le_iff_val_le_val.mpr (Nat.le_of_not_gt hnot)
    have hne : i ≠ k := fun h => hiA' (h.symm ▸ hkB)
    have hkA := (hhigh k (lt_of_le_of_ne hik hne)).mpr hkB
    exact hjA (Finset.mem_map.mpr ⟨k, hkA, rfl⟩)
  have hn : 0 < i.val := Nat.pos_of_ne_zero (fun h => hi (Fin.ext h))
  have h := PiExponentApprox.geometric_weight_products_separated B.m
    (separationConstant B.m sigma) B.w0 B.v0 B.theta x hC
    (by exact_mod_cast B.w0_pos) (by exact_mod_cast B.v0_pos)
    (by exact_mod_cast B.theta_pos) (by simp [x]) hx hgrowth
    (A.map e) (A'.map e) (by simpa using hcard) (hbound A) (hbound A') i.val hn
    (Finset.mem_map.mpr ⟨i, hiA, rfl⟩)
    (by
      intro hmem
      obtain ⟨a, haB, hai⟩ := Finset.mem_map.mp hmem
      have hai' : a = i := Fin.ext hai
      exact hiA' (hai' ▸ haB)) hbelow
  simpa only [Finset.prod_map, e, Function.Embedding.coeFn_mk, x,
    ← jetWeights_cast B w, ← degreeWeights_cast B w] using h

/-- The margin and all successive thresholds are selected before any centers. -/
theorem exists_thresholds (B : BaseData) :
    ∃ T : Thresholds B.m, ∀ w : Fin B.m → ℚ,
      AboveThresholds T w → Nonempty (NumericData B w) := by
  obtain ⟨sigma, hsigma, hvol, hfibre, hratio⟩ := exists_sigma B
  obtain ⟨D, hD⟩ := exists_rat_gt (PiExponentApprox.weightSeparationFactor B.m
    (separationConstant B.m sigma) B.w0 B.v0 B.theta)
  refine ⟨successiveThresholds B.m D, ?_⟩
  intro w hw
  refine ⟨{
    sigma := sigma
    sigma_pos := hsigma
    weights_pos := hw.1
    volume := ?_
    fibre_volume := ?_
    separated := separated_products B sigma D hsigma hD.le w hw
    coordinate_ratio := ?_
  }⟩
  · calc
      _ = (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
          ((B.K : ℝ) * ((∏ i, (degreeWeights B w i : ℝ)) /
            (∏ i, (jetWeights B w i : ℝ)))) := by ring
      _ = (1 + 3 * (sigma : ℝ)) ^ (B.m + 1) *
          ((B.K : ℝ) * ((B.w0 : ℝ) / B.v0) * (B.theta : ℝ) ^ B.m) := by
        rw [product_ratio B w hw.1]
        ring
      _ < 1 := hvol
  · calc
      _ = (1 + 3 * (sigma : ℝ)) ^ B.m *
          ((B.K : ℝ) * ((∏ i : Fin B.m, (degreeWeights B w i.succ : ℝ)) /
            (∏ i : Fin B.m, (jetWeights B w i.succ : ℝ)))) := by ring
      _ = (1 + 3 * (sigma : ℝ)) ^ B.m *
          ((B.K : ℝ) * (B.theta : ℝ) ^ B.m) := by rw [fibre_product_ratio B w hw.1]
      _ < 1 := hfibre
  · intro i
    simp only [degreeWeights, jetWeights, Fin.cases_succ, Rat.cast_div]
    apply (lt_div_iff₀ (show (0 : ℝ) < B.theta by exact_mod_cast B.theta_pos)).mpr
    have hi : (0 : ℝ) < w i := by exact_mod_cast hw.1 i
    nlinarith [mul_lt_mul_of_pos_right hratio hi]

end
end QuadraticPi.PAWeightGeometry


==> anc/lean/QuadraticPi/PAWeightSelection.lean <==
import QuadraticPi.ApproximationSelection
import QuadraticPi.SeparatedWeightPA

/-!
# Actual approximation denominators exceeding the PA thresholds

The center-independent thresholds in PA are functions of finite rational
weight prefixes. This file converts them to the real list-history convention
of `exists_successive_approximations`, then selects genuine approximations.
The resulting weights are exactly the natural ceilings of logarithms of the
chosen denominators, cast to the rationals. There is no selector assumption.
-/

namespace QuadraticPi.PAWeightSelection

open SeparatedWeightPA

noncomputable section

/-- Encode a finite PA threshold in the newest-first real history convention.
For histories beyond the required m coordinates, impose the harmless bound 0.
On the actual histories all weights are natural numbers cast to the reals,
so the extra `Nat.ceil` recovers them exactly before casting to the rationals. -/
def historyThreshold {m : ℕ} (T : Thresholds m) (L : List ℝ) : ℝ :=
  if h : L.length < m then
    (T ⟨L.length, h⟩ (fun j =>
      (Nat.ceil (L.reverse[j.val]'(by simp)) : ℚ)) : ℝ)
  else 0

theorem historyThreshold_eq {m : ℕ} (T : Thresholds m)
    (q : ℕ → ℕ) (n : ℕ) (hn : n < m) :
    historyThreshold T ((List.range n).reverse.map
      (fun j => (Nat.ceil (Real.log (q j)) : ℝ))) =
      (T ⟨n, hn⟩ (fun j => (Nat.ceil (Real.log (q j.val)) : ℚ)) : ℝ) := by
  simp [historyThreshold, List.map_reverse, hn]
  apply congrArg (fun i : Fin m => T i
    (fun j => (Nat.ceil (Real.log (q j.val)) : ℚ)))
  apply Fin.ext
  simp

/-- Any finite prefix-dependent PA thresholds can be exceeded by actual good
approximations, beyond any prescribed starting denominator. -/
theorem exists_approximations_above_PA_thresholds
    (x nu : ℝ) (hx : x ≠ 0) (hnu : 0 < nu)
    (hbad : ∀ Q : ℕ, ∃ p : ℤ, ∃ q : ℕ,
      Q ≤ q ∧ |x - (p : ℝ) / q| ≤ (q : ℝ) ^ (-nu))
    (Q0 m : ℕ) (T : Thresholds m) :
    ∃ p : Fin m → ℤ, ∃ q : Fin m → ℕ,
      (∀ i, max 2 Q0 ≤ q i ∧ p i ≠ 0 ∧
        |x - (p i : ℝ) / q i| ≤ (q i : ℝ) ^ (-nu)) ∧
      AboveThresholds T (fun i => (Nat.ceil (Real.log (q i)) : ℚ)) := by
  obtain ⟨p, q, hseq⟩ := exists_successive_approximations x nu hx hnu hbad Q0
    (historyThreshold T)
  refine ⟨fun i => p i.val, fun i => q i.val, ?_, ?_, ?_⟩
  · intro i
    have hi := hseq i.val
    exact ⟨max_le hi.2.1 hi.1, hi.2.2.1, hi.2.2.2.1⟩
  · intro i
    have hi := (hseq i.val).2.2.2.2.1
    change (0 : ℚ) < (Nat.ceil (Real.log (q i.val)) : ℚ)
    exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hi)
  · intro i
    have hi := (hseq i.val).2.2.2.2.2
    rw [historyThreshold_eq T q i.val i.isLt] at hi
    have hrat : T ⟨i.val, i.isLt⟩
        (fun j => (Nat.ceil (Real.log (q j.val)) : ℚ)) <
        (Nat.ceil (Real.log (q i.val)) : ℚ) := by
      exact_mod_cast hi
    exact hrat

end
end QuadraticPi.PAWeightSelection


==> anc/lean/QuadraticPi/QuadraticRing.lean <==
import Mathlib.Analysis.Complex.Norm
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.Tactic.Ring

/-!
# The quadratic order used in the determinant lower bound

This file constructs the actual subring `Z[i * sqrt(d)]` of `ℂ` and proves
the lower norm bound for its nonzero elements and nonzero determinants.
It imports no research interpolation axiom.  In fact these arithmetic
statements hold for every natural `d`, including zero.
-/

namespace QuadraticPi

noncomputable section

/-- An element of the quadratic order, represented by its integer coordinates. -/
def quadraticElement (d : ℕ) (a b : ℤ) : ℂ :=
  ⟨(a : ℝ), (b : ℝ) * Real.sqrt (d : ℝ)⟩

theorem quadraticElement_eq (d : ℕ) (a b : ℤ) :
    quadraticElement d a b = (a : ℂ) + (b : ℂ) *
      (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) := by
  apply Complex.ext <;> simp [quadraticElement]

theorem quadraticElement_add (d : ℕ) (a b c e : ℤ) :
    quadraticElement d a b + quadraticElement d c e =
      quadraticElement d (a + c) (b + e) := by
  apply Complex.ext <;> simp [quadraticElement, add_mul]

theorem quadraticElement_neg (d : ℕ) (a b : ℤ) :
    -quadraticElement d a b = quadraticElement d (-a) (-b) := by
  apply Complex.ext <;> simp [quadraticElement]

theorem quadraticElement_mul (d : ℕ) (a b c e : ℤ) :
    quadraticElement d a b * quadraticElement d c e =
      quadraticElement d (a * c - (d : ℤ) * b * e) (a * e + b * c) := by
  apply Complex.ext
  · simp only [quadraticElement, Complex.mul_re]
    push_cast
    calc
      (a : ℝ) * c - (b * Real.sqrt (d : ℝ)) * (e * Real.sqrt (d : ℝ)) =
          (a : ℝ) * c - b * e * (Real.sqrt (d : ℝ)) ^ 2 := by ring
      _ = (a : ℝ) * c - d * b * e := by
        rw [Real.sq_sqrt (Nat.cast_nonneg d)]
        ring
  · simp only [quadraticElement, Complex.mul_im]
    push_cast
    ring

/-- The order with carrier `{a + b * (i * sqrt(d)) : a,b ∈ ℤ}`. -/
def quadraticOrder (d : ℕ) : Subring ℂ where
  carrier := {z | ∃ a b : ℤ, z = quadraticElement d a b}
  zero_mem' := ⟨0, 0, by apply Complex.ext <;> simp [quadraticElement]⟩
  one_mem' := ⟨1, 0, by apply Complex.ext <;> simp [quadraticElement]⟩
  add_mem' := by
    rintro x y ⟨a, b, rfl⟩ ⟨c, e, rfl⟩
    exact ⟨a + c, b + e, quadraticElement_add d a b c e⟩
  neg_mem' := by
    rintro x ⟨a, b, rfl⟩
    exact ⟨-a, -b, quadraticElement_neg d a b⟩
  mul_mem' := by
    rintro x y ⟨a, b, rfl⟩ ⟨c, e, rfl⟩
    exact ⟨a * c - (d : ℤ) * b * e, a * e + b * c,
      quadraticElement_mul d a b c e⟩

theorem mem_quadraticOrder_iff (d : ℕ) (z : ℂ) :
    z ∈ quadraticOrder d ↔ ∃ a b : ℤ,
      z = (a : ℂ) + (b : ℂ) * (Complex.I * (Real.sqrt (d : ℝ) : ℂ)) := by
  change (∃ a b : ℤ, z = quadraticElement d a b) ↔ _
  simp only [quadraticElement_eq]

theorem normSq_quadraticElement (d : ℕ) (a b : ℤ) :
    Complex.normSq (quadraticElement d a b) =
      (a : ℝ) ^ 2 + (d : ℝ) * (b : ℝ) ^ 2 := by
  simp only [Complex.normSq_apply, quadraticElement]
  calc
    (a : ℝ) * a + (b * Real.sqrt (d : ℝ)) * (b * Real.sqrt (d : ℝ)) =
        (a : ℝ) ^ 2 + (b : ℝ) ^ 2 * (Real.sqrt (d : ℝ)) ^ 2 := by ring
    _ = (a : ℝ) ^ 2 + (d : ℝ) * (b : ℝ) ^ 2 := by
      rw [Real.sq_sqrt (Nat.cast_nonneg d)]
      ring

/-- Nonzero elements of the actual quadratic order have norm at least one. -/
theorem one_le_norm_of_mem_quadraticOrder (d : ℕ) {z : ℂ}
    (hz : z ∈ quadraticOrder d) (hz0 : z ≠ 0) : 1 ≤ ‖z‖ := by
  rcases hz with ⟨a, b, rfl⟩
  have hpos : 0 < (a : ℝ) ^ 2 + (d : ℝ) * (b : ℝ) ^ 2 := by
    rw [← normSq_quadraticElement, Complex.normSq_eq_norm_sq]
    exact sq_pos_of_pos (norm_pos_iff.mpr hz0)
  have hposZ : (0 : ℤ) < a ^ 2 + (d : ℤ) * b ^ 2 := by
    exact_mod_cast hpos
  have honeZ : (1 : ℤ) ≤ a ^ 2 + (d : ℤ) * b ^ 2 := by omega
  apply Complex.one_le_normSq_iff.mp
  rw [normSq_quadraticElement]
  exact_mod_cast honeZ

/-- A determinant of a matrix over this order still belongs to the order. -/
theorem det_mem_quadraticOrder (d : ℕ) {n : Type*} [Fintype n] [DecidableEq n]
    (A : Matrix n n ℂ) (hA : ∀ i j, A i j ∈ quadraticOrder d) :
    A.det ∈ quadraticOrder d := by
  let B : Matrix n n (quadraticOrder d) := fun i j => ⟨A i j, hA i j⟩
  have hdet : ((B.det : quadraticOrder d) : ℂ) = A.det := by
    exact (quadraticOrder d).subtype.map_det B
  rw [← hdet]
  exact B.det.property

/-- The lower bound required after clearing an interpolation determinant. -/
theorem one_le_norm_det_of_mem_quadraticOrder (d : ℕ)
    {n : Type*} [Fintype n] [DecidableEq n]
    (A : Matrix n n ℂ) (hA : ∀ i j, A i j ∈ quadraticOrder d)
    (hdet : A.det ≠ 0) : 1 ≤ ‖A.det‖ := by
  exact one_le_norm_of_mem_quadraticOrder d (det_mem_quadraticOrder d A hA) hdet

end

end QuadraticPi


==> anc/lean/QuadraticPi/SeparatedWeightPA.lean <==
import QuadraticPi.FormalLogBridge

/-!
# The explicit separated-weight interpolation input (PA)

`Statement` below is an explicit proposition, not an axiom or a theorem.
It expresses manuscript Theorem 2.1 using the actual upstream polynomial,
formal-logarithm, and strict coefficient-packet definitions. The theorems in
this file are deductions from an explicitly supplied proof of `Statement`.

The polynomial degree bound is weak; the coefficient-packet cutoff is strict.
Successive weight thresholds depend only on earlier weights. The divisibility
modulus is chosen before the centers, and the remaining size threshold after.
-/

namespace QuadraticPi.SeparatedWeightPA

open OAI

noncomputable section

/-- The fixed data in manuscript Theorem 2.1, before choosing positive weights. -/
structure BaseData where
  m : ℕ
  K : ℕ
  m_pos : 1 ≤ m
  K_pos : 1 ≤ K
  w0 : ℚ
  v0 : ℚ
  theta : ℚ
  w0_pos : 0 < w0
  v0_pos : 0 < v0
  theta_pos : 0 < theta
  theta_lt_one : theta < 1
  fiber_volume : (K : ℚ) * theta ^ m < 1
  total_volume : (K : ℚ) * (w0 / v0) * theta ^ m < 1

/-- Each threshold sees exactly the weights at indices preceding its own. -/
abbrev Thresholds (m : ℕ) := (i : Fin m) → (Fin i.val → ℚ) → ℚ

def previousWeights {m : ℕ} (w : Fin m → ℚ) (i : Fin m) : Fin i.val → ℚ :=
  fun j => w ⟨j.val, lt_trans j.isLt i.isLt⟩

def AboveThresholds {m : ℕ} (T : Thresholds m) (w : Fin m → ℚ) : Prop :=
  (∀ i, 0 < w i) ∧ ∀ i, T i (previousWeights w i) < w i

/-- The rational jet weights V=(v0,w1/theta,...,wm/theta). -/
def jetWeights (B : BaseData) (w : Fin B.m → ℚ) : Fin (B.m + 1) → ℚ :=
  Fin.cases B.v0 (fun i => w i / B.theta)

theorem jetWeights_pos (B : BaseData) (w : Fin B.m → ℚ)
    (hw : ∀ i, 0 < w i) : ∀ i, 0 < jetWeights B w i := by
  intro i
  exact Fin.cases B.v0_pos (fun j => div_pos (hw j) B.theta_pos) i

theorem jetWeights_eq_rowWeights (B : BaseData) (w : Fin B.m → ℚ)
    (i : Fin (B.m + 1)) :
    ((jetWeights B w i : ℚ) : ℝ) =
      PiExponent.InterpolationMatrix.rowWeights (B.v0 : ℝ) (B.theta : ℝ)
        (fun j => (w j : ℝ)) i := by
  refine Fin.cases ?_ (fun j => ?_) i
  · rfl
  · simp only [jetWeights, PiExponent.InterpolationMatrix.rowWeights,
      Fin.cases_succ, Rat.cast_div]

/-- All polynomials whose source monomials have weighted degree at most H. -/
def WeightedPolynomials (B : BaseData) (w : Fin B.m → ℚ) (H : ℕ) :=
  {P : PiExponentApprox.FramePolynomial B.m //
    PiExponentApprox.HasWeightedDegreeLE
      (PiExponent.InterpolationMatrix.columnWeights (B.w0 : ℝ)
        (fun i => (w i : ℝ))) (H : ℝ) P}

/-- Distinctness is required within each coordinate, not across coordinates. -/
def CoordinatewiseDistinct {m K : ℕ} (c : Fin K → Fin m → ℂ) : Prop :=
  ∀ i, Function.Injective (fun j => c j i)

/-- Actual coefficients of P(1+t,(c_ji+u_i+log(1+t))_i).

The upstream `RationalCoefficientPacket` indexes precisely those finitely
supported multi-indices b with `Finsupp.weight V b < H`.
-/
def packetMap (B : BaseData) (w : Fin B.m → ℚ)
    (c : Fin B.K → Fin B.m → ℂ) (H : ℕ)
    (P : WeightedPolynomials B w H) :
    Fin B.K → PiExponent.JetGeometry.RationalCoefficientPacket
      (R := ℂ) (jetWeights B w) (H : ℚ) :=
  fun j => PiExponent.JetGeometry.rationalCoefficientPacket (jetWeights B w) (H : ℚ)
    (PiExponent.FormalLogJet.formalJet (c j) P.val)

/-- Accepted mathematical input PA. No proof or axiom of this proposition is
declared here. Every result below takes it as an explicit argument. -/
def Statement : Prop :=
  ∀ B : BaseData, ∃ T : Thresholds B.m,
    ∀ w : Fin B.m → ℚ, AboveThresholds T w →
      ∃ D : ℕ, 0 < D ∧
        ∀ c : Fin B.K → Fin B.m → ℂ, CoordinatewiseDistinct c →
          ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
            Function.Surjective (packetMap B w c H)

/-- The centers required in the determinant method, still with arbitrary r. -/
def multipleCenters {m K : ℕ} (r : Fin m → ℂ) : Fin K → Fin m → ℂ :=
  fun j i => (j.val : ℂ) * r i

theorem multipleCenters_distinct {m K : ℕ} (r : Fin m → ℂ)
    (hr : ∀ i, r i ≠ 0) : CoordinatewiseDistinct (multipleCenters (K := K) r) := by
  intro i j k hjk
  have heq : (j.val : ℂ) = (k.val : ℂ) := mul_right_cancel₀ (hr i) hjk
  apply Fin.ext
  exact_mod_cast heq

/-- Specializing to multiples j*r preserves the center-independent modulus. -/
theorem progression_at_multiple_centers (hPA : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∃ D : ℕ, 0 < D ∧
          ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
            ∃ H0 : ℕ, ∀ H : ℕ, H0 ≤ H → D ∣ H →
              Function.Surjective
                (packetMap B w (multipleCenters (K := B.K) r) H) := by
  obtain ⟨T, hT⟩ := hPA B
  refine ⟨T, ?_⟩
  intro w hw
  obtain ⟨D, hD, hc⟩ := hT w hw
  refine ⟨D, hD, ?_⟩
  intro r hr
  exact hc (multipleCenters r) (multipleCenters_distinct r hr)

/-- A positive divisibility progression is cofinal in the natural numbers. -/
theorem exists_large_multiple (D H0 L : ℕ) (hD : 0 < D) :
    ∃ H : ℕ, L ≤ H ∧ H0 ≤ H ∧ D ∣ H := by
  refine ⟨D * (max H0 L + 1), ?_, ?_, dvd_mul_right D _⟩
  · exact (le_max_right H0 L).trans
      ((Nat.le_succ _).trans (Nat.le_mul_of_pos_left _ hD))
  · exact (le_max_left H0 L).trans
      ((Nat.le_succ _).trans (Nat.le_mul_of_pos_left _ hD))

/-- The usable cofinal consequence: all weights precede the complex centers. -/
theorem cofinal_packets_at_multiple_centers (hPA : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
          ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
            Function.Surjective
              (packetMap B w (multipleCenters (K := B.K) r) H) := by
  obtain ⟨T, hT⟩ := progression_at_multiple_centers hPA B
  refine ⟨T, ?_⟩
  intro w hw r hr L
  obtain ⟨D, hD, hc⟩ := hT w hw
  obtain ⟨H0, hH0⟩ := hc r hr
  obtain ⟨H, hL, hH, hdiv⟩ := exists_large_multiple D H0 L hD
  exact ⟨H, hL, hH0 H hH hdiv⟩

/-- PA produces the actual nonzero weighted polynomial determinants at
arbitrarily large H, after the proved formal-logarithm truncation bridge. -/
theorem cofinal_truncatedLog_minors (hPA : Statement) (B : BaseData) :
    ∃ T : Thresholds B.m,
      ∀ w : Fin B.m → ℚ, AboveThresholds T w →
        ∀ r : Fin B.m → ℂ, (∀ i, r i ≠ 0) →
          ∀ U : Fin B.m → ℕ,
            (∀ i, jetWeights B w i.succ ≤ (U i : ℚ) * jetWeights B w 0) →
            ∀ L : ℕ, ∃ H : ℕ, L ≤ H ∧
              ∃ selection :
                  PiExponent.InterpolationMatrix.Row B.K (B.v0 : ℝ) (B.theta : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ) →
                  PiExponent.InterpolationMatrix.Column (B.w0 : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ),
                Function.Injective selection ∧
                  ((PiExponent.InterpolationMatrix.truncatedLogMatrix B.K
                    (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ)
                    (fun i => (w i : ℝ)) (H : ℝ) r U).submatrix
                    id selection).det ≠ 0 := by
  obtain ⟨T, hT⟩ := cofinal_packets_at_multiple_centers hPA B
  refine ⟨T, ?_⟩
  intro w hw r hr U hU L
  obtain ⟨H, hLH, hpacket⟩ := hT w hw r hr L
  refine ⟨H, hLH, ?_⟩
  have hw0 : 0 < (B.w0 : ℝ) := by exact_mod_cast B.w0_pos
  have hwReal : ∀ i, 0 < (w i : ℝ) := by
    intro i
    exact_mod_cast hw.1 i
  have hdegree : ∀ P : WeightedPolynomials B w H,
      PiExponentApprox.HasWeightedDegreeLE
        (PiExponent.InterpolationMatrix.columnWeights (B.w0 : ℝ)
          (fun i => (w i : ℝ))) ((H : ℚ) : ℝ) P.val := by
    intro P
    simpa only [Rat.cast_natCast] using P.property
  have hminor := FormalLogBridge.exists_truncatedLog_minor_of_formalLog_packets
    B.K (B.w0 : ℝ) (B.v0 : ℝ) (B.theta : ℝ)
    (fun i => (w i : ℝ)) (H : ℚ) hw0 hwReal
    (jetWeights B w) (jetWeights_pos B w hw.1) (jetWeights_eq_rowWeights B w)
    r U hU (fun P : WeightedPolynomials B w H => P.val) hdegree hpacket
  have hcast : ((H : ℚ) : ℝ) = (H : ℝ) := by norm_cast
  rw [hcast] at hminor
  exact hminor

end
end QuadraticPi.SeparatedWeightPA


==> anc/lean/README.txt <==
LEMNISCATE PROOF SNAPSHOT -- lemniscate-v1-2026-10-16

Accompanies Gregory V. Chudnovsky, "The irrationality exponent of the
lemniscate period", mathematical edition October 10, 2026.

TARGET
  Omega = 2 * integral from 0 to 1 of 1/sqrt(1-t^4).
  QuadraticPi.irrationalityExponent_Omega_eq_two :
    QuadraticPi.irrationalityExponent QuadraticPi.Lemniscate.Omega = 2
The full type has no additional hypotheses. See also Omega_irrational,
Omega_eventual_rational_lower_bound, and the literal reduced-rational
supremum theorem Omega_approximation_supremum_eq_two.

CONTENTS
975 local mathematical modules: 147 in QuadraticPi/ and 828 in OAI/.
These are the complete local import closure of LemniscateEPA6Complete,
copied byte-for-byte from the verified project. They are accompanied by
the pinned Lake manifest/toolchain, audit, build logs, source manifest,
and a Linux/WSL compiler-concurrency scheduler. No compiler binaries,
.olean files, or dependency caches are supplied.

REPRODUCTION (run these commands from the directory containing this file)
Prerequisites: Linux or WSL, Python 3, git, network access, and elan
(https://github.com/leanprover/elan). Install the pinned toolchain:

  elan toolchain install leanprover/lean4:v4.34.1

Check the snapshot hashes before building:

  python3 scripts/verify_snapshot.py

Optional: obtain the pinned public dependency cache:

  python3 scripts/bounded_lake.py exe cache get

Build the complete target, then run the audit:

  python3 scripts/bounded_lake.py build QuadraticPi.LemniscateEPA6Complete
  python3 scripts/bounded_lake.py env lean validation/LemniscatePublicationAudit.lean

The wrapper executes the unchanged installed Lean 4.34.1 binary through
an admission scheduler, with at most two compiler processes and four
threads each. It creates .repro_runtime locally; that generated directory
is not part of the release. No research-specific filesystem shim is
required on an ordinary Lean installation. WSL is the supported route
for Windows users of this scheduler.

The underlying ordinary Lake commands are:
  lake build QuadraticPi.LemniscateEPA6Complete
  lake env lean validation/LemniscatePublicationAudit.lean
The publication default target is the same completion umbrella.
Do not run 'lake update' merely to reproduce this snapshot: retain the
exact dependency revisions recorded in lake-manifest.json.

WHAT WAS CHECKED ON OCTOBER 16
Both targets passed in the established pinned environment: endpoint
(5808 Lake jobs including cached jobs), complete umbrella (5814).
The new audit passed for 316 distinct declarations, including all 154
paper references and the retained completion-audit declarations.
Every printed axiom was in {propext, Classical.choice, Quot.sound};
the final endpoint has no mathematical hypotheses and no sorryAx.
The audit prints the actual period/exponent definitions as well.

The build used a compatible cache. No independent full rebuild from an
empty cache is claimed. The portable wrapper passed its version-launch
smoke test; its fresh full rebuild on a separate installation remains
a reader/release reproducibility check. This is not a claim of arXiv
acceptance or of an independent mathematical referee report.

EVIDENCE
  validation/PublicationEndpointBuild.log
  validation/PublicationCompleteBuild.log
  validation/LemniscatePublicationAudit.lean
  validation/PublicationAudit.log
  validation/VERIFICATION.json
  SOURCE-MANIFEST.json

LICENSE AND PROVENANCE
See SOURCE-NOTICE.txt and LICENSE-OAI-APACHE-2.0.txt.
The author's license for original additions is not elected by this
prototype. Retain existing upstream terms when publishing.


==> anc/lean/SOURCE-MANIFEST.json <==
{
  "release": "lemniscate-v1-2026-10-16",
  "hash_algorithm": "SHA256",
  "paths_relative_to": "directory containing this manifest",
  "excluded": [
    "SOURCE-MANIFEST.json",
    ".repro_runtime/",
    ".lake/",
    "generated build files"
  ],
  "local_mathematical_modules": 975,
  "files": [
    {
      "path": "LICENSE-OAI-APACHE-2.0.txt",
      "bytes": 9132,
      "sha256": "55b2dfa57c139e453d0ef31dc22377f020f6bc9a235dab8cd46a0c34a3bff816"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AdmissibleBlowupGeometry.lean",
      "bytes": 8713,
      "sha256": "0d27b0c2c906bd0f25eb46f6d94144976579b126f8f93106ec065007ab12c2d5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AffineBlowupUniversal.lean",
      "bytes": 3483,
      "sha256": "940fe08696b83eda8c21d44eafd0d51ef108d30af9f621424c3882321f2951c5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AffineFunctionFieldCompatibility.lean",
      "bytes": 5691,
      "sha256": "22b216a01377ba5234428109c8dd67c8b60e72fe0056abbfabef3339ebe320db"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AffineReesCanonicalRecovery.lean",
      "bytes": 1377,
      "sha256": "68ba9b05df0e23720bd8d1b1560c05e452ffe89682bcd3f90632222e121f5ed3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleAllPowersGeneration.lean",
      "bytes": 2725,
      "sha256": "21b641fc6c6dd193bc749a385b4a778c9adf72665d3660af45e60e875df46984"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleCommonDegree.lean",
      "bytes": 2802,
      "sha256": "8a1e41d15604036fd61fba41e8a59f284baaef69eac06354d3eb691f494251e0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleCurveDegreePositive.lean",
      "bytes": 7006,
      "sha256": "1d4683e66a2257133e22269f01f0e3445a560ce553d6093dfa40c55a6945e65b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimension.lean",
      "bytes": 4516,
      "sha256": "afe8932dafc51bffcb18f37316d9eee712057273e808cd9e408d23735e16b45e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleDivisorDimensionBase.lean",
      "bytes": 3710,
      "sha256": "b599b3458e043d9cadccc6bafc740d9b4629fd7397e2d131b5d7d8f07c109d86"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleFiniteProjectiveEmbedding.lean",
      "bytes": 2254,
      "sha256": "344349801bb6e4bfa7f4b216931782a0849ebe023563254ded00657d4bea3eec"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleFromCover.lean",
      "bytes": 2955,
      "sha256": "70bf03acb532c46203443ecba8be22f4caa091b4290066827d0eb7f4155f3b49"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleGeneratedTensor.lean",
      "bytes": 4065,
      "sha256": "c7c4d84e68310b9aa5af59aad94ab299d932bac26d41b55df0d9bcb226f5dc46"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleGlobalGeneration.lean",
      "bytes": 6855,
      "sha256": "60fdcb328066be2f2c1da45e7a9a55e880a15e767efbdf41681e2512e0e1a507"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleIso.lean",
      "bytes": 1116,
      "sha256": "a408141a37a41312ca56bb8fe893ab5c105dff530b31aa1f0edcbb6f97d21372"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmplePositiveTwist.lean",
      "bytes": 3412,
      "sha256": "312316769e3aad995eecccb4fbe7a67d336e1e557320ad2ab2a6d10daab45760"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleProjectiveSections.lean",
      "bytes": 7252,
      "sha256": "08cf13aa1e3130eade2fe3c487dd24e8c34437d6bcae9c01f6627d7fd47348b6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeAlgebra.lean",
      "bytes": 4728,
      "sha256": "18fb01622d6b459bace5f72f0cf428c7a20e72e659b2d41a2c27ba9c40862fbf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleSlopeTopology.lean",
      "bytes": 3158,
      "sha256": "31aa57b45b6d1e843830b2a103739179ba8b2ca55d6f5830344d13385065f0e1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/AmpleThresholdPolynomial.lean",
      "bytes": 4966,
      "sha256": "63d17a9a8e3854bbd40b4bb42d2f07526860b7e332b103e229643d22ce23e195"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupAffineSections.lean",
      "bytes": 1150,
      "sha256": "346db389ddf9d707ead0f4f219ee0911b7f49cee9097d13420be318ebb422359"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupAmpleTwist.lean",
      "bytes": 4006,
      "sha256": "1a55009cf0dfd755220c17396a342eb00b74ea112390543504d40f6c043a4354"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupComplement.lean",
      "bytes": 1597,
      "sha256": "512a011cba00d18439b57422b8f19fddf9765d97f38c365f76cdbb3496ebb590"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupCurveMargin.lean",
      "bytes": 8620,
      "sha256": "461e0271bef8365ac5cd2ca7fbba8c88fe81c2908abc6e2006b0ac4481334dd0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupIdeal.lean",
      "bytes": 13845,
      "sha256": "de28397ac04d79b806e967fb6c3b40d4954eaa2c5d12bfd881f040faf820fdbf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetReesReduction.lean",
      "bytes": 2012,
      "sha256": "0794e6d1c3eb29ce7b29cc77aefc8dd7401a31a3fe3bbeb5270dac5533735326"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivity.lean",
      "bytes": 3700,
      "sha256": "11c7c8b46f89de06628dfa16dff4fee8b42fb58f1401ade4a922b8cd16d58d09"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupJetSurjectivityComplete.lean",
      "bytes": 960,
      "sha256": "2c7870c1b908dbaa7852b9b9c84cceefb901d2201bfc3503553fc72a712212ab"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupPresentationRestriction.lean",
      "bytes": 1900,
      "sha256": "74e8a1b234b10823aa185da2d68487e02a15f603ef593e5ae01962916cf205c0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupProperIntegral.lean",
      "bytes": 11318,
      "sha256": "abfdf7009bc4dcd03be8ce970c6c053c0af92439e73c19d246ac38e5264ddf7e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupSchemeExt.lean",
      "bytes": 4595,
      "sha256": "18609d2940b4030e3e20277d8b8f61ca5cb5f4a4ff94989f23f0a9f8a1919a29"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/BlowupUniversalBaseChange.lean",
      "bytes": 4776,
      "sha256": "658f7e76b4574d56fe7c59bf8a4f584dc6a21d550e7a37e84db47f16ae5c258e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleBaseChange.lean",
      "bytes": 1890,
      "sha256": "6020cad551ddbe98fa0ef23e63e99e06b57b8b6d60cdd85de2e5ad84e4d5b882"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ClosedAmpleRestriction.lean",
      "bytes": 2993,
      "sha256": "c2c860607d5a68ea66b4c7e479f8c0f45ca523bc906520ed665feda440be0254"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/CoherentAffineFinite.lean",
      "bytes": 15763,
      "sha256": "2fe4637d7faf52d36fa0fdbccaf6de67ac799f5058ca2ffe6fff16d63de01ec2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescent.lean",
      "bytes": 3120,
      "sha256": "7a55d4788fe7c1dc9156eedef5ec6a2ea2ef33edce7415a96f39aa44cd453470"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentCover.lean",
      "bytes": 4226,
      "sha256": "42466522c9f0f90e38492d8b994c60fbdbdca6d7d50992911525cb072fb368e5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentIdeal.lean",
      "bytes": 1960,
      "sha256": "ff7b6029776d757f2bd30716bf66a3cb018b925486a2a0582ff891edb520a7df"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentLocal.lean",
      "bytes": 1753,
      "sha256": "f44b7986f3ff4ff8e55efd4397513a8b82c6a97d2d7cdccd07e55e0914df8304"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ComponentAmpleDescentSupported.lean",
      "bytes": 1946,
      "sha256": "c6b7f2821d3d072a75d042f154f09bf323fbb8b294831f37fabd9081c0d6db6e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImage.lean",
      "bytes": 5156,
      "sha256": "7269b067f91367d65e575ec75fd3f699c4dcc2a77311d7cc7c93c7c44688fb7f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/CurveBlowupImageBase.lean",
      "bytes": 3951,
      "sha256": "9e122fc84bcadfc0af23bb714afb253dac27d7429f582b817af42263d300abd3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/CurveNormalizationPolarization.lean",
      "bytes": 3335,
      "sha256": "82b1425d87c60f06f2ee6801d753479e6a917e10d0a8ad2748b44e34c2f8bf17"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChart.lean",
      "bytes": 5702,
      "sha256": "3f77b180c7d93ce48893ef769dd3e8764d6b6830a953e1c46f5cc11935a0c196"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalAffineChartRestriction.lean",
      "bytes": 7457,
      "sha256": "9eb092d5be19a34f05daa8539d69c391d2e9c03c69749446e5c27234f6b89abb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalChartPullbackValue.lean",
      "bytes": 2367,
      "sha256": "8ba93f1f51e3827a591f4d135ba2567547002d0ec00d634289f57b01b1d9cc00"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalCurveDegree.lean",
      "bytes": 26441,
      "sha256": "78a078dd2560f82d566ed0350355823600c2b0b50f4f5509332f3712c7b46eda"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerPresentation.lean",
      "bytes": 3783,
      "sha256": "b3ee22fe0646f03209f13b4ddc9849490ceb42c443ec2637edba43437f6444eb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalPowerSections.lean",
      "bytes": 6569,
      "sha256": "c0f95b8578636b9e04fadd1cb3499b365245b9c33e9610323e032ae418e79129"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryMap.lean",
      "bytes": 2435,
      "sha256": "c6b37359f4c1d0ce69e171616dbbef765ca2f8ae82b7ab501eda4ffb1e776eba"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRecoveryTwist.lean",
      "bytes": 1483,
      "sha256": "b75fc8537cb5b8f918d80913b2b0f7af1438b5efc13782dff04f714ea69d0bad"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedOpaque.lean",
      "bytes": 1854,
      "sha256": "10a2d7904ed48890e278a172eb65965f3a0b6720db2167dd4307b26746a66dd2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedTypes.lean",
      "bytes": 1825,
      "sha256": "17a02cb1e794dccecc74111cbfc3b2125750270d7650ecb89581ad97c675f963"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalRepresentedValue.lean",
      "bytes": 1203,
      "sha256": "53345c650265ed816fd6edf5dd296741cfbedca5656f311f4a5909415e116b4d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedRestriction.lean",
      "bytes": 1991,
      "sha256": "de43f2a48be29d5598fb297e1d7a58eaadcb6466b8b21f59f63a06aa65869429"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransport.lean",
      "bytes": 1527,
      "sha256": "d4c80f9e314aeade927a027110f1928fd85dac9a9f449a8fb8f9e7c9e5a8bd34"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ExceptionalTypedTransportNaturality.lean",
      "bytes": 1368,
      "sha256": "57751d2d26dabc322b7787a463b71eeb8501aa1647c674a06a765e3ea26c969a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/FiniteAffineFrames.lean",
      "bytes": 1140,
      "sha256": "2a73fd86e0483237d78610fe1be3a2f15c86d3a9f23b13e95b252332765b318b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/FinitePullbackAmple.lean",
      "bytes": 1742,
      "sha256": "29517d5c963dd3aa258151d32ad9789c2eee0da360205860ad08684aff1daae5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/FiniteReesComparison.lean",
      "bytes": 3272,
      "sha256": "30945d35930d4fd3c615974189b9b2b98fb580b6a235cd2ae7ec8fe276e199cc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupAffineSquare.lean",
      "bytes": 2172,
      "sha256": "ff070d4fc659fbab8fe3ca2ac1cd4535d44cd608aaa8dc5318d158bd400adf5f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupGluing.lean",
      "bytes": 10370,
      "sha256": "17cb6f0fd203b5facdcd6da1a1a852183ecea16a490b79613236dec6eafba97e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupJetSurjectivity.lean",
      "bytes": 1879,
      "sha256": "0c0ad52283becb38a06d5cb1fc3c1f9086eaa626112a21ececbcd784aa84139b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalBlowupRestriction.lean",
      "bytes": 1654,
      "sha256": "4056ca99cf0fe2482a0d96bf5ebfcd19695eaf7c4351c547bda56cb2810bcbe2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalExceptionalComparison.lean",
      "bytes": 4355,
      "sha256": "aad00ba514aecc7a744b58d5899652b4e97df667117d2574385bf9538d528f95"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalReesCanonicalRecovery.lean",
      "bytes": 1237,
      "sha256": "ab7c29998079326f7ebc0fc6d63f585fcb3614bb53a7492a52917b929e311947"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/GlobalReesRecoveryComparison.lean",
      "bytes": 4431,
      "sha256": "dc1bbe3ccf0c93f0ec8117e58748614068eca8197f7e610b895e726125fcffa5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/IntegralComponentAmple.lean",
      "bytes": 1678,
      "sha256": "142fdb8dc6f59829e191c42e638d2737864382dc237ca3cfbb273d1726a85518"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/LineAmpleOperations.lean",
      "bytes": 3188,
      "sha256": "56485f43cd3d99fef3d0a3d421af0af20e01675563742e62c313250c2380f80b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/LocalHomogeneousDegrees.lean",
      "bytes": 1681,
      "sha256": "1f52d2f9a850abe230fb6dc8ab81b82cbadb54b32612ecc1755edca9f6f04e7f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiAmpleFromSections.lean",
      "bytes": 4452,
      "sha256": "8fbf06ee866b306c375fe6dd433aff2737d2650e07374f80b3428859bd35a212"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiBasepointFree.lean",
      "bytes": 4117,
      "sha256": "08424ad225ec29b4470415975e70b24a6ef30e9301b7891293d76221286d57c5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiCartier.lean",
      "bytes": 4606,
      "sha256": "b3dcadd0139346bcfd1568805e6462bb5013373a6f12c3551707f65c50bc3451"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiDivisorAmple.lean",
      "bytes": 3486,
      "sha256": "02080aa36b3ff620f1b22c746e864022ab5e4243c09b92cd7e06a893498e00c9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiEffectivity.lean",
      "bytes": 4875,
      "sha256": "4cc667a5cd23ef09bd6981eb6633dbdcb47a786e7f6e7b08a2abcdbb771e9e2d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiInductionStep.lean",
      "bytes": 3751,
      "sha256": "e48c0fd87ff4b032b63260fcd9ffb563807e07628deb266595bec45c9bc4c169"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiSectionLifting.lean",
      "bytes": 3330,
      "sha256": "1ce19a59fde0d6aae99ec6cfa001540b1ae1e861edf6cba48ed235eb476e408f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NakaiStationarity.lean",
      "bytes": 4442,
      "sha256": "7477d3dddb4d6e7cf74832ac2df73bf1d00d1a7e5ec82b999e535abc51bab71b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NefAmple.lean",
      "bytes": 5185,
      "sha256": "a1537a03ec8852f3f55779579b01e887236f5633d3c0eebcec6c53a7f803963a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NilpotentAmpleDescent.lean",
      "bytes": 4133,
      "sha256": "2f4ff9c14e4c963fd9888f8f1f133be6f5f4f959670201711b21515b87ec283a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NoetherianAmpleProjectiveSections.lean",
      "bytes": 5426,
      "sha256": "a374b3f47540777a87a62f75ca15178c7326497c60fe3df84b51bc3c06dfa44c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NumericalAmpleness.lean",
      "bytes": 3432,
      "sha256": "7a39f24a8bd10a4d5f65e495b91986364a0e4aa06faa3d52f31dcd1ca88bd927"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/NumericalAmplenessTheorem.lean",
      "bytes": 3812,
      "sha256": "9791e31f80174ec0e88fc4050fd5b9e8bf4e304189f662a7e882235793274e5f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ProjectiveO1Ample.lean",
      "bytes": 822,
      "sha256": "810684f4848bf7f6110b56dc7f300986cc714ba05f9b33d9122f92d2e85ac786"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ProperAmpleFiniteDimension.lean",
      "bytes": 2997,
      "sha256": "55a622dd7422639da2ed750352e5f6899c5164450882478cb20ad976016912ee"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReducedComponentAmple.lean",
      "bytes": 4656,
      "sha256": "1d211aadd31163499086e13d1ddb67d8ed5725a33e8e73fc27555b9e8e6aca4e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesExceptional.lean",
      "bytes": 6079,
      "sha256": "3b32dd1679e3a088cc9278f063dfad9141fa8f6dc50414756e170773a3fe9e56"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesExceptionalSheaf.lean",
      "bytes": 369,
      "sha256": "28b644ae8b0efe249cd22fd333b4e22e0bc1ed54025cb2922515aa925a6aee7b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesFiniteCover.lean",
      "bytes": 2398,
      "sha256": "9f6836920b1afc2864467653a947765f145443fb17fc4c0f0bbb976753e61d7f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedChart.lean",
      "bytes": 2856,
      "sha256": "13850c3f96e226c369d41cefd00aa484117a674d7784fb6ee1e15f102e736c5a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedFrames.lean",
      "bytes": 1417,
      "sha256": "839d65fa83bc37ec6e5d00b6e3987fb9e94e5af1ede04f632b272910bdcbebc5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPower.lean",
      "bytes": 3387,
      "sha256": "965f97f4a1f780f224ba5ba6b7219c6e38ac049a46144bedda5b611b08052054"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedPowerRestriction.lean",
      "bytes": 1520,
      "sha256": "7603d483c8951fbb61a79c1092ef6f515fcfa8f9685761a9743ba38732df747a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesFixedRestriction.lean",
      "bytes": 2590,
      "sha256": "eaabd9e0c8a58da1f5caa316b46df955d302ba28493664c5ea86369ca08bee95"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesGradedModule.lean",
      "bytes": 3089,
      "sha256": "1f5e0874e45b142db7633563a8b1774bce27a870cb5970a62ec59cabd1b4ca3c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedChart.lean",
      "bytes": 7656,
      "sha256": "d598fa2a2a9a38250ccae7ca0a87bcb003d46b5076155ee1cbc42cef4f14e4e8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesLocalizedIntersections.lean",
      "bytes": 8685,
      "sha256": "7c1a685e32d8da74064f5c6f77e3190e2921462613093a46c024705e5c417ba4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesPolynomialPresentation.lean",
      "bytes": 5252,
      "sha256": "501794a0e6ce465d1e83fe7ba416758c1a288246e745b7ac0b2fe7bd382a08df"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesPrincipalLift.lean",
      "bytes": 8122,
      "sha256": "2715f715e9a85c1efad52e9bb2dd94a77627f222f37389512f54cf7ece4dc257"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductAugmentation.lean",
      "bytes": 2740,
      "sha256": "37e7229fef023b84d206168949ed845c4da6f64b22587ceb819ffcfe54be03aa"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductChart.lean",
      "bytes": 7484,
      "sha256": "537eb4294d0de07ce98cb461ebda70fb393922fa1bdbbb529668af54d1f6e7e0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductFrames.lean",
      "bytes": 1584,
      "sha256": "0596cba3094380cb0a45d78f5610f6cfa1736e9454e4fb4aa38867fc62b27734"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductPower.lean",
      "bytes": 7144,
      "sha256": "d63eb8ce2238a536ebf23f35fc066a3b747b1d179d25e1ce22342c51bd7d1047"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductRestriction.lean",
      "bytes": 6246,
      "sha256": "8c1903cd7e64d7900f66e4169f70366cea52f2bf0a6ef556cd69a5a7bfc0d59a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeChart.lean",
      "bytes": 4175,
      "sha256": "34f2e99e81b4d0a6d2fda6d1c83f3b4ffa0cf3c7384068bf77c1e0a0ebccfd20"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesProductSchemeRestriction.lean",
      "bytes": 1120,
      "sha256": "b11dede7bbfdf3629f79d3b583e6d8b47f0059af03b87597bfa14cca143d66f6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesPushdown.lean",
      "bytes": 18430,
      "sha256": "2cf30bc1af83b4e02dba06ad78169fc2c944475bd6406408cadf683f7a9de731"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesRelativeSections.lean",
      "bytes": 8027,
      "sha256": "5c3be1aacff53dfad2c87f16da2b757123ab954fba65b3224916d35b3592fa10"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesSectionInclusion.lean",
      "bytes": 6232,
      "sha256": "c43248d4b168d4966902f863f69eae5a95f909259e7cabc6c6f207695ede44bc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesSheafCanonicalValue.lean",
      "bytes": 2397,
      "sha256": "f164fe9763b3c8905996b69adec4f91d18f7e381b261b970c4b1cbe3e967126e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ReesUniversalUniqueness.lean",
      "bytes": 10820,
      "sha256": "0bf6bb452043462498a35775e223a913afce1520a424415fa49f53c56cdb7546"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/RelativeAffineSectionAmple.lean",
      "bytes": 2629,
      "sha256": "1b28e08e569a2a4b8b48ea6af23bf8f10e9a2444e3052c1a50145aca2e826aa5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/WeightedProjectiveAmple.lean",
      "bytes": 766,
      "sha256": "23f79f12b7c35be8d78c2fe805ddde1fdc5b7168fa3fd03d884c0fd5fe104a14"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Ampleness/ZeroDimensionalAmple.lean",
      "bytes": 2106,
      "sha256": "df39b7b93d7efdabb1a2193922191999214dd5a3e8accdf73f7199846a6f5c0c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/AlgebraicLogarithmicObstruction.lean",
      "bytes": 6025,
      "sha256": "4d8c1f9c2c881e6857516700c736132809164d07cc7caba9fc2ca165a3ebf603"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/AnalyticCollision.lean",
      "bytes": 8204,
      "sha256": "c0c2d4209b1bb5818c66674947aed977edc9f59aae05c11e00e189a23c4794a8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/AnalyticDeterminantCollision.lean",
      "bytes": 4272,
      "sha256": "a7eaa791c170f8355f2880f7c1d1ec5f2f45a169a804269536f38255bde8843a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/AnalyticRowSeries.lean",
      "bytes": 4057,
      "sha256": "bcb2184cdeca910da377ad7fb6e2cc26564ba9374e7edf9741e0bb12312ac965"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/Collision.lean",
      "bytes": 3028,
      "sha256": "6316b0e1a0ad3b690c8523b3f27c1a5d6e553617d003d1472d219df0a229f4c1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/CollisionCombinatorics.lean",
      "bytes": 7247,
      "sha256": "7eab47a9fb54ad4676f480270d2c98234f4feafe07c1b3742a4377413f7febb2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/CollisionExponential.lean",
      "bytes": 4225,
      "sha256": "7b9aec17c5efcbaaee67323074b9a59040a9f936e459f44cc3fd786c8af3632b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/CollisionGeometricSum.lean",
      "bytes": 2896,
      "sha256": "faff8f2aa7bd52d3952b6987462da5bac3a488242bc8ca54026d66110949c0e3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/CollisionLimit.lean",
      "bytes": 3067,
      "sha256": "081d926bd2f99e6037018c26d67e5a057cdb8da73b42e29381eaf1960aae1b06"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/CollisionOccupancy.lean",
      "bytes": 2499,
      "sha256": "29a69008e7f805bdfa74258511cd1f0d36be1e57a44e393cd366dc90686e1bab"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/ColonSeriesTelescope.lean",
      "bytes": 3861,
      "sha256": "490bf041e2fcb64684987855ea36d75461d71b8fb0e5cf2e4fb49f7c7105737b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/DeterminantAnalyticBound.lean",
      "bytes": 6993,
      "sha256": "609c1cc3b024cd9c552cbd6d06dd03e139ef30e2d3afa82ff0c430458f74cede"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/DimensionLimits.lean",
      "bytes": 1118,
      "sha256": "57bd77d4eeaa3bcbf7d18a52124adc24e5339c87037bc90154c1cb5de177b9cf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/FiniteDeterminantCollision.lean",
      "bytes": 5457,
      "sha256": "db7fa5be5027377fbc31629ef934630e3ffe8eb4b1bb2128a791befadcdacf4d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/FormalLogTailOrder.lean",
      "bytes": 2605,
      "sha256": "e6b94a4fc928a0760a0dc7e0ce19017331d0a9dcf6d935ee116aa4ad17597d1d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/FormalLogTruncation.lean",
      "bytes": 18207,
      "sha256": "7eb9e1776b00b6a60189001048a09eaa72315243438fa8613586dc41642ad55e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/HilbertSeries.lean",
      "bytes": 1556,
      "sha256": "f94c8c408e35631f7c6feb44acddd8e2cd72d20e2edc00b1f2926fdca77e57fb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/LogTailAnalytic.lean",
      "bytes": 10928,
      "sha256": "20c5bd2472137f43fd0f9d37acc202aa5a885a6712d0a1d0082144e5684c2fb2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/LogarithmicContactIdeal.lean",
      "bytes": 6699,
      "sha256": "94c87762f8f9c6a2539ba4504e8b97d3f2cee50a5ffaf3cd2f89ddb3e4ede112"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/LogarithmicObstruction.lean",
      "bytes": 8516,
      "sha256": "725218c3bf14035b0a0948cd8a2cb37946bee0b5b837d12548e7e7938dfc3343"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/PeriodAnalytic.lean",
      "bytes": 8195,
      "sha256": "2e345fd6b467c700c736cbd64523ef354486f0c35c0e890b64f651a2169a194f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Analysis/RegularSequenceSeries.lean",
      "bytes": 3291,
      "sha256": "b980381260ae7261c4d00de4e46c9afffe11f77f05adf7e28f3ff3e53860b7a1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/AddEquivSignedSum.lean",
      "bytes": 868,
      "sha256": "2b0c6c2d8131c89d7793946155d83ec1956abedf0609744b72b7d1270560939d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/AdditiveKernelTransport.lean",
      "bytes": 1722,
      "sha256": "0f396823d826c19c8cf9db77431d503fc1fef9100535f27d35b415b803176e52"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/AdmissibleParameters.lean",
      "bytes": 13876,
      "sha256": "ae810661d00d7b584c33c56862cc6cd7a4cd4d5dcbc200bd35dfae2966e6f88a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/AffineClosedAnnihilatedDescent.lean",
      "bytes": 5631,
      "sha256": "e2a3075c942daaee052cfceaf774e45369963f2b3783ca2df99833a290aee33e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/AffineThickeningCriterion.lean",
      "bytes": 2611,
      "sha256": "b64a34364894501a3ec6c57b11bd6f638c7492ced965da37ead51d0913873bf1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ApproximationCenters.lean",
      "bytes": 3406,
      "sha256": "ae0571b55edeb5be141a62a99c77ef6ec3c25888c3975a49f06a4a4bfac0b3e3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ApproximationSelection.lean",
      "bytes": 1274,
      "sha256": "1242cfcc7c12814b08dfb27544551d06967023c6130d701fd8a1c3fb90f0a640"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/Arithmetic.lean",
      "bytes": 15380,
      "sha256": "817e15508877f81678541584469c1c52dc6004ca6abc8c2ea57ae89767f20e0a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CanonicalAffineRecovery.lean",
      "bytes": 3606,
      "sha256": "05c8933327b569a34b5a6c4b066c0e8c26f8a207f5c207f72f0c1d4d5bff401a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedAnnihilatedDescent.lean",
      "bytes": 4412,
      "sha256": "b35570fa5fa284604e5352ce106e14118be0a0c7376e319f6b0a92ed16a8aa31"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionModules.lean",
      "bytes": 5698,
      "sha256": "8055cca5ba0e2b6a3b8c61acc8cae386d3bacc8766d2f0f49339f71d422b7835"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedImmersionSerreTransfer.lean",
      "bytes": 4294,
      "sha256": "7bc3a61d40bf2a31f13338fb894ee57725993671f9681a7dbf34de51bcfe160c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedPowerSectionLifting.lean",
      "bytes": 2549,
      "sha256": "8a8d7a2d649fe4de746686c0ea24d0155be282ec216530b1d86eae1eea003836"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnit.lean",
      "bytes": 6345,
      "sha256": "f65a96cc21ab88a5cccc1de366e07def9487f98c8fd9ccf378fa07d7790bd833"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedPullbackUnitRestriction.lean",
      "bytes": 2898,
      "sha256": "28c93a96a567e7a5ff89d17cac996e3b7ad49a0ab1ae005a4b1e32b60762efa3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardAffine.lean",
      "bytes": 4676,
      "sha256": "a4db2e87298dee58af9008a0356b5a71302090a85de18fb2983be07850dceb39"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardCoherent.lean",
      "bytes": 4812,
      "sha256": "569c673ac08cff648d6472de13a52b306adc167e7e566dbdf4e507591e4063bb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedPushforwardLinear.lean",
      "bytes": 6146,
      "sha256": "843ab1b252f5a109e45769de80365229163097e969bda932416bed080e7612d0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedRestrictionTensor.lean",
      "bytes": 12275,
      "sha256": "1824ed26f3b4deea625fad5ed86d4a409d7e625e383659ca04115328afc95800"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedSectionLifting.lean",
      "bytes": 1404,
      "sha256": "3460afe1edea4650d291966c89623182072fc9717955c9a7946f8ea51fd5b10c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedSupportedSerre.lean",
      "bytes": 2425,
      "sha256": "e15c89dc6562d77c7ac18ecfe43dd30fd339e33197d7131f3a90e83c05e06092"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedThickeningSections.lean",
      "bytes": 2592,
      "sha256": "5975e1f6ed43a00036679711e936832d2539fb2aa68ffc565ba95ecd72fb95fd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ClosedUnitKernel.lean",
      "bytes": 3471,
      "sha256": "5db44583f7cad6562bae6b6d73520908b42bc107a34b17687d085479c2dd2759"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CocycleTensor.lean",
      "bytes": 9365,
      "sha256": "18efbf93bef0aaa77cf63135d0dcb55f374c7b6dc8e793ee189622d47849996c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CocycleTensorIso.lean",
      "bytes": 3402,
      "sha256": "10cefb653c2338678a146b2b203b93e9cc68b21cd05a13ac412e56ebff69196a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CoherentCokernels.lean",
      "bytes": 4983,
      "sha256": "bc912f42e241154f11c0f7d7b1b4bcf4e46e923de406024a1eeb3bb40edcdd27"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CoherentTwistPresentation.lean",
      "bytes": 21142,
      "sha256": "ce45e3ae96da0409eb64778e15d5a7c5152db1aa11d9bfab76f88b397db4c52d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/Comparison.lean",
      "bytes": 2433,
      "sha256": "df6881f91c8f685b04e85d1eb2c0a37eacb1742113c3c95d278815482f384d84"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CompositePullbackFrame.lean",
      "bytes": 4475,
      "sha256": "810eb34c434c1cbb00f9147829b6e4d7126838c44d829bb70e9293af8ba17b4f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ConstantPullbackDegree.lean",
      "bytes": 3128,
      "sha256": "b02a42891625547107702a75ff0ba9f53ddf60d6ab3655f035fccdc9f3807d47"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CoordinateFrameIdentification.lean",
      "bytes": 1773,
      "sha256": "ba1941a966c8c155ed9dc52f35ede9c2679dd601b877c0a08d9aa08ede44eec6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/CoordinateSliceComparison.lean",
      "bytes": 9232,
      "sha256": "1a40efdf8657059aab3cf72e93749eb544098fe5ab0c645aac0460fd1ca4773b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FibreNormalRigidity.lean",
      "bytes": 3552,
      "sha256": "cb4cfd57a21808245fa210e68fd8a17aea729cf484704a655dd1a3a05147c1d1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FibreWeightSeparation.lean",
      "bytes": 1176,
      "sha256": "779b38a00cf27d7bff5b660a82c86039dfc278a0c21c0d5caba7277cb60129ce"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FormalMatrixBridge.lean",
      "bytes": 5178,
      "sha256": "ec7d672691bf4144dae87bd3a027948a7286fa0c0c69da425d360752a08b90fa"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FormalMatrixSurjectivity.lean",
      "bytes": 3774,
      "sha256": "2cde478a58b6f790d00946d08eb52d45c09f6b7b4d9f972f734698fae3c0ac17"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FrameEquationFamily.lean",
      "bytes": 5145,
      "sha256": "dc500e8d15e3b2e08c8754a74f472bf11f8fd571aa3a8ab68cec2644d51b8b35"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FrameResidueDirections.lean",
      "bytes": 980,
      "sha256": "8467c148d08442884ca2d0abaa58cf2e10646c3d005085f12b2534fb58bf3448"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FrameSections.lean",
      "bytes": 6783,
      "sha256": "84a87f565d27f71d43955ac06b9ed21f1d0a434e00e653e19b6f8715ef0acf95"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FrameSubopens.lean",
      "bytes": 1984,
      "sha256": "b7de160851ba423eee1d99ce6c552e67bad116885b3ecd10b42522c0238d46b8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FrameSubopensCoherence.lean",
      "bytes": 3543,
      "sha256": "afb0a7a3891b5689e65f739999d3b25c79095d56a32b4881746dcd8cf0c91ad1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FrameTensorPowers.lean",
      "bytes": 6868,
      "sha256": "a95019d4fe97ef9fcc2ad4183ae1be402dddda000df5c7fbbb798801fc9257fb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FramedPullback.lean",
      "bytes": 5319,
      "sha256": "7fec52d3600fbcd01a993ae538d62e4220b3a2355a17e0dfcc84081fd9286b2e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/FullSupportNilpotence.lean",
      "bytes": 2736,
      "sha256": "45dd5cd0d7dad0c88a10ed1f413b70b516f47dddba95608eea2eb2bbb0cedea6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/GeneratorsSectionCover.lean",
      "bytes": 7887,
      "sha256": "e30dd0adaf16bda7b447ac18f19653917bf557a3bc1e12da84bae1740f4a91a3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/GenericFibreRigidity.lean",
      "bytes": 4595,
      "sha256": "765e527475760d8146da52ba36868de5eec07c24caa90480376fd83e6abe6945"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/GenericNormalRigidity.lean",
      "bytes": 2846,
      "sha256": "f5b5167dfd40369a00b464b7899c46dddf39a18ad59696e3519085afecf628d9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/GlobalClosedAnnihilatedDescent.lean",
      "bytes": 2394,
      "sha256": "e1cfe7ca03552ded1b58164101953e483c8075f7e5cf5bd2030159237627674a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/GlobalSectionClearing.lean",
      "bytes": 24583,
      "sha256": "3a7c04e7f6658f28a1f9370b5c7e031b67df321de2978fd7530275a932503843"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/GlueGlobalGenerators.lean",
      "bytes": 3076,
      "sha256": "19da1699da242c17d8459264be7d121d5177ed702f01b9fd545451c294b64748"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/IntegralLineSections.lean",
      "bytes": 10498,
      "sha256": "145a438d2547bf8cb60330ba30c625cfb0ba1d460cedc1d69b8fb98873957e36"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/InterpolationMatrix.lean",
      "bytes": 8807,
      "sha256": "9ca02a51ee8df9664c1b9bf994380d094ae49815c93ffd33529b5972d13b8c69"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/InverseDualRestriction.lean",
      "bytes": 2949,
      "sha256": "4bd44ade147c01b84ea6634ecd8c9e73fe627a3dfbb3836bef9c116a3a90f66b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/InverseFrameRestriction.lean",
      "bytes": 5385,
      "sha256": "64b5d669bb823cb647743026c14cf26885f7506d1344b532f8bfb2ce5c565124"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/InverseFrames.lean",
      "bytes": 8049,
      "sha256": "06707502baf3dfed32bfbef76b6c141481e11c7680817f828eea2c746b67a58a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/LineClosedUnit.lean",
      "bytes": 3284,
      "sha256": "cf15d4a1d5cb588c372d59b1a963a8d3ea4fa95fe4b4db05676ce9f6bd777b9e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/LinePowerLaws.lean",
      "bytes": 9888,
      "sha256": "eee571838830c510d854b2d1d038df77e1d3173216c7a2c29d845b575522a4f8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/LinePullback.lean",
      "bytes": 2452,
      "sha256": "fee50ab5f48fd393ad7d975ef9b324943dfa2c0e7ae1eb6857047df3f85bb0d0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/LinePullbackPowers.lean",
      "bytes": 11848,
      "sha256": "f6711d697d192ec52a96f725e144189757662e6ff4acfd49065f3ec06bfafecb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MatrixArithmetic.lean",
      "bytes": 22035,
      "sha256": "2a3e4d4bb77fdfca3fd525d6c5eb143add0e7e017b3b064d2df7f8cbd3db5f2a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MatrixCounting.lean",
      "bytes": 6587,
      "sha256": "2d1177d49399a6bd5f6f0dbef1a5d981c0e3228f72f39bc95d4303683a4b333a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MatrixTranslation.lean",
      "bytes": 12067,
      "sha256": "1496247d0c1f66f9784100de840f5ef5fc6bc8a127eb4b7a07340785b024415d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MatrixTranslationBounds.lean",
      "bytes": 8400,
      "sha256": "f96a30c86ea5a7030f610f196826d8a895440b1619c85ee2e0355b799eb40dfe"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MixedFrameExtension.lean",
      "bytes": 3055,
      "sha256": "3281ebe1d0b9a0aba3d80a1b09cf50cc8b74cca986f2ede92df4c974af0a8454"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MixedSectionExtension.lean",
      "bytes": 8340,
      "sha256": "30534f6ab576d3e330c218fc5158269e856e5a85e9d5ea1ebba2b50cb1c03daa"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/MixedSectionOpenExtension.lean",
      "bytes": 2151,
      "sha256": "d8714925b07d1b2f88c40724f8bfa08270909a53a0b58c690077dd7087b833bf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ModuleLinePowerLaws.lean",
      "bytes": 7395,
      "sha256": "fd9bdc14c0902e29b5ca53408e798aee930509d6e123fc859628476e06f003b0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ModulePullbackCoherent.lean",
      "bytes": 1467,
      "sha256": "9f676607ee5e6088ac782962929faf302c834cd298423279aa529581bf646e22"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/NegativeTwistPresentations.lean",
      "bytes": 5040,
      "sha256": "eb6753628971a73aa079237406a8316ad0ac23d2b5ad0ce7f7bd0dd0cf43765c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/NoetherianPowerExtension.lean",
      "bytes": 3780,
      "sha256": "3a1305a690ae228bd46aa294a84d41196725082b04bb95a76a78264a12187431"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/NumericalMarginRestriction.lean",
      "bytes": 3638,
      "sha256": "a27c8b501afe8cf20228dfcb2c8607ec3efbb8eac897eaaf867a08e1fe7c3bbc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/NumericalSlopeInduction.lean",
      "bytes": 4131,
      "sha256": "328e062e31dd4890c010904fb9547bf5f6bac749ebe578006563a7e63285259b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/NumericalThresholdStep.lean",
      "bytes": 3708,
      "sha256": "f888d9e93b2a140cde20d8c4a27660a1ac17ea133d9ef280cc0474aa3216901e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/OpenBaseChange.lean",
      "bytes": 2899,
      "sha256": "74b2989fdca0e195e661adf549f79bcf112bd1a27ae60eeb43e5c39cbbedccdc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/OpenPullbackUnit.lean",
      "bytes": 135,
      "sha256": "4ba2dcc701b9d19e2dc8234403730be1f8a403d147c42ef5321898ced07b8a1d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/OrdinaryComponentRigidity.lean",
      "bytes": 4733,
      "sha256": "9f9d18832a272d54a4b12df17fc338c5d3db055905e2f83887a0c958dd1d67d8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/OrdinarySliceComparison.lean",
      "bytes": 2797,
      "sha256": "5dac71b47ac5b01310a208a9de747e48784e992b703d2d9d41f6b3694e0a3269"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/Parameters.lean",
      "bytes": 6076,
      "sha256": "e1c1504df82173dccc6f98e33455c0ba04e835a8fb20294ec3d56c676c836f21"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/PersistentComponents.lean",
      "bytes": 6814,
      "sha256": "2b34a097fb2ef600e18e434999a6316b56a68caaa47290a61969bd059f2ebd6e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/PersistentWeightComparison.lean",
      "bytes": 8264,
      "sha256": "f532829d2d30e3c874eee8f3c78213dcd73c16fa60a9a702b8768cf5f2c000bd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/PowerSectionExtension.lean",
      "bytes": 12190,
      "sha256": "6b1211fd8e01e737e5b2a620f7b03479dcb4f090fac59313636475041ebe6bae"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/ProjectionFormula.lean",
      "bytes": 8796,
      "sha256": "81900e443285eda168f1d98dd6889fa603aabac6325ddb64ddc43cc0b1653a47"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/PushforwardOpenSections.lean",
      "bytes": 3656,
      "sha256": "6ffc93f7912af52140e0debee2de7c796d118db53c9dba8d4e953eb49b32f389"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/PushforwardSectionComparison.lean",
      "bytes": 3114,
      "sha256": "be7bd3a01980abc72283fdff70fa0a10265e403e1a88ab99a763c69b38a5b775"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/PushforwardTensor.lean",
      "bytes": 4883,
      "sha256": "5d6ed4e074fc65e6bf7073cbd6991d240d96da17009145347847b61d7c0e90f6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/RectangularVolume.lean",
      "bytes": 3686,
      "sha256": "e4388908d395f07ad297c313f75c258c8a2ce304e969a02ce8f98c86daeb85e1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/RegularComponentSection.lean",
      "bytes": 3148,
      "sha256": "677ff698cda63fa3480c888004d0b8b1c02fa8e51ca474c839521ef9606f4c2c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/RegularSectionChoice.lean",
      "bytes": 7160,
      "sha256": "2a4c523b2276edece3db77535c8a8406e4ae438ed92aa5af917d3a65c6817b12"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/RegularSectionMono.lean",
      "bytes": 3044,
      "sha256": "a1006a4a2f665e64f61afa4504a663532e580e13f496ea95d8833742dd1febc4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/RowTranslation.lean",
      "bytes": 15365,
      "sha256": "1d862e44be56db3af66fa0e14869fcf89d5102762729840206f7321b9fc9e4bf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionDivision.lean",
      "bytes": 3956,
      "sha256": "218968ef198ad9593e3149304fbb9271523a9da11e7c76b3ae5773651149f5c0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionImageSupport.lean",
      "bytes": 3397,
      "sha256": "b194236bf3378eb99e6624f8452467c68ce06ca1e8aaf02c92355bbe6d03c0bf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionOpens.lean",
      "bytes": 7619,
      "sha256": "3d373bb1c7f225b5f666a7c2b9c379b331dbb30395063c1573bf54755503e92b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionPowerFrames.lean",
      "bytes": 5713,
      "sha256": "aaa4f044bd891dcb235c1ee709f678d9e6496757147da885c883dea878bbe326"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionPowerOpens.lean",
      "bytes": 3659,
      "sha256": "17720d4718e96fb6e145a7a110bde5606a0719db0aae337c1619f00e8d9222b4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionPullback.lean",
      "bytes": 2039,
      "sha256": "1e24d02852690ac42824701925b062f14d2cc831e42add11121392e344afb152"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SectionZeroSupport.lean",
      "bytes": 1621,
      "sha256": "27324fd75094f3b2649dfd87134b6d05e1acd0b0c548ae24429a716ff35c22ba"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SerreAssembly.lean",
      "bytes": 3604,
      "sha256": "fb48f89356322353fb0967b61e3c85a41c4512d6ff3e4098e1bafdee5b292bda"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SerrePowerDescent.lean",
      "bytes": 3475,
      "sha256": "b031ca43082a2a38f167ed04f1045d4b0237404b36b57029dcc45d3475a7a056"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SerreSectionLifting.lean",
      "bytes": 1623,
      "sha256": "0c65918067dbb04441db31a6b0cc1f70a2ab56f1d154968b494642aca6637b32"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/Sigma.lean",
      "bytes": 1408,
      "sha256": "b66cedb529e79257004a6f2ec52857fa7fb750aeb2b9394a284616b6fce54c6a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/SuccessiveApproximations.lean",
      "bytes": 6528,
      "sha256": "0252842442955d99e1a5dc954fc59b0d87f8f80a771b504bc015f2d6fdcd0433"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TensorMixedSection.lean",
      "bytes": 7878,
      "sha256": "d6227c3a15a08a8ef1cb7274d98598a1623adf8a28048ab458adb4fef1b0670b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TensorOpenBaseChange.lean",
      "bytes": 7902,
      "sha256": "bce8eab61197a359e6610b9e858c7861cdd0e9004bbebcca6c052e9c1b2a39f3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TensorPowerRestriction.lean",
      "bytes": 5141,
      "sha256": "bdfd1c6cc39885c27605a0426850f4185cf787d5c552663fab767078c54de581"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TensorPure.lean",
      "bytes": 9670,
      "sha256": "544f87d9505294e8d86b740985c5b0b00b7ac9b39cc7fffa8b701029aaafd4a1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TensorSectionOpen.lean",
      "bytes": 5657,
      "sha256": "6bb95e79839a22a9074717699416699de362e64b0d14d4f2c760dfd5bbce4af3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TwistGlobalExtension.lean",
      "bytes": 9539,
      "sha256": "5e54cbae9b99af49e56c69b6fd31c8f60606d4df20a502bfac48f4880cdb44e7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TwistPowerSection.lean",
      "bytes": 3458,
      "sha256": "2496b96f1eef30d194491bb473f65d86af3b6688ccabfc23c14f3206c4bc9213"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TwistPresentations.lean",
      "bytes": 5796,
      "sha256": "7b00242f9729298847aff8946004da60f966b278840672aae082dd427b1f6c79"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TwistSectionClearing.lean",
      "bytes": 9847,
      "sha256": "71a6f038fec5a9f3fffb7e8ce57e46fcab88bb18235309b850d3c9b8feb3d798"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TwistSectionScalars.lean",
      "bytes": 6538,
      "sha256": "006ef6b2e6c5cbcdd736b116258e4d5883f2e01cb0c4f6eba87a9bf4f64f14c8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/TwistSections.lean",
      "bytes": 3837,
      "sha256": "18a6eab637d89ad8ed76ea1877dad3514281a6f2f0b8010e102cc235469268f3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightErrorMargin.lean",
      "bytes": 2648,
      "sha256": "52b674ea5894236bf4c5d8824c663a77d753cdc47423e088e386e39379fa1eac"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightSeparation.lean",
      "bytes": 5885,
      "sha256": "6cb0dbe1d14b3b2f1b4ac564a90a3569516759474e753f0ccb7bb12d44a59f4f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightSeparationConstant.lean",
      "bytes": 3423,
      "sha256": "46a52f970c54f8c36c5fdb8dbbf3c7e538d9f17157d88ef5f7d26f77c01353d5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightSeparationProducts.lean",
      "bytes": 2250,
      "sha256": "5f2474c3a91a54bfae4493b7c0d90aff0ad323092168d9b46063c24164b5e74e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedAffineParametrization.lean",
      "bytes": 4373,
      "sha256": "ad74e43a8367de14b2b327ace42ff1637cba4c8c49673f0d30afdf2ef004740a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactification.lean",
      "bytes": 6246,
      "sha256": "62e7758cb161fd6894a7ad4c866722a2ece8e1afffeb3f9e537359bf2796d02f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationGeometry.lean",
      "bytes": 2931,
      "sha256": "c38be62f0d96028a69f7a8130371eb8cebea5b155a1161470e1cbf196cc6ab14"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedCompactificationImmersion.lean",
      "bytes": 3323,
      "sha256": "e48e15eee3998270acf0c67c11d3c392a230b518a18978ebb8a97ef5a66a2497"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedGeometryScale.lean",
      "bytes": 5555,
      "sha256": "c3c3d9d30c8b74092043e865a95fd52fb5b987f9707afef1a849a49a22035cb9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedSectionOrder.lean",
      "bytes": 8016,
      "sha256": "fbf974f61b52733d2fcfb7ac2b6f0d1bdebc640b185002f1870ad678ac9e3bd8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Approximation/WeightedSliceDegree.lean",
      "bytes": 9524,
      "sha256": "a21d61e781b4c26fe9a15be598c2f1dd3690cadb5a1d7e78f00e388684e8667b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/AmpleCohomologyFinite.lean",
      "bytes": 1979,
      "sha256": "7dc30f8958f94bbdf6394b44a50c400a9ae85c53269fefa6ad8b86eef26c64e3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/AmpleLineCohomology.lean",
      "bytes": 1463,
      "sha256": "37228b87fa555d97527e2b2855b270ec21df252c855164077c43e2c3a9e16b80"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CartierEulerDifference.lean",
      "bytes": 4266,
      "sha256": "7001fe11089f1cb265933d9c0b70fb55f32aa9e36df7ee6f29e6243d310b50ea"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CartierEulerPair.lean",
      "bytes": 8503,
      "sha256": "88b7a0a4c408c57870a811a5e1a49215654d6eb8213717cc2aea951034f3ae4c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CartierMixedEuler.lean",
      "bytes": 10115,
      "sha256": "e06f1b055f434e83ac315d581bf94f75e6134309c898794ed100bb927ceee218"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechExtFinite.lean",
      "bytes": 12760,
      "sha256": "2acc65e3c4d094eb5537af4a81968f9e72c8bd36558d865a60de6308b9eda7d3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechH1Transfer.lean",
      "bytes": 6134,
      "sha256": "954aa63edfb3f80abe7e9cb2f76d6bb76fb89ea9d882be2a58a9d005fa97f2ca"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechHigher.lean",
      "bytes": 18475,
      "sha256": "317ce8d0d1debf13b20cf0412fbe2107476622e1ef13e30167b189e2812e8925"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechLinear.lean",
      "bytes": 8385,
      "sha256": "deebf043f698bbc73b8933b49680ce3ab38577f58abf538c858fb4b4ec11b825"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechOne.lean",
      "bytes": 8179,
      "sha256": "7c65b9675cb36ef236efed4a1b7d9b308d7bf119ba0c63b27829166724e95b21"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechOneConverse.lean",
      "bytes": 3303,
      "sha256": "dd85183173064be799a727575203428275c0ff001278ed7eda6aa332c4e338da"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechZero.lean",
      "bytes": 6241,
      "sha256": "ff2ae50c8926a1568e345cdf5462c6dacf8c94c66b066063e439435495c91c9d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CechZeroAdditive.lean",
      "bytes": 2013,
      "sha256": "6eaf62601961293f73e35029a6da71801d76b0cb1fb94c7e93f843df00981de7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CohomologyFinite.lean",
      "bytes": 1780,
      "sha256": "68da8ff2994a7070593af23fe7b73aa2d3727810a71828722ccf51ff5010cec1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CohomologyIso.lean",
      "bytes": 1831,
      "sha256": "1b90ef9f6510ed3e45a6c8eacbb5a9b6361eb2510f4562fc6be24af8313ac5d8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveCycleEuler.lean",
      "bytes": 7447,
      "sha256": "d6bab3cfac29d47559da7f2cb00ad2bf79137222b63851423489652d1f4850c1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveDerivativeVanishing.lean",
      "bytes": 7633,
      "sha256": "9701269969989d9b85ef91d61af54e8220559edee672fe2f6331324247e8a5ef"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean",
      "bytes": 6750,
      "sha256": "5902b92584a8431394bfbcf5c33b3a29861c7ef0fabef16a2afc919e6481628f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveFinitePushforwardCohomology.lean",
      "bytes": 9343,
      "sha256": "dabcfd26d55d95ec64d01ecf5a38f83fa9cf7c4ed6d345d109220fbc4c683ba0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationCohomology.lean",
      "bytes": 3079,
      "sha256": "99373d66afcd38fd61bf8d5455ecefb6560ff5898ca6cf2ef60dc79555dd676f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveNormalizationEuler.lean",
      "bytes": 6446,
      "sha256": "0de6478553c6296b9f4f9373ec3c44b5a5f3e9b245bef2be68babf79db418769"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveRegularEuler.lean",
      "bytes": 2031,
      "sha256": "02e2f29003cf0879d3f317fac2c5f8146db184da8aab5598582097916642876c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveTensorEuler.lean",
      "bytes": 2316,
      "sha256": "ab62103f2a84773279d28e7e9e81710f709c8a135612e1dc8a761b38077d7c58"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveTwoAffineVanishing.lean",
      "bytes": 1307,
      "sha256": "50d4c59c16e5abac941b5bb6a987e4a03d1a23227a4f503d3e0b829ddd82a5ac"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/CurveZeroEuler.lean",
      "bytes": 4145,
      "sha256": "ba35a0bc562706e6c0c96247c8644b0c62aac39b845c5dbbc9e8f81dfa47c696"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EndomorphismEulerAdditivity.lean",
      "bytes": 10467,
      "sha256": "cfec0c095dfeaa811fe0f1ac3b8245ad6afecc63bfadb35f00b91c8be2bdb11c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerCutoff.lean",
      "bytes": 1978,
      "sha256": "c9e4f551c2e566d3a973b7d616cf2a3374887683453d9cdbb279568291dd44d0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerDifferencePolynomial.lean",
      "bytes": 4855,
      "sha256": "f81362a728f04ed28a3d4f817ee8d6fbaae5273a6a4129deb85a57d60e8296c7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerExact.lean",
      "bytes": 9613,
      "sha256": "66f30032919d8734e6701dbcae4f377b64299f6f2fd5ae9ea3225aef51b70ae5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialDegree.lean",
      "bytes": 11141,
      "sha256": "a1c6d95dd050fefe49a89cd032cdcc814fe81c38c79ef1ec8638abb28fe9cccf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerPolynomialInterpolation.lean",
      "bytes": 1543,
      "sha256": "12e4c0be77ceaa70a02f17663a0a12830fb3c1f10660fb4222aa8b8354aa4767"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerRegularSections.lean",
      "bytes": 1397,
      "sha256": "7d8b1fb4717607394be5cc5b3314f2ed3b389a7cb294e05d4881a423c1f89aae"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerRegularTwists.lean",
      "bytes": 1218,
      "sha256": "c460625789e7a4e730d4804308b3006be1c39608a05e19f625729581a2a099ec"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerSupportDimension.lean",
      "bytes": 5264,
      "sha256": "c859e683ff0bb7804d5ea0b2649e7bb8aef56ee560a4d4d7cf736e9c72955832"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerTwistTransport.lean",
      "bytes": 2667,
      "sha256": "5f0492d10439c137b30c42ab259d9132fd16d5beda22487dfe50c408f8ba1150"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/EulerZeroDimensional.lean",
      "bytes": 2845,
      "sha256": "02e60764c9f4c2daf38b1013113f7f5f3e09f7a7e3e3038a2ced56f0685ce525"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/FiniteCoverCohomology.lean",
      "bytes": 57469,
      "sha256": "b38bb44faf4929448a25d21040c38e4f47cb25eb9ffcfa6cb13975bee2cdb9f7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/FiniteLineEuler.lean",
      "bytes": 7560,
      "sha256": "9129353595bcdc59b4c4021a381c38a2383b43a74df7053d0db520b3bd4e1d1f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/FiniteSupportCohomology.lean",
      "bytes": 6704,
      "sha256": "9ee24e64e61ae1e36038f40e01688507b799e7d9c0e72455dea9364409776729"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/FiniteZeroEuler.lean",
      "bytes": 2430,
      "sha256": "77a24610210281264baa404d1725cbde0a418028676e5737ee497a9d2d1850e3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/FreeCechResolution.lean",
      "bytes": 5430,
      "sha256": "2b73cceb3a6a91f6c5e83e028c8e679549780b0f317594cc834e209ba9ea0f95"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/FreeCechSections.lean",
      "bytes": 9510,
      "sha256": "cf403c0cd6dba39f3ac4c4652bb559c8b475648f4ef4ee2cb859801084146aa4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedCech.lean",
      "bytes": 17368,
      "sha256": "52f5b210f31eef46a6f25385fc3812e06b631435138e35fdf88b2fcbf498cac5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedCechBound.lean",
      "bytes": 9111,
      "sha256": "47e7090cd41e462c815eedef312c238d8c7a8deddc4c53f49629345e24276924"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedCechExactness.lean",
      "bytes": 5225,
      "sha256": "f7d42ee981f4d18fffeeeb0d2a84be6da5769b74c9e796fc8dbb196cb673748b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedCechRecovery.lean",
      "bytes": 3022,
      "sha256": "e882243a338a47d5265f9dd5e26a240043a0ba93e6157dbf314de03310883638"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedFreeCech.lean",
      "bytes": 9673,
      "sha256": "b5a7a2f1f15bc19fd9b6e830d88032bda3930d53c6f3fe5c471a9cd99c866bce"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedH0.lean",
      "bytes": 7685,
      "sha256": "303551e9c8fb6cea6b025a72f06e4235f8ad98c90e29743dc79ef109a58f33df"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialCech.lean",
      "bytes": 7239,
      "sha256": "95c223418041bf04b262c64da3b561787b4d5cf0c64cd56c65447a0fab240aed"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedPolynomialLaurent.lean",
      "bytes": 15232,
      "sha256": "23afe707e2e946875861a69497e568ca06c09edd6ada7f7ad5be41c021999c23"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/GradedSerreVanishing.lean",
      "bytes": 3629,
      "sha256": "75703880c5671eb2eabde5d3fc905a9201e7e6f16ed6627763b75d50626bf363"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/IdealPowerCohomology.lean",
      "bytes": 3879,
      "sha256": "732116520a6c56d63167605fa5079637e6ce5537f0df333c56d1d915a75d8ed7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/LaurentCechFinite.lean",
      "bytes": 6071,
      "sha256": "124957f404f2c9ad0ea2cc03c66a908b07e4c06a839c98a300dd231b32233712"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/LaurentExtFinite.lean",
      "bytes": 3171,
      "sha256": "6d6a74534627d54e8fef2c5033afc49ae5c99c4f4ce520280849c9e8095c8d66"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/LineCohomologyDimension.lean",
      "bytes": 4668,
      "sha256": "11245b40191d2ce268920018b9f2c8b0f0ee76443f73c5b3112e3ff361c3264d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionEulerFiltration.lean",
      "bytes": 3309,
      "sha256": "94d61b5aa53e3af368ddb39eefebe007bce83b40f6136c398de1f110b71c671f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/LocalIntersectionRegularEuler.lean",
      "bytes": 4062,
      "sha256": "cc2f31630669fabac4158bd823f04a45e25e0e61b5c410e3ee74e1b1598c3fda"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAlgebra.lean",
      "bytes": 7391,
      "sha256": "54dc69c6496780c988cd9ed3766eff9df822c8eca35e906dfed858a9971003d2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerAmpleDimension.lean",
      "bytes": 4376,
      "sha256": "92b551a603ac3d743ad0a6d2fe7d6433d8c7729f5a325bfaa86d7bf7c156dc37"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartier.lean",
      "bytes": 3451,
      "sha256": "29b1831f4f473325d0abb2a5a7e540cacdf94bb7fcdd416fcdcdff411fd135c5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCartierAmple.lean",
      "bytes": 3456,
      "sha256": "2468c46291c92b0d51625a6760f5b4f686082f0490fe8351954e9bc4c564ad42"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerCurveMargin.lean",
      "bytes": 4041,
      "sha256": "f0d57b98deeca23e8978ef5def108a1c169947303f460f05c85fa22fe40dd3e2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerDimension.lean",
      "bytes": 5123,
      "sha256": "5309efd3ddf3853ee9f05690ab3553c9b8fcf4b6e58f0ca1ba1255dd4e371027"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPolarization.lean",
      "bytes": 12793,
      "sha256": "024aca939dc8fbd05a0cbf454681152fa369ac5ab0818aa1447d6b1164f24cee"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerPositivity.lean",
      "bytes": 4440,
      "sha256": "0667fdf037c02690229a8c602a07eb6afbc28cd0dd4ea6e23d2a839a3290b8da"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerRestriction.lean",
      "bytes": 5824,
      "sha256": "55433e9d6c29679ca5e78cb02a6758aea1da7bb408558adce4b0b6d14a68836c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerSlope.lean",
      "bytes": 7761,
      "sha256": "6982405645490c79e8a1e1ad2a341c887c7113caf070e6e9821dd87d2c724169"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/MixedEulerTop.lean",
      "bytes": 3832,
      "sha256": "61afa5a294c4055985918dd60efa07a8586f096df445325fadb17e944b60e417"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/NakaiCohomology.lean",
      "bytes": 7807,
      "sha256": "13fbe5a11dfeae7575ddfff57c908b194174e96cb1bbd07d45677de9224968ea"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/NakaiEulerGrowth.lean",
      "bytes": 3801,
      "sha256": "2d6f058907f2bb7ee235854de8421fc62d6367ebe7e1517a13a09ca69052cf34"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/NilpotentIdealVanishing.lean",
      "bytes": 2726,
      "sha256": "46de2999bb601c0605cb9958a688f56c5f9d50905e957827022d9255e5d711ca"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/NoetherianAmpleSerreVanishing.lean",
      "bytes": 4021,
      "sha256": "661f2593a561ea4e4fbf59b524186f50ae95114ee5af1dddcbfb4ce1076eb712"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/NumericalEulerSlopeInputs.lean",
      "bytes": 4638,
      "sha256": "eab612cccfe2e08470f39df922032fa7ed587b88e6ef9982c9ec8b6585a36ddf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomology.lean",
      "bytes": 13555,
      "sha256": "9b72a720a978dbd6f83a15ab6dff196d8e99c43b0b130139e01c122b7789408d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCech.lean",
      "bytes": 12603,
      "sha256": "0c0cc2223d18f63b1e3045247a2045811c1811a2929aed39caa97802e9389b48"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyCharts.lean",
      "bytes": 13139,
      "sha256": "5f14540a5272b694a19ef04807f7b02e9f71bde516b787ddf5d4bc62925d1d74"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyFiniteCharts.lean",
      "bytes": 8752,
      "sha256": "7c649dae4cd29955ddecc2f3cc8a097855ba6a9b7175c60b0b112f14ae4be056"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyLaurent.lean",
      "bytes": 22721,
      "sha256": "451e2aaa6754b4d1d4d1e1c8e8fda4a185fa7ef1c30e067ede6d663de90f9af0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologyPencil.lean",
      "bytes": 3123,
      "sha256": "940e30560697fc810d77016f34c9f43ec5e689856fc8e2c378aa387354d068d8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/PencilCohomologySections.lean",
      "bytes": 14724,
      "sha256": "7e10277f773c017936de3d91a5f59411f1a19cba56b7ad83c354d82e005c4d80"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveCoordinateAcyclicity.lean",
      "bytes": 5367,
      "sha256": "8f4dafb6a9e85e6495e253d5e72027e18f517dfd6ceccd4fdf61360edb130927"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveEmbeddingCohomologyBound.lean",
      "bytes": 2081,
      "sha256": "03b435b05d59a4d2d02d5f4230d4cb366af47548b087a77c0ade654908d15695"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveFramedCech.lean",
      "bytes": 5760,
      "sha256": "1c690a7e4242ada63637650ef05b68a7a4285005177ffdcd1ba1e326f410e411"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentTransitions.lean",
      "bytes": 13339,
      "sha256": "599d269ff7893db11ac539c761bcdc2f56bb5a097a22073d5a146dcc547ad507"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLaurentVertex.lean",
      "bytes": 20560,
      "sha256": "94708e88d1b26dd18494a00f4af1d84c09715f7205a7e8efe8c871c181876847"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveLineLaurent.lean",
      "bytes": 3320,
      "sha256": "345b0ada1462f2cd044b2403b41bbfe595e2dd2aa814946680a7fd1ed5b5b38b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCech.lean",
      "bytes": 4226,
      "sha256": "3c70a8c8147e1eeacb029504cb7f74e978f941648f9db1bd8c3c0f26f0c89e82"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCechHigher.lean",
      "bytes": 7221,
      "sha256": "d444725e61f91d5d8256c18119f837d3f1b4fd0078f2410781e2d430c8598e3a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveMonomialCohomology.lean",
      "bytes": 7299,
      "sha256": "cc4b80eda69e982e3e88cbcecf07eb03a2753a3d58f9d64eca503c83378061a0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistAcyclicity.lean",
      "bytes": 5200,
      "sha256": "0f9b11f3d1995f10337abbff9e5c6155841d7b75eee7652c126669254e2670b1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ProjectiveTwistCech.lean",
      "bytes": 2836,
      "sha256": "0e80255ad9e72840f6b81bde26febb2f9a35794248235ac90853c1e6afcb33d3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ReesCechInjectivity.lean",
      "bytes": 3643,
      "sha256": "53b90d4dee0183e6e39fae85d334b973a24dc1ca20751c6c411997a7419d2548"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ReesCechRecovery.lean",
      "bytes": 2473,
      "sha256": "28ff9d7c8c35a19d9dc328db04a6622c7c2827adb7cd1ca4378eb7117d66fe29"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ReesCohomologySetup.lean",
      "bytes": 805,
      "sha256": "0198432f5bb272493f4e17a8bb48fed7cf99518a4ceb5cbe6b58d7b3c43540b4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechBase.lean",
      "bytes": 8670,
      "sha256": "e18d292facf931ee43b0f5de47f02444cb19e59548c56cffdb0e7faa10ff143e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechNaturality.lean",
      "bytes": 7070,
      "sha256": "a29899814b44a6c0fcd1129e86435b36a10018cbdc0facd467fae331d2d7e11e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/ReesSheafCechRecovery.lean",
      "bytes": 10270,
      "sha256": "137d9ca981f8bd2585a9711f9e94f569c720f14710a004355830fb4462a8f67b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/SerreVanishing.lean",
      "bytes": 1121,
      "sha256": "ac8c295b894736b31bae90eb380463d096a47f316b06579ebd4119ab96b94201"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Cohomology/TupleCechBound.lean",
      "bytes": 5416,
      "sha256": "94017d880e0380301e80f6714d7aab33c88186ea97c057c3efa00716ceee180f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveInequality.lean",
      "bytes": 2203,
      "sha256": "dbee7aabfd15a1e23195fd49edff9dbe4d0badffda199cd391111d48a197ebb1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/AdmissibleCurveWeights.lean",
      "bytes": 6228,
      "sha256": "5f2735dda687bcdc753066c1f542a6a29fc8a1c7c6bfc7ed98e6e5344b9ecdb1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/BirationalOpenIso.lean",
      "bytes": 2753,
      "sha256": "5cd44b67ad54edd44fa500f7f48f591e13eb6ed6a3d1e9ab81ee1e04516db780"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/BirationalValuationStalk.lean",
      "bytes": 4140,
      "sha256": "1029679d6cfce868021ac883382fa68a64ba58ed752082ca5871f0faa83bf4a3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CanonicalRecoveryProperties.lean",
      "bytes": 2050,
      "sha256": "0c77d351b1425a445f2827ebc30fc46f2ae435a3de9600f04f6ecf8a514535af"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CartierDegreeLength.lean",
      "bytes": 2677,
      "sha256": "60fd1b76d5aa3015da63f37667374c4ae4a44f6192243d10631fad8f3ee67eeb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CartierPowerFrames.lean",
      "bytes": 5694,
      "sha256": "34c04d48b16fb547f9338a730a267bd6e230aa9aa95730d72304d201e409dffc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CartierSequence.lean",
      "bytes": 4960,
      "sha256": "1c77063e60d451b4d86e78bf489424860bd442bfb0ab4d3e0772689b34428f39"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CoherentProjectiveFinite.lean",
      "bytes": 5466,
      "sha256": "a558fc27a55d48e12f47c72c4325677b54963c1862cda20bfc006161c6fb14ff"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ConePrimeProperties.lean",
      "bytes": 5704,
      "sha256": "147d1b7e5463abd7d52be2407a6cac0090fd29151529edf2f546c5bee8a0c8e9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveCenters.lean",
      "bytes": 5217,
      "sha256": "b2fa74a3291e16762ba78b95ee0037026b7975dc13e4ab45f210aa55ab8e885e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveChartFunctionField.lean",
      "bytes": 3508,
      "sha256": "d0742deea42532ff24d71e787e864c9ba87059dfdae47618b9b3b5dc891d0901"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentCutLengths.lean",
      "bytes": 4324,
      "sha256": "0088b1710392f80d42485f5e3d8975db1d2f29a316a2d63ff4b787290008fe6c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentIncidence.lean",
      "bytes": 3456,
      "sha256": "eb5e2b6a733a0898034a5c7f6ba1be5b8c033cf26ce810b783bb9a6f8aa7fe28"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentLocalLengths.lean",
      "bytes": 3998,
      "sha256": "7f13ed3bf4a6047c06ec12ce1b2e2b0d0ea781b1f0e10fdff9ae25f328fd05bc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentMultiplicity.lean",
      "bytes": 4609,
      "sha256": "dc49d6e879f33658aee68b1c344ff4148853875c3b5622d5ca4f194103fbcc49"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentRigidity.lean",
      "bytes": 5148,
      "sha256": "2eee97f88bbc09922acbd2ddea03da23f8af8a5eb08732a8aa5a86dd572a42cc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentStalks.lean",
      "bytes": 5599,
      "sha256": "0f7c26c374fd98d0e8b4e05d1c339ec80025b3701993672ff38f626f83bcdd56"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentZeroPoints.lean",
      "bytes": 3481,
      "sha256": "88c1fbcbd1d337c2f38c7fa22dfa8cfbc354c82eee32e7c7cbe716c7b9152d8b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveComponentsDimension.lean",
      "bytes": 2596,
      "sha256": "e3f0348efb967172f6111aa507cebd5c4753e790d9b87ef4f1b356836b52f22f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveContact.lean",
      "bytes": 7579,
      "sha256": "6273d140ad530bb3893fc06e7caccc0b0c02c5e1b58f5e5c639e692f15421412"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveContactFamily.lean",
      "bytes": 8068,
      "sha256": "21167ee66f6882fd456644ef5a0f7e47291ac012d2e9643a24a85e319cb3af99"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveContactSum.lean",
      "bytes": 14697,
      "sha256": "6c239f82c384b6f8decd9c2eca6006d279ab996811c63c1597fc6d5078f4ca8e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveCutQuotient.lean",
      "bytes": 2775,
      "sha256": "dd7ae5de4c2ebfb42931c461c4e929e56f5abacc346582ea4d64025b3a720789"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveCycleLengths.lean",
      "bytes": 4800,
      "sha256": "22f93453e13032eb1115d6d14efafa8941658c2223f8389e5e34f71dec79f7f9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveCycleNumerical.lean",
      "bytes": 4861,
      "sha256": "41f18ca87d57dfe4c92ef8490360f2e0eb6f1eeb92023dee342d242514d78e5a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveDegreeAdditivity.lean",
      "bytes": 10433,
      "sha256": "85e6c27474f1ab8ffaca12936c5bab9564842d1abb14c87f13b01ed49fa2518f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveDegreeLaws.lean",
      "bytes": 3375,
      "sha256": "bf1cadf17691b9782b2be1c91cb620d82036a9e8629e5441be36475c71b296f3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveEffectiveTwist.lean",
      "bytes": 4489,
      "sha256": "5fdaa134997be5d6e862493ca989c6b5d3f7bba6947b2a72c6eb1498f83dba74"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveFieldRigidity.lean",
      "bytes": 4828,
      "sha256": "75aec87d1df6811390ede37de9b015e3968ffd468253236f3e0b7bb663e4d913"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveFinitePushforwardCoherent.lean",
      "bytes": 3297,
      "sha256": "62481f3f0fd0f00d8389603100f56b7758bab5e7d91d178ec161e7f5c919c743"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveFunctionFieldCompatibility.lean",
      "bytes": 2969,
      "sha256": "1ce71f2bd9aec3aea65c8cd73f5e7a0d34a3fbfa6e8c41ee9621806d3c728231"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveGeometricFunctionField.lean",
      "bytes": 5669,
      "sha256": "583a28e6912b287f1129c47506585553d6e69f413824e71611e7cbd9b100cfb6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalCoordinateOrder.lean",
      "bytes": 4883,
      "sha256": "d228110028f6a188181bcc8ac76bbd122142ced0e2ad2840fc2d36cbcf2f470c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomial.lean",
      "bytes": 3185,
      "sha256": "c00d529a681f5e08753b351ad51008a63ce4669b3ccf854f76974e773c4d2ab1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveGlobalMonomialLocal.lean",
      "bytes": 7784,
      "sha256": "200dd2353206cee919360958091712465b8bfbf655431ad9ee07a433515f9b29"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineChart.lean",
      "bytes": 2622,
      "sha256": "8ea742595b4940481e66d37c9621b2bca658f74d831520f6dfafca52aa1f0d9e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveImageAffineCoordinates.lean",
      "bytes": 6485,
      "sha256": "3b5edbf899d6d98bcd5bb7d65cf179e5287cf166a06a9914d2f16b9d6119c43f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveImageOpenLocus.lean",
      "bytes": 1763,
      "sha256": "10a064f807ab4dd7fd3380059b11bc84f5ae329cdb573d779f459530bc42e7ad"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveInequality.lean",
      "bytes": 9510,
      "sha256": "c3551baa5fa67549f0d6c815a284fc4aeeff7257807a4a0fec9aa2100451eced"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveInequalityIntrinsic.lean",
      "bytes": 4510,
      "sha256": "154ff9372d6b31af144bda0d5a8038d47dbd747af5a732b25fba8f9d923bf21d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveLocalAssociativity.lean",
      "bytes": 4118,
      "sha256": "0dbbd994247cddf6e849f0dc40e40b4732d9956302ac57157440dc314b481790"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveLocalMultiplicity.lean",
      "bytes": 2089,
      "sha256": "eef9fa1da3e26229dce629cda7af6222d3d53eccd4e0f0ba931cda02320e0632"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveLocalOrder.lean",
      "bytes": 9746,
      "sha256": "fe99c2dcdb68f65bc1e16d6dffcfca475fbad2a149e61b94464e9d2476454518"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveModelFieldEmbedding.lean",
      "bytes": 6261,
      "sha256": "b9ef7aaa5855e7ee27a8e870235eda73940266dd46b0866d3f670c1fa971cdf5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveModelGenericPoint.lean",
      "bytes": 5080,
      "sha256": "68b17533960f2d38fbf0bf463b9c00d93b054635a9ad57e4ed5727a2d4d9e092"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveModelInfinityGenericPoint.lean",
      "bytes": 2412,
      "sha256": "813561812bd9689db1d253b8f991938feadfba2198f7c197efea1be05b2d36eb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveModelLocalOrder.lean",
      "bytes": 7739,
      "sha256": "f84ad047a60b6822d662bfafc1883f66af9131fe0ad3a84978081189540c8677"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveModelPlaces.lean",
      "bytes": 23546,
      "sha256": "9598ca3a6d06d33213445c6d1ec39dcbe60b2dfeec97f41fa9c0a5375a286c56"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveMonomialMap.lean",
      "bytes": 2915,
      "sha256": "e2d11c7cf3c077b613f685a96f545ef68433282777774837d199791d0f4ecb47"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveMorphismFinite.lean",
      "bytes": 3450,
      "sha256": "c31f41a42d45a616a8fd46881329ee5dad7e277552caacc9b774383f1143d657"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDegree.lean",
      "bytes": 6767,
      "sha256": "e800d9041300792107bb948ab1800225b77adc4e55235ff9c4249f23c48c1b3e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationDimension.lean",
      "bytes": 5785,
      "sha256": "3fbacd6ce657edf646ddfb46a2aed3423ccf9a432bfde73764f538ac9875d7f1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationInvariance.lean",
      "bytes": 5437,
      "sha256": "ed8045cbacc89a8501cccf963c0c2ec90903c435e25bf8ab6c583154840e154d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationLocalRing.lean",
      "bytes": 4180,
      "sha256": "b05527e4088de00523b02eaffef05457c2c919a3fcb1e2a6f719eb7d01b4fafd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationModel.lean",
      "bytes": 14993,
      "sha256": "36b73009539e3bb5385bc7a8666c6d4c7342e53d93fd1897160522aa70b75e47"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationMorphism.lean",
      "bytes": 6615,
      "sha256": "6f2698c629630c7b98539d4b5ff7ad2de5bb0293b47819469bd54be73c99907f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationNonaffine.lean",
      "bytes": 1642,
      "sha256": "5dd740087f1b58fd4cceda850d13d4b28b5b0bb349a4e93b17004eac08d9b70c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationOverlap.lean",
      "bytes": 4960,
      "sha256": "4005e2faa911485943576c5748f6e94f4c8faf6fdde918d12173ad46615d2e02"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProjective.lean",
      "bytes": 6752,
      "sha256": "3b92c6d2eff1043575298e646b33732c5a45c05f83b1b34b00170266598c5e3f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationProper.lean",
      "bytes": 8226,
      "sha256": "4b8e4ee27c3bd3bcbce2558562340dfc287f00fec1946c5421d9d7d90802b5f4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizationUnit.lean",
      "bytes": 2975,
      "sha256": "e2d4a2463d5394714c2f1259ef19003ec03430e629f7ab6696e3ff3f85dd202f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveNormalizedDegreeTransfer.lean",
      "bytes": 4545,
      "sha256": "e5f32a9dd3d7c83f272bc758b7085d30feffee094c454079e263ea1d1dbc5fd0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveParameterFinite.lean",
      "bytes": 1477,
      "sha256": "ec6840bade41de3e85f31f904e6725f5252cf7f3b93d6b60050a6cb0eaab5704"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenter.lean",
      "bytes": 4971,
      "sha256": "ad9e76415d2aa340b1c094bdb716c33ab8aa37a225f7153237cd953d41f1257b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceCenterStalk.lean",
      "bytes": 2676,
      "sha256": "0bd71e158e5c2d8d56c75db539dc7dfd94bbd0cdcd77e944780e805dfd3ec5ce"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionDivisor.lean",
      "bytes": 3363,
      "sha256": "e8800c7726f571c77c69525ab35699e63659ba27ed8f4f237cc51b76148b854c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurvePlaceSectionOrder.lean",
      "bytes": 2481,
      "sha256": "3f6a029c032c143a95f668d9f8f5bd421c2f5e57aebed614f5f3461ca7492b71"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurvePrimeHeight.lean",
      "bytes": 5377,
      "sha256": "78f11e2ffe50dc69aedb37fb8afd34178a62f1a373b1568bdc2e08e5c00503d2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveProductFormula.lean",
      "bytes": 7807,
      "sha256": "9b90c103a21a40e0e0b173acd1dd4501f03a4bedd5bbb39bb868984139dfc147"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveProperExtension.lean",
      "bytes": 3561,
      "sha256": "75a1d33fccf545ad7534c8b84f6d870228c8faa33a11da274536a5ed7e2802ee"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveProperImageDimension.lean",
      "bytes": 3542,
      "sha256": "d442b916cb46eb4e23f9e7bbde3d35339a701179db8e9e01797642d189494865"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveSectionDegree.lean",
      "bytes": 4873,
      "sha256": "a8e3ed78bc232d3882ff73a3b62a0d4a752c55388cbb9dae63ab59fe6de410d0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveStalkGluing.lean",
      "bytes": 5269,
      "sha256": "e20c32b32bf0a6c67769ef4e5e20148d6d8580d25abe7d54d1bcf259b7f4437c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveValuationCenter.lean",
      "bytes": 20686,
      "sha256": "bd26005b3e839c281b5242361f0c664fcb40b1cfa67729779c430f0ffbc88452"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/CurveZeroPole.lean",
      "bytes": 24596,
      "sha256": "74ad7755ff0ab710340de0cd3a3d6398acd5396dd7d087db86ea4a2183e3f81c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/FiniteCurveZeros.lean",
      "bytes": 11624,
      "sha256": "a5ebd29b2bea950b74d9bfc07d7e8f77116ac2648cd807ab84c39a94849175cc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/FiniteNormalizationGrowth.lean",
      "bytes": 10242,
      "sha256": "df0dae884a12af7f57fcf71c2fd4a90cf9435784cb2b6320d7acb978c86396cc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/FiniteOfNoContractedCurves.lean",
      "bytes": 3182,
      "sha256": "be2a0e09b3f304a64b25a7308faa2c76d2d5787283ef2103169e364d4cbd0270"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/FromSpecStalkLocalIso.lean",
      "bytes": 2616,
      "sha256": "e1cbc6205cc66e8dfdf47c435c98f1a8e9314ffd406146fa3e5d22231e9da736"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/GeneralCartierDegreeLength.lean",
      "bytes": 5492,
      "sha256": "a87f312fbb3518bb480b775dc3465639605a1d15c87a7173b35b4f9ff1ad88c9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/IdealSheafPowers.lean",
      "bytes": 1442,
      "sha256": "ddd7c4776fec39d55d1f9ec0ea3f0064f8af2de1c878325d4dc9035c0bec7f15"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/IntegralCurveExistence.lean",
      "bytes": 5403,
      "sha256": "df613020461bcafc4570aa33aec0a46e1aa895843c0ba8bc83c517bb15923897"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleCoherent.lean",
      "bytes": 1620,
      "sha256": "0887ae5d327d16f9544cedf8a1f50a0dff17194669140e4e61836de43b46664a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleFrameCocycle.lean",
      "bytes": 7688,
      "sha256": "f5ee2c44be829b45d8cc0aaf21fb34647421b75cdaeb01f0014ea39d2255dfad"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluing.lean",
      "bytes": 10997,
      "sha256": "15d749415915f3dad8d8b95ba2cf5d608ec2aabbd2d52ea46e44822d99d186b3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingSections.lean",
      "bytes": 5351,
      "sha256": "aaa95b7eb4d4cce32828d679fb665406535d0820bb73d62a97e81062652b2881"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleGluingTransitions.lean",
      "bytes": 4115,
      "sha256": "21eb46dfc435fd5f017996598d97aac71bfeda7bda49f8b7ad536604c806a1b3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleInverse.lean",
      "bytes": 2093,
      "sha256": "501f0d586edbd59cfe64ae69099cd2d6f1fc626fe88ef948723e9e95f9208b23"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleProduct.lean",
      "bytes": 3227,
      "sha256": "66887cf3a2fdd4041162b481309f586a5a3c535cb3f8558dc416e302a6f6792e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/LineBundleTensor.lean",
      "bytes": 14273,
      "sha256": "3e6d54f7d8f9fae32979fe0530ee3913caf9ec04594d4b78b6686e03d8674b6f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/NormalizationGrowth.lean",
      "bytes": 3997,
      "sha256": "469e4b59f1668dd0a9d350d5ae30327d93e472981b6de803d7eaf1b85cb8f95f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/PlaceCenteredBranch.lean",
      "bytes": 9624,
      "sha256": "a059349c095e004627f8e613da0e3489ab11ed91a1303dbccb36fc4bfc7ca6b9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/PlaceLocalRing.lean",
      "bytes": 2871,
      "sha256": "09555766eca98adb365a4ef7a8e37c3243460bf1b2746f63913d64602158219c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/PlaceParameterModel.lean",
      "bytes": 5641,
      "sha256": "f4e2695124b5e09363924234bfc056a3b2f6f626749791e7eb9291f9854355ed"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/PlaceValuationRing.lean",
      "bytes": 2158,
      "sha256": "5c8391234df821f06fd90fd4a1f66c828a437582b6dac1a79df364458a373db7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/PolynomialProjectiveStructure.lean",
      "bytes": 1985,
      "sha256": "6ba776076f61496b6ee44e8ed1aa69fb7feacf373e4f113583713b6c495a49f4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/PrincipalCartierSequence.lean",
      "bytes": 3058,
      "sha256": "a68736ac4ce9fa456eb8bf21844f18e8c9d53447e8db543f3e9c59da3c864ac2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartOverlaps.lean",
      "bytes": 5890,
      "sha256": "2471600928a08bf3ad90320fee1fc9a587b4d65e4b5badc74064941d12937c0e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturality.lean",
      "bytes": 5023,
      "sha256": "a083bc4928b0edc79403d83bbe6bb296c385d2984bf0e287628d2efbd7c6fde8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartRingNaturalityCore.lean",
      "bytes": 6955,
      "sha256": "cd59990add72c3f85b45133b4779c3c0c75d64f5c3d9a2ed559ec036e54765ea"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveChartSections.lean",
      "bytes": 5564,
      "sha256": "955226f1563f50b34f1e2a8895043147f67d44d30a881cb81920237e91d8b278"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCharts.lean",
      "bytes": 8044,
      "sha256": "a0a854c943493e59754201410c6edf9f264e8f02a324f7194409d8c358b3f9ce"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateChartMap.lean",
      "bytes": 2327,
      "sha256": "2d2c63fb849ee10f144316a96d5b44f29ce2c2064b3f408b8dd6caf76189347a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateConstants.lean",
      "bytes": 4416,
      "sha256": "950c2fa6888e9d522e8b4ddb1325a944177236d30770f0a6a75c9af0798b44ee"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFinite.lean",
      "bytes": 3654,
      "sha256": "8297e745606f18a709022acc6f04e1dff0b5a951ec1ec041e24bbd7fe942fa0b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteSections.lean",
      "bytes": 3843,
      "sha256": "cdd81d583dfc7fb7440f7fe9dafbccae35bc5fd182a0b79854860eaab59c1372"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateFiniteValues.lean",
      "bytes": 6217,
      "sha256": "d7ffe94b4ab010fa029a78c65b83bdb0294dba0bac817cfa23462e8557df16cb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateOverlapNaturality.lean",
      "bytes": 3062,
      "sha256": "1b1d52db1487b4ac04544e11acfd663b01aa0e7f8db2a254353466a361c0d28d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinatePullback.lean",
      "bytes": 3418,
      "sha256": "0b29c539b3fd5b9def999740ca88c7032e691228a6b2c8d28510ee8eb956e7c9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRatios.lean",
      "bytes": 6812,
      "sha256": "de61e386263ae2f93abd97fb23f489c3eccd773f6363638b736b772b1a917a09"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateRingNaturality.lean",
      "bytes": 5954,
      "sha256": "b21975c5ec9220158a324c78b9614a91db89af60a7df4d48cc1676aa7861f618"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateScalars.lean",
      "bytes": 5861,
      "sha256": "cf2034b7db26e90c8b189c578cf63902ffe678327781f7c8c37efb9e656b1242"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateSections.lean",
      "bytes": 5485,
      "sha256": "3aa9360a24987b083676913234df0649a7a1e73b36a68bbe4f07ea3193fd06bd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateTransitions.lean",
      "bytes": 4540,
      "sha256": "035a8f7c7f43061b99227ee0298eacb05baad9a52e090864a2c1c5d26a4fcc83"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinateValues.lean",
      "bytes": 4262,
      "sha256": "7b1756ec05c5a8e0df9f28a6b25abc71bf0d49d984d2fb01b7d582482ab7a86f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCoordinates.lean",
      "bytes": 16731,
      "sha256": "7d4643e73cf5ddda0465d3a575619a9e46bbfb5ab89bbca99533b690af2bb687"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveCurveTwoAffine.lean",
      "bytes": 3898,
      "sha256": "4a3840417b9096f0ef0d0d16150a9ecdfde57c9d034e9e448eda93eba0e45a66"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveDenseChart.lean",
      "bytes": 2094,
      "sha256": "68af089740c6a772966bbd588df3bf98410283efb87642cccb071b8ea48a1e28"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveEmbeddingCharts.lean",
      "bytes": 10564,
      "sha256": "dce81a9ca22594e75444199dd180b736f887492101d034b94e55829504c1a7f9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFiniteCoordinates.lean",
      "bytes": 4237,
      "sha256": "e5911a959f94984ebffea5388c8ac39c544ec80bdc1aeb1f2e97ca57a856bc1f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFinitePencil.lean",
      "bytes": 3873,
      "sha256": "6e3224f81f1d34abb3e05b438408ab53999900731e3eba2637faea6b3a1f2596"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFrameNaturality.lean",
      "bytes": 4273,
      "sha256": "3b7b325be49406e907fc772680ead1a11c64707f1b8016e2571074453ecb7ac2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedAtlas.lean",
      "bytes": 4492,
      "sha256": "ebbf9c13e13740ad70304a67184bdff16a9c866e6a2f4875b14be854aa40097e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveFramedSections.lean",
      "bytes": 9585,
      "sha256": "e18710af955ffbc2e0296d95b37248f95afa62232b88a4010c21d7c76661e2aa"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomialAlgebra.lean",
      "bytes": 4327,
      "sha256": "146628806c97c90e4a24bdd3362701d635bda85bdf57d8effe9434d8cdf6ed26"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveGlobalPolynomials.lean",
      "bytes": 11791,
      "sha256": "8f40dc74e4186c3ebef49e081f91a18ed7550863ec4a72138cc34ee9764498e5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveIntrinsicCoefficientLaw.lean",
      "bytes": 4028,
      "sha256": "41b0e332b80a2ebbbf7d84fb902f1eb7316af690016d4371ca4356082d4ec91d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticeOrder.lean",
      "bytes": 2900,
      "sha256": "d14e47fc9d38956a2dbb3cda2a659c059330a48f4e7df53239e9ab1a4019517f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLatticePullback.lean",
      "bytes": 4332,
      "sha256": "c915bcaab516ec093d0defc6eda62945b4ad3642b5e1e02b6f19b1fd1730f2e2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineCharts.lean",
      "bytes": 4709,
      "sha256": "fcb5dab7970f9708e720898b78d7752157f307de5ffa6b354fa89d3f42b025ae"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineProper.lean",
      "bytes": 2664,
      "sha256": "2daaa00be6f89fc57c09119841d4673a00ceee9a1e74367b5cf7a2800fa8163f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLineReciprocal.lean",
      "bytes": 4119,
      "sha256": "c6350bd4d820c081cebc556894383be6710cf63acc1ea73b1ac16d7d13db062f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveLocalCoefficients.lean",
      "bytes": 4296,
      "sha256": "d731f3ac11a5f72dc7901b9baa9fa078e6aeddba57ed079208e93bbf0d757633"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveMonomialFinite.lean",
      "bytes": 6327,
      "sha256": "30eb621d0a986ef0f3c6eb7f645bbdef65ad9cd395dd942d456cbc523793e55c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeCoordinates.lean",
      "bytes": 4116,
      "sha256": "85fe8d5e7cfdbc9f6657561c39a4a153d29dd08af53ab40d1f2f74424464cc0b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeFrames.lean",
      "bytes": 2617,
      "sha256": "3631600385f7d5bb06412d699ec40463a7cb75922416d14045d5bbc1ce540e39"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeScalars.lean",
      "bytes": 3495,
      "sha256": "f9e02e513182655cde7cf34185fa5ab7bc784cb14bf0ab93e9350725cb08ec5c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveNegativeTransitions.lean",
      "bytes": 3213,
      "sha256": "a4080a4ab340b9bae727d515c0319ba484a131e7bb036d8b4cef1b869e5158df"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1ChartMap.lean",
      "bytes": 6727,
      "sha256": "3b67327982d437ad1b2854ec7b864cf6d9f18acb9c818c5ac130f1ebf6989d2c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Identity.lean",
      "bytes": 1078,
      "sha256": "ed892c2b6fb30ec0addfbd721fa2153e99ba7bf4efc3bc11aac361b2f1b85373"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1LocalIdentity.lean",
      "bytes": 1406,
      "sha256": "a20574e9ddbc6215c24e1b864f23acc148519a78e4787bb72811de046bb5162c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Morphism.lean",
      "bytes": 2594,
      "sha256": "de56e3c7abe9683932a5772092bdf97088532c3f966e2866cb4cf9f645ebb0ca"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveO1Sections.lean",
      "bytes": 3217,
      "sha256": "b83f8cf34674c2d4df3ba58c58df5ab43636bc3b526b83a9f76bf6c47f6fefcc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectivePencilScalars.lean",
      "bytes": 1418,
      "sha256": "29ff9086e08463519621593884103f29e4a438e910227c656d138e1188b50ad2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectivePullbackFrames.lean",
      "bytes": 5108,
      "sha256": "fb5281dd9f9acec49510639da2c9e9477fadd3939fd1a9d3248710c8f9246d49"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveRatioCocycle.lean",
      "bytes": 4502,
      "sha256": "16c626685874dd89fee27ca6f17974fd43e57d170db4d3ec0c1cf521b1715255"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveRepresentedCoefficient.lean",
      "bytes": 2963,
      "sha256": "f3eba095d79aec275152a44a2ad3376e1fa6c707832072ef3ae8e3b1d6005c58"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionExtension.lean",
      "bytes": 3643,
      "sha256": "f4b7fc6c8283917f05c5960d8f6fce21a4c97c4814e7a7069aff12ea835c8045"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionPullback.lean",
      "bytes": 4240,
      "sha256": "42d8b726570dcdc64cde814132c5a13f91d15b4cdfccbab8af6a219e916560e4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionReindex.lean",
      "bytes": 9426,
      "sha256": "233a2d0ab11042c151880c36d9638f6f0b6f73b9e8a57105aa947e99fd7b53c1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSectionsPullback.lean",
      "bytes": 4857,
      "sha256": "a00049cbff7bd68316c0530df35a9788f4e844f2f97c9bcd0d64f899059f4836"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSerreTransfer.lean",
      "bytes": 2991,
      "sha256": "d609b593cc2e6dc00e3725e076d8f5b7285d6d52a07997a19b456fb7d71ada0a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceBasics.lean",
      "bytes": 1336,
      "sha256": "d50ab72e6cffd3a7497234e3adaebb311b55eac76f229c45f772fa86e4c7d44f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceFinite.lean",
      "bytes": 3189,
      "sha256": "f387689a77b66445f1fdeee3c855201a17599d4c5af696e5df3d313893774b79"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceIntegral.lean",
      "bytes": 1887,
      "sha256": "b901a77c0aaf26a512dc90e21887cd3f69925854b354dd6cc1ac82af705ec95a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveSpaceSerre.lean",
      "bytes": 2626,
      "sha256": "0b2d13cdb5170e924b8815be81c6fc9be1c14bd84d132d6a6993dd86bf137adf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveTupleCharts.lean",
      "bytes": 7292,
      "sha256": "cf7692fc6911835eee08e67624c9806ca770501ef8905938385034e046f8ada3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProjectiveVertexCompatibility.lean",
      "bytes": 3258,
      "sha256": "145b315d6bed34177396ab9fdb964585941d4e7a66ea0e9c4be4920a01c3c6f1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ProperHypersurfaceHilbert.lean",
      "bytes": 3078,
      "sha256": "68fc69da054b9d1d3d6fe2791b74c85cb2f6fa2e5e9685038d8583a500e0c9e5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/ReducedComponentStalk.lean",
      "bytes": 5323,
      "sha256": "2b5ce9978396e31e476e652f6c4543ca3bb60e21cdeb473de97aba91c39c56c4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SectionCartierPower.lean",
      "bytes": 4652,
      "sha256": "b8b3befd5c53d4e20679d96c074b01e8891a35ca778bb09cbc9357356aa29084"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SectionCartierRegular.lean",
      "bytes": 3658,
      "sha256": "189fc2fce8c02f48a1e7f2e8eb8d850b909efdfea17d2d821de5908e314e13c9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SectionOrderDivisor.lean",
      "bytes": 5644,
      "sha256": "9f1fc9587fa75c722b5e239c365748e1f23f8fe71072be77ee5e11dd2f715191"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SectionZeroStalk.lean",
      "bytes": 5892,
      "sha256": "4f1f08369aca04a92fd2012a88680c2f76f10c3b368fc9425cffb1039487f0fb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SheafSectionGluing.lean",
      "bytes": 4120,
      "sha256": "78c097820385af9749a4b46974cf88edd7ca7f2154eef00d89790582bcff8a2d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SheafificationUnitIso.lean",
      "bytes": 704,
      "sha256": "c63ef8e7c3f8e3851f8e3de20e4c111ac3f639fb9ef84dea51b86fc2d55140b4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/SupportedSheaf.lean",
      "bytes": 3277,
      "sha256": "97c96f6c35af8abad6516723a7dda4aff999c8e6b0458c4c0d614ae025455967"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedCurveDegree.lean",
      "bytes": 12109,
      "sha256": "b85c6740ca7852f6ff4beb5e2f45cbea233c8ceca8bcb5ef212b8d2ac0e52e5d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedCurveRigidity.lean",
      "bytes": 5102,
      "sha256": "1a036a839544ff1c78e6df66fdafee3d36375fe70ebd2e655c3a23161f92088b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedLocalSheaf.lean",
      "bytes": 5926,
      "sha256": "5617eacc8cd42c169355151a714332bcb1579714083e85b717c9d2b3e5e9bb84"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveCurveDegree.lean",
      "bytes": 5667,
      "sha256": "c5ff0859138e18daba7a996cd0b5b4c6309fa10cb3f02abf71d2d068c0873d61"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveEmbedding.lean",
      "bytes": 2590,
      "sha256": "17b0582d3b177722c0f31f3b4d0ee603c381290cdef4544ed86ddfa5529244c8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveLineBundle.lean",
      "bytes": 2450,
      "sha256": "830d212ab81aecf3f8ff1425f2ebff5f2fe69a65496ba7c1c38b50205b5ca54a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Geometry/WeightedProjectiveStructure.lean",
      "bytes": 1206,
      "sha256": "d64be197895e286458ce05dc46307a208ab60b8525e2c2bcae6bbfade1c5e98d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/AffineJetCoefficientFrame.lean",
      "bytes": 4916,
      "sha256": "29cb06ce859918cc7fb32b7c51f1179caad273979ebc3146a4c8e2fe3dde4383"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/AffineJetPolynomial.lean",
      "bytes": 3687,
      "sha256": "a99d9884a5d275249fbb1c6647b453017e8ba2a5502e43ec199da1383faaf58e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/AffineJetQuotient.lean",
      "bytes": 5180,
      "sha256": "da14e091bf34f6d76cbb8c20afa7e62f05ef1496e41ebf128ba7030a31aa4979"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/AffineJetSupport.lean",
      "bytes": 4673,
      "sha256": "801010282ab33e61587c81ee891e93232d8e44bfbf58b2fe27c683ac5042f542"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/AlgebraicJetPackets.lean",
      "bytes": 10091,
      "sha256": "b929dce86c8e1939348c0cca5b28e08e1b90983af003218c5675af5860f463c3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/AuxiliaryJetMap.lean",
      "bytes": 3860,
      "sha256": "a7567602fde07048c55c04fa0915684cd5eaf6094a90874417506abc0dea80d7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/BranchContact.lean",
      "bytes": 5977,
      "sha256": "d9c3f54cb942ebf2b6f3bb89741ac6a02c42bcc0b782dfa445125a1d4cdace7c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/BranchContactIdeal.lean",
      "bytes": 4527,
      "sha256": "7b99527310c672312446dc428986364244fe6f9074d00598121598e1d57725dd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/CommutingTaylor.lean",
      "bytes": 9723,
      "sha256": "ff5009aa9c01a7df9b5e8c99ab2e7ad0e5d4102f7a3ec1a884829e0feb9fd8d8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/CompactJetIdeal.lean",
      "bytes": 2949,
      "sha256": "b7196e8ace969bbe2175bd7d071f26d11cf985cf7a8acf0f695bd054165a4af6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/CompactJetIdealCoherent.lean",
      "bytes": 1642,
      "sha256": "4d0b852d6e4def1449f37fe3ea9b9a9608d923d337d2e26267acb9da5ff711dc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/CompactJetPolynomial.lean",
      "bytes": 9932,
      "sha256": "59da90bcdc034578c860bc222fc74087f0ace2e200805eec5b58b892e638de4e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/CompactLogJetIdeal.lean",
      "bytes": 5686,
      "sha256": "ece2c76db3ac9359aa8e334041848cfffebd99bfb34f09bb5517b8f31d9dbafe"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/ConormalPairing.lean",
      "bytes": 1216,
      "sha256": "886e51b7e313b3dfbc7b2338b2c6d1aa2ed17b8c806bb4b600fdc9e37753ce17"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/CotangentGeneration.lean",
      "bytes": 2524,
      "sha256": "056f875453377b14e83c33a76c2606b7d2315f14d36dbe47656cceca57bd36be"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/DVRBranch.lean",
      "bytes": 2612,
      "sha256": "b83efe27a61c0c1a08c7208a974aba377c3554f97d1a036b58bcae3908895988"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/DVRBranchExpansion.lean",
      "bytes": 7571,
      "sha256": "f9dcc8e9498e6eaf6cd10722441bc2adb623b4cd21574a568f534eea3e92ad46"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/DVRBranchJet.lean",
      "bytes": 6799,
      "sha256": "5e58e949343a2c30a747a978be6e50473c07244cabd0726051d83c4c11022e7e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/DVRBranchOrder.lean",
      "bytes": 4034,
      "sha256": "813878c191120e0f9e3aa60520a33f40ec3906a0c2ecfb3a00625d16a1dae1fd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/DerivativeIdeals.lean",
      "bytes": 7140,
      "sha256": "1240b4de038ace679ea40785e20559abab5f4f895b12758984ab34d043f1ea5d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/DifferentialConstant.lean",
      "bytes": 708,
      "sha256": "46c7de38028279b304250cc9137f679b7539338359ef07a552f34770cadd33b8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FilteredLength.lean",
      "bytes": 3651,
      "sha256": "a5c1498f97d80dbaf4ab115c3ab84fd5b8db2452ae6a294a6f66e668085ec6a4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalAuxiliaryJet.lean",
      "bytes": 2915,
      "sha256": "0289753d5dde1904e399ccf4d46ec3974b6c10d6446179cad67c4e2b54f3d28f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalBranchContact.lean",
      "bytes": 2485,
      "sha256": "48109b52d14d0dbdb88d16cf0dfffb5821781702f7388385ed7ed2a74144e03b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalBranchCoordinates.lean",
      "bytes": 2562,
      "sha256": "8fd157600d8fde4dc7db379c763269f19727c9228df11508ba75613786472809"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalBranchEvaluation.lean",
      "bytes": 5362,
      "sha256": "adbfbb5d59dc694b229ec04d682563fbb1f2dbbed603da508cbcbe0091944eb0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalBranchOrder.lean",
      "bytes": 6014,
      "sha256": "dd4c32b51f31c6b451e1caed8f0eb99af595e412b05f08df5eea1a1a78edf482"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalBranchOrderRational.lean",
      "bytes": 5445,
      "sha256": "e5e6804e56eaa073904d07792ab91a5874fb9b08325fef20fd1803b1f2ad187a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalJetDerivatives.lean",
      "bytes": 2940,
      "sha256": "3ea1e0e5f0d838bb70f28076c16ee706558eaf552cb9192c3a24e4d08d7cfc61"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalJetIndices.lean",
      "bytes": 3352,
      "sha256": "43bb00ab9ef7e3028e8aa2cf09faaa4a8a2ee1bc4866e95c1250137a2f038f12"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FormalLogJet.lean",
      "bytes": 6046,
      "sha256": "47b6966c48c98180726abee87046aff36217df4df9f75828f2ee2e13a0e9059c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/FrameTransverseMultiplicity.lean",
      "bytes": 5546,
      "sha256": "fbd47c59b76447bb520513f40e6a199ef18f0b75278c52e8624479bfee952efa"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/GradedGeneration.lean",
      "bytes": 5843,
      "sha256": "b2c3fad20be616435a4fde67b447c277851477b29ddbdb23da5cb568520eeb15"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/IntrinsicLength.lean",
      "bytes": 4058,
      "sha256": "0579b2b11c85be0ef67a7a024c9ae89e4c6082f635e2a22c188f4afe78b8a370"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/JetCenterIdentification.lean",
      "bytes": 2809,
      "sha256": "9610df2d55eabd39b479438f22051e2214d0db3363e8d754b29ad991e26d80c9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/JetGeometry.lean",
      "bytes": 10924,
      "sha256": "376d0d08fd0749c825544178004beff5f568ecc05995b02499568916534b0ba4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/JetProductLocalization.lean",
      "bytes": 5827,
      "sha256": "3f7c16dcd7dac406cf7595b54a309fa507168460b175e8167867be2e712a1d15"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/KoszulTopDifferential.lean",
      "bytes": 2936,
      "sha256": "57896c5c9007ff23147aac8d0743d376d120bf18de4b0fddecf15248f436228a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/NormalBasisProducts.lean",
      "bytes": 4319,
      "sha256": "7a79743fa674fe9faa7796a2ec09dd5a137d4fb20d3c41ba869aa01d870ff976"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean",
      "bytes": 7950,
      "sha256": "138739f281ea6ca8e0f4c90d80373afc9b36dc72032409f704d2715cbe25e2bb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/NormalFrameBasis.lean",
      "bytes": 6060,
      "sha256": "294c62feee84b9dda399772fd183dd10b9a98103423210e898a278d4890f3272"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/OrdinaryAuxiliaryJet.lean",
      "bytes": 4135,
      "sha256": "f4c988f8a7054ee772b7edf9c96a1e90ce6ce6a4b05ce14e7019b9c427533f27"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/OrdinaryBranchEvaluation.lean",
      "bytes": 3414,
      "sha256": "183a9bf5a75235c20f1c86c3749f4e01e0a8cbee72f67266edbec993931a912a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/OrdinaryDVRBranchJet.lean",
      "bytes": 5115,
      "sha256": "ad5a695fe76bdd7a4d97f0442bbdc9eb615902df72aab6d6e4304ba8ee705846"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/OrdinaryDerivativeIdeals.lean",
      "bytes": 4627,
      "sha256": "c83b3709b21d0e0861056410f98c3ed7a23820bb9f557a20d8afcd8e910b7b8b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/OrdinaryJetDerivatives.lean",
      "bytes": 2095,
      "sha256": "9fd4eadeb311c0d6b84a7ec38e50feed74382b812e93b23b734da02af4acc95a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/OrdinaryTaylor.lean",
      "bytes": 7387,
      "sha256": "48ac4c1bb03227e8d9877093ad409247466336aef09227cd64a4fccc7688aa15"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/PolynomialJetPackets.lean",
      "bytes": 1551,
      "sha256": "abc058703872363934034988e3d23b18cca4bb6607b3f0dc19435b63ec1a5bf0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/PolynomialTangentDifferential.lean",
      "bytes": 6655,
      "sha256": "81803ece3f6aaa7fd8838d15c5752abdfa07902c9d678e33bb872ea664768563"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/PrimeNormalCotangent.lean",
      "bytes": 7177,
      "sha256": "3f06ccd8dbb3a07cd20b9c78d87122cc1c42690386ce2ce31c45ea1fbd61879c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/PrimeTaylorCotangent.lean",
      "bytes": 3594,
      "sha256": "9a4531ef4a0e5562ba3b5c65af0407cbb08843eef5fa4c1e511dd8e5a035419a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/RectangularCotangent.lean",
      "bytes": 8480,
      "sha256": "10d83bdd7e6c0c706c6eab8a762ca5d93ea0752b2a9512a11ac48f572c6b9b8a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/ResidueConormalPairing.lean",
      "bytes": 1575,
      "sha256": "c1a44d407280071f2f1aa0902461f4a7f3f4759cab29a1fb63959377fd5b8e8d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/TaylorRectangular.lean",
      "bytes": 7679,
      "sha256": "5e2931972c6e59985ccf6417818c269f24d5066e1a74b58d0aaeab684cec143f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/TransverseMultiplicity.lean",
      "bytes": 20739,
      "sha256": "df912c229a201c02ad20a0ae06c9d8467fafbc43cfab4fde155132b963790cc8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/TransverseSliceComparison.lean",
      "bytes": 6661,
      "sha256": "d2f8de676394ec8ef664898b9c009c321212ef034742f81613eff8df004794a0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Jets/TransverseWeightedMultiplicity.lean",
      "bytes": 4246,
      "sha256": "00925b1f17a5bf311b1cd9e68bd2363797f151068336d3b98086c4ac8e8699b3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineClosedPointLocalization.lean",
      "bytes": 14425,
      "sha256": "03d9248d475c157d7f8192243d2c762d02c880d02a1aa3fb9bd2a2c25d7c8ccd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineIdealSections.lean",
      "bytes": 3588,
      "sha256": "bdaf32068fedca5a1af3889a19fb15eadde7e0d146b05509f5942547bd0b82e2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineLocalRegularBezout.lean",
      "bytes": 5070,
      "sha256": "9bae0f057bb66b0f15d5879f5225de787976394146d35448a2508c1f98d72a70"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AffinePrimeDimensionBridge.lean",
      "bytes": 1498,
      "sha256": "751192a5c410f2155b8dfecbe580868cf365c465198d1ce14c9a6e803c27c45d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineResidueTranscendence.lean",
      "bytes": 3201,
      "sha256": "daa526b41d3e5ea013dfe8dd821e1291e31d219191b2c8cbd17bfb74adef4030"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AffineTranscendenceDimension.lean",
      "bytes": 3186,
      "sha256": "9c8da8b4b044148ab94831d3c555c2bcd1cf0ce26e92c7c7ee6172404c6c1ed7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/AssociatedPrimeAvoidance.lean",
      "bytes": 1991,
      "sha256": "a5b41ecb17f789a62d1a2125b42f98789ce1d5082312e322ee709c597569e0dd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ClosedPointLocalDimension.lean",
      "bytes": 2530,
      "sha256": "eb2c7b44c8dfc49484999d07f1b7da4d06902490b408f4c675f48a2fe9d2e397"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentExtFiniteness.lean",
      "bytes": 6606,
      "sha256": "06c71bcd005fdf48cce64cde0745eb040fd61f6b5a3aaadca52a17d676b9d201"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoherentInverseFinite.lean",
      "bytes": 4302,
      "sha256": "5e8177852cb3721751946709cdd7c14ae431d83e511f5ed4a9579cb3e5a760c2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ColonHilbertStep.lean",
      "bytes": 3938,
      "sha256": "e1abf585853420f8856328def7ff3cc73ba284ea4ea73eea83a7025f7f06e55a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionComponentBound.lean",
      "bytes": 5436,
      "sha256": "cf381fb2b98ec408b85dc32a9bc1de1c5f16f6c8da40aa072b99a2d923736ae4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CompleteIntersectionHilbert.lean",
      "bytes": 5118,
      "sha256": "2f9de5c928d64499e64c4f788b63be76fcb1d70472330fbe858b4f38d686d62b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicityBound.lean",
      "bytes": 4538,
      "sha256": "3218e617cda76c194b89db291ee05e8272e9d97310491a1dc73d13a729e7087c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ComponentMultiplicitySum.lean",
      "bytes": 6647,
      "sha256": "e94244d70f711c459de2dfa4ec768f05aed237ea860982426ae6da8d3479c161"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeComplex.lean",
      "bytes": 2517,
      "sha256": "30e09e7f37f454bd3985d0966d32e8e83d810834f76716d32431be8bc14fe8ce"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeEquationLength.lean",
      "bytes": 4484,
      "sha256": "660f0e675d8f9bf435c84e208bb67fbfcd543ca7e214bebde4835ecc7915bb18"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeLocalLength.lean",
      "bytes": 12369,
      "sha256": "aa4e392c2076cd9998e55b0f379f101f2531ba8b6b0297506a42048b59fbfa89"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ConePrimeLocalization.lean",
      "bytes": 4114,
      "sha256": "40ca3da838df4dd9abe11c67608a92b40dfff42dd9052947f203601879ca0c65"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeQuotientAugmentation.lean",
      "bytes": 1973,
      "sha256": "5fd8a413e37576533a150926bb290d299e21b999046ff42564fb479957ef2c1d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ConeRegularSequence.lean",
      "bytes": 6419,
      "sha256": "b79620ba1834c1fcfea6290aef5aa260183b27ce82f198e43af68ff2297bc93c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateBasisSplitting.lean",
      "bytes": 3629,
      "sha256": "d026162ef9a7773fe8c239654f900bfe06401f060dddc57bc2a41c0901888763"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateContactBound.lean",
      "bytes": 3872,
      "sha256": "b1528d8923ae4472f5941ae645e541ad6cf9e8ab28b4fb25a245cd3897ffed6f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateFiniteSlice.lean",
      "bytes": 6595,
      "sha256": "bc41c38cdaa0e4284d50c55c93c06010c55b80e5fab6915aba78944b8be5de0e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateSliceLength.lean",
      "bytes": 12203,
      "sha256": "afb5a5097355c9b59ff622f1ef632f3596bfc3dde378190d16de4e496d6d94b1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceBasis.lean",
      "bytes": 15089,
      "sha256": "80817c1c77ae2434b72e95103bcf7d25a0e556e86acdfd5140525e78c8f868b2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CoordinateTranscendenceLocalization.lean",
      "bytes": 2822,
      "sha256": "6148e526503fff7efb49db4aa4c8258e75796e9c0a610ece40cbb93e7aa71c7b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CumulativeHilbertSections.lean",
      "bytes": 4064,
      "sha256": "9b77c620c9aef6de52aee9da1a7bd9705c1975a51b1a274515b35d1b8d53c356"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/CyclicPrimeFactor.lean",
      "bytes": 1671,
      "sha256": "2cda4bcff27a215d91907a1806bb281243f4217980c0debccea5779c2a22e53a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/DVRValuationUnique.lean",
      "bytes": 5034,
      "sha256": "93e30cf62c4a7b61284ba993f09b5a8b9b56bc4d6e9421ca0c7e97d08aff3abb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/Dimension.lean",
      "bytes": 7211,
      "sha256": "f9552758953b425239d53ef97259de8577267e9baf893cdce79fd56c7f2170c1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/EquidimensionalRetainedCut.lean",
      "bytes": 2905,
      "sha256": "d2f9ca7a6a9e23b655dd45992a789b069a33151d3d383c8b02779bf2ff24ed2f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FibreContact.lean",
      "bytes": 5966,
      "sha256": "7960a9c4e97ba14b78cef2e2b61c30879ed52b914206ecc19afe49244598d627"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FiltrationLength.lean",
      "bytes": 1825,
      "sha256": "b8c5f66734027b15c11d75bf31d25e342654d76019248ee6b52c58a838bfa00d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeExtTransfer.lean",
      "bytes": 2254,
      "sha256": "bfa966c8f90a906f6cdeaa3a201413dda7f9b78c79206c1739e1a2160873add4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFreeResolutionExt.lean",
      "bytes": 4961,
      "sha256": "1494d8a765333089acbbc02393a6c2f11a011738758d379bb5031455945d8c90"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteFromClosedFibers.lean",
      "bytes": 1355,
      "sha256": "cab14f700ea0f7372e41c0e62a408aa9f4a2b39f7a6aca2cf88ac14396a96462"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteGlobalPresentation.lean",
      "bytes": 15494,
      "sha256": "9bf3f3da51a44264ee4767e9b49ceebf1bdce8fc33a85dd2a5c5b80d0dd9bbe1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FiniteSupportLocalIso.lean",
      "bytes": 6608,
      "sha256": "8c099645fbef31fb802e2756e5483dbaa5ce61fe69e7855ab8dff05720940107"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FinsuppCandidates.lean",
      "bytes": 1175,
      "sha256": "3210d2b9032532e483ccf62979a442761b4090fdc4920b5a8bac9fa539d90d47"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FlatLocalLength.lean",
      "bytes": 4005,
      "sha256": "b9b205bb0abbdb041ca255776febc469f7407437c92a9d67d72743f47d1a10d4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/FreeResolutionAssociatedHeight.lean",
      "bytes": 4577,
      "sha256": "f723cb93938afd1889559276a63dd012fbf5ea4be09e665204114ef35fda5772"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/GenericCombination.lean",
      "bytes": 2541,
      "sha256": "cf94e8b1acde4b3dd11584876909490d181c0bbdc3aa6748aef9bc4ff52a0ac1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/GlobalInvertibleIdeal.lean",
      "bytes": 6970,
      "sha256": "ed039e70931be41898e4ab1da8c2e7bf429fec6e0f361c3b28c5ff8d5082a7f8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDenominatorReduction.lean",
      "bytes": 2537,
      "sha256": "6a075e56970b5baa6be21e7a41cb5f4e37ec18a33a62dfe17d5ec6c33b0a777b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertDifferenceDegree.lean",
      "bytes": 3261,
      "sha256": "16c398d78fb03fdc5a7f343651cb1a754f116312091b9a92ff2854df92804f68"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertGrowthComparison.lean",
      "bytes": 2128,
      "sha256": "b50b9e627c6b07c79c28fe8aebfcde515f6bd3a44bb580fcd26cf98e70f53e12"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertMultiplicityFiltration.lean",
      "bytes": 2891,
      "sha256": "900b76b3b28a7b6eefbd5ad6170e8ebebcf49541b2e137a6853e19c8fb68a043"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/HilbertZeroVariables.lean",
      "bytes": 1545,
      "sha256": "2a1dbbee015ad88ce06de336e906772a313b993b11bbc2a6479da0297902aca2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealFiniteGenerators.lean",
      "bytes": 591,
      "sha256": "84f6d806053c22c150291b32e6642bcf0cc4d5c90474ac521c86d9df84f6c7bf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModule.lean",
      "bytes": 9779,
      "sha256": "c49cd84a1b0cc6bb72e0e38e29f813abc78fa1237fdbd3bab225fe7e72290315"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealModuleRestriction.lean",
      "bytes": 4089,
      "sha256": "a1ad83d3fcff793009ea6677737ace775b696e98ed0a90444691c88d59e1579b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerAnnihilator.lean",
      "bytes": 3953,
      "sha256": "83c6a332f491ab5fbb02f54892eb7d4839c2fc196861998f3ec7112d592778d9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerDescent.lean",
      "bytes": 1701,
      "sha256": "86134bca48ba0bf4b34881172e00b05f59bf58814e672ef36d2ccc11cc863e4d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerFiltration.lean",
      "bytes": 5206,
      "sha256": "00b16d53dbe28863ed3fc2b80e272667c788de1c0f582ece0e6d571e690cd8df"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPowerRestriction.lean",
      "bytes": 3665,
      "sha256": "8019733b7a92d879bd97f680cc5a57a0aad83d576d58146ba05c51379852f6f5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackMap.lean",
      "bytes": 2597,
      "sha256": "0e7eb207a1682778ca427915deb90709b34137102c8b22d87e014fbdee21ad9b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealPullbackOpenSquare.lean",
      "bytes": 4530,
      "sha256": "d7c11602b13293786e04505a79760d2a30ec111e54f6ed7925c0c472464e6d00"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealSectionRestriction.lean",
      "bytes": 5132,
      "sha256": "f0c36649504ba6f489eaa3446525900e083d9ed8129b12669c8c95cd85f7f198"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IdealTensorPowers.lean",
      "bytes": 3682,
      "sha256": "44f0cdaea4a3f0a69648ac89565b26945ff2f9e44f194eb65ef7761df7053c33"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IntegralAffineOpenDimension.lean",
      "bytes": 4624,
      "sha256": "018e427ba517cfde306a17c1f7797a2301c529189483cbde7205baf43536bee1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealAway.lean",
      "bytes": 5792,
      "sha256": "c360a0c43ee04fc1078ac8b8044959a6c7395613102aa04a6a9f5670cc8b4b36"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/InvertibleIdealLocal.lean",
      "bytes": 7678,
      "sha256": "641c36bc38d77047e121b0d62aa603ad19a1734a5e1dd1220fa019e2c31e14cb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IsolatedIntersectionSteps.lean",
      "bytes": 5840,
      "sha256": "5519111f293cb9beb95d38c22e2326302f073236509c5f3f3d7dc68a1596c77e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/IteratedKoszulExactness.lean",
      "bytes": 5373,
      "sha256": "14e8ea7779a18c1453c19d59ba1c4c88a9d07ff9f91c87e16e9f8950d978b594"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulBounded.lean",
      "bytes": 1866,
      "sha256": "7b37e6b0daf65d94c9b08c80e868d657f6af849d8681fd0d66e5980bbbaab199"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualBottom.lean",
      "bytes": 4821,
      "sha256": "9fec12391f7bd767a2fa3d51b4df6012a52fd6a28fca68b5b6ed847b9fece6bd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualCone.lean",
      "bytes": 3293,
      "sha256": "955a9b51cadada55343b71655b59334c99719567706a3ed2b9b8ec49200353e9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualEndpoint.lean",
      "bytes": 2193,
      "sha256": "aa25d1ed80081c42e71f8581559cdd75f0147ec82d92fd9ccf8bc5dc3e539ff3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualInitial.lean",
      "bytes": 4075,
      "sha256": "8bc1a891e82d7e4ae50e57b527d53f4c76b563762a210ad63bf0d37983489f0c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualStep.lean",
      "bytes": 4883,
      "sha256": "cdd1c5a14414a4bc0a35d3558d1951ad28fe4bcf12cb8bd47f7da24f0a3c8092"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulDualTransport.lean",
      "bytes": 3241,
      "sha256": "d14241b62aa4a50f9ff192837722e06a6dfc8be187f37b74d70cb5288928e66f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulFiniteFree.lean",
      "bytes": 2889,
      "sha256": "40da6d072403f76571ef37d4032d52f87baf4caffe99f013ddd3d74429e586a3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopAugmentation.lean",
      "bytes": 2970,
      "sha256": "322c40ebbd20de52dda01eaa2e28a740c9005815397c3557a00577b4c7a2108e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/KoszulTopTerm.lean",
      "bytes": 2407,
      "sha256": "b2f802617c2fc396860b5c047521d7d713801c610c146e43a2ef8a96843d5301"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalBezout.lean",
      "bytes": 1593,
      "sha256": "35076874a9bc7640bc5c454226648a942574381accbf376caad37dd500150326"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalComponentDegree.lean",
      "bytes": 3456,
      "sha256": "017d169daa347eff842d9469ea9972934948e56dd6a5ef9e049a5936c3b4283b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionDimensionOne.lean",
      "bytes": 1696,
      "sha256": "a60690edba7d10cb4fa59a804f7a2c664f3a1405e11c10878a9b73265d7a665e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionExactStep.lean",
      "bytes": 3147,
      "sha256": "315070d1bdd1d8b4817d53b845305a67f77587e6511f39bea08d22a0ac9995d0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionFormula.lean",
      "bytes": 3016,
      "sha256": "236731da5728f5148445e6ae405ef1d15d386c92156a22a923d8da638d7bf5ab"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionLength.lean",
      "bytes": 4915,
      "sha256": "0a16a3fa43f5edd2bbc5a7d0b3ede12523ff4a4c66697c9f704422bb7559ace2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionMinimalSum.lean",
      "bytes": 4043,
      "sha256": "5818bfd09af3e9e2328a9b12ee93a177b65c63e3a8b240e98789f8ab424c6168"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFactors.lean",
      "bytes": 2146,
      "sha256": "1d7a0d884a4d8c755663b6242e7890c5bc00aa7d92255ba159230acfb22389fb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionPrimeFiltration.lean",
      "bytes": 3312,
      "sha256": "8331236e8946bed201752b8b6db2966c948110cc6fdf4df77ac5e259f652c2ca"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionQuotientTransport.lean",
      "bytes": 5377,
      "sha256": "f34173dd013069e7e8326f194742860179ce71304ca87c32e3481f3c13efde40"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalIntersectionTransport.lean",
      "bytes": 3486,
      "sha256": "f9c1cb1a1b8e67dcba0841f046a115cd94dcb63f84f7e590f369e55d8c929a62"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLength.lean",
      "bytes": 1364,
      "sha256": "2b3c72e17b5b202e188090800ab34ee8e35fe57421487f41110d4e08a5423006"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalLengthTransport.lean",
      "bytes": 2007,
      "sha256": "bd420f41e3765720198845beb0aaa404aedcdb1b0b507fee266a757db68e384d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrefixCutDimension.lean",
      "bytes": 4056,
      "sha256": "a1e221fbc9d0ecfcdca580b3426870e497529725019dddef59c33568bd15718f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPrimeTower.lean",
      "bytes": 2552,
      "sha256": "b15de7a6350a97c0d163b4ceb484a0ebb5f579d0511ff1b534a1d413837aafb4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalPullbackSectionOrder.lean",
      "bytes": 4990,
      "sha256": "ece3b9d4cc1b7fc5dccf09418fe351377b60fdfe941ad4fca1ad79a64f872a6a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalSectionOrder.lean",
      "bytes": 4622,
      "sha256": "66ab61b2fbd8e643f5defa11514e09988971bc927e29ed18c4050b6026dafd75"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizationQuotientParameters.lean",
      "bytes": 11067,
      "sha256": "b7e7d7f7351585ba754ad9b6ab2d49e46a43f4fe52eff48171a6dda0e3ca8dc7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedAlgebraEvaluation.lean",
      "bytes": 2559,
      "sha256": "98e2ae6f50779d65641d621c7bac773af3861b833001f39717e3edd05229cab3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedComponent.lean",
      "bytes": 1137,
      "sha256": "52771c5d429f49e7f4de84f484c410fa899c4ba5db88804feb0515ba9503684f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedCyclicFactor.lean",
      "bytes": 1960,
      "sha256": "2dfe9402453d22dd1a02c255f553321727a53547302339410af61f81d5814ba1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedFiltrationLength.lean",
      "bytes": 2550,
      "sha256": "c5124eb5b9f1b0a80ad2a1e3300330b419b7e3d1c7ecf0b2f6c0ad5e9cee5c88"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedLengthEquivalence.lean",
      "bytes": 2324,
      "sha256": "e16e736fce1d1cc6d3da5958070c98ce1c2ba699cf1bdf9932bf3149a05b6d05"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedMinimalPrimeFamily.lean",
      "bytes": 2328,
      "sha256": "7786dfd43733eae78721bc6da33de0b38c7d02b2809514dc630fca4692a0f14e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedOneCutPropagation.lean",
      "bytes": 3036,
      "sha256": "0eaf3c5af2da0d64b63cfc95b6393469b0a56f4001368234cfbf698e5687c4ed"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/LocalizedRadical.lean",
      "bytes": 1152,
      "sha256": "36cb44eb27f4f90b1a403886dc3af1cda5f0cf532032733bdfca6077ce12b998"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/MultiplicityCycles.lean",
      "bytes": 8982,
      "sha256": "230070f560606075724d9dafd3121a0d0ffa8ffede306532c487b6ebaf080952"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/NaturalMultiplicityPropagation.lean",
      "bytes": 3408,
      "sha256": "443dd01385593daeb51d8e4ff0de64d1602919e1686f3d8cd6f90048303b8511"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/OpenIsoFunctionField.lean",
      "bytes": 2099,
      "sha256": "0423577f4752bd4f80482c6fd54643f063b13cfac903ffaedea068497ba4f7d8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/OrdinaryMultiplicity.lean",
      "bytes": 4886,
      "sha256": "828f6357e532e60ec930570557802ec434df5d721efd884d7358f129044b5ef5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PairResolutionShortComplex.lean",
      "bytes": 1927,
      "sha256": "13e42bb361db8f462bc80af7fa768aabeac887ae8abe2327f5e8d9e79760c426"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterCombinations.lean",
      "bytes": 1605,
      "sha256": "306f7e2c23c6c778c357b4f2d1ac5ccd9958122f2b4dddf93dbbd9d0ee675490"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterKilledFiniteLength.lean",
      "bytes": 3832,
      "sha256": "ece399502ce875a78224c70dfe57761a2e39032e2699a887d2486a8797efe4c1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/ParameterResidueField.lean",
      "bytes": 2867,
      "sha256": "f070b99f7944e9a911ec78a97a5b7363c5c7b492e4aaad2c2ceab4c982f4ebc5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PointLengthEquiv.lean",
      "bytes": 2693,
      "sha256": "1506ff7a14e765f3e45aac1939d24488a72ac096f10a5865c7eebfd325116d1c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveCoherentExtFiniteness.lean",
      "bytes": 4339,
      "sha256": "91bd597762ac877e3e27709bc16ad12fdedd3ee7844b35079bf5254b79e2ba8f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PositiveDimensionalHilbert.lean",
      "bytes": 9140,
      "sha256": "d9b8ff54fb20bb0dbdc1f3d60c09498c3c16db6496d389e9740e50355b0b0a53"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PresentedIdealIso.lean",
      "bytes": 5964,
      "sha256": "7ca5b3436becaf72a6241893cca4c72ea6d2bb7524c10f95d35fd1262a9d1fbc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeCutBudget.lean",
      "bytes": 5230,
      "sha256": "eef80535a2b49e6ef4f0a2e0be8c08ce152668a3a183c2a18d1ec938266d9a83"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeDegreeExistence.lean",
      "bytes": 1658,
      "sha256": "9ea85a8de7236af0435dcacb9b1b54624dd74a2ac900a1c0fc534f97cfbec957"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeFrameMultiplicity.lean",
      "bytes": 2970,
      "sha256": "8fbbe540347c0cdfc6e71478d4aae15a82facde0c9cc2c99045a3c1b59e18219"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertComparison.lean",
      "bytes": 6019,
      "sha256": "fb43ccd050111eadc26ea68d83d3762aae3eeeb9309ec021bd495fa4ccd1a933"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDegree.lean",
      "bytes": 4909,
      "sha256": "f0de1b05c1d68e217ea8b01fae42bfcb5e4854c73abc5274a899fa05a4f90196"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHilbertDimension.lean",
      "bytes": 3609,
      "sha256": "bbf97262cf19687eedb56f1ef663b2cd01325f00689c5cebb68ad8d8891b00f6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceDimension.lean",
      "bytes": 3927,
      "sha256": "8d470954e3a98326ac07300878428ee53fe7c4a0461b3b3c2828705cfc77420d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeHypersurfaceEquidimension.lean",
      "bytes": 1339,
      "sha256": "af2a8786a87188ae09c4e55e7212e0fc1f6abe8e648b21014e74e7fac335b814"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalKernel.lean",
      "bytes": 2864,
      "sha256": "20c1d03aaa8d4f13b167e2a6848f2542401ce236959c86b0c5875ac4c73f7ca6"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeNormalRigidity.lean",
      "bytes": 5262,
      "sha256": "8b1c1350db37fd8c9038b30004d933abc88d7f08e545999e4406b0749c8143d3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeResidueAlgebraEquiv.lean",
      "bytes": 2370,
      "sha256": "3908914de76c88f9ea7c8d3bc55dcb4193da5fe34fc5d0c3c8f15f330c5eec76"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrimeWeightedBezout.lean",
      "bytes": 2475,
      "sha256": "04c1e18a6ac6516bffeef8876c1c9fe48b95e1a09409194bfb14e1a5e85bc7d7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/PrincipalQuotientDimension.lean",
      "bytes": 1213,
      "sha256": "a335d625033a041f5d90faea612bec749e1b653cca69a9b3bd6f3eac10b8fecc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLengthEquivalence.lean",
      "bytes": 1374,
      "sha256": "72462325e3b58c49e989f83d1293537c361c25623027152ae3a6168874c84ad0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientLocalizedLength.lean",
      "bytes": 2611,
      "sha256": "313416fa85c3ff213ed9d73ff914e4c9fa36d2e959fa22d3adfdc8980374fc8d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientPrimeResidueBasis.lean",
      "bytes": 3093,
      "sha256": "3854fcf33dd00c2fd0ce39a9b29e878dc30fbc7e81447f4f41741bc28176c0de"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/QuotientSections.lean",
      "bytes": 2332,
      "sha256": "1bdf8db34640d93e0b6e1f5d4608750e50cf2c897b5ec8bde437d190ce391747"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalLength.lean",
      "bytes": 2950,
      "sha256": "6bf8f5d71b4222836d12c624c9038c9d217e54770ad3107986c7b7e6f50d0627"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedLocalization.lean",
      "bytes": 4225,
      "sha256": "453863a22f7896e6418a6ded746c3614f851aabcae40bf1138b2aaf17c11cf76"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPointMap.lean",
      "bytes": 2755,
      "sha256": "e43f65cdbd1496d0dc2287a71f1069114df7bc051bc0c13395309d08d7c35371"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RamifiedPowerLength.lean",
      "bytes": 6932,
      "sha256": "6e378c25f028fab0195a2ad14bbd35bb475e89a6b3eed098b2fe8440a02b1e59"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularCutHistory.lean",
      "bytes": 7501,
      "sha256": "954d421d3d1a84605061f1f343ed578edcca6a419fc55247de171347e7d8ed25"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularDegreePositivity.lean",
      "bytes": 3175,
      "sha256": "fe398258d7ceac40b59eb63b535d15edd0c8044378142f99af1a0af3478cebbc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularHilbertStep.lean",
      "bytes": 5271,
      "sha256": "bb31fd92208e2dff81c6c924d9579f5b9e31bc1191d73bee119e29fb106396c2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPairExtObstruction.lean",
      "bytes": 1883,
      "sha256": "55c5baa2b345b4f9e37e7bd8d526931ab1873e3acd666fec2469783133d73b22"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterAvoidance.lean",
      "bytes": 3623,
      "sha256": "e7e42425a51d8a61c38aecdd367d32e0b1d165c840399bac3016788273a8ca08"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection.lean",
      "bytes": 5786,
      "sha256": "e730a115d62db15af0e6a40ee58cb1017811148daf157b30d58a167a101e988c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularParameterSelection2.lean",
      "bytes": 4022,
      "sha256": "b1099ab8931604999cb5f7efb073405d22e8467cb629768a3f221153c83511d2"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixLocalization.lean",
      "bytes": 3925,
      "sha256": "297ab3f287d631933ac978ed7bef48047fe157accf288b4373df6a10f13d4d59"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularPrefixes.lean",
      "bytes": 2832,
      "sha256": "c66b92fad617341187ede0b37f31ec33b21d1af6e6786b123d2fdfeb2539911b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceAugmentation.lean",
      "bytes": 2256,
      "sha256": "0f0b4a353441a988a0cd095e9296d997e82467b090bc3c6351cc1da3179f5c4a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceDualExactness.lean",
      "bytes": 4519,
      "sha256": "abd99c289543d6648786109c03a2a95b9439fb0a103c668e03df9f4dfee8da35"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExt.lean",
      "bytes": 5007,
      "sha256": "e57b44fd389de26d56f85b08451fb79facc2332bc419f6f35ae3b465b5c91d4c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceExtObstruction.lean",
      "bytes": 6261,
      "sha256": "8293c4bab767c7928c7cf28116c277ae4b29b5438bc932a9969a44dc219a8b9c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceHomZero.lean",
      "bytes": 1288,
      "sha256": "dace37f5331958315bc7acdd78a60e745405fbf0fc3c2012d608a22a1e665a44"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceLowExt.lean",
      "bytes": 2090,
      "sha256": "1e7a88b3e364593b3d6149e0050b819db1fe6aa4fcbc7c1e6ab6c53aafbbea6b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceQuotientTail.lean",
      "bytes": 2815,
      "sha256": "00c403dc82c23a79227770ce81b337e76473ab2bdf4ad9af6c97daa66ed91962"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RegularSequenceResolution.lean",
      "bytes": 4716,
      "sha256": "6c0ae6da59fe7c1353796692fedaa96254cd036d607f70e64f9fab7334612d91"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedIntersectionCycles.lean",
      "bytes": 8440,
      "sha256": "f57d924eae311a2541b915fa8d9b684b987acba87be31961459b86c3be0dc0bc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/RetainedMinimalPrimeFamily.lean",
      "bytes": 4931,
      "sha256": "bd47f6e72406738cb73f5241477a3ec94b024c34406d81f74d43961bf4a8e574"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SectionImageIdeal.lean",
      "bytes": 7495,
      "sha256": "8f4b745806b1ed0b1cc4834602850cdbb0d96da0779f7390a6a0dffa0fc579ae"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SectionZeroIdeal.lean",
      "bytes": 3175,
      "sha256": "236f9b5c69d1919ebf7f614a49de3d31f179d82d492b958e248b9e89073cd910"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SeparablePointLength.lean",
      "bytes": 8072,
      "sha256": "cf41662c785ac872e468d13aea6cc0ae8ef51aeff17c43d354733af8ee58dd89"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SerreDimensionShift.lean",
      "bytes": 3533,
      "sha256": "3f3dd17847eb3e039d10920153d2e9f1ebd98f3d9fef188c0c412d8f9d6f0d63"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SplitClosedPointCompatibility.lean",
      "bytes": 4600,
      "sha256": "5fc1e62e3c78a62c63437747a95f89a9421e81722339d8b1b4fda3da8e171b77"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SplitCoordinateClosedPoint.lean",
      "bytes": 3288,
      "sha256": "2ad1d5d8bac2455412b12b31c8c6ed4d7097b6be7a42bb02922434dce288acab"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/StabilizedColonPowers.lean",
      "bytes": 3691,
      "sha256": "36c6d49c21a3a1a58da6f98d202f8a641e8492da910a8ba51dcc0526c2025732"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/SubquotientLength.lean",
      "bytes": 2463,
      "sha256": "fb5926fe488f476514023500df411894119b67baab8341705939b716f8e34457"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TensorIdealInclusion.lean",
      "bytes": 6723,
      "sha256": "d03f6f60222a58080439b5bb1b489b5cb20cff253dd6869ac573d0b61abed761"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TranscendenceBasisReduction.lean",
      "bytes": 2489,
      "sha256": "67fdf2d1c16ced39f9973cd32f9bb03beee04aab9c5f514097fd7c9f83582b27"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParameters.lean",
      "bytes": 10489,
      "sha256": "8ffb7637b9f30b9b1ee750a105ef79c55f2bce32be68371f6f50033abb1cced4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersAssembly.lean",
      "bytes": 2834,
      "sha256": "81dd22899d9b0a3fb8d1a16e4a3ca0e785fef0f17ddb5ea30dff6e06011abc8e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TriangularLocalParametersTransport.lean",
      "bytes": 1591,
      "sha256": "a50325fa6fa38c985155459544bba3a47bd004d47861251447cfa4866921f93e"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalExtension.lean",
      "bytes": 2976,
      "sha256": "278998b4a0f300821528323ffabea21cb5d32ef6b2b9d3ebd5132e49b858e947"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/TwistLocalSections.lean",
      "bytes": 1278,
      "sha256": "7fa408f45bdc46ef7a15988b4e60e91be9a3b63d96c0bbb840eb054f09e1f9c0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezout.lean",
      "bytes": 9165,
      "sha256": "f843ded7b243a295d16a332b10b474719f265e2d511000b3942ecd854f2bd9a8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedBezoutBound.lean",
      "bytes": 6932,
      "sha256": "61363fefbaccaaf7a63a6583b7282158fed6d9f00461560ad2c8601b6fd8d624"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedChartRingEvaluation.lean",
      "bytes": 7929,
      "sha256": "3423c8dbbcb418050e94e7c24e2e0137add0b687fc7b3c8818d7f55e303c92ed"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/LocalAlgebra/WeightedLocalLattice.lean",
      "bytes": 6212,
      "sha256": "f6a0197731d5878cb4f6bc05262d46cfc04aa17d2559c0f3f8a928014f1729ea"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/AuxiliaryPolynomial.lean",
      "bytes": 7637,
      "sha256": "1dfee001a9437a1e093b8561e65f0bbf9db6eedd8e6a7f724942f62a92a8fa4c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/CoefficientLocalizationMaximal.lean",
      "bytes": 1415,
      "sha256": "c20e7719d0319725f1a2f4eb1691d88f6e3e410937df183e74c58781f4467547"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/ColonHilbertPolynomial.lean",
      "bytes": 4130,
      "sha256": "7806c46474452e215d0550c54e2ec763778ca17befed9dd3a4366633181b66fb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/CompositePullbackCoefficient.lean",
      "bytes": 1260,
      "sha256": "4b656853acfc8bae2c06c13fb843468a022009950a281920fe9b5b2a331ac35c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/ConeHomogeneousEquations.lean",
      "bytes": 5193,
      "sha256": "99ee6b1be251bb85a2bcd526b650bfb219b4efb60e63bfe484b26239fc86366a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/CoordinateQuotientGrading.lean",
      "bytes": 9790,
      "sha256": "63beaa2ad57838d1d633ce6b7a0b0b940000febae008a9400db14cdb47a0d078"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficientLaws.lean",
      "bytes": 2052,
      "sha256": "57e9a1b7f5560fbea1a51aed463b53202779c0bb36c587fd14519f6a829b447a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/FrameCoefficients.lean",
      "bytes": 8973,
      "sha256": "efb49603296e9b6db89377e386dabf8197133ee77594cbff636463f93b5c994f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/GlobalPolynomialCoefficientLaw.lean",
      "bytes": 2604,
      "sha256": "43b526c1b8683202340ed382f8bda52f88978983296195b053225f3467b903bb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationExact.lean",
      "bytes": 10353,
      "sha256": "0e2361a1255ee06b1e7589a2efe2b9d9dec860f43b73aa0056fe8f71b766a06d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/GradedLocalizationFree.lean",
      "bytes": 4829,
      "sha256": "7eb5213049cd4698c8bce6c422265bdf43f0750cb11d3db31ecf103c862591ac"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/GradedSerre.lean",
      "bytes": 10274,
      "sha256": "661b5a9661110bf0fc2802c74350fdcc72f72b04fe8588b90d06cc2e62ad4b41"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/GradedSerreStep.lean",
      "bytes": 4267,
      "sha256": "dd96ceae88d1187ca030b56adfa232b05504d448cc8632987ae7bcac4ced5dda"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/GradedSubring.lean",
      "bytes": 2194,
      "sha256": "eb5c7d6d64da4dffdda266be77870702e8831ff5eda5c14a8564955e3dcc07f9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomial.lean",
      "bytes": 4854,
      "sha256": "08900b26f8b922c0ab00817b63ccdb2417158276ca8e868f1413c7e79ec3c80b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HilbertPolynomialBase.lean",
      "bytes": 2599,
      "sha256": "2750cb53db51004ee62c52067ac362306d08849599c99c69db19239b4c1c84b4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousComponentLength.lean",
      "bytes": 3704,
      "sha256": "f8927a9c96065a12badea19b1b46e3659f69ef34eeb52841ff9b980540739ce5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertExistence.lean",
      "bytes": 4425,
      "sha256": "0b7f6b5ecae8a9e0a6fc5aa5ef22c7050d0f3d9eba91ac7d7577c0b1779e1e18"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousHilbertPolynomial.lean",
      "bytes": 2363,
      "sha256": "5d3aabcb77b93b791d7843bcf03fb2ae992a0fe744ba1490640104682f188282"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousIdealStep.lean",
      "bytes": 2516,
      "sha256": "ef88f638e7ac845e2c7fef224bad56b20e81b19838eae1b648066fa433eafe0a"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousListHistory.lean",
      "bytes": 10353,
      "sha256": "05e511ea2acb3cf0a9ce1316ad70a0c03d476732232d2c8e6236a1880f938c34"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFactor.lean",
      "bytes": 3065,
      "sha256": "27fc72592ff6a9e4f3635b194ff59f8dee8da214a64d560790b51730ea4e9f57"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousPrimeFiltration.lean",
      "bytes": 2867,
      "sha256": "10e798a2e710447325d9a602bfff8bb47b3cd08ebba2747868092f6522dc0393"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousQuotientDimension.lean",
      "bytes": 5779,
      "sha256": "1742d55dbb4c2e9471ac437c5e2761d22aefa00412c2acac256a3fe2d0f6b388"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSections.lean",
      "bytes": 2970,
      "sha256": "a02281d970f72021b5ab59a34110b7305f39aadcf66a21e1cb923d3b900a455f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/HomogeneousSubmoduleGrading.lean",
      "bytes": 3670,
      "sha256": "a46ae190fd5d73958d466fa4ad6197a3bc5f1e17d2163e9e73edfe528cccad45"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/Homogenization.lean",
      "bytes": 2821,
      "sha256": "20481500f4188f7351d4ca0998d33abe667f0038947bdbdac22ad478a8e2a99d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean",
      "bytes": 2899,
      "sha256": "8580fbd8d52dfc47cffa1de24b1a2ec38d3aa620a2489b951a13eb07c1aec944"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/NatToIntGrading.lean",
      "bytes": 5693,
      "sha256": "bac9f0fa0e294306fff3cfc2cc8a57935b208115960d70e125b19b3ed1d3e378"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/NestedPolynomialSwap.lean",
      "bytes": 2274,
      "sha256": "20a4f54e666d91629399d2587ad0047aa0d4c2d308b958c9eea6859732440ce1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialAssociatedLocalization.lean",
      "bytes": 4306,
      "sha256": "3f5bd426dbd3c4ce6e251fee8bbbd53cb2183cfcaf53f4b5fcaa25a4e20ee43d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoefficientLocalization.lean",
      "bytes": 6209,
      "sha256": "498970fb0baf3cfca26cdc7a8038baf49563b038ff88fa82713ae4f638856bf4"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCoordinateMinpolyQuotient.lean",
      "bytes": 5178,
      "sha256": "b6f3796a54094cb34d1a530c66ea7a9b996c6fc96cc9fd3fcc355bb9f69a0987"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialCumulative.lean",
      "bytes": 4374,
      "sha256": "75c814b18a4f0ff670833177144c89b2bac34971419240104dff7f9bceb3ec85"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrame.lean",
      "bytes": 7047,
      "sha256": "c97b9d83b9e5f102dc1182a8559af59eafbb218f7f057bc5703c148417778320"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialFrameDegree.lean",
      "bytes": 4264,
      "sha256": "8bf2057179f49784181774b0c0a767f23a4562316bf7e03e1fab3712329180bf"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialGrowthRanks.lean",
      "bytes": 4497,
      "sha256": "2f1ce508e75951b6e967280fb9af92054e3dca290dc4d4fcbfde2fc6b4d0827c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalLowExt.lean",
      "bytes": 993,
      "sha256": "b7761cf3e29fcb7484c9ceff23ea84fd0e703af5a94d572a5018c5c236a55cbc"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalRegularParameters.lean",
      "bytes": 2285,
      "sha256": "0f671ff5dddd6921587bf70d6c1395041128cbc29c2dcd72c025f873d918b796"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalResidueResolution.lean",
      "bytes": 4725,
      "sha256": "db540043c83a157428c76d3d9086479f23c658ad96a3e3e364e86dbec5b9448d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialLocalUnmixedness.lean",
      "bytes": 6392,
      "sha256": "be4284f92a8a54875dd57f028e8e53f22cfa8b49374de83cc4f5ed2067953e8f"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialMaximalHeight.lean",
      "bytes": 2767,
      "sha256": "7fcfeec38118cbb60e16ea53dcc5e909ff3b2e08ddc10cce1a2219227791ef91"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialNormalNonzero.lean",
      "bytes": 4403,
      "sha256": "5850578aa967aaebd3671da5e8b8134ad9febdaf24a466ee3ae2e839330efb0c"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPoleBound.lean",
      "bytes": 3661,
      "sha256": "66ea790778c39f677c9932edde6528bc4fe49ba63d216c2b17bb94565018c7de"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeClosedPointEquiv.lean",
      "bytes": 3770,
      "sha256": "caf740e2678490129edfd0e3318a97fb5f9d3215cd1caa88a83904759fbd3dbd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PolynomialPrimeDimension.lean",
      "bytes": 6759,
      "sha256": "e2215339904916f529df979a98e850b86925ff44f53f97a0a216a764128348b7"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverBasis.lean",
      "bytes": 4320,
      "sha256": "26498ecc4f42e834193a562074a581da3ac6cfb5f84e4d00f3af4810ea27c2ec"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverExponents.lean",
      "bytes": 3976,
      "sha256": "16c0f280bf974cd97b32813059eeca7e6db0ecd2592b374eeabf1f3245d687f9"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PowerCoverSubstitution.lean",
      "bytes": 2545,
      "sha256": "0900da2da41c35c6e08145292ef77850a13b3aa9f4d46a54c7e09751cf73d133"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/PullbackFrameCoefficient.lean",
      "bytes": 3186,
      "sha256": "33fff3988a9daecae0aec368bba03b1cb8a6556de3643ed14a63c36daa33984d"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/RationalResidueCoefficientField.lean",
      "bytes": 2816,
      "sha256": "62ac44c005af19288037f27e93b1240282e5843d5fb6b48b0c6cc75979a4b073"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/ShiftedFreeGrading.lean",
      "bytes": 4064,
      "sha256": "4d9b5a6df407520d0d4c9a1d549b98ec401a0da807534d4fdee2e38796988884"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SimplexCounting.lean",
      "bytes": 14353,
      "sha256": "c64dab10566809cb7db6eee772116f3bfc6c033505b4f0256e90cb46dee131b1"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SimplexFloor.lean",
      "bytes": 2430,
      "sha256": "8d292e7a4b72724f2008caf5d1c0efbeaf6a05cbaf0b66fe14abac4de03e433b"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SimplexLog.lean",
      "bytes": 2447,
      "sha256": "53b392c9228651d9e7509d66ef38cc1ef3886f5dae6b031d8e78a2c700d5b5eb"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SimplexRational.lean",
      "bytes": 3359,
      "sha256": "16f2b97142fef42d0ba4dcbcb4d4e77eb951c5b32ba041e06a315dcf90b9a7ed"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SimplexRationalWeights.lean",
      "bytes": 1703,
      "sha256": "5c875c46199935db5a3b15d40a792fc5dc3b1d772c21872bb25e112c72f108ed"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SimplexUnweighted.lean",
      "bytes": 4268,
      "sha256": "c8fe323f756d8137abd699053f8f3b16913834b9f5de791cf3898b2d564b43e0"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/SurjectiveGradedMap.lean",
      "bytes": 1589,
      "sha256": "029167c0a2e1f703761d3fa0e00c4542c141e0e66da18f03a2c1c7b1ea1719fd"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/TranslatedPowerCover.lean",
      "bytes": 2453,
      "sha256": "1e4b601c513f052c3b3238ed1b16352c08138aff07776f5a845d68a62520c002"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialFamilyLattice.lean",
      "bytes": 2651,
      "sha256": "c3ec6e7c7807f9cc56618610f56887096ce1c289e593f64dae28f9d675ccdb00"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialImage.lean",
      "bytes": 4358,
      "sha256": "1fc9c3b984ba5d63689e51619e453fef0707ec52abc429aba69ee8263cb6b9c3"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialLattice.lean",
      "bytes": 1553,
      "sha256": "84f5c4bd14a5a8417005346db48c93bbf37bee73b02099b52ea072fc181d45b5"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialMap.lean",
      "bytes": 2682,
      "sha256": "33746d9cb2766a39de79d2e2418599cde1a5e88330165b077ac95d85e59bd9d8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/WeightedMonomialPole.lean",
      "bytes": 4937,
      "sha256": "c987ea7f544f824e4d97197ca8f070f81be91f23092124a6cc3ff9f8c59d7ab8"
    },
    {
      "path": "OAI/NumberTheory/PiExponent/Polynomials/WeightedPolynomialPole.lean",
      "bytes": 2444,
      "sha256": "636ee54dc0e4f7450149c62257c4035e7e71a009b69d009bc3508fff5e13d2e5"
    },
    {
      "path": "QuadraticPi/ApproximationSelection.lean",
      "bytes": 5882,
      "sha256": "a85e8bfb2f9c0e89a4d0b6f9670c171cd88d980baaf0d6b70afb7555e2619df9"
    },
    {
      "path": "QuadraticPi/CofinalComparison.lean",
      "bytes": 2018,
      "sha256": "de2fd63866fe786fc458d4253c06b4a4ad2989636e73f22110dc400f06a5ff6d"
    },
    {
      "path": "QuadraticPi/Denominators.lean",
      "bytes": 15355,
      "sha256": "52f194e9f33d02533c34d86d54c7420f7e1f1eeab9652b05a31abfbee7fe4177"
    },
    {
      "path": "QuadraticPi/DeterminantLogBound.lean",
      "bytes": 3670,
      "sha256": "05edc46960e1f94cf5fa02fb90343b82c93f5abcb8f618934bac01d3d2d51a83"
    },
    {
      "path": "QuadraticPi/ExponentConclusion.lean",
      "bytes": 7299,
      "sha256": "7f15ea30e40fe69108173f3ac1336d5f4012a9c1175e3849fff8aeb4f66926a8"
    },
    {
      "path": "QuadraticPi/FormalLogBridge.lean",
      "bytes": 6320,
      "sha256": "cdac68e734c4e3289696ccd34a493b7452a273b504bfabbdb8be0556673cd633"
    },
    {
      "path": "QuadraticPi/Interpolation.lean",
      "bytes": 5692,
      "sha256": "6d39c5df828de1eab13cf3deddb7868be543f9ddd06f2ee589b397499f24b93e"
    },
    {
      "path": "QuadraticPi/LemniscateActualMinorTransport.lean",
      "bytes": 4891,
      "sha256": "ec1b6fec9ab40c5fe35f68a1a93c17dbbb19b8b26b47ccec1e7ce7b656bd2777"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticBudget.lean",
      "bytes": 5203,
      "sha256": "e38bbabd254f932df70c4b233bf8dd1128369fe321ddf8d532af2fd30ecde241"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticClearing.lean",
      "bytes": 4430,
      "sha256": "2e1035bdd74979a4ee68bd381353011aad7d4ac0170f519d2bff5ed81b2822a9"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticCollision.lean",
      "bytes": 4736,
      "sha256": "677f4ed7aff3c39947cf0c3153b865b1fd953d409d83fab6f2dc1e034a805f39"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticColumns.lean",
      "bytes": 4458,
      "sha256": "a0ac6b86c674b4bb74fdc545815e409da0b101a68e62c044affddf627855309a"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticFinalBudget.lean",
      "bytes": 3030,
      "sha256": "78ae8248fdd6bf2505e59202686c1743e586f9d077b4881dca7d1e7759f9646c"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticGerm.lean",
      "bytes": 4114,
      "sha256": "850c36d1062c4c726c6e327daed2d7c60fa161f0ed6de8466df7cf27277628e3"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticGrowth.lean",
      "bytes": 5087,
      "sha256": "0c54499840ff21c4fd39a5321a5c9906ada83adcb49a1e770877355fa2deb694"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticJetRealization.lean",
      "bytes": 5394,
      "sha256": "a29c6e4b90cbe3c3e47bc667a398796c6b63bcf5d04db16f3730903ee9e656e6"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticRealization.lean",
      "bytes": 3913,
      "sha256": "0e76ce07fb889cbf0341ef7c3010f6fd60bd12872849d533b799fe3695bb246c"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticRemainder.lean",
      "bytes": 4855,
      "sha256": "9acb1d15d3447a9e12da224b42a43886f1ea8a43f6aa8f9cbf607a2f183b9441"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticRowData.lean",
      "bytes": 6077,
      "sha256": "1ca4da43e9f9568cd01de158bb78d210c1d0ebe556ff395d7690becef02475da"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticTags.lean",
      "bytes": 7596,
      "sha256": "fc2f4a6f0e006c2b23897204a8dabb56860dff55fc9e2d48175f1dc3ab915931"
    },
    {
      "path": "QuadraticPi/LemniscateAnalyticTheta.lean",
      "bytes": 12449,
      "sha256": "d798de8c60323eedd8648c0a0850ceb63caea3dccc8d4bc5327c7e32c6a2036b"
    },
    {
      "path": "QuadraticPi/LemniscateArithmetic.lean",
      "bytes": 10740,
      "sha256": "6737662283b310f54074f47a9923729edcf4498e27e6a621ec42365d07f54238"
    },
    {
      "path": "QuadraticPi/LemniscateAuxiliaryPolynomial.lean",
      "bytes": 11933,
      "sha256": "20a9f033dc44c38089f12d4e1a30c7a218f5bc84df2870a019ff21280d3f584a"
    },
    {
      "path": "QuadraticPi/LemniscateBlowupAmple.lean",
      "bytes": 4416,
      "sha256": "44c3ca911ce7c8303cf1949fb3c7a870e33c2764048623606f7e763bb9b105b2"
    },
    {
      "path": "QuadraticPi/LemniscateBlowupAmpleTwist.lean",
      "bytes": 1550,
      "sha256": "67bdbdfb767003538cf4d866d05569d420312c295acfbce3a27c5e577ed2c21b"
    },
    {
      "path": "QuadraticPi/LemniscateBlowupCurveImage.lean",
      "bytes": 4161,
      "sha256": "7dbd3059487d6ad9775c8c410888efce4cc64131159c05bd2486d3b75b76b600"
    },
    {
      "path": "QuadraticPi/LemniscateBlowupGeometry.lean",
      "bytes": 8359,
      "sha256": "119b6dc6f655e055b5183d175b4de5b625f1d2b526da9dce2b516fc050c5492d"
    },
    {
      "path": "QuadraticPi/LemniscateBlowupPolarization.lean",
      "bytes": 3365,
      "sha256": "a57f45f2d70a1704d22c7e5f9536cc43a5c053f01a8cf68e26c58f34a39f4345"
    },
    {
      "path": "QuadraticPi/LemniscateBranchEvaluation.lean",
      "bytes": 8199,
      "sha256": "a608036aea9eae947ea8f07b527c86fe516560a883b42e84a866d98ff4426172"
    },
    {
      "path": "QuadraticPi/LemniscateCenteredKernel.lean",
      "bytes": 1636,
      "sha256": "fdb458aec7167949e24a9905c9c43f79c9e03c769cc7e5e366c993545c2e97c2"
    },
    {
      "path": "QuadraticPi/LemniscateClearedRowTaylor.lean",
      "bytes": 7882,
      "sha256": "45a502b01de4e4dcd4858ae02b2116a22279d9a89d9c6043fe084a8e04f62a36"
    },
    {
      "path": "QuadraticPi/LemniscateCompactJetIdeal.lean",
      "bytes": 14242,
      "sha256": "961aceaaef3af071c7119965dc221b6ae72c0b4fda35a740f59b99c0ebc40aa0"
    },
    {
      "path": "QuadraticPi/LemniscateCompactification.lean",
      "bytes": 16736,
      "sha256": "c70db03c3139746481a8433674466920534924214f5c6757db8f9bca5a52d7a0"
    },
    {
      "path": "QuadraticPi/LemniscateCompactificationAlgebra.lean",
      "bytes": 3489,
      "sha256": "a30fcf9aa57cd7cc1f4a40f4f31bbd04616ecaff8a4aa19e8ba7e1e6f3a2c39e"
    },
    {
      "path": "QuadraticPi/LemniscateCompactificationDomain.lean",
      "bytes": 5738,
      "sha256": "2180fd38d6ea181d4f7affee27e440686a69dbdae8b69795e5451890830fb126"
    },
    {
      "path": "QuadraticPi/LemniscateCompactificationIntegral.lean",
      "bytes": 4354,
      "sha256": "ea7c406448dc8d6f5169d972b9e899e9da0ea0ce19679cdc5a4fb1465c74b8f1"
    },
    {
      "path": "QuadraticPi/LemniscateCompactificationWeighted.lean",
      "bytes": 4175,
      "sha256": "006768752aaec33a39f4981102f4aaf49ecd5c40d10bda35da2ba79e15a09ba6"
    },
    {
      "path": "QuadraticPi/LemniscateComparisonConstant.lean",
      "bytes": 5903,
      "sha256": "f5d1cbb39bb2fb27f6be2f30e33e1d3c4b5d6ab9fc4e76b106efe00287ab5158"
    },
    {
      "path": "QuadraticPi/LemniscateContactFamily.lean",
      "bytes": 20520,
      "sha256": "969666cc5cf38b93777de2291d573c83c86716d37261b3702aef6e3e3713e5d2"
    },
    {
      "path": "QuadraticPi/LemniscateCriticalPoints.lean",
      "bytes": 4509,
      "sha256": "e5f7517c2bde215221bec1bac0e65223ef1c7b4ae5d8eb1dab5f2f9c6b16b661"
    },
    {
      "path": "QuadraticPi/LemniscateCurveAuxiliary.lean",
      "bytes": 4550,
      "sha256": "e325dbba1bc301047a8aed2c73f534d396380d758aefa5e543ff21fc9f0a860d"
    },
    {
      "path": "QuadraticPi/LemniscateCurveContact.lean",
      "bytes": 4637,
      "sha256": "c7379f43a3d7e8bae1b971300978ddbf1c45215290460543e7ec62584b76b065"
    },
    {
      "path": "QuadraticPi/LemniscateCurveDerivativeVanishing.lean",
      "bytes": 5645,
      "sha256": "28be61f2646b3c6e901f3cdf26105121031ff77ff515303a5268c9a3c9519f89"
    },
    {
      "path": "QuadraticPi/LemniscateCurveExceptionalDegree.lean",
      "bytes": 3671,
      "sha256": "b7fee4ef81cf76523d40032f4dc38507020c56f626d8c1411f7ce47712abfdcc"
    },
    {
      "path": "QuadraticPi/LemniscateCurveExcess.lean",
      "bytes": 4510,
      "sha256": "f6ba5f80aafb362c294339eec82a286453de96b7c1ba2355d7983f17118c23f3"
    },
    {
      "path": "QuadraticPi/LemniscateCurveHyperplaneDegree.lean",
      "bytes": 2263,
      "sha256": "5e4f43f1c94bf4cee49d2a8404deac5847c37baeccbb3f96175bbdb9941f50e5"
    },
    {
      "path": "QuadraticPi/LemniscateCurveInequality.lean",
      "bytes": 4310,
      "sha256": "0d2290cd6402138333423aa4ae32024e084bcdff1eccae3ff2c7cf5462f0748d"
    },
    {
      "path": "QuadraticPi/LemniscateCurveMap.lean",
      "bytes": 8142,
      "sha256": "c9d9fea103f85d26d41332eed89b7f36369d20b88ac28b79e6da77b7d1bf8d76"
    },
    {
      "path": "QuadraticPi/LemniscateCurveModel.lean",
      "bytes": 10634,
      "sha256": "e3d67ff1c00cf99be1128dedb70861fbc5041c2ba80aad9b1bd2012f3eb967c2"
    },
    {
      "path": "QuadraticPi/LemniscateCurveModelCoordinates.lean",
      "bytes": 9189,
      "sha256": "ede1ae2000ef92c8b020ff22a7168c5fecefaa3d545bd26664ef952f88247f60"
    },
    {
      "path": "QuadraticPi/LemniscateCurveRigidity.lean",
      "bytes": 6100,
      "sha256": "be51c5a47b34880fee7ed08170ad1600e458bdd7f78e0ec8baf49469608beb6b"
    },
    {
      "path": "QuadraticPi/LemniscateDVRContact.lean",
      "bytes": 6306,
      "sha256": "f2dab3a1764e7372bd424f209dc0330bcc954e199a4496431e46d217787a0a7d"
    },
    {
      "path": "QuadraticPi/LemniscateDataConstruction.lean",
      "bytes": 8115,
      "sha256": "4c76b68c10eb54470748b8533c88a426978fc19f3a7998cb8cfbcc845a86867a"
    },
    {
      "path": "QuadraticPi/LemniscateDeterminant.lean",
      "bytes": 14224,
      "sha256": "68d7343ded696f00741c3124fe8bd99e92e9ab6167bdc76fb56a9c5a4e1aba1e"
    },
    {
      "path": "QuadraticPi/LemniscateDeterminantContradiction.lean",
      "bytes": 2396,
      "sha256": "bcb5fe665046737f60498b745a7d97e5adfeaa1e7fac42a2500112e9dcec0bc9"
    },
    {
      "path": "QuadraticPi/LemniscateDifferential.lean",
      "bytes": 5404,
      "sha256": "17987482fccb3e6736dbcc0d63b66c32b44b4d345ff29802636b4ade389f6e38"
    },
    {
      "path": "QuadraticPi/LemniscateDifferentialRigidity.lean",
      "bytes": 14526,
      "sha256": "4e2beb847cf5598fd3f9a0152041e58682ce7f58073504dc3c16a28b66fb5ead"
    },
    {
      "path": "QuadraticPi/LemniscateDisplacementBounds.lean",
      "bytes": 5938,
      "sha256": "74c9eb1f6033f1cfa2ee1253116d06b01d0d4f23a47e43cc21bbd568db5a0dec"
    },
    {
      "path": "QuadraticPi/LemniscateDisplacementExpansion.lean",
      "bytes": 7717,
      "sha256": "75ebf2afad4f20588353a4b64800a69d14e5d3e67a804f408e37a329c465bbe8"
    },
    {
      "path": "QuadraticPi/LemniscateEPA4Progress.lean",
      "bytes": 1077,
      "sha256": "e079ac6a08ab0fbab73ae0feb382d36c84ae745118686c3023d02de8ca1d7f35"
    },
    {
      "path": "QuadraticPi/LemniscateEPA5Progress.lean",
      "bytes": 844,
      "sha256": "51a7467a5038fd585c23f5df6444cc7f2898fb7cad0c35fc98e1e1f7a074f975"
    },
    {
      "path": "QuadraticPi/LemniscateEPA6Complete.lean",
      "bytes": 1622,
      "sha256": "e752b0677f664335b5a3a47947cb0fe0a0afee7b8e52e5af511032da5f09e33e"
    },
    {
      "path": "QuadraticPi/LemniscateExceptionalDegree.lean",
      "bytes": 18499,
      "sha256": "4b8fc25ea7e9647a157bbcfd6c7a5e429b63a09f33f3da9511cd65c19af6178c"
    },
    {
      "path": "QuadraticPi/LemniscateExponentConditional.lean",
      "bytes": 11507,
      "sha256": "e6c4f0630f52ac2c296952dc6115fab55bb5a1e20ef6ab5892d0d4b9ad41d269"
    },
    {
      "path": "QuadraticPi/LemniscateFiniteProjection.lean",
      "bytes": 3315,
      "sha256": "5db9a900f0faaa1b7b7621cbf7417cc33af4d00e227ae14e018aec41e670ff47"
    },
    {
      "path": "QuadraticPi/LemniscateFixedIdealContact.lean",
      "bytes": 13027,
      "sha256": "59902b4d62b74a4a04a76d54e262d77d3893fa3976918ea1a5ee67e300a22c21"
    },
    {
      "path": "QuadraticPi/LemniscateFixedJetScale.lean",
      "bytes": 4085,
      "sha256": "6888083ed16aa80a7599e27aa8935229f1cd98c4912bc8a2fa672c64bf804c9f"
    },
    {
      "path": "QuadraticPi/LemniscateFormalGerm.lean",
      "bytes": 3546,
      "sha256": "99189fdeeb41dee67464501c2ed9a7b73f10cbc966053987627d14d84ed61b8d"
    },
    {
      "path": "QuadraticPi/LemniscateFormalJetQuotient.lean",
      "bytes": 8254,
      "sha256": "9ee026d93d55e24006d2a7729923b9b062f834ef531eb6a232235bd760dc59d2"
    },
    {
      "path": "QuadraticPi/LemniscateGeometryFrame.lean",
      "bytes": 10826,
      "sha256": "7a70b9cb822ada7186e5afe8f7f3fb2f1a1bca875e633af52685f252e5910ea6"
    },
    {
      "path": "QuadraticPi/LemniscateGlobalInterpolation.lean",
      "bytes": 7368,
      "sha256": "1429a42f23f655da1c93b24f2abe3060fa680f2959f84a240b5b708653835c6e"
    },
    {
      "path": "QuadraticPi/LemniscateGlobalInterpolationTheorem.lean",
      "bytes": 1912,
      "sha256": "15cb2972fec03bf44aa11fb6db67ad8fa3af996bb2b39c5ce5e5a6e17d026ad5"
    },
    {
      "path": "QuadraticPi/LemniscateGlobalInterpolationThresholds.lean",
      "bytes": 3259,
      "sha256": "10dd61d82207f4dcbfcf6846698a184a10ddccff305a0279ede65f2d8a1a7007"
    },
    {
      "path": "QuadraticPi/LemniscateGrid.lean",
      "bytes": 4217,
      "sha256": "043fc00ce9e57e99b4c405d5ce841c2e8e452b30b7dbf53f7d00c0391eeedfa2"
    },
    {
      "path": "QuadraticPi/LemniscateGrowthBudget.lean",
      "bytes": 2945,
      "sha256": "cc81d86c9cf1a55449ce17afedde7ef085f7f47cccefdfae9d023fd7dc7830fe"
    },
    {
      "path": "QuadraticPi/LemniscateHyperplaneDegree.lean",
      "bytes": 7651,
      "sha256": "2de9b7b46f637ff8fbc40fabe1bf763059854969f652ef412de50ff11e3b39bb"
    },
    {
      "path": "QuadraticPi/LemniscateIdealPlaceContact.lean",
      "bytes": 16123,
      "sha256": "6cc456ba7be5ae042ef012ac81291542fb105917dd5588427cdcc2668484b27d"
    },
    {
      "path": "QuadraticPi/LemniscateInterpolation.lean",
      "bytes": 6402,
      "sha256": "237e8c4373a8301ef53791c5b89a65936bf1d3dc87e3e0c0035f8b78c9ee9a4f"
    },
    {
      "path": "QuadraticPi/LemniscateInterpolationMatrix.lean",
      "bytes": 30814,
      "sha256": "6b0185ec134a97d046bc9cfad10aa5864fa5c2d260b4638a0b99f88bf9ad43b3"
    },
    {
      "path": "QuadraticPi/LemniscateIntrinsicNormal.lean",
      "bytes": 5474,
      "sha256": "d218056fc002f8d433a75dbe37c10e01efd4c3af568547032ca19abd175f24da"
    },
    {
      "path": "QuadraticPi/LemniscateInverseIntegral.lean",
      "bytes": 3848,
      "sha256": "9877cb808d7cd0f763bcd99226c00eb9c082b45635d97bbc0a1cb01e4b0f5b06"
    },
    {
      "path": "QuadraticPi/LemniscateIrrationalityExponent.lean",
      "bytes": 4252,
      "sha256": "0601b539cb5487c6c74e08896a4e6718e36c72bd42d57291d5a3897133b8c455"
    },
    {
      "path": "QuadraticPi/LemniscateJetCoordinateTransport.lean",
      "bytes": 4658,
      "sha256": "01f1c0a9701d2ea0687ecf2d1ee0adc49900e3dd7c8dbcfb098c152d381711fc"
    },
    {
      "path": "QuadraticPi/LemniscateJetDeterminant.lean",
      "bytes": 12886,
      "sha256": "6a5e5a2129e5e3ee751925674b907c7481e6aa0b5a7d50ed8cae2d0d4dc860b1"
    },
    {
      "path": "QuadraticPi/LemniscateJetMultiplier.lean",
      "bytes": 9484,
      "sha256": "4dfa6c48100a77744e93a74023483be1b5e89f4d2e3379fab060335c270cb3a0"
    },
    {
      "path": "QuadraticPi/LemniscateJetPackets.lean",
      "bytes": 10864,
      "sha256": "fc44eefa0169a13817655e72f144f6fb902914d62b41ee648d542deb1f182799"
    },
    {
      "path": "QuadraticPi/LemniscateJetParameter.lean",
      "bytes": 14089,
      "sha256": "5df8d9e548665816cb86b3de08a85be0675af0c8dfebb4bcadc9efd3341a7785"
    },
    {
      "path": "QuadraticPi/LemniscateJetSelector.lean",
      "bytes": 12120,
      "sha256": "af45ec4a4a82fcebb6b79d2a98d6612db6bc8bd27ccf58276d0b8e9966eff080"
    },
    {
      "path": "QuadraticPi/LemniscateJetSupport.lean",
      "bytes": 5363,
      "sha256": "838de7cd6aca2f4571217e23986621e937d7d6f5c61e7bd49820a8f53b11da63"
    },
    {
      "path": "QuadraticPi/LemniscateLocal.lean",
      "bytes": 5019,
      "sha256": "a0fe6e42d49ce826101ef908bd7f71161fc524f3c1432690d14e14dc900f6b96"
    },
    {
      "path": "QuadraticPi/LemniscateLogJetDeterminant.lean",
      "bytes": 7837,
      "sha256": "8b813d94a10d03fdd8737f905285a9a227e0c1919c53e587e980520cb4ef0d33"
    },
    {
      "path": "QuadraticPi/LemniscateLogParameterChart.lean",
      "bytes": 7285,
      "sha256": "619a2ae98e2cf0b71c434449bef98862a765b4ca05e6b8fa5247e0fada4006e5"
    },
    {
      "path": "QuadraticPi/LemniscateMultiplierBudget.lean",
      "bytes": 3768,
      "sha256": "cbf9e3aab040ff48cdf8f93500e31e9dc719d474e3d5cfb4989dfef39ef56601"
    },
    {
      "path": "QuadraticPi/LemniscateNormalComparison.lean",
      "bytes": 5897,
      "sha256": "c1f5f647d9414d5eb95d89941a6f5460362cfb9676cc5fc8cbd8f79dc756ede7"
    },
    {
      "path": "QuadraticPi/LemniscateNormalReduction.lean",
      "bytes": 13311,
      "sha256": "fc9bff07ef1256394a606b610cec84f54e3fecdb0bfbe45e395e36af61b53db4"
    },
    {
      "path": "QuadraticPi/LemniscateODEUniqueness.lean",
      "bytes": 3860,
      "sha256": "7cf7df987fe410e49013f3b20cc23850e8a337995cbd34d163190c7bbdeaf1fd"
    },
    {
      "path": "QuadraticPi/LemniscateOmegaGerm.lean",
      "bytes": 2628,
      "sha256": "05083ad02effed23485775fdf8143e7a80d32926aaca6ca6a6854a5a2f32f69a"
    },
    {
      "path": "QuadraticPi/LemniscateOmegaNormalization.lean",
      "bytes": 2175,
      "sha256": "72576e77a75adf64075bc7e84b280c8e0f609201f696ed40d4ea27bd486d3503"
    },
    {
      "path": "QuadraticPi/LemniscateParameterMargin.lean",
      "bytes": 2933,
      "sha256": "4994095fd6d16683956af59bbcddb14692fe0deec758b6541ad9b925f890c9ac"
    },
    {
      "path": "QuadraticPi/LemniscatePeriodGeometry.lean",
      "bytes": 7798,
      "sha256": "e2ba447c52f59e8f73c2879e8c8f98189ddfd1f3d8791650aa470a1af649d348"
    },
    {
      "path": "QuadraticPi/LemniscatePersistentIdeals.lean",
      "bytes": 10661,
      "sha256": "01181a58ce5ec5f0a4ac0f9b2c88ae161f87b41648cab81e2af92606b6775cf4"
    },
    {
      "path": "QuadraticPi/LemniscatePersistentPolynomial.lean",
      "bytes": 10273,
      "sha256": "9d3543254095bf35864798c8a8ba543d61555c615f0051d222e569f8b2ed39d5"
    },
    {
      "path": "QuadraticPi/LemniscatePersistentProjection.lean",
      "bytes": 5428,
      "sha256": "334720eaa3135630dc2d7e89e8d7944f97fee166ba50f1fabad677257d300225"
    },
    {
      "path": "QuadraticPi/LemniscatePersistentRigidity.lean",
      "bytes": 6906,
      "sha256": "c7885d8ea5e6472c8dc6ef10f14266e17c29a826b912cbdea896921a7f0e2ebe"
    },
    {
      "path": "QuadraticPi/LemniscatePlaceContact.lean",
      "bytes": 10720,
      "sha256": "c9a2dfaf4fc24931e5d422f8c7c982867eab778bd142437309cdfede46ef6a37"
    },
    {
      "path": "QuadraticPi/LemniscatePoleBasis.lean",
      "bytes": 15477,
      "sha256": "45b8eca45d91fa7e1134c669b118d6c5e328fc4e64216a8453f60ec121759a17"
    },
    {
      "path": "QuadraticPi/LemniscatePrimeGeometry.lean",
      "bytes": 5681,
      "sha256": "893f2fa815470a35d52da481b0fea23f47c079b5777a3bc514c1c526e57abb98"
    },
    {
      "path": "QuadraticPi/LemniscatePrimeLower.lean",
      "bytes": 12571,
      "sha256": "d538b7275f2d237571026c1ace5f64daf4552fa200d549d054a96e880b983dea"
    },
    {
      "path": "QuadraticPi/LemniscatePrimeUpper.lean",
      "bytes": 12551,
      "sha256": "259a93c40b377bf0c16fc4238386a8a17a4278c9ea59a73ae54f9f3781dce6ff"
    },
    {
      "path": "QuadraticPi/LemniscateRationalRigidity.lean",
      "bytes": 10898,
      "sha256": "e995cfe7f990d0b1245c8320cb17728b66024daffd753536c2447cc0eb7a9f70"
    },
    {
      "path": "QuadraticPi/LemniscateRealBranch.lean",
      "bytes": 7141,
      "sha256": "a138a603df420c6415e7fa1509c4d4834ea3a3ecd6d2f9a57b99c2a420486f4a"
    },
    {
      "path": "QuadraticPi/LemniscateRealCalculus.lean",
      "bytes": 3796,
      "sha256": "b7205ebb5e5aff9c087ea05a9a6f126696a944aee1b688cbb66c1e87e0251334"
    },
    {
      "path": "QuadraticPi/LemniscateRealPoleAsymptotics.lean",
      "bytes": 5052,
      "sha256": "ed2d5ce3adf15d18b9518da5ea37667d727378b636a44a62a09b5b6153c1b6a7"
    },
    {
      "path": "QuadraticPi/LemniscateReciprocalBranch.lean",
      "bytes": 4946,
      "sha256": "b584c7cd756fd5b47796633b36b0803a59a854eb641708348a2b95d2f3e5cca4"
    },
    {
      "path": "QuadraticPi/LemniscateRectangularComparison.lean",
      "bytes": 1861,
      "sha256": "2dab619be4c08bc4a2cfb8e12d13c8b62a112fe2541e6e8cf103b6b0b58251d4"
    },
    {
      "path": "QuadraticPi/LemniscateRowTaylor.lean",
      "bytes": 2075,
      "sha256": "1afd95b180aac5e38851f2d86fab5d28187bf39438f9615e164821547c619fa6"
    },
    {
      "path": "QuadraticPi/LemniscateSameMinorBound.lean",
      "bytes": 6066,
      "sha256": "feb5783a1be26b4b83a092d301e8b4d6258de31fc8cd2ca65b9adfed93537833"
    },
    {
      "path": "QuadraticPi/LemniscateSectionCoefficients.lean",
      "bytes": 9480,
      "sha256": "e5083e99320b87e7c0526c05690db3041e5f55bf05dfeaa4529207c75bda7128"
    },
    {
      "path": "QuadraticPi/LemniscateSectionExtension.lean",
      "bytes": 8590,
      "sha256": "347554a1283e6c9b4a8acad29c1d41d3a1ed6da6d062235b400e4863650265de"
    },
    {
      "path": "QuadraticPi/LemniscateSectionFiltration.lean",
      "bytes": 4736,
      "sha256": "0eff29167796be4957320ee1e2d92c3a5c020ebd224cdb9c5f7ff5d45b851185"
    },
    {
      "path": "QuadraticPi/LemniscateSectionGeometry.lean",
      "bytes": 4030,
      "sha256": "b6b6fe83ecc651419f202d3c48100e6dfb656540f09f5af616a52517406e87a7"
    },
    {
      "path": "QuadraticPi/LemniscateSeriesFlatten.lean",
      "bytes": 2856,
      "sha256": "99f265c7f4db72ff327acba511807c8e0338e60d2c0716040aba964126492e33"
    },
    {
      "path": "QuadraticPi/LemniscateSquareInvariantPositivity.lean",
      "bytes": 5102,
      "sha256": "1edb365adda5b0a502d4ff0ebb73592b4a10302057321c81f398f713705fce68"
    },
    {
      "path": "QuadraticPi/LemniscateSquareLattice.lean",
      "bytes": 6997,
      "sha256": "0540063edfe911cae399d644c03aafb38385eaf2ccb43167c63055282f9c4172"
    },
    {
      "path": "QuadraticPi/LemniscateSquareNormalization.lean",
      "bytes": 2454,
      "sha256": "ac4bb1b385706cc6d0a5441684ad86a6a41d2dc4aee745eaf544aa654dded31e"
    },
    {
      "path": "QuadraticPi/LemniscateSquareParameters.lean",
      "bytes": 11209,
      "sha256": "e628c0c87781d2ad016dd4917765ea430e124eb7cfd23b2fc95781c631007244"
    },
    {
      "path": "QuadraticPi/LemniscateTarget.lean",
      "bytes": 3410,
      "sha256": "3c72771d383f81d15e002667998a517a113f8ff555937288376ca9ada00c284c"
    },
    {
      "path": "QuadraticPi/LemniscateTaylorAlgebra.lean",
      "bytes": 3169,
      "sha256": "9c316e6a4edf9fe22ff86765154cb670fefe8e8eb28ad508d23311b77a2cde35"
    },
    {
      "path": "QuadraticPi/LemniscateTaylorBridge.lean",
      "bytes": 8097,
      "sha256": "052ec1e689201d231869a91b00a285a3724703d26919f9ab32ce63927f285b6a"
    },
    {
      "path": "QuadraticPi/LemniscateTranslatedDeterminant.lean",
      "bytes": 12836,
      "sha256": "16ef5a9bad13f01a351fbd7a27cb677f462728ee718ec54f431e2ccaf1a91bdb"
    },
    {
      "path": "QuadraticPi/LemniscateTransverseBezout.lean",
      "bytes": 20836,
      "sha256": "f206a2bd23b71d17076e5f6fd849cbf04f8b77cb37d46d25617318cda097860d"
    },
    {
      "path": "QuadraticPi/LemniscateTransverseElliptic.lean",
      "bytes": 5054,
      "sha256": "fba090f70811743eedbf93f228b941b545b0ee048e3dfab582811d36dfdde388"
    },
    {
      "path": "QuadraticPi/LemniscateTransverseFrame.lean",
      "bytes": 2628,
      "sha256": "efe7627bb6db7ee78fdb111cdd588aa63562c075698cf521e4c02db61ee22359"
    },
    {
      "path": "QuadraticPi/LemniscateTransverseNormal.lean",
      "bytes": 6449,
      "sha256": "3ede7fe7c3c18f6e7c73140a87c9093f717ffdb8290f201eb924e5b834dd92d4"
    },
    {
      "path": "QuadraticPi/LemniscateTransversePrime.lean",
      "bytes": 5848,
      "sha256": "a30520f0d753062722fe9dfa74f78d4708c32e5d06dd77c226ceafb907b0962d"
    },
    {
      "path": "QuadraticPi/LemniscateTransverseSlice.lean",
      "bytes": 3362,
      "sha256": "9c46c78867f9d82107a7cfb80692885fded246c4f50902e2bc71fe2396ac43f4"
    },
    {
      "path": "QuadraticPi/LemniscateUnconditionalMinors.lean",
      "bytes": 3546,
      "sha256": "eed42f3f6a32aee867a09404bad1cb300c7eb20f40615317bc54c81188b614b4"
    },
    {
      "path": "QuadraticPi/LemniscateWeightGeometry.lean",
      "bytes": 7193,
      "sha256": "342285cc167b1318b9199dc91c708aa3d7d5b475b558a18cad1485377972898e"
    },
    {
      "path": "QuadraticPi/LemniscateWeightedBasis.lean",
      "bytes": 8840,
      "sha256": "7f8bc6c3b962c21ec215fb3528891a8bcffaf979527542bcc57493395568d930"
    },
    {
      "path": "QuadraticPi/LemniscateWeightedDerivation.lean",
      "bytes": 12136,
      "sha256": "0ba8b158fb29fc610212fd0f6a138cbae6a8c3cc23ba434862a9696f0ce00dd3"
    },
    {
      "path": "QuadraticPi/LemniscateWeightedJetSupport.lean",
      "bytes": 11011,
      "sha256": "2b9557ab72db2c569b5133786bf9b93ae468fca2df34b919f5baf1c411bef7a8"
    },
    {
      "path": "QuadraticPi/PAGeometricBridge.lean",
      "bytes": 3007,
      "sha256": "fcf61a4046659b6c3215d4bbbf2aedf3153abf1b72d9af36bb64fcf28e1381bf"
    },
    {
      "path": "QuadraticPi/PAGeometry/BlowupCurveMargin.lean",
      "bytes": 8602,
      "sha256": "fabe05e708e3f952efc9fd1876f4ec80656d3b040673b6d59f47cf90bfd809f8"
    },
    {
      "path": "QuadraticPi/PAWeightGeometry.lean",
      "bytes": 12516,
      "sha256": "f2174ef18832ebd34ea0637254ce51ce49826810c9c3a2917e2a44a39de4f9bf"
    },
    {
      "path": "QuadraticPi/PAWeightSelection.lean",
      "bytes": 2980,
      "sha256": "c3677395899f10581c0e22c5555facce1e23da6f9d620bc150913d3f717b23d6"
    },
    {
      "path": "QuadraticPi/QuadraticRing.lean",
      "bytes": 4908,
      "sha256": "e09cbb7e70d0fca7d55af425c7c00f8189540ead788b79c237b0f9317e4c5ae4"
    },
    {
      "path": "QuadraticPi/SeparatedWeightPA.lean",
      "bytes": 8497,
      "sha256": "a6c73ad85b3073aef7a12023872175213ed91a29d642a28000ca302a0b9493b9"
    },
    {
      "path": "README.txt",
      "bytes": 3643,
      "sha256": "10cb119f61e8b2e2309a25f87f55ecbee5760788c5b6aa580d89de2e8726c974"
    },
    {
      "path": "SOURCE-NOTICE.txt",
      "bytes": 1197,
      "sha256": "55c73274c4e24593dd04868570e4dbead931116d5de81a6d138bca71f16527ea"
    },
    {
      "path": "lake-manifest.json",
      "bytes": 3167,
      "sha256": "6a7d50a074074a6d8ac82a86b37abfc853f10e4328b36c2550a007a8bfacf147"
    },
    {
      "path": "lakefile.toml",
      "bytes": 347,
      "sha256": "7b957e757ae62df77a3e120264d09ecd1e7abe609aa7aa8621450eeca40d83d2"
    },
    {
      "path": "lean-toolchain",
      "bytes": 25,
      "sha256": "d5edba4e4b8faad9c1baeadb265716d20d03be4d1a2647dc5e35b0c0325bea7b"
    },
    {
      "path": "scripts/bounded_lake.py",
      "bytes": 2743,
      "sha256": "478ed9f01b7b49b3c8abcf1ea121a18e8dd474385a8d2efbe25b2373894ea0bd"
    },
    {
      "path": "scripts/lean_serial_admission.py",
      "bytes": 1974,
      "sha256": "e816db9796724b332e028a2ec371c658964bf0f5f1d459f7060023390a6b8a87"
    },
    {
      "path": "scripts/verify_snapshot.py",
      "bytes": 1036,
      "sha256": "77e478fb2d14d0d1798ec389ab16bdf159d01ee51e4173cba09b2a1adac095ba"
    },
    {
      "path": "validation/LemniscatePublicationAudit.lean",
      "bytes": 45557,
      "sha256": "ef208c4430d90e7dd00ce322e4038792b9e18e34f0c843325b868dcce89645ef"
    },
    {
      "path": "validation/PublicationAudit.log",
      "bytes": 161592,
      "sha256": "fa0e264063fc8f2702dcaf4a3d880180b204cc4c250df13c4165cb736b5f769a"
    },
    {
      "path": "validation/PublicationCompleteBuild.log",
      "bytes": 35276,
      "sha256": "120fd349730b38257ec182086626e52ccbd787074f99e6bef28858dbb433540d"
    },
    {
      "path": "validation/PublicationEndpointBuild.log",
      "bytes": 42894,
      "sha256": "5f0318de25bec8640bb8e03b33c7b6d32294131067acf555537cd7d130630038"
    },
    {
      "path": "validation/VERIFICATION.json",
      "bytes": 59845,
      "sha256": "5fdacee619b496975b5cd7f2ec8661394a06701feaebfb5e1e5fb6b5eddb6de2"
    }
  ]
}


==> anc/lean/SOURCE-NOTICE.txt <==
SOURCE PROVENANCE AND NOTICES

OAI/ contains the selected local import closure of the OpenAI mathematics
proof sources. The manuscript records upstream provenance at revision
fd4aeeb2ee4fc729c18d98444fed42fd0529eeeb of https://github.com/openai/math.
The upstream portions are under Apache License 2.0; its text accompanies
this snapshot in LICENSE-OAI-APACHE-2.0.txt. Existing source comments and
notices have been preserved.

The per-file hashes identify the supplied local snapshot. They do not
assert that every OAI file is byte-identical to that upstream revision.
Local mathematical sources were copied without alteration from the
verified research project.

QuadraticPi/ contains the accompanying project development. The article's
author is Gregory V. Chudnovsky; AI assistance is disclosed in the article.
This private submission prototype makes no new licensing election for
the author's original additions. The author should state the intended
code license before public release, retaining the upstream terms.

Public dependencies are pinned in lake-manifest.json and are obtained
separately under their own licenses. They and the Lean compiler are not
bundled in this source snapshot.


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "quadraticPiPilot",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "quadraticPiPilot"
version = "0.1.0"
defaultTargets = ["QuadraticPi.LemniscateEPA6Complete"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "d13f23b723b8a846827a245b89c10fc7d3f11612"

[[lean_lib]]
name = "QuadraticPi"

[[lean_lib]]
name = "OAI"

[lean_lib.leanOptions]
autoImplicit = false


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/lean/scripts/bounded_lake.py <==
#!/usr/bin/env python3
"""Run Lake with the installed, unchanged Lean 4.34.1 and at most two compilers.

Linux/WSL, Python 3, and an ordinary pinned Lean/elan installation are required.
This creates only a local symlink sysroot and a compiler admission scheduler.
It neither downloads nor modifies the compiler or any mathematical source.
"""
import os
from pathlib import Path
import re
import shutil
import subprocess
import sys


def main():
    project = Path(__file__).resolve().parents[1]
    installed = shutil.which("lean")
    if installed is None:
        raise SystemExit("Install elan and the toolchain in lean-toolchain first.")
    version = subprocess.check_output(
        [installed, "--version"], cwd=project, text=True).strip()
    if re.search(r"version 4\.34\.1(?:[ ,)])", version) is None:
        raise SystemExit("Expected Lean 4.34.1; found: " + version)
    real_root = Path(subprocess.check_output(
        [installed, "--print-prefix"], cwd=project, text=True).strip()).resolve()
    if not (real_root / "bin" / "lake").is_file():
        raise SystemExit("The selected Lean sysroot does not contain bin/lake.")

    shadow = project / ".repro_runtime"
    shadow.mkdir(exist_ok=True)
    (shadow / "bin").mkdir(exist_ok=True)

    def link(source, destination):
        if destination.is_symlink():
            if destination.resolve() == source.resolve():
                return
            destination.unlink()
        elif destination.exists():
            raise SystemExit("Unexpected existing runtime path: " + str(destination))
        destination.symlink_to(source, target_is_directory=source.is_dir())

    for source in real_root.iterdir():
        if source.name != "bin":
            link(source, shadow / source.name)
    for source in (real_root / "bin").iterdir():
        if source.name != "lean":
            link(source, shadow / "bin" / source.name)
    scheduler = project / "scripts" / "lean_serial_admission.py"
    shutil.copyfile(scheduler, shadow / "bin" / "lean")
    (shadow / "bin" / "lean").chmod(0o755)
    (shadow / "released-sysroot.txt").write_text(str(real_root) + "\n")

    env = os.environ.copy()
    env["PATH"] = str(shadow / "bin") + os.pathsep + env.get("PATH", "")
    env["LEAN_SYSROOT"] = str(shadow)
    env["LAKE_OVERRIDE_LEAN"] = "true"
    env["LEAN_NUM_THREADS"] = "4"
    env["QUADRATIC_PI_LEAN_MAX_PROCESSES"] = "2"
    args = sys.argv[1:] or ["build", "QuadraticPi.LemniscateEPA6Complete"]
    if args[:2] == ["env", "lean"]:
        args = ["env", str(shadow / "bin" / "lean"), *args[2:]]
    return subprocess.call([str(shadow / "bin" / "lake"), *args],
                           cwd=project, env=env)


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/lean/scripts/lean_serial_admission.py <==
#!/usr/bin/env python3
"""Bound compiler concurrency with serialized admission and the unchanged compiler.

This file is installed as bin/lean in a symlink-only shadow sysroot. A lock
slot is held across exec; the program actually executed is the original
released Lean binary, with precisely the original command-line arguments.
This is a resource scheduler, not a proof or elaborator modification.
"""
import fcntl
import os
from pathlib import Path
import sys
import time

shadow = Path(__file__).absolute().parent.parent
real_root = Path((shadow / 'released-sysroot.txt').read_text().strip())
real_lean = real_root / 'bin/lean'
# Informational subprocesses may be invoked by a compiler that holds a slot.
# They perform no elaboration; admitting them avoids a parent/child deadlock.
if sys.argv[1:] in (['--print-prefix'], ['--version']):
    os.execv(str(real_lean), [str(real_lean), *sys.argv[1:]])
limit = int(os.environ.get('QUADRATIC_PI_LEAN_MAX_PROCESSES', '2'))
if not 1 <= limit <= 32:
    raise SystemExit('QUADRATIC_PI_LEAN_MAX_PROCESSES must be in [1,32]')
lock_dir = shadow / 'compiler-slots'
lock_dir.mkdir(exist_ok=True)
slots = [os.open(lock_dir / f'{i}.lock', os.O_CREAT | os.O_RDWR, 0o600)
         for i in range(limit)]
# Serialize admission so fresh checks cannot continually overtake waiters.
# Active compilers hold only their slot; this admission lock is released
# immediately before executing the unchanged released Lean binary.
admission = os.open(lock_dir / 'admission.lock', os.O_CREAT | os.O_RDWR, 0o600)
fcntl.flock(admission, fcntl.LOCK_EX)
while True:
    for fd in slots:
        try:
            fcntl.flock(fd, fcntl.LOCK_EX | fcntl.LOCK_NB)
        except BlockingIOError:
            continue
        for other in slots:
            if other != fd:
                os.close(other)
        os.set_inheritable(fd, True)
        os.close(admission)
        os.execv(str(real_lean), [str(real_lean), *sys.argv[1:]])
    time.sleep(0.05)


==> anc/lean/scripts/verify_snapshot.py <==
#!/usr/bin/env python3
"""Verify the frozen release files using Python's standard library."""
import hashlib
import json
from pathlib import Path
import sys

root = Path(__file__).resolve().parents[1]
manifest = json.loads((root / "SOURCE-MANIFEST.json").read_text())
failures = []
for item in manifest["files"]:
    relative = Path(item["path"])
    if relative.is_absolute() or ".." in relative.parts:
        failures.append("Unsafe manifest path: " + str(relative))
        continue
    path = root / relative
    if not path.is_file():
        failures.append("Missing: " + str(relative))
        continue
    data = path.read_bytes()
    if len(data) != item["bytes"] or hashlib.sha256(data).hexdigest() != item["sha256"]:
        failures.append("Mismatch: " + str(relative))
if failures:
    print("\n".join(failures), file=sys.stderr)
    raise SystemExit(1)
print(f"PASS: {len(manifest['files'])} frozen files match SOURCE-MANIFEST.json.")
print("The manifest excludes itself and runtime/cache files created during a build.")


==> anc/lean/validation/LemniscatePublicationAudit.lean <==
import QuadraticPi.LemniscateEPA6Complete

#check QuadraticPi.Omega_eventual_rational_lower_bound
#print axioms QuadraticPi.Omega_eventual_rational_lower_bound
#check QuadraticPi.Omega_irrational
#print axioms QuadraticPi.Omega_irrational
#check QuadraticPi.irrationalityExponent_Omega_eq_two
#print axioms QuadraticPi.irrationalityExponent_Omega_eq_two
#check QuadraticPi.Omega_approximation_supremum_eq_two
#print axioms QuadraticPi.Omega_approximation_supremum_eq_two
#check QuadraticPi.Lemniscate.Omega
#print axioms QuadraticPi.Lemniscate.Omega
#check QuadraticPi.Lemniscate.integrand_intervalIntegrable
#print axioms QuadraticPi.Lemniscate.integrand_intervalIntegrable
#check QuadraticPi.Lemniscate.Omega_pos
#print axioms QuadraticPi.Lemniscate.Omega_pos
#check QuadraticPi.LemniscatePeriod.squarePair
#print axioms QuadraticPi.LemniscatePeriod.squarePair
#check QuadraticPi.LemniscateSquareLattice.square_G_conj
#print axioms QuadraticPi.LemniscateSquareLattice.square_G_conj
#check QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_re
#print axioms QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_re
#check QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_re
#print axioms QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_re
#check QuadraticPi.LemniscatePeriod.g₃_eq_zero
#print axioms QuadraticPi.LemniscatePeriod.g₃_eq_zero
#check QuadraticPi.LemniscatePeriod.weierstrassP_mul_I
#print axioms QuadraticPi.LemniscatePeriod.weierstrassP_mul_I
#check QuadraticPi.LemniscateSquareLattice.square_g₂_scale
#print axioms QuadraticPi.LemniscateSquareLattice.square_g₂_scale
#check QuadraticPi.LemniscateSquareInvariantPositivity.G_four_re_lower_bound
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.G_four_re_lower_bound
#check QuadraticPi.LemniscateSquareInvariantPositivity.unit_g₂_re_pos
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.unit_g₂_re_pos
#check QuadraticPi.LemniscateSquareNormalization.normalizingSide_positive
#print axioms QuadraticPi.LemniscateSquareNormalization.normalizingSide_positive
#check QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₂
#print axioms QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₂
#check QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₃
#print axioms QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₃
#check QuadraticPi.LemniscateDifferential.order_derivWeierstrassP
#print axioms QuadraticPi.LemniscateDifferential.order_derivWeierstrassP
#check QuadraticPi.LemniscateDifferential.deriv_derivWeierstrassP
#print axioms QuadraticPi.LemniscateDifferential.deriv_derivWeierstrassP
#check QuadraticPi.LemniscateODEUniqueness.second_order_series_unique
#print axioms QuadraticPi.LemniscateODEUniqueness.second_order_series_unique
#check QuadraticPi.LemniscateODEUniqueness.analytic_second_order_unique
#print axioms QuadraticPi.LemniscateODEUniqueness.analytic_second_order_unique
#check QuadraticPi.LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero
#print axioms QuadraticPi.LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero
#check QuadraticPi.LemniscateRealBranch.real_weierstrassP_tendsto_atTop
#print axioms QuadraticPi.LemniscateRealBranch.real_weierstrassP_tendsto_atTop
#check QuadraticPi.LemniscateRealBranch.square_real_deriv_ne_zero
#print axioms QuadraticPi.LemniscateRealBranch.square_real_deriv_ne_zero
#check QuadraticPi.LemniscateRealBranch.one_lt_realP
#print axioms QuadraticPi.LemniscateRealBranch.one_lt_realP
#check QuadraticPi.LemniscateRealBranch.realP_halfPeriod_eq_one
#print axioms QuadraticPi.LemniscateRealBranch.realP_halfPeriod_eq_one
#check QuadraticPi.LemniscateRealBranch.realDerivP_neg
#print axioms QuadraticPi.LemniscateRealBranch.realDerivP_neg
#check QuadraticPi.LemniscateRealCalculus.hasDerivAt_realP
#print axioms QuadraticPi.LemniscateRealCalculus.hasDerivAt_realP
#check QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP_of_normalization
#print axioms QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP_of_normalization
#check QuadraticPi.LemniscateRealCalculus.real_cubic_of_normalization
#print axioms QuadraticPi.LemniscateRealCalculus.real_cubic_of_normalization
#check QuadraticPi.Lemniscate.reciprocal_sqrt_hasDerivAt
#print axioms QuadraticPi.Lemniscate.reciprocal_sqrt_hasDerivAt
#check QuadraticPi.Lemniscate.halfPeriod_eq_integral_of_branch
#print axioms QuadraticPi.Lemniscate.halfPeriod_eq_integral_of_branch
#check QuadraticPi.Lemniscate.period_eq_Omega_of_real_branch
#print axioms QuadraticPi.Lemniscate.period_eq_Omega_of_real_branch
#check QuadraticPi.LemniscateOmegaNormalization.omegaPair_g₂_eq_four
#print axioms QuadraticPi.LemniscateOmegaNormalization.omegaPair_g₂_eq_four
#check QuadraticPi.LemniscateOmegaNormalization.period_eq_Omega_of_normalization
#print axioms QuadraticPi.LemniscateOmegaNormalization.period_eq_Omega_of_normalization
#check QuadraticPi.LemniscateOmegaNormalization.normalizingSide_eq_Omega
#print axioms QuadraticPi.LemniscateOmegaNormalization.normalizingSide_eq_Omega
#check QuadraticPi.LemniscatePeriod.omega_diagonalHalfPeriod_not_mem
#print axioms QuadraticPi.LemniscatePeriod.omega_diagonalHalfPeriod_not_mem
#check QuadraticPi.LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod
#print axioms QuadraticPi.LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod
#check QuadraticPi.LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod
#print axioms QuadraticPi.LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod
#check QuadraticPi.LemniscateLocal.localX
#print axioms QuadraticPi.LemniscateLocal.localX
#check QuadraticPi.LemniscateLocal.ellipticLog
#print axioms QuadraticPi.LemniscateLocal.ellipticLog
#check QuadraticPi.LemniscateLocal.localX_equation
#print axioms QuadraticPi.LemniscateLocal.localX_equation
#check QuadraticPi.LemniscateLocal.ellipticLog_derivative_equation
#print axioms QuadraticPi.LemniscateLocal.ellipticLog_derivative_equation
#check QuadraticPi.LemniscateLocal.ellipticLog_coeff_degree_cleared
#print axioms QuadraticPi.LemniscateLocal.ellipticLog_coeff_degree_cleared
#check QuadraticPi.LemniscateTaylorBridge.omegaXSeries
#print axioms QuadraticPi.LemniscateTaylorBridge.omegaXSeries
#check QuadraticPi.LemniscateTaylorBridge.omegaYSeries
#print axioms QuadraticPi.LemniscateTaylorBridge.omegaYSeries
#check QuadraticPi.LemniscateOmegaGerm.omega_series_cubic
#print axioms QuadraticPi.LemniscateOmegaGerm.omega_series_cubic
#check QuadraticPi.LemniscateOmegaGerm.omegaYSeries_derivative
#print axioms QuadraticPi.LemniscateOmegaGerm.omegaYSeries_derivative
#check QuadraticPi.LemniscateOmegaGerm.omega_localX_subst_eq
#print axioms QuadraticPi.LemniscateOmegaGerm.omega_localX_subst_eq
#check QuadraticPi.LemniscateOmegaGerm.omega_ellipticLog_subst_eq
#print axioms QuadraticPi.LemniscateOmegaGerm.omega_ellipticLog_subst_eq
#check QuadraticPi.LemniscateOmegaGerm.omegaYSeries_linear
#print axioms QuadraticPi.LemniscateOmegaGerm.omegaYSeries_linear
#check QuadraticPi.LemniscateTaylorBridge.omegaXSeries_derivative
#print axioms QuadraticPi.LemniscateTaylorBridge.omegaXSeries_derivative
#check QuadraticPi.LemniscateLogParameterChart.logParameter
#print axioms QuadraticPi.LemniscateLogParameterChart.logParameter
#check QuadraticPi.LemniscateLogParameterChart.xFunction
#print axioms QuadraticPi.LemniscateLogParameterChart.xFunction
#check QuadraticPi.LemniscateLogParameterChart.yFunction
#print axioms QuadraticPi.LemniscateLogParameterChart.yFunction
#check QuadraticPi.LemniscateLogParameterChart.xSeries
#print axioms QuadraticPi.LemniscateLogParameterChart.xSeries
#check QuadraticPi.LemniscateLogParameterChart.ySeries
#print axioms QuadraticPi.LemniscateLogParameterChart.ySeries
#check QuadraticPi.LemniscateLogParameterChart.ellSeries
#print axioms QuadraticPi.LemniscateLogParameterChart.ellSeries
#check QuadraticPi.LemniscateOmegaGerm.log_series_cubic
#print axioms QuadraticPi.LemniscateOmegaGerm.log_series_cubic
#check QuadraticPi.LemniscateOmegaGerm.log_ySeries_derivative
#print axioms QuadraticPi.LemniscateOmegaGerm.log_ySeries_derivative
#check QuadraticPi.LemniscateOmegaGerm.log_localX_subst
#print axioms QuadraticPi.LemniscateOmegaGerm.log_localX_subst
#check QuadraticPi.LemniscateOmegaGerm.log_ellipticLog_subst
#print axioms QuadraticPi.LemniscateOmegaGerm.log_ellipticLog_subst
#check QuadraticPi.LemniscateOmegaGerm.log_ySeries_linear
#print axioms QuadraticPi.LemniscateOmegaGerm.log_ySeries_linear
#check QuadraticPi.LemniscateLogParameterChart.ellSeries_linear
#print axioms QuadraticPi.LemniscateLogParameterChart.ellSeries_linear
#check QuadraticPi.SeparatedWeightPA.BaseData
#print axioms QuadraticPi.SeparatedWeightPA.BaseData
#check QuadraticPi.LemniscateInterpolation.formalJet_cubic_relation
#print axioms QuadraticPi.LemniscateInterpolation.formalJet_cubic_relation
#check QuadraticPi.LemniscateInterpolation.Statement
#print axioms QuadraticPi.LemniscateInterpolation.Statement
#check QuadraticPi.LemniscateGlobalInterpolation.ellipticSeparatedWeightPA
#print axioms QuadraticPi.LemniscateGlobalInterpolation.ellipticSeparatedWeightPA
#check QuadraticPi.LemniscatePlaceContact.contact
#print axioms QuadraticPi.LemniscatePlaceContact.contact
#check QuadraticPi.LemniscateGrowthBudget.strict_growth_contact_margin
#print axioms QuadraticPi.LemniscateGrowthBudget.strict_growth_contact_margin
#check QuadraticPi.LemniscateGrowthBudget.growth_factor_lt_three_halves
#print axioms QuadraticPi.LemniscateGrowthBudget.growth_factor_lt_three_halves
#check QuadraticPi.LemniscateComparisonConstant.exists_thresholds
#print axioms QuadraticPi.LemniscateComparisonConstant.exists_thresholds
#check QuadraticPi.LemniscateWeightGeometry.NumericData
#print axioms QuadraticPi.LemniscateWeightGeometry.NumericData
#check QuadraticPi.LemniscateGeometryFrame.formalJet_polynomialFrame
#print axioms QuadraticPi.LemniscateGeometryFrame.formalJet_polynomialFrame
#check QuadraticPi.LemniscateWeightedDerivation.polynomialFrame_supportBound
#print axioms QuadraticPi.LemniscateWeightedDerivation.polynomialFrame_supportBound
#check QuadraticPi.LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary
#print axioms QuadraticPi.LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary
#check QuadraticPi.LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs
#print axioms QuadraticPi.LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs
#check QuadraticPi.LemniscateNormalComparison.normal_product_comparison
#print axioms QuadraticPi.LemniscateNormalComparison.normal_product_comparison
#check QuadraticPi.LemniscateDifferentialRigidity.finite_extension_no_exact_cubicDifferential
#print axioms QuadraticPi.LemniscateDifferentialRigidity.finite_extension_no_exact_cubicDifferential
#check QuadraticPi.LemniscateCurveRigidity.constant_projection
#print axioms QuadraticPi.LemniscateCurveRigidity.constant_projection
#check QuadraticPi.LemniscateCurveInequality.weighted_curve_inequality
#print axioms QuadraticPi.LemniscateCurveInequality.weighted_curve_inequality
#check QuadraticPi.LemniscateFixedJetScale.exists_scale
#print axioms QuadraticPi.LemniscateFixedJetScale.exists_scale
#check QuadraticPi.LemniscateJetSelector.localized_selector_eq
#print axioms QuadraticPi.LemniscateJetSelector.localized_selector_eq
#check QuadraticPi.LemniscateJetSelector.selectorIdeal_le_prime_iff
#print axioms QuadraticPi.LemniscateJetSelector.selectorIdeal_le_prime_iff
#check QuadraticPi.LemniscateCurveModel.hyperplane_degree
#print axioms QuadraticPi.LemniscateCurveModel.hyperplane_degree
#check QuadraticPi.LemniscateCurveModel.exceptional_degree
#print axioms QuadraticPi.LemniscateCurveModel.exceptional_degree
#check QuadraticPi.LemniscateBlowupGeometry.interpolationBundle_ample
#print axioms QuadraticPi.LemniscateBlowupGeometry.interpolationBundle_ample
#check QuadraticPi.LemniscateGlobalInterpolation.actual_blowupBundle_ample
#print axioms QuadraticPi.LemniscateGlobalInterpolation.actual_blowupBundle_ample
#check QuadraticPi.LemniscateGlobalInterpolation.eventual_packetMap_of_ample
#print axioms QuadraticPi.LemniscateGlobalInterpolation.eventual_packetMap_of_ample
#check QuadraticPi.LemniscateGlobalInterpolation.eventual_divisible_packetMap_of_ample
#print axioms QuadraticPi.LemniscateGlobalInterpolation.eventual_divisible_packetMap_of_ample
#check QuadraticPi.LemniscateArithmetic.coefficient_monomialImage
#print axioms QuadraticPi.LemniscateArithmetic.coefficient_monomialImage
#check QuadraticPi.LemniscateInterpolationMatrix.formal_packets_surjective_iff_truncated
#print axioms QuadraticPi.LemniscateInterpolationMatrix.formal_packets_surjective_iff_truncated
#check QuadraticPi.LemniscateInterpolationMatrix.matrix_surjective_of_epa_packet
#print axioms QuadraticPi.LemniscateInterpolationMatrix.matrix_surjective_of_epa_packet
#check QuadraticPi.LemniscateUnconditionalMinors.cofinal_minors
#print axioms QuadraticPi.LemniscateUnconditionalMinors.cofinal_minors
#check QuadraticPi.LemniscateLocal.ellipticLog_trunc_lcm_cleared
#print axioms QuadraticPi.LemniscateLocal.ellipticLog_trunc_lcm_cleared
#check QuadraticPi.LemniscateDeterminant.selectedMinor_entries_gaussian
#print axioms QuadraticPi.LemniscateDeterminant.selectedMinor_entries_gaussian
#check QuadraticPi.LemniscateDeterminant.selectedMinor_clearing_bound
#print axioms QuadraticPi.LemniscateDeterminant.selectedMinor_clearing_bound
#check QuadraticPi.LemniscateDeterminant.selectedMinor_arithmetic_lower_bound
#print axioms QuadraticPi.LemniscateDeterminant.selectedMinor_arithmetic_lower_bound
#check QuadraticPi.LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds
#print axioms QuadraticPi.LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds
#check QuadraticPi.LemniscateAnalyticRowData.row_order_sum_le
#print axioms QuadraticPi.LemniscateAnalyticRowData.row_order_sum_le
#check QuadraticPi.LemniscateExponentConditional.mean_bounds
#print axioms QuadraticPi.LemniscateExponentConditional.mean_bounds
#check QuadraticPi.LemniscateExponentConditional.minor
#print axioms QuadraticPi.LemniscateExponentConditional.minor
#check QuadraticPi.LemniscateLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
#print axioms QuadraticPi.LemniscateLogJetDeterminant.det_fullLog_selected_eq_selectedMinor
#check QuadraticPi.LemniscateAnalytic.squareTheta
#print axioms QuadraticPi.LemniscateAnalytic.squareTheta
#check QuadraticPi.LemniscateAnalytic.squareTheta_differentiable
#print axioms QuadraticPi.LemniscateAnalytic.squareTheta_differentiable
#check QuadraticPi.LemniscateAnalytic.omegaMultiplier
#print axioms QuadraticPi.LemniscateAnalytic.omegaMultiplier
#check QuadraticPi.LemniscateAnalytic.squareTheta_add_one
#print axioms QuadraticPi.LemniscateAnalytic.squareTheta_add_one
#check QuadraticPi.LemniscateAnalytic.squareTheta_add_I
#print axioms QuadraticPi.LemniscateAnalytic.squareTheta_add_I
#check QuadraticPi.LemniscateAnalytic.squareTheta_half_zero
#print axioms QuadraticPi.LemniscateAnalytic.squareTheta_half_zero
#check QuadraticPi.LemniscateAnalytic.omegaMultiplier_lattice_zero
#print axioms QuadraticPi.LemniscateAnalytic.omegaMultiplier_lattice_zero
#check QuadraticPi.LemniscateAnalytic.gaussianThetaNorm_add_gaussian
#print axioms QuadraticPi.LemniscateAnalytic.gaussianThetaNorm_add_gaussian
#check QuadraticPi.LemniscateAnalytic.omegaMultiplier_uniform_nonzero_inverse_pow
#print axioms QuadraticPi.LemniscateAnalytic.omegaMultiplier_uniform_nonzero_inverse_pow
#check QuadraticPi.LemniscateAnalytic.omegaClearedX_entire
#print axioms QuadraticPi.LemniscateAnalytic.omegaClearedX_entire
#check QuadraticPi.LemniscateAnalytic.omegaClearedY_entire
#print axioms QuadraticPi.LemniscateAnalytic.omegaClearedY_entire
#check QuadraticPi.LemniscateAnalytic.omega_cleared_quadratic_growth
#print axioms QuadraticPi.LemniscateAnalytic.omega_cleared_quadratic_growth
#check QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_uniform_growth
#print axioms QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_uniform_growth
#check QuadraticPi.LemniscateAnalytic.omegaThetaArgument_im_sq_le
#print axioms QuadraticPi.LemniscateAnalytic.omegaThetaArgument_im_sq_le
#check QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_entire
#print axioms QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_entire
#check QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_eq
#print axioms QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_eq
#check QuadraticPi.LemniscateActualMinorTransport.clearedMinor_eq_transformed
#print axioms QuadraticPi.LemniscateActualMinorTransport.clearedMinor_eq_transformed
#check QuadraticPi.LemniscateActualMinorTransport.norm_clearedMinor_eq
#print axioms QuadraticPi.LemniscateActualMinorTransport.norm_clearedMinor_eq
#check QuadraticPi.LemniscateAnalytic.omegaInverseConstant_bound
#print axioms QuadraticPi.LemniscateAnalytic.omegaInverseConstant_bound
#check QuadraticPi.LemniscateIrrationalityExponent.norm_actual_minor_le
#print axioms QuadraticPi.LemniscateIrrationalityExponent.norm_actual_minor_le
#check QuadraticPi.LemniscateDisplacementExpansion.displacedColumn_expansion
#print axioms QuadraticPi.LemniscateDisplacementExpansion.displacedColumn_expansion
#check QuadraticPi.LemniscateTranslatedDeterminant.det_displacedMatrix_expansion
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.det_displacedMatrix_expansion
#check QuadraticPi.LemniscateDisplacement.gridDelta_exp_bound
#print axioms QuadraticPi.LemniscateDisplacement.gridDelta_exp_bound
#check QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_weighted
#print axioms QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_weighted
#check QuadraticPi.LemniscateTranslatedDeterminant.scalar_product_bound
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.scalar_product_bound
#check QuadraticPi.LemniscateAnalytic.omegaTagColumn_uniform_growth
#print axioms QuadraticPi.LemniscateAnalytic.omegaTagColumn_uniform_growth
#check QuadraticPi.LemniscateAnalytic.omegaTaggedDeterminant_exp_bound
#print axioms QuadraticPi.LemniscateAnalytic.omegaTaggedDeterminant_exp_bound
#check OAI.PiExponent.AnalyticCollision.translated_row_determinant_exp_bound
#print axioms OAI.PiExponent.AnalyticCollision.translated_row_determinant_exp_bound
#check QuadraticPi.LemniscateTranslatedDeterminant.displaced_determinant_log_bound
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.displaced_determinant_log_bound
#check QuadraticPi.LemniscateSameMinorBound.fixedCost
#print axioms QuadraticPi.LemniscateSameMinorBound.fixedCost
#check QuadraticPi.LemniscateAnalytic.final_holomorphic_budget
#print axioms QuadraticPi.LemniscateAnalytic.final_holomorphic_budget
#check QuadraticPi.LemniscateSameMinorBound.explicit_bound_of_norm_transfer
#print axioms QuadraticPi.LemniscateSameMinorBound.explicit_bound_of_norm_transfer
#check OAI.PiExponent.MatrixCounting.tendsto_rowCount_normalized
#print axioms OAI.PiExponent.MatrixCounting.tendsto_rowCount_normalized
#check OAI.PiExponent.MatrixCounting.tendsto_lowIndexCount_normalized
#print axioms OAI.PiExponent.MatrixCounting.tendsto_lowIndexCount_normalized
#check QuadraticPi.LemniscateAnalyticRemainder.tendsto_remainder
#print axioms QuadraticPi.LemniscateAnalyticRemainder.tendsto_remainder
#check QuadraticPi.LemniscateExponentConditional.tendsto_collisionRate
#print axioms QuadraticPi.LemniscateExponentConditional.tendsto_collisionRate
#check QuadraticPi.LemniscateIrrationalityExponent.sameMinorAnalyticStatement
#print axioms QuadraticPi.LemniscateIrrationalityExponent.sameMinorAnalyticStatement
#check OAI.PiExponent.exists_parameters
#print axioms OAI.PiExponent.exists_parameters
#check QuadraticPi.LemniscateSquareParameters.exists_squareDimension_margin
#print axioms QuadraticPi.LemniscateSquareParameters.exists_squareDimension_margin
#check QuadraticPi.LemniscateParameterMargin.exists_margin
#print axioms QuadraticPi.LemniscateParameterMargin.exists_margin
#check QuadraticPi.LemniscateDataConstruction.exists_scalarData
#print axioms QuadraticPi.LemniscateDataConstruction.exists_scalarData
#check QuadraticPi.LemniscateDataConstruction.exists_approximations_above_thresholds
#print axioms QuadraticPi.LemniscateDataConstruction.exists_approximations_above_thresholds
#check QuadraticPi.LemniscateDataConstruction.exists_small_error_approximations
#print axioms QuadraticPi.LemniscateDataConstruction.exists_small_error_approximations
#check QuadraticPi.cofinal_determinant_bounds_inconsistent
#print axioms QuadraticPi.cofinal_determinant_bounds_inconsistent
#check QuadraticPi.LemniscateExponentConditional.no_unbounded_approximations_of_analyticStatement
#print axioms QuadraticPi.LemniscateExponentConditional.no_unbounded_approximations_of_analyticStatement
#check QuadraticPi.irrationalityExponent
#print axioms QuadraticPi.irrationalityExponent
#check QuadraticPi.irrational_of_eventualLowerBound
#print axioms QuadraticPi.irrational_of_eventualLowerBound
#check QuadraticPi.two_mem_approximationExponents
#print axioms QuadraticPi.two_mem_approximationExponents
#check QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound
#print axioms QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound
#check QuadraticPi.LemniscateActualMinorTransport.multiplier_constant
#print axioms QuadraticPi.LemniscateActualMinorTransport.multiplier_constant
#check QuadraticPi.LemniscateAnalytic.omegaWeightCost_one_le
#print axioms QuadraticPi.LemniscateAnalytic.omegaWeightCost_one_le
#check QuadraticPi.LemniscateAnalytic.grid_logweight_cost_le
#print axioms QuadraticPi.LemniscateAnalytic.grid_logweight_cost_le
#check QuadraticPi.LemniscateAnalyticJetRealization.parameterMap_formalJet
#print axioms QuadraticPi.LemniscateAnalyticJetRealization.parameterMap_formalJet
#check QuadraticPi.LemniscateAnalyticJetRealization.realizedJet_monomial
#print axioms QuadraticPi.LemniscateAnalyticJetRealization.realizedJet_monomial
#check QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_realizedJet
#print axioms QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_realizedJet
#check QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_parameter_formalJet
#print axioms QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_parameter_formalJet
#check QuadraticPi.LemniscateAnalyticRemainder.tendsto_log_tagCount_div
#print axioms QuadraticPi.LemniscateAnalyticRemainder.tendsto_log_tagCount_div
#check QuadraticPi.LemniscateAnalyticRemainder.tendsto_collisionRemainder
#print axioms QuadraticPi.LemniscateAnalyticRemainder.tendsto_collisionRemainder
#check QuadraticPi.LemniscateAnalyticRemainder.sameMinorAnalyticStatement_of_explicit_bound
#print axioms QuadraticPi.LemniscateAnalyticRemainder.sameMinorAnalyticStatement_of_explicit_bound
#check QuadraticPi.LemniscateAnalyticRowData.gridSide_one_le
#print axioms QuadraticPi.LemniscateAnalyticRowData.gridSide_one_le
#check QuadraticPi.LemniscateAnalyticRowData.source_pole_le
#print axioms QuadraticPi.LemniscateAnalyticRowData.source_pole_le
#check QuadraticPi.LemniscateAnalyticRowData.source_additive_weight_le
#print axioms QuadraticPi.LemniscateAnalyticRowData.source_additive_weight_le
#check QuadraticPi.LemniscateAnalyticRowData.row_order_le
#print axioms QuadraticPi.LemniscateAnalyticRowData.row_order_le
#check QuadraticPi.LemniscateAnalyticRowData.row_card_pos
#print axioms QuadraticPi.LemniscateAnalyticRowData.row_card_pos
#check QuadraticPi.LemniscateAnalyticRowData.row_weight_sum_eq_mean
#print axioms QuadraticPi.LemniscateAnalyticRowData.row_weight_sum_eq_mean
#check QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_pos
#print axioms QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_pos
#check QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_cast
#print axioms QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_cast
#check QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_logOrder_le
#print axioms QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_logOrder_le
#check QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_base_bound
#print axioms QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_base_bound
#check QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_add
#print axioms QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_add
#check QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_prod
#print axioms QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_prod
#check QuadraticPi.LemniscateClearedRowTaylor.multiplierFunction_analytic
#print axioms QuadraticPi.LemniscateClearedRowTaylor.multiplierFunction_analytic
#check QuadraticPi.LemniscateClearedRowTaylor.displacedColumn_entire
#print axioms QuadraticPi.LemniscateClearedRowTaylor.displacedColumn_entire
#check QuadraticPi.LemniscateClearedRowTaylor.shifted_argument_eventually_nonlattice
#print axioms QuadraticPi.LemniscateClearedRowTaylor.shifted_argument_eventually_nonlattice
#check QuadraticPi.LemniscateClearedRowTaylor.shifted_xFunction
#print axioms QuadraticPi.LemniscateClearedRowTaylor.shifted_xFunction
#check QuadraticPi.LemniscateClearedRowTaylor.shifted_yFunction
#print axioms QuadraticPi.LemniscateClearedRowTaylor.shifted_yFunction
#check QuadraticPi.LemniscateClearedRowTaylor.displaced_column_eventually
#print axioms QuadraticPi.LemniscateClearedRowTaylor.displaced_column_eventually
#check QuadraticPi.LemniscateClearedRowTaylor.displaced_taylorSeries_eq
#print axioms QuadraticPi.LemniscateClearedRowTaylor.displaced_taylorSeries_eq
#check QuadraticPi.LemniscateClearedRowTaylor.displaced_rowTest_eq_coeff
#print axioms QuadraticPi.LemniscateClearedRowTaylor.displaced_rowTest_eq_coeff
#check QuadraticPi.LemniscateClearedRowTaylor.grid_shift_mem_lattice
#print axioms QuadraticPi.LemniscateClearedRowTaylor.grid_shift_mem_lattice
#check QuadraticPi.LemniscateCriticalPoints.deriv_deriv_reflect
#print axioms QuadraticPi.LemniscateCriticalPoints.deriv_deriv_reflect
#check QuadraticPi.LemniscateCriticalPoints.weierstrassP_reflect_eventually
#print axioms QuadraticPi.LemniscateCriticalPoints.weierstrassP_reflect_eventually
#check QuadraticPi.LemniscateDisplacement.rowScalar_eq_shiftCoefficient
#print axioms QuadraticPi.LemniscateDisplacement.rowScalar_eq_shiftCoefficient
#check QuadraticPi.LemniscateDisplacement.rowScalar_eq_zero_of_not_le
#print axioms QuadraticPi.LemniscateDisplacement.rowScalar_eq_zero_of_not_le
#check QuadraticPi.LemniscateDisplacement.le_of_rowScalar_ne_zero
#print axioms QuadraticPi.LemniscateDisplacement.le_of_rowScalar_ne_zero
#check QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_basic
#print axioms QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_basic
#check QuadraticPi.LemniscateDisplacement.gridDelta_cost_nonneg
#print axioms QuadraticPi.LemniscateDisplacement.gridDelta_cost_nonneg
#check QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_coeff
#print axioms QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_coeff
#check QuadraticPi.LemniscateDisplacementExpansion.shift_transversePolynomial
#print axioms QuadraticPi.LemniscateDisplacementExpansion.shift_transversePolynomial
#check QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_le
#print axioms QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_le
#check QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_subset
#print axioms QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_subset
#check QuadraticPi.LemniscateDisplacementExpansion.diagonal_transversePolynomial_coeff
#print axioms QuadraticPi.LemniscateDisplacementExpansion.diagonal_transversePolynomial_coeff
#check QuadraticPi.LemniscateDisplacementExpansion.rowTest_finset_sum
#print axioms QuadraticPi.LemniscateDisplacementExpansion.rowTest_finset_sum
#check QuadraticPi.LemniscateDisplacementExpansion.continuousOn_log_row
#print axioms QuadraticPi.LemniscateDisplacementExpansion.continuousOn_log_row
#check QuadraticPi.LemniscateDisplacementExpansion.displaced_row_expansion
#print axioms QuadraticPi.LemniscateDisplacementExpansion.displaced_row_expansion
#check QuadraticPi.LemniscateExponentConditional.strict_eventualLowerBound_of_analyticStatement
#print axioms QuadraticPi.LemniscateExponentConditional.strict_eventualLowerBound_of_analyticStatement
#check QuadraticPi.LemniscateExponentConditional.eventualLowerBound_of_analyticStatement
#print axioms QuadraticPi.LemniscateExponentConditional.eventualLowerBound_of_analyticStatement
#check QuadraticPi.LemniscateExponentConditional.irrational_of_analyticStatement
#print axioms QuadraticPi.LemniscateExponentConditional.irrational_of_analyticStatement
#check QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_analyticStatement
#print axioms QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_analyticStatement
#check QuadraticPi.LemniscateExponentConditional.approximation_supremum_eq_two_of_analyticStatement
#print axioms QuadraticPi.LemniscateExponentConditional.approximation_supremum_eq_two_of_analyticStatement
#check QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_normalization_and_analyticBridge
#print axioms QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_normalization_and_analyticBridge
#check QuadraticPi.Lemniscate.primitive_continuousOn
#print axioms QuadraticPi.Lemniscate.primitive_continuousOn
#check QuadraticPi.Lemniscate.integrand_continuousAt
#print axioms QuadraticPi.Lemniscate.integrand_continuousAt
#check QuadraticPi.Lemniscate.primitive_hasDerivAt
#print axioms QuadraticPi.Lemniscate.primitive_hasDerivAt
#check QuadraticPi.Lemniscate.period_eq_Omega_of_branch
#print axioms QuadraticPi.Lemniscate.period_eq_Omega_of_branch
#check QuadraticPi.LemniscateJetCoordinateTransport.norm_det_transformed_eq_selectedMinor
#print axioms QuadraticPi.LemniscateJetCoordinateTransport.norm_det_transformed_eq_selectedMinor
#check QuadraticPi.LemniscateJetParameter.parameterVars_hasSubst
#print axioms QuadraticPi.LemniscateJetParameter.parameterVars_hasSubst
#check QuadraticPi.LemniscateJetParameter.parameterMap_X_zero
#print axioms QuadraticPi.LemniscateJetParameter.parameterMap_X_zero
#check QuadraticPi.LemniscateJetParameter.parameterMap_X_succ
#print axioms QuadraticPi.LemniscateJetParameter.parameterMap_X_succ
#check QuadraticPi.LemniscateJetParameter.parameterMap_toMvPowerSeries
#print axioms QuadraticPi.LemniscateJetParameter.parameterMap_toMvPowerSeries
#check QuadraticPi.LemniscateJetParameter.parameterMap_monomial_erase
#print axioms QuadraticPi.LemniscateJetParameter.parameterMap_monomial_erase
#check QuadraticPi.LemniscateJetParameter.power_leading_remainder_dvd
#print axioms QuadraticPi.LemniscateJetParameter.power_leading_remainder_dvd
#check QuadraticPi.LemniscateJetParameter.parameterMap_sub_monomial_dvd
#print axioms QuadraticPi.LemniscateJetParameter.parameterMap_sub_monomial_dvd
#check QuadraticPi.LemniscateJetParameter.coeff_parameterMap_monomial_of_le
#print axioms QuadraticPi.LemniscateJetParameter.coeff_parameterMap_monomial_of_le
#check QuadraticPi.LemniscateJetParameter.parameterMatrix_blockTriangular
#print axioms QuadraticPi.LemniscateJetParameter.parameterMatrix_blockTriangular
#check QuadraticPi.LemniscateJetParameter.parameterMatrix_toSquareBlock
#print axioms QuadraticPi.LemniscateJetParameter.parameterMatrix_toSquareBlock
#check QuadraticPi.LemniscateJetParameter.det_parameterMatrix_prod
#print axioms QuadraticPi.LemniscateJetParameter.det_parameterMatrix_prod
#check QuadraticPi.LemniscateJetParameter.det_parameterMatrix
#print axioms QuadraticPi.LemniscateJetParameter.det_parameterMatrix
#check QuadraticPi.LemniscateJetParameter.parameterMap_mem_rationalWeightedIdeal
#print axioms QuadraticPi.LemniscateJetParameter.parameterMap_mem_rationalWeightedIdeal
#check QuadraticPi.LemniscateJetParameter.packet_parameter_eq_mulVec
#print axioms QuadraticPi.LemniscateJetParameter.packet_parameter_eq_mulVec
#check QuadraticPi.LemniscateJetParameter.centerPacketMatrix_parameter
#print axioms QuadraticPi.LemniscateJetParameter.centerPacketMatrix_parameter
#check QuadraticPi.LemniscateJetParameter.det_centerParameterMatrix
#print axioms QuadraticPi.LemniscateJetParameter.det_centerParameterMatrix
#check QuadraticPi.LemniscateJetParameter.det_selected_centerPacketMatrix_parameter
#print axioms QuadraticPi.LemniscateJetParameter.det_selected_centerPacketMatrix_parameter
#check QuadraticPi.LemniscateJetParameter.norm_det_selected_centerPacketMatrix_parameter
#print axioms QuadraticPi.LemniscateJetParameter.norm_det_selected_centerPacketMatrix_parameter
#check QuadraticPi.LemniscateLogParameterChart.logParameter_zero
#print axioms QuadraticPi.LemniscateLogParameterChart.logParameter_zero
#check QuadraticPi.LemniscateLogParameterChart.argument_zero
#print axioms QuadraticPi.LemniscateLogParameterChart.argument_zero
#check QuadraticPi.LemniscateLogParameterChart.xFunction_zero
#print axioms QuadraticPi.LemniscateLogParameterChart.xFunction_zero
#check QuadraticPi.LemniscateLogParameterChart.yFunction_zero
#print axioms QuadraticPi.LemniscateLogParameterChart.yFunction_zero
#check QuadraticPi.LemniscateLogParameterChart.logParameter_analytic
#print axioms QuadraticPi.LemniscateLogParameterChart.logParameter_analytic
#check QuadraticPi.LemniscateLogParameterChart.argument_analytic
#print axioms QuadraticPi.LemniscateLogParameterChart.argument_analytic
#check QuadraticPi.LemniscateLogParameterChart.xFunction_analytic
#print axioms QuadraticPi.LemniscateLogParameterChart.xFunction_analytic
#check QuadraticPi.LemniscateLogParameterChart.yFunction_analytic
#print axioms QuadraticPi.LemniscateLogParameterChart.yFunction_analytic
#check QuadraticPi.LemniscateLogParameterChart.argument_eventually_nonlattice
#print axioms QuadraticPi.LemniscateLogParameterChart.argument_eventually_nonlattice
#check QuadraticPi.LemniscateLogParameterChart.xSeries_constant
#print axioms QuadraticPi.LemniscateLogParameterChart.xSeries_constant
#check QuadraticPi.LemniscateLogParameterChart.ySeries_constant
#print axioms QuadraticPi.LemniscateLogParameterChart.ySeries_constant
#check QuadraticPi.LemniscateLogParameterChart.ellSeries_constant
#print axioms QuadraticPi.LemniscateLogParameterChart.ellSeries_constant
#check QuadraticPi.LemniscateLogParameterChart.logParameter_hasDerivAt
#print axioms QuadraticPi.LemniscateLogParameterChart.logParameter_hasDerivAt
#check QuadraticPi.LemniscateLogParameterChart.series_cubic
#print axioms QuadraticPi.LemniscateLogParameterChart.series_cubic
#check QuadraticPi.LemniscateLogParameterChart.yFunction_derivative_eventually
#print axioms QuadraticPi.LemniscateLogParameterChart.yFunction_derivative_eventually
#check QuadraticPi.LemniscateLogParameterChart.ySeries_derivative
#print axioms QuadraticPi.LemniscateLogParameterChart.ySeries_derivative
#check QuadraticPi.LemniscateLogParameterChart.ySeries_linear
#print axioms QuadraticPi.LemniscateLogParameterChart.ySeries_linear
#check QuadraticPi.LemniscateLogParameterChart.localX_subst
#print axioms QuadraticPi.LemniscateLogParameterChart.localX_subst
#check QuadraticPi.LemniscateLogParameterChart.ellipticLog_subst
#print axioms QuadraticPi.LemniscateLogParameterChart.ellipticLog_subst
#check QuadraticPi.LemniscateAnalytic.exists_grid_multiplier_bound
#print axioms QuadraticPi.LemniscateAnalytic.exists_grid_multiplier_bound
#check QuadraticPi.LemniscateAnalytic.omegaInverseConstant_one_le
#print axioms QuadraticPi.LemniscateAnalytic.omegaInverseConstant_one_le
#check QuadraticPi.LemniscateAnalytic.norm_le_of_multiplier_identity
#print axioms QuadraticPi.LemniscateAnalytic.norm_le_of_multiplier_identity
#check QuadraticPi.LemniscateAnalytic.normalized_log_le_of_norm_bound
#print axioms QuadraticPi.LemniscateAnalytic.normalized_log_le_of_norm_bound
#check QuadraticPi.LemniscateAnalytic.norm_le_of_packet_multiplier_identity
#print axioms QuadraticPi.LemniscateAnalytic.norm_le_of_packet_multiplier_identity
#check QuadraticPi.LemniscateODEUniqueness.taylor_second_order
#print axioms QuadraticPi.LemniscateODEUniqueness.taylor_second_order
#check QuadraticPi.LemniscateODEUniqueness.analytic_eventuallyEq_of_taylorSeries_eq
#print axioms QuadraticPi.LemniscateODEUniqueness.analytic_eventuallyEq_of_taylorSeries_eq
#check QuadraticPi.LemniscateOmegaNormalization.omega_half_deriv_at_diagonal
#print axioms QuadraticPi.LemniscateOmegaNormalization.omega_half_deriv_at_diagonal
#check QuadraticPi.LemniscateRealBranch.square_real_not_mem_lattice
#print axioms QuadraticPi.LemniscateRealBranch.square_real_not_mem_lattice
#check QuadraticPi.LemniscateRealBranch.one_lt_of_pole_and_ne_one
#print axioms QuadraticPi.LemniscateRealBranch.one_lt_of_pole_and_ne_one
#check QuadraticPi.LemniscateRealBranch.continuousOn_realP_Ioc
#print axioms QuadraticPi.LemniscateRealBranch.continuousOn_realP_Ioc
#check QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP
#print axioms QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP
#check QuadraticPi.LemniscateRealCalculus.continuousAt_realP
#print axioms QuadraticPi.LemniscateRealCalculus.continuousAt_realP
#check QuadraticPi.LemniscateRealCalculus.continuousAt_realDerivP
#print axioms QuadraticPi.LemniscateRealCalculus.continuousAt_realDerivP
#check QuadraticPi.LemniscateRealCalculus.derivWeierstrassP_firstHalfPeriod
#print axioms QuadraticPi.LemniscateRealCalculus.derivWeierstrassP_firstHalfPeriod
#check QuadraticPi.LemniscateRealCalculus.realDerivP_halfPeriod
#print axioms QuadraticPi.LemniscateRealCalculus.realDerivP_halfPeriod
#check QuadraticPi.LemniscateRealPoleAsymptotics.weierstrassP_re_pole_decomposition
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.weierstrassP_re_pole_decomposition
#check QuadraticPi.LemniscateRealPoleAsymptotics.derivWeierstrassP_re_pole_decomposition
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.derivWeierstrassP_re_pole_decomposition
#check QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_regular_re
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_regular_re
#check QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_derivWeierstrassP_regular_re
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_derivWeierstrassP_regular_re
#check QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_sq_mul_weierstrassP_re
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_sq_mul_weierstrassP_re
#check QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_cube_mul_derivWeierstrassP_re
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_cube_mul_derivWeierstrassP_re
#check QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_re_atTop
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_re_atTop
#check QuadraticPi.LemniscateRealPoleAsymptotics.eventually_weierstrassP_re_gt_one
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.eventually_weierstrassP_re_gt_one
#check QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_inv_sqrt_weierstrassP_re
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_inv_sqrt_weierstrassP_re
#check QuadraticPi.LemniscateRealPoleAsymptotics.eventually_derivWeierstrassP_re_neg
#print axioms QuadraticPi.LemniscateRealPoleAsymptotics.eventually_derivWeierstrassP_re_neg
#check QuadraticPi.Lemniscate.reciprocalBranch_zero
#print axioms QuadraticPi.Lemniscate.reciprocalBranch_zero
#check QuadraticPi.Lemniscate.reciprocalBranch_of_ne_zero
#print axioms QuadraticPi.Lemniscate.reciprocalBranch_of_ne_zero
#check QuadraticPi.Lemniscate.reciprocalBranch_continuousOn
#print axioms QuadraticPi.Lemniscate.reciprocalBranch_continuousOn
#check QuadraticPi.Lemniscate.reciprocalBranch_mem_Ioo
#print axioms QuadraticPi.Lemniscate.reciprocalBranch_mem_Ioo
#check QuadraticPi.Lemniscate.reciprocalBranch_hasDerivAt
#print axioms QuadraticPi.Lemniscate.reciprocalBranch_hasDerivAt
#check QuadraticPi.LemniscateRowTaylor.rowTest_eq_taylorCoeff
#print axioms QuadraticPi.LemniscateRowTaylor.rowTest_eq_taylorCoeff
#check QuadraticPi.LemniscateRowTaylor.rowTest_entire_log_eq_taylorCoeff
#print axioms QuadraticPi.LemniscateRowTaylor.rowTest_entire_log_eq_taylorCoeff
#check QuadraticPi.LemniscateSameMinorBound.fixedCost_nonneg
#print axioms QuadraticPi.LemniscateSameMinorBound.fixedCost_nonneg
#check QuadraticPi.LemniscateSameMinorBound.fixedWeightCost_one_le
#print axioms QuadraticPi.LemniscateSameMinorBound.fixedWeightCost_one_le
#check QuadraticPi.LemniscateSeriesFlatten.flatten_C
#print axioms QuadraticPi.LemniscateSeriesFlatten.flatten_C
#check QuadraticPi.LemniscateSeriesFlatten.flatten_X
#print axioms QuadraticPi.LemniscateSeriesFlatten.flatten_X
#check QuadraticPi.LemniscateSeriesFlatten.coeff_flatten
#print axioms QuadraticPi.LemniscateSeriesFlatten.coeff_flatten
#check QuadraticPi.LemniscateSeriesFlatten.coeff_lift_mul_shifted_product
#print axioms QuadraticPi.LemniscateSeriesFlatten.coeff_lift_mul_shifted_product
#check QuadraticPi.LemniscateSquareInvariantPositivity.summable_quarticTerm
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.summable_quarticTerm
#check QuadraticPi.LemniscateSquareInvariantPositivity.G_four_eq_tsum
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.G_four_eq_tsum
#check QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm_re_add_error_nonneg
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm_re_add_error_nonneg
#check QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_int_inv_square
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_int_inv_square
#check QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_errorTerm
#print axioms QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_errorTerm
#check QuadraticPi.LemniscateSquareLattice.weierstrassP_eq_tsum_pair
#print axioms QuadraticPi.LemniscateSquareLattice.weierstrassP_eq_tsum_pair
#check QuadraticPi.LemniscateSquareLattice.derivWeierstrassP_eq_tsum_pair
#print axioms QuadraticPi.LemniscateSquareLattice.derivWeierstrassP_eq_tsum_pair
#check QuadraticPi.LemniscateSquareLattice.G_eq_tsum_pair
#print axioms QuadraticPi.LemniscateSquareLattice.G_eq_tsum_pair
#check QuadraticPi.LemniscateSquareLattice.square_weierstrassP_eq_tsum
#print axioms QuadraticPi.LemniscateSquareLattice.square_weierstrassP_eq_tsum
#check QuadraticPi.LemniscateSquareLattice.square_G_eq_tsum
#print axioms QuadraticPi.LemniscateSquareLattice.square_G_eq_tsum
#check QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_eq_tsum
#print axioms QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_eq_tsum
#check QuadraticPi.LemniscateSquareLattice.square_weierstrassP_conj
#print axioms QuadraticPi.LemniscateSquareLattice.square_weierstrassP_conj
#check QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_im
#print axioms QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_im
#check QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_conj
#print axioms QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_conj
#check QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_im
#print axioms QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_im
#check QuadraticPi.LemniscateSquareLattice.square_g₂_im
#print axioms QuadraticPi.LemniscateSquareLattice.square_g₂_im
#check QuadraticPi.LemniscateSquareLattice.square_g₂_re
#print axioms QuadraticPi.LemniscateSquareLattice.square_g₂_re
#check QuadraticPi.LemniscateSquareLattice.square_weierstrassP_scale
#print axioms QuadraticPi.LemniscateSquareLattice.square_weierstrassP_scale
#check QuadraticPi.LemniscateSquareLattice.square_G_scale
#print axioms QuadraticPi.LemniscateSquareLattice.square_G_scale
#check QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_scale
#print axioms QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_scale
#check QuadraticPi.LemniscateSquareNormalization.normalizingSide_pos
#print axioms QuadraticPi.LemniscateSquareNormalization.normalizingSide_pos
#check QuadraticPi.LemniscateSquareNormalization.normalizingSide_fourth
#print axioms QuadraticPi.LemniscateSquareNormalization.normalizingSide_fourth
#check QuadraticPi.LemniscateSquareNormalization.normalizingSide_g₂
#print axioms QuadraticPi.LemniscateSquareNormalization.normalizingSide_g₂
#check QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_nonneg
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_nonneg
#check QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_le
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_le
#check QuadraticPi.LemniscateTranslatedDeterminant.low_tag_capacity
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.low_tag_capacity
#check QuadraticPi.LemniscateTranslatedDeterminant.low_tag_count_pos
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.low_tag_count_pos
#check QuadraticPi.LemniscateTranslatedDeterminant.beta_weight_le_of_scalar_product_ne_zero
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.beta_weight_le_of_scalar_product_ne_zero
#check QuadraticPi.LemniscateTranslatedDeterminant.translated_term_bound
#print axioms QuadraticPi.LemniscateTranslatedDeterminant.translated_term_bound

#print QuadraticPi.Lemniscate.Omega
#print QuadraticPi.Lemniscate.integrand
#print QuadraticPi.irrationalityExponent
#print QuadraticPi.ApproximationExponents
#print QuadraticPi.GoodRationalApproximations


==> anc/lean/validation/PublicationAudit.log <==
QuadraticPi.Omega_eventual_rational_lower_bound (nu : ℝ) :
  2 < nu → ∃ Q, 2 ≤ Q ∧ ∀ (p : ℤ) (q : ℕ), Q ≤ q → ↑q ^ (-nu) < |QuadraticPi.Lemniscate.Omega - ↑p / ↑q|
'QuadraticPi.Omega_eventual_rational_lower_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Omega_irrational : Irrational QuadraticPi.Lemniscate.Omega
'QuadraticPi.Omega_irrational' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.irrationalityExponent_Omega_eq_two : QuadraticPi.irrationalityExponent QuadraticPi.Lemniscate.Omega = 2
'QuadraticPi.irrationalityExponent_Omega_eq_two' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Omega_approximation_supremum_eq_two :
  sSup
      {nu |
        0 < nu ∧
          {r |
              2 ≤ r.den ∧
                0 < |QuadraticPi.Lemniscate.Omega - ↑r| ∧
                  |QuadraticPi.Lemniscate.Omega - ↑r| < ↑r.den ^ (-nu)}.Infinite} =
    2
'QuadraticPi.Omega_approximation_supremum_eq_two' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.Omega : ℝ
'QuadraticPi.Lemniscate.Omega' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.integrand_intervalIntegrable :
  IntervalIntegrable QuadraticPi.Lemniscate.integrand MeasureTheory.volume 0 1
'QuadraticPi.Lemniscate.integrand_intervalIntegrable' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.Omega_pos : 0 < QuadraticPi.Lemniscate.Omega
'QuadraticPi.Lemniscate.Omega_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscatePeriod.squarePair (r : ℝ) (hr : r ≠ 0) : PeriodPair
'QuadraticPi.LemniscatePeriod.squarePair' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_G_conj (r : ℝ) (hr : r ≠ 0) (n : ℕ) :
  (starRingEnd ℂ) ((QuadraticPi.LemniscatePeriod.squarePair r hr).G n) =
    (QuadraticPi.LemniscatePeriod.squarePair r hr).G n
'QuadraticPi.LemniscateSquareLattice.square_G_conj' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_re (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
  ↑((QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP ↑x).re =
    (QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP ↑x
'QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_re (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
  ↑((QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP ↑x).re =
    (QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP ↑x
'QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscatePeriod.g₃_eq_zero (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁) : L.g₃ = 0
'QuadraticPi.LemniscatePeriod.g₃_eq_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscatePeriod.weierstrassP_mul_I (L : PeriodPair) (hI : L.ω₂ = Complex.I * L.ω₁) (z : ℂ) :
  L.weierstrassP (Complex.I * z) = -L.weierstrassP z
'QuadraticPi.LemniscatePeriod.weierstrassP_mul_I' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_g₂_scale (r : ℝ) (hr : r ≠ 0) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).g₂ = QuadraticPi.LemniscateSquareLattice.unitPair.g₂ / ↑r ^ 4
'QuadraticPi.LemniscateSquareLattice.square_g₂_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.G_four_re_lower_bound :
  4 - Real.pi ^ 4 / 36 ≤ (QuadraticPi.LemniscateSquareLattice.unitPair.G 4).re
'QuadraticPi.LemniscateSquareInvariantPositivity.G_four_re_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.unit_g₂_re_pos : 0 < QuadraticPi.LemniscateSquareLattice.unitPair.g₂.re
'QuadraticPi.LemniscateSquareInvariantPositivity.unit_g₂_re_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareNormalization.normalizingSide_positive :
  0 < QuadraticPi.LemniscateSquareNormalization.normalizingSide
'QuadraticPi.LemniscateSquareNormalization.normalizingSide_positive' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₂ :
  QuadraticPi.LemniscateSquareNormalization.normalizedPair.g₂ = 4
'QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₂' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₃ :
  QuadraticPi.LemniscateSquareNormalization.normalizedPair.g₃ = 0
'QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₃' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDifferential.order_derivWeierstrassP (L : PeriodPair) (z : ℂ) (hz : z ∈ L.lattice) :
  meromorphicOrderAt L.derivWeierstrassP z = ↑(-3)
'QuadraticPi.LemniscateDifferential.order_derivWeierstrassP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDifferential.deriv_derivWeierstrassP (L : PeriodPair) (z : ℂ) (hz : z ∉ L.lattice) :
  deriv L.derivWeierstrassP z = 6 * L.weierstrassP z ^ 2 - L.g₂ / 2
'QuadraticPi.LemniscateDifferential.deriv_derivWeierstrassP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateODEUniqueness.second_order_series_unique (a b : ℂ) (f g : PowerSeries ℂ)
  (hf : PowerSeries.derivative (PowerSeries.derivative f) = PowerSeries.C a * f ^ 2 - PowerSeries.C b)
  (hg : PowerSeries.derivative (PowerSeries.derivative g) = PowerSeries.C a * g ^ 2 - PowerSeries.C b)
  (hzero : (PowerSeries.coeff 0) f = (PowerSeries.coeff 0) g)
  (hone : (PowerSeries.coeff 1) f = (PowerSeries.coeff 1) g) : f = g
'QuadraticPi.LemniscateODEUniqueness.second_order_series_unique' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateODEUniqueness.analytic_second_order_unique (a b : ℂ) (f g : ℂ → ℂ) (z : ℂ) (hf : AnalyticAt ℂ f z)
  (hg : AnalyticAt ℂ g z) (hodef : deriv (deriv f) =ᶠ[nhds z] fun w => a * f w ^ 2 - b)
  (hodeg : deriv (deriv g) =ᶠ[nhds z] fun w => a * g w ^ 2 - b) (hzero : f z = g z) (hone : deriv f z = deriv g z) :
  f =ᶠ[nhds z] g
'QuadraticPi.LemniscateODEUniqueness.analytic_second_order_unique' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero (L : PeriodPair) (c : ℂ) (hc : c ∉ L.lattice)
  (hcrit : L.derivWeierstrassP c = 0) : 2 * c ∈ L.lattice
'QuadraticPi.LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealBranch.real_weierstrassP_tendsto_atTop (L : PeriodPair) :
  Filter.Tendsto (fun t => (L.weierstrassP ↑t).re) (nhdsWithin 0 (Set.Ioi 0)) Filter.atTop
'QuadraticPi.LemniscateRealBranch.real_weierstrassP_tendsto_atTop' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealBranch.square_real_deriv_ne_zero (r : ℝ) (hr : 0 < r) (t : ℝ) (ht : t ∈ Set.Ioo 0 (r / 2)) :
  (QuadraticPi.LemniscatePeriod.squarePair r ⋯).derivWeierstrassP ↑t ≠ 0
'QuadraticPi.LemniscateRealBranch.square_real_deriv_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealBranch.one_lt_realP (r : ℝ) (hr : 0 < r)
  (hnorm : (QuadraticPi.LemniscatePeriod.squarePair r ⋯).g₂ = 4) (t : ℝ) (ht : t ∈ Set.Ioo 0 (r / 2)) :
  1 < QuadraticPi.LemniscateRealCalculus.realP r ⋯ t
'QuadraticPi.LemniscateRealBranch.one_lt_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealBranch.realP_halfPeriod_eq_one (r : ℝ) (hr : 0 < r)
  (hnorm : (QuadraticPi.LemniscatePeriod.squarePair r ⋯).g₂ = 4) :
  QuadraticPi.LemniscateRealCalculus.realP r ⋯ (r / 2) = 1
'QuadraticPi.LemniscateRealBranch.realP_halfPeriod_eq_one' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealBranch.realDerivP_neg (r : ℝ) (hr : 0 < r)
  (hnorm : (QuadraticPi.LemniscatePeriod.squarePair r ⋯).g₂ = 4) (t : ℝ) (ht : t ∈ Set.Ioo 0 (r / 2)) :
  QuadraticPi.LemniscateRealCalculus.realDerivP r ⋯ t < 0
'QuadraticPi.LemniscateRealBranch.realDerivP_neg' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealCalculus.hasDerivAt_realP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
  (ht : ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r hr).lattice) :
  HasDerivAt (QuadraticPi.LemniscateRealCalculus.realP r hr) (QuadraticPi.LemniscateRealCalculus.realDerivP r hr t) t
'QuadraticPi.LemniscateRealCalculus.hasDerivAt_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP_of_normalization (r : ℝ) (hr : r ≠ 0)
  (hnorm : (QuadraticPi.LemniscatePeriod.squarePair r hr).g₂ = 4) (t : ℝ)
  (ht : ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r hr).lattice) :
  HasDerivAt (QuadraticPi.LemniscateRealCalculus.realDerivP r hr)
    (6 * QuadraticPi.LemniscateRealCalculus.realP r hr t ^ 2 - 2) t
'QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP_of_normalization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealCalculus.real_cubic_of_normalization (r : ℝ) (hr : r ≠ 0)
  (hnorm : (QuadraticPi.LemniscatePeriod.squarePair r hr).g₂ = 4) (t : ℝ)
  (ht : ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r hr).lattice) :
  QuadraticPi.LemniscateRealCalculus.realDerivP r hr t ^ 2 =
    4 * QuadraticPi.LemniscateRealCalculus.realP r hr t ^ 3 - 4 * QuadraticPi.LemniscateRealCalculus.realP r hr t
'QuadraticPi.LemniscateRealCalculus.real_cubic_of_normalization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.Lemniscate.reciprocal_sqrt_hasDerivAt (X : ℝ → ℝ) {t Y : ℝ} (hX : 1 < X t) (hY : Y < 0)
  (hcubic : Y ^ 2 = 4 * X t ^ 3 - 4 * X t) (hd : HasDerivAt X Y t) :
  HasDerivAt (fun s => 1 / √(X s)) (√(1 - (1 / √(X t)) ^ 4)) t
'QuadraticPi.Lemniscate.reciprocal_sqrt_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.halfPeriod_eq_integral_of_branch (r : ℝ) (hr : 0 < r) (u : ℝ → ℝ)
  (hu : ContinuousOn u (Set.Icc 0 (r / 2))) (hu0 : u 0 = 0) (hu1 : u (r / 2) = 1)
  (hinterior : ∀ t ∈ Set.Ioo 0 (r / 2), u t ∈ Set.Ioo 0 1)
  (hderiv : ∀ t ∈ Set.Ioo 0 (r / 2), HasDerivAt u (√(1 - u t ^ 4)) t) :
  r / 2 = ∫ (t : ℝ) in 0..1, QuadraticPi.Lemniscate.integrand t
'QuadraticPi.Lemniscate.halfPeriod_eq_integral_of_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.period_eq_Omega_of_real_branch (r : ℝ) (hr : 0 < r) (X Y : ℝ → ℝ)
  (hXcont : ContinuousOn X (Set.Ioc 0 (r / 2))) (hpole : Filter.Tendsto X (nhdsWithin 0 (Set.Ioi 0)) Filter.atTop)
  (hhalf : X (r / 2) = 1) (hX : ∀ t ∈ Set.Ioo 0 (r / 2), 1 < X t) (hY : ∀ t ∈ Set.Ioo 0 (r / 2), Y t < 0)
  (hcubic : ∀ t ∈ Set.Ioo 0 (r / 2), Y t ^ 2 = 4 * X t ^ 3 - 4 * X t)
  (hderiv : ∀ t ∈ Set.Ioo 0 (r / 2), HasDerivAt X (Y t) t) : r = QuadraticPi.Lemniscate.Omega
'QuadraticPi.Lemniscate.period_eq_Omega_of_real_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaNormalization.omegaPair_g₂_eq_four : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4
'QuadraticPi.LemniscateOmegaNormalization.omegaPair_g₂_eq_four' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateOmegaNormalization.period_eq_Omega_of_normalization (r : ℝ) (hr : 0 < r)
  (hnorm : (QuadraticPi.LemniscatePeriod.squarePair r ⋯).g₂ = 4) : r = QuadraticPi.Lemniscate.Omega
'QuadraticPi.LemniscateOmegaNormalization.period_eq_Omega_of_normalization' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateOmegaNormalization.normalizingSide_eq_Omega :
  QuadraticPi.LemniscateSquareNormalization.normalizingSide = QuadraticPi.Lemniscate.Omega
'QuadraticPi.LemniscateOmegaNormalization.normalizingSide_eq_Omega' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscatePeriod.omega_diagonalHalfPeriod_not_mem :
  QuadraticPi.LemniscatePeriod.diagonalHalfPeriod QuadraticPi.LemniscatePeriod.omegaPair ∉
    QuadraticPi.LemniscatePeriod.omegaPair.lattice
'QuadraticPi.LemniscatePeriod.omega_diagonalHalfPeriod_not_mem' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod :
  QuadraticPi.LemniscatePeriod.omegaPair.weierstrassP
      (QuadraticPi.LemniscatePeriod.diagonalHalfPeriod QuadraticPi.LemniscatePeriod.omegaPair) =
    0
'QuadraticPi.LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod :
  QuadraticPi.LemniscatePeriod.omegaPair.derivWeierstrassP
      (QuadraticPi.LemniscatePeriod.diagonalHalfPeriod QuadraticPi.LemniscatePeriod.omegaPair) =
    0
'QuadraticPi.LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateLocal.localX : PowerSeries ℤ
'QuadraticPi.LemniscateLocal.localX' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLocal.ellipticLog : PowerSeries ℚ
'QuadraticPi.LemniscateLocal.ellipticLog' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLocal.localX_equation :
  QuadraticPi.LemniscateLocal.localX ^ 3 - QuadraticPi.LemniscateLocal.localX = PowerSeries.X ^ 2
'QuadraticPi.LemniscateLocal.localX_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLocal.ellipticLog_derivative_equation :
  PowerSeries.derivative QuadraticPi.LemniscateLocal.ellipticLog *
      (PowerSeries.map (Int.castRingHom ℚ)) QuadraticPi.LemniscateLocal.localJacobian =
    1
'QuadraticPi.LemniscateLocal.ellipticLog_derivative_equation' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLocal.ellipticLog_coeff_degree_cleared (n : ℕ) (hn : n ≠ 0) :
  ↑n * (PowerSeries.coeff n) QuadraticPi.LemniscateLocal.ellipticLog =
    ↑((PowerSeries.coeff (n - 1)) QuadraticPi.LemniscateLocal.localVelocity)
'QuadraticPi.LemniscateLocal.ellipticLog_coeff_degree_cleared' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTaylorBridge.omegaXSeries : PowerSeries ℂ
'QuadraticPi.LemniscateTaylorBridge.omegaXSeries' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateTaylorBridge.omegaYSeries : PowerSeries ℂ
'QuadraticPi.LemniscateTaylorBridge.omegaYSeries' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.omega_series_cubic :
  QuadraticPi.LemniscateTaylorBridge.omegaXSeries ^ 3 - QuadraticPi.LemniscateTaylorBridge.omegaXSeries =
    QuadraticPi.LemniscateTaylorBridge.omegaYSeries ^ 2
'QuadraticPi.LemniscateOmegaGerm.omega_series_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.omegaYSeries_derivative :
  PowerSeries.derivative QuadraticPi.LemniscateTaylorBridge.omegaYSeries =
    3 * QuadraticPi.LemniscateTaylorBridge.omegaXSeries ^ 2 - 1
'QuadraticPi.LemniscateOmegaGerm.omegaYSeries_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.omega_localX_subst_eq :
  PowerSeries.subst QuadraticPi.LemniscateTaylorBridge.omegaYSeries
      QuadraticPi.LemniscateBranchEvaluation.localXComplex =
    QuadraticPi.LemniscateTaylorBridge.omegaXSeries
'QuadraticPi.LemniscateOmegaGerm.omega_localX_subst_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.omega_ellipticLog_subst_eq :
  PowerSeries.subst QuadraticPi.LemniscateTaylorBridge.omegaYSeries
      QuadraticPi.LemniscateBranchEvaluation.ellipticLogComplex =
    PowerSeries.X
'QuadraticPi.LemniscateOmegaGerm.omega_ellipticLog_subst_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.omegaYSeries_linear :
  (PowerSeries.coeff 1) QuadraticPi.LemniscateTaylorBridge.omegaYSeries = -1
'QuadraticPi.LemniscateOmegaGerm.omegaYSeries_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateTaylorBridge.omegaXSeries_derivative :
  PowerSeries.derivative QuadraticPi.LemniscateTaylorBridge.omegaXSeries =
    2 * QuadraticPi.LemniscateTaylorBridge.omegaYSeries
'QuadraticPi.LemniscateTaylorBridge.omegaXSeries_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.logParameter (u : ℂ) : ℂ
'QuadraticPi.LemniscateLogParameterChart.logParameter' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.xFunction (u : ℂ) : ℂ
'QuadraticPi.LemniscateLogParameterChart.xFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.yFunction (u : ℂ) : ℂ
'QuadraticPi.LemniscateLogParameterChart.yFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.xSeries : PowerSeries ℂ
'QuadraticPi.LemniscateLogParameterChart.xSeries' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ySeries : PowerSeries ℂ
'QuadraticPi.LemniscateLogParameterChart.ySeries' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ellSeries : PowerSeries ℂ
'QuadraticPi.LemniscateLogParameterChart.ellSeries' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.log_series_cubic :
  QuadraticPi.LemniscateLogParameterChart.xSeries ^ 3 - QuadraticPi.LemniscateLogParameterChart.xSeries =
    QuadraticPi.LemniscateLogParameterChart.ySeries ^ 2
'QuadraticPi.LemniscateOmegaGerm.log_series_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.log_ySeries_derivative :
  PowerSeries.derivative QuadraticPi.LemniscateLogParameterChart.ySeries =
    (3 * QuadraticPi.LemniscateLogParameterChart.xSeries ^ 2 - 1) *
      PowerSeries.derivative QuadraticPi.LemniscateLogParameterChart.ellSeries
'QuadraticPi.LemniscateOmegaGerm.log_ySeries_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.log_localX_subst :
  PowerSeries.subst QuadraticPi.LemniscateLogParameterChart.ySeries
      QuadraticPi.LemniscateBranchEvaluation.localXComplex =
    QuadraticPi.LemniscateLogParameterChart.xSeries
'QuadraticPi.LemniscateOmegaGerm.log_localX_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.log_ellipticLog_subst :
  PowerSeries.subst QuadraticPi.LemniscateLogParameterChart.ySeries
      QuadraticPi.LemniscateBranchEvaluation.ellipticLogComplex =
    QuadraticPi.LemniscateLogParameterChart.ellSeries
'QuadraticPi.LemniscateOmegaGerm.log_ellipticLog_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateOmegaGerm.log_ySeries_linear :
  (PowerSeries.coeff 1) QuadraticPi.LemniscateLogParameterChart.ySeries = -1
'QuadraticPi.LemniscateOmegaGerm.log_ySeries_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ellSeries_linear :
  (PowerSeries.coeff 1) QuadraticPi.LemniscateLogParameterChart.ellSeries = 1
'QuadraticPi.LemniscateLogParameterChart.ellSeries_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.SeparatedWeightPA.BaseData : Type
'QuadraticPi.SeparatedWeightPA.BaseData' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateInterpolation.formalJet_cubic_relation {m : ℕ} (c : Fin m → ℂ) :
  (QuadraticPi.LemniscateInterpolation.formalJet c)
      (MvPolynomial.X (Fin.succ 0) ^ 2 - MvPolynomial.X 0 ^ 3 + MvPolynomial.X 0) =
    0
'QuadraticPi.LemniscateInterpolation.formalJet_cubic_relation' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateInterpolation.Statement : Prop
'QuadraticPi.LemniscateInterpolation.Statement' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateGlobalInterpolation.ellipticSeparatedWeightPA : QuadraticPi.LemniscateInterpolation.Statement
'QuadraticPi.LemniscateGlobalInterpolation.ellipticSeparatedWeightPA' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscatePlaceContact.contact.{u_1} {E : Type u_1} [Field E] [Algebra ℂ E]
  (p : OAI.PiExponent.CurveValuationCenter.NormalizedPlace ℂ E)
  [Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(OAI.PiExponent.PlaceValuationRing.ring p))] {m : ℕ}
  (z : Fin (m + 2) → E) (c : Fin m → ℂ)
  (hc : OAI.PiExponent.CurveCenters.Centered z (QuadraticPi.LemniscatePlaceContact.fullCenter c) p)
  (hcurve : z 0 ^ 3 - z 0 = z (Fin.succ 0) ^ 2)
  (hnc : ∃ i, z i ≠ (algebraMap ℂ E) (QuadraticPi.LemniscatePlaceContact.fullCenter c i)) (v : Fin (m + 1) → ℚ) : ℚ
'QuadraticPi.LemniscatePlaceContact.contact' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateGrowthBudget.strict_growth_contact_margin (sigma w0 v0 : ℚ) (hsigma : 0 < sigma) (hw0 : 0 < w0)
  (hv0 : 0 < v0) :
  (1 + w0 / v0 * QuadraticPi.LemniscateGrowthBudget.epsilon sigma w0 v0) * (1 + sigma) <
    1 + 3 * sigma - QuadraticPi.LemniscateGrowthBudget.epsilon sigma w0 v0
'QuadraticPi.LemniscateGrowthBudget.strict_growth_contact_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateGrowthBudget.growth_factor_lt_three_halves (sigma w0 v0 : ℚ) (hsigma : 0 < sigma) (hw0 : 0 < w0)
  (hv0 : 0 < v0) : 1 + w0 / v0 * QuadraticPi.LemniscateGrowthBudget.epsilon sigma w0 v0 < 3 / 2
'QuadraticPi.LemniscateGrowthBudget.growth_factor_lt_three_halves' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateComparisonConstant.exists_thresholds (B : QuadraticPi.SeparatedWeightPA.BaseData) :
  ∃ T,
    ∀ (w : Fin B.m → ℚ),
      QuadraticPi.SeparatedWeightPA.AboveThresholds T w →
        Nonempty
          (QuadraticPi.LemniscateWeightGeometry.NumericData B w (QuadraticPi.LemniscateComparisonConstant.constant B))
'QuadraticPi.LemniscateComparisonConstant.exists_thresholds' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateWeightGeometry.NumericData (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
  (comparison : ℚ → ℚ := QuadraticPi.LemniscateWeightGeometry.ellipticComparisonConstant B) : Type
'QuadraticPi.LemniscateWeightGeometry.NumericData' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateGeometryFrame.formalJet_polynomialFrame {m : ℕ} (c : Fin m → ℂ) (i : Fin (m + 1))
  (P : QuadraticPi.LemniscateInterpolation.EllipticPolynomial m) :
  (QuadraticPi.LemniscateInterpolation.formalJet c) ((QuadraticPi.LemniscateGeometryFrame.polynomialFrame m i) P) =
    (QuadraticPi.LemniscateGeometryFrame.jetFrame m i) ((QuadraticPi.LemniscateInterpolation.formalJet c) P)
'QuadraticPi.LemniscateGeometryFrame.formalJet_polynomialFrame' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateWeightedDerivation.polynomialFrame_supportBound (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 ≤ w i) (H : ℚ)
  (P : QuadraticPi.LemniscateInterpolation.EllipticPolynomial B.m)
  (hP :
    QuadraticPi.LemniscateWeightedDerivation.SupportBound (QuadraticPi.LemniscateInterpolation.sourceWeights B w) H P)
  (i : Fin (B.m + 1)) :
  QuadraticPi.LemniscateWeightedDerivation.SupportBound (QuadraticPi.LemniscateInterpolation.sourceWeights B w)
    (H + QuadraticPi.LemniscateWeightedDerivation.degreeCost B w i)
    ((QuadraticPi.LemniscateGeometryFrame.polynomialFrame B.m i) P)
'QuadraticPi.LemniscateWeightedDerivation.polynomialFrame_supportBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary
  (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 < w i) (V : Fin (B.m + 1) → ℚ)
  (hV : ∀ (i : Fin (B.m + 1)), 0 < V i) {a : ℚ} (ha : 0 < a)
  (hvol : (↑B.K * ↑a ^ (B.m + 1) * ∏ i, ↑(Fin.cases B.w0 w i)) / ∏ i, ↑(V i) < 1) (c : Fin B.K → Fin B.m → ℂ) :
  ∀ᶠ (N : ℕ) in Filter.atTop,
    ∃ p,
      ↑p ≠ 0 ∧
        ↑p ∉ QuadraticPi.LemniscateCompactification.Elliptic.relationIdeal B.m ∧
          (QuadraticPi.LemniscateCompactification.Elliptic.quotientMap B.m) ↑p ≠ 0 ∧
            ∀ (j : Fin B.K),
              (QuadraticPi.LemniscateInterpolation.formalJet (c j)) ↑p ∈
                OAI.PiExponent.JetGeometry.rationalWeightedIdeal V ⋯ (a * ↑N)
'QuadraticPi.LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs.{u_1} {E : Type u_1} [Field E]
  [Algebra ℂ E]
  (hres :
    ∀ (p : OAI.PiExponent.CurveValuationCenter.NormalizedPlace ℂ E),
      Algebra.IsIntegral ℂ (IsLocalRing.ResidueField ↥(OAI.PiExponent.PlaceValuationRing.ring p)))
  (hfinite : ∀ (f : E), Transcendental ℂ f → FiniteDimensional (↥ℂ⟮f⟯) E) (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 < w i)
  (S : Finset (OAI.PiExponent.CurveValuationCenter.NormalizedPlace ℂ E)) (z : Fin (B.m + 2) → E)
  (c : Fin B.K → Fin B.m → ℂ) (centerValue : OAI.PiExponent.CurveValuationCenter.NormalizedPlace ℂ E → Fin B.m → ℂ)
  (hcenters : ∀ p ∈ S, ∃ j, centerValue p = c j)
  (hc :
    ∀ p ∈ S, OAI.PiExponent.CurveCenters.Centered z (QuadraticPi.LemniscatePlaceContact.fullCenter (centerValue p)) p)
  (hcurve : z 0 ^ 3 - z 0 = z (Fin.succ 0) ^ 2)
  (hnc : ∀ p ∈ S, ∃ i, z i ≠ (algebraMap ℂ E) (QuadraticPi.LemniscatePlaceContact.fullCenter (centerValue p) i))
  (sigma : ℚ) (hsigma : 0 < sigma)
  (hvol :
    (↑B.K * (1 + 3 * ↑sigma) ^ (B.m + 1) * ∏ i, ↑(QuadraticPi.PAWeightGeometry.degreeWeights B w i)) /
        ∏ i, ↑(QuadraticPi.SeparatedWeightPA.jetWeights B w i) <
      1)
  (hexcess :
    OAI.PiExponent.CurveContactSum.weightedDegree hfinite z (QuadraticPi.LemniscateInterpolation.sourceWeights B w) <
      (1 + ↑sigma) *
        ∑ p ∈ S,
          ↑(QuadraticPi.LemniscateCurveContact.contacts hres S z centerValue hc hcurve hnc
              (QuadraticPi.SeparatedWeightPA.jetWeights B w) p)) :
  ∃ N,
    0 < N ∧
      6 * B.w0 ≤ ↑N ∧
        (∀ (k : ℕ),
            0 < k →
              k ≤ B.m + 1 →
                ∀ (a : Fin k → Fin (B.m + 1)) (i : Fin k),
                  2 ≤
                    OAI.PiExponent.rectangularCutoff (fun j => ↑(QuadraticPi.SeparatedWeightPA.jetWeights B w (a j)))
                      (↑(QuadraticPi.LemniscateGrowthBudget.epsilon sigma B.w0 B.v0) / (↑B.m + 3) * ↑N) i) ∧
          ∃ F ∉ QuadraticPi.LemniscateCompactification.Elliptic.relationIdeal B.m,
            QuadraticPi.LemniscateWeightedDerivation.SupportBound
                (QuadraticPi.LemniscateInterpolation.sourceWeights B w) (↑N) F ∧
              ∀ (word : List (Fin (B.m + 1))),
                (List.map (QuadraticPi.SeparatedWeightPA.jetWeights B w) word).sum ≤
                    QuadraticPi.LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 * ↑N →
                  (MvPolynomial.aeval z) (QuadraticPi.LemniscateGeometryFrame.polynomialFrameWord B.m word F) = 0
'QuadraticPi.LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateNormalComparison.normal_product_comparison (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 < w i) (sigma N : ℚ) (hsigma : 0 < sigma) (hN : 6 * B.w0 ≤ N)
  (hrect : QuadraticPi.LemniscateNormalComparison.UniformRectangles B w sigma ↑N) (bound : ℝ)
  (hbound : bound ≤ ↑(QuadraticPi.LemniscateGrowthBudget.epsilon sigma B.w0 B.v0 * N))
  (F : QuadraticPi.LemniscateInterpolation.EllipticPolynomial B.m)
  (hF :
    QuadraticPi.LemniscateWeightedDerivation.SupportBound (QuadraticPi.LemniscateInterpolation.sourceWeights B w) N F)
  (Q : Ideal (QuadraticPi.LemniscateInterpolation.EllipticPolynomial B.m)) [Q.IsPrime]
  (hQ :
    Q ∈
      (QuadraticPi.LemniscatePersistentIdeals.ellipticDerivativeIdeal (QuadraticPi.LemniscatePrimeUpper.jetCosts B w)
          bound F).minimalPrimes)
  (hJ : QuadraticPi.LemniscatePrimeGeometry.primeJacobian Q ≠ 0)
  (hvanish :
    ∀
      p ∈
        QuadraticPi.LemniscatePersistentIdeals.ellipticDerivativeIdeal (QuadraticPi.LemniscatePrimeUpper.jetCosts B w)
          bound F,
      ∀ (word : List (Fin (B.m + 1))),
        OAI.PiExponent.DerivativeIdeals.wordCost (QuadraticPi.LemniscatePrimeUpper.jetCosts B w) word ≤
            QuadraticPi.LemniscateNormalComparison.rectangleScale B sigma * ↑N →
          OAI.PiExponent.DerivativeIdeals.wordDerivative (QuadraticPi.LemniscateGeometryFrame.polynomialFrame B.m) word
              p ∈
            Q) :
  QuadraticPi.LemniscatePersistentProjection.NormalProductComparison Q hJ
    (fun i => ↑(QuadraticPi.PAWeightGeometry.degreeWeights B w i)) (QuadraticPi.LemniscatePrimeUpper.jetCosts B w)
    ↑(QuadraticPi.LemniscateComparisonConstant.constant B sigma)
'QuadraticPi.LemniscateNormalComparison.normal_product_comparison' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDifferentialRigidity.finite_extension_no_exact_cubicDifferential.{u_1, u_2} {K : Type u_1}
  [Field K] [CharZero K] {E : Type u_2} [Field E] [Algebra K E] [Algebra (RatFunc K) E] [IsScalarTower K (RatFunc K) E]
  [FiniteDimensional (RatFunc K) E] (y z : E)
  (hy :
    y ^ 2 =
      (algebraMap (RatFunc K) E) ((algebraMap (Polynomial K) (RatFunc K)) QuadraticPi.LemniscatePoleBasis.cubic)) :
  (KaehlerDifferential.D K E) z ≠ (2 * y)⁻¹ • (KaehlerDifferential.D K E) ((algebraMap (RatFunc K) E) RatFunc.X)
'QuadraticPi.LemniscateDifferentialRigidity.finite_extension_no_exact_cubicDifferential' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateCurveRigidity.constant_projection (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
  (D : QuadraticPi.LemniscateWeightGeometry.NumericData B w (QuadraticPi.LemniscateComparisonConstant.constant B))
  (N : ℚ) (hN : 6 * B.w0 ≤ N) (hrect : QuadraticPi.LemniscateNormalComparison.UniformRectangles B w D.sigma ↑N)
  (F : QuadraticPi.LemniscateInterpolation.EllipticPolynomial B.m)
  (hF :
    QuadraticPi.LemniscateWeightedDerivation.SupportBound (QuadraticPi.LemniscateInterpolation.sourceWeights B w) N F)
  (hFcurve : F ∉ QuadraticPi.LemniscateCompactification.Elliptic.relationIdeal B.m)
  (P : Ideal (QuadraticPi.LemniscateInterpolation.EllipticPolynomial B.m)) (hP : P.IsPrime)
  (hcurve : QuadraticPi.LemniscateCompactification.Elliptic.relationIdeal B.m ≤ P) (hheight : P.height ≤ ↑B.m + 1)
  (hJ : QuadraticPi.LemniscatePrimeGeometry.jacobianPolynomial B.m ∉ P)
  (hvanish :
    ∀ (word : List (Fin (B.m + 1))),
      OAI.PiExponent.DerivativeIdeals.wordCost (QuadraticPi.LemniscatePrimeUpper.jetCosts B w) word ≤
          ↑(QuadraticPi.LemniscateGrowthBudget.epsilon D.sigma B.w0 B.v0 * N) →
        OAI.PiExponent.DerivativeIdeals.wordDerivative (QuadraticPi.LemniscateGeometryFrame.polynomialFrame B.m) word
            F ∈
          P) :
  ∃ a b, MvPolynomial.X 0 - MvPolynomial.C a ∈ P ∧ MvPolynomial.X (Fin.succ 0) - MvPolynomial.C b ∈ P
'QuadraticPi.LemniscateCurveRigidity.constant_projection' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateCurveInequality.weighted_curve_inequality.{u_1} {E : Type u_1} [Field E] [Algebra ℂ E]
  [Algebra.EssFiniteType ℂ E] (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
  (D : QuadraticPi.LemniscateWeightGeometry.NumericData B w (QuadraticPi.LemniscateComparisonConstant.constant B))
  (z : Fin (B.m + 2) → E) (c : Fin B.K → Fin B.m → ℂ) (hc : QuadraticPi.SeparatedWeightPA.CoordinatewiseDistinct c)
  (hgen : IntermediateField.adjoin ℂ (Set.range z) = ⊤) (htrdeg : Algebra.trdeg ℂ E = 1)
  (hcurve : z 0 ^ 3 - z 0 = z (Fin.succ 0) ^ 2) :
  have hres := ⋯;
  have hfinite := ⋯;
  have hz := ⋯;
  (1 + ↑D.sigma) *
      ∑ p ∈ QuadraticPi.LemniscateContactFamily.places hfinite z c hz,
        ↑(QuadraticPi.LemniscateContactFamily.contact hres hfinite z c hz hcurve
            (QuadraticPi.SeparatedWeightPA.jetWeights B w) p) ≤
    OAI.PiExponent.CurveContactSum.weightedDegree hfinite z (QuadraticPi.LemniscateInterpolation.sourceWeights B w)
'QuadraticPi.LemniscateCurveInequality.weighted_curve_inequality' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateFixedJetScale.exists_scale (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
  (hw : ∀ (i : Fin B.m), 0 < w i) : Nonempty (QuadraticPi.LemniscateFixedJetScale.Scale B w)
'QuadraticPi.LemniscateFixedJetScale.exists_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetSelector.localized_selector_eq.{u_1, u_2} {R : Type u_1} [CommRing R] (P : Ideal R) [P.IsPrime]
  (x y : R) (hx : x ∈ P) (hcurve : x ^ 3 - x = y ^ 2) (a M : ℕ) (horder : a ≤ 2 * M) (S : Type u_2) [CommRing S]
  [Algebra R S] [IsLocalization.AtPrime S P] :
  QuadraticPi.LemniscateJetSelector.selectorIdeal ((algebraMap R S) x) ((algebraMap R S) y) a M =
    Ideal.span {(algebraMap R S) y ^ a}
'QuadraticPi.LemniscateJetSelector.localized_selector_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetSelector.selectorIdeal_le_prime_iff.{u_1} {R : Type u_1} [CommRing R] (P : Ideal R) [P.IsPrime]
  (x y : R) (a M : ℕ) (ha : 0 < a) (hM : 0 < M) :
  QuadraticPi.LemniscateJetSelector.selectorIdeal x y a M ≤ P ↔ y ∈ P ∧ x ∈ P
'QuadraticPi.LemniscateJetSelector.selectorIdeal_le_prime_iff' depends on axioms: [propext, Quot.sound]
QuadraticPi.LemniscateCurveModel.hyperplane_degree (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
  (hw : ∀ (i : Fin B.m), 0 < w i) (s : QuadraticPi.LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
  (C : OAI.PiExponent.NumericalAmpleness.IntegralCurve (QuadraticPi.LemniscateBlowupGeometry.blowup B w hw s c))
  (d : QuadraticPi.LemniscateCurveModel.ModelData B w hw s c C) :
  ↑(OAI.PiExponent.NumericalAmpleness.curveDegree (QuadraticPi.LemniscateBlowupGeometry.structureMap B w hw s c)
        (QuadraticPi.LemniscateBlowupGeometry.A B w hw s c) C) =
    ↑s.radius *
      OAI.PiExponent.CurveContactSum.weightedDegree ⋯ d.coordinates
        (QuadraticPi.LemniscateInterpolation.sourceWeights B w)
'QuadraticPi.LemniscateCurveModel.hyperplane_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateCurveModel.exceptional_degree (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ)
  (hw : ∀ (i : Fin B.m), 0 < w i) (s : QuadraticPi.LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
  (C : OAI.PiExponent.NumericalAmpleness.IntegralCurve (QuadraticPi.LemniscateBlowupGeometry.blowup B w hw s c))
  (hinj : Function.Injective c) (d : QuadraticPi.LemniscateCurveModel.ModelData B w hw s c C) :
  ↑(OAI.PiExponent.NumericalAmpleness.curveDegree (QuadraticPi.LemniscateBlowupGeometry.structureMap B w hw s c)
        (QuadraticPi.LemniscateBlowupGeometry.J B w hw s c) C) =
    -↑s.radius * QuadraticPi.LemniscateCurveModel.contactSum B w hw s c C d
'QuadraticPi.LemniscateCurveModel.exceptional_degree' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateBlowupGeometry.interpolationBundle_ample (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 < w i) (s : QuadraticPi.LemniscateFixedJetScale.Scale B w)
  (c : Fin B.K → Fin B.m → ℂ) (hc : QuadraticPi.SeparatedWeightPA.CoordinatewiseDistinct c)
  (D : QuadraticPi.LemniscateWeightGeometry.NumericData B w (QuadraticPi.LemniscateComparisonConstant.constant B)) :
  OAI.PiExponentSeshadri.Geometry.LineBundle.IsAmple (QuadraticPi.LemniscateBlowupGeometry.blowup B w hw s c)
    (QuadraticPi.LemniscateBlowupGeometry.interpolationBundle B w hw s c)
'QuadraticPi.LemniscateBlowupGeometry.interpolationBundle_ample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateGlobalInterpolation.actual_blowupBundle_ample (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (w : Fin B.m → ℚ)
  (d : QuadraticPi.LemniscateWeightGeometry.NumericData B w (QuadraticPi.LemniscateComparisonConstant.constant B))
  (s : QuadraticPi.LemniscateFixedJetScale.Scale B w) (c : Fin B.K → Fin B.m → ℂ)
  (hc : QuadraticPi.SeparatedWeightPA.CoordinatewiseDistinct c) :
  OAI.PiExponentSeshadri.Geometry.LineBundle.IsAmple
    (OAI.PiExponentSeshadri.BlowupGluing.scheme (QuadraticPi.LemniscateBlowupGeometry.centerIdeal B w ⋯ s c))
    (OAI.PiExponent.BlowupJetSurjectivity.blowupBundle (QuadraticPi.LemniscateBlowupGeometry.centerIdeal B w ⋯ s c)
      (QuadraticPi.LemniscateBlowupGeometry.hyperplane B w s))
'QuadraticPi.LemniscateGlobalInterpolation.actual_blowupBundle_ample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateGlobalInterpolation.eventual_packetMap_of_ample (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 < w i) (S : Finset (Fin (B.m + 2) →₀ ℕ)) (hzero : 0 ∈ S)
  (hcoordinate : ∀ (i : Fin (B.m + 2)), Finsupp.single i 1 ∈ S) (s : QuadraticPi.LemniscateFixedJetScale.Scale B w)
  (hbudget : ∀ (j : ↥S), (Finsupp.weight (QuadraticPi.LemniscateInterpolation.sourceWeights B w)) ↑j ≤ ↑s.radius)
  (c : Fin B.K → Fin B.m → ℂ) (hc : QuadraticPi.SeparatedWeightPA.CoordinatewiseDistinct c)
  (hample :
    OAI.PiExponentSeshadri.Geometry.LineBundle.IsAmple
      (OAI.PiExponentSeshadri.BlowupGluing.scheme
        (QuadraticPi.LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c s.cutoff (s.jetPowers 0)
          (s.jetPowers 0) fun i => s.jetPowers i.succ))
      (OAI.PiExponent.BlowupJetSurjectivity.blowupBundle
        (QuadraticPi.LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c s.cutoff (s.jetPowers 0)
          (s.jetPowers 0) fun i => s.jetPowers i.succ)
        (QuadraticPi.LemniscateCompactification.Elliptic.polarization S))) :
  ∃ n0, ∀ (n : ℕ), n0 ≤ n → Function.Surjective (QuadraticPi.LemniscateInterpolation.packetMap B w c (n * s.radius))
'QuadraticPi.LemniscateGlobalInterpolation.eventual_packetMap_of_ample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateGlobalInterpolation.eventual_divisible_packetMap_of_ample
  (B : QuadraticPi.SeparatedWeightPA.BaseData) (w : Fin B.m → ℚ) (hw : ∀ (i : Fin B.m), 0 < w i)
  (S : Finset (Fin (B.m + 2) →₀ ℕ)) (hzero : 0 ∈ S) (hcoordinate : ∀ (i : Fin (B.m + 2)), Finsupp.single i 1 ∈ S)
  (s : QuadraticPi.LemniscateFixedJetScale.Scale B w)
  (hbudget : ∀ (j : ↥S), (Finsupp.weight (QuadraticPi.LemniscateInterpolation.sourceWeights B w)) ↑j ≤ ↑s.radius)
  (c : Fin B.K → Fin B.m → ℂ) (hc : QuadraticPi.SeparatedWeightPA.CoordinatewiseDistinct c)
  (hample :
    OAI.PiExponentSeshadri.Geometry.LineBundle.IsAmple
      (OAI.PiExponentSeshadri.BlowupGluing.scheme
        (QuadraticPi.LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c s.cutoff (s.jetPowers 0)
          (s.jetPowers 0) fun i => s.jetPowers i.succ))
      (OAI.PiExponent.BlowupJetSurjectivity.blowupBundle
        (QuadraticPi.LemniscateCompactJetIdeal.compactIdeal S hzero hcoordinate c s.cutoff (s.jetPowers 0)
          (s.jetPowers 0) fun i => s.jetPowers i.succ)
        (QuadraticPi.LemniscateCompactification.Elliptic.polarization S))) :
  ∃ H0, ∀ (H : ℕ), H0 ≤ H → s.radius ∣ H → Function.Surjective (QuadraticPi.LemniscateInterpolation.packetMap B w c H)
'QuadraticPi.LemniscateGlobalInterpolation.eventual_divisible_packetMap_of_ample' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateArithmetic.coefficient_monomialImage {m : ℕ} (S : ℕ) (T : Fin m → ℕ) (lambda : ℂ) (p : Fin m → ℤ)
  (q : Fin m → ℕ) (s a b : ℕ) (beta alpha : Fin m → ℕ) :
  ((QuadraticPi.LemniscateArithmetic.monomialImage S T lambda p q a b alpha).coeff
          (QuadraticPi.Interpolation.exponentVector beta)).coeff
      s =
    QuadraticPi.LemniscateArithmetic.entry S T lambda p q s a b beta alpha
'QuadraticPi.LemniscateArithmetic.coefficient_monomialImage' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateInterpolationMatrix.formal_packets_surjective_iff_truncated.{u_1, u_2} {m : ℕ} {A : Type u_1}
  {J : Type u_2} (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 ≤ v i) (H : ℚ) (S : ℕ) (hS : H ≤ ↑S * v 0)
  (T : Fin m → ℕ) (hT : ∀ (i : Fin m), v i.succ ≤ ↑(T i) * v 0) (c : J → Fin m → ℂ)
  (P : A → QuadraticPi.LemniscateInterpolation.EllipticPolynomial m) :
  (Function.Surjective fun a j =>
      OAI.PiExponent.JetGeometry.rationalCoefficientPacket v H
        ((QuadraticPi.LemniscateInterpolation.formalJet (c j)) (P a))) ↔
    Function.Surjective fun a j =>
      OAI.PiExponent.JetGeometry.rationalCoefficientPacket v H
        ((QuadraticPi.LemniscateInterpolationMatrix.truncatedJet S (c j) T) (P a))
'QuadraticPi.LemniscateInterpolationMatrix.formal_packets_surjective_iff_truncated' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateInterpolationMatrix.matrix_surjective_of_epa_packet (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (N S H : ℕ) (F : ℝ) (hK : B.K = N ^ 2) (p : Fin B.m → ℤ) (q : Fin B.m → ℕ) (hq : ∀ (i : Fin B.m), 2 ≤ q i)
  (hS : ↑H ≤ ↑S * B.v0)
  (hT :
    ∀ (i : Fin B.m),
      QuadraticPi.LemniscateInterpolationMatrix.rationalLogWeights q i / B.theta ≤
        ↑(QuadraticPi.LemniscateDeterminant.localLogOrders q F (↑B.v0) i) * B.v0)
  (hpacket :
    Function.Surjective
      (QuadraticPi.LemniscateInterpolation.packetMap B (QuadraticPi.LemniscateInterpolationMatrix.rationalLogWeights q)
        (QuadraticPi.LemniscateInterpolationMatrix.centersForEPA B N hK p q) H)) :
  Function.Surjective ⇑(QuadraticPi.LemniscateDeterminant.matrix N S (↑B.w0) (↑B.v0) (↑B.theta) F (↑H) p q).mulVecLin
'QuadraticPi.LemniscateInterpolationMatrix.matrix_surjective_of_epa_packet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateUnconditionalMinors.cofinal_minors (B : QuadraticPi.SeparatedWeightPA.BaseData) (N : ℕ)
  (hK : B.K = N ^ 2) :
  ∃ thresholds,
    ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
      (∀ (i : Fin B.m), p i ≠ 0) →
        (∀ (i : Fin B.m), 2 ≤ q i) →
          QuadraticPi.SeparatedWeightPA.AboveThresholds thresholds
              (QuadraticPi.LemniscateInterpolationMatrix.rationalLogWeights q) →
            ∀ (F : ℝ),
              1 / ↑B.theta ≤ F →
                ∀ (L : ℕ),
                  ∃ H,
                    L ≤ H ∧
                      0 < H ∧
                        ∃ S,
                          ↑H ≤ ↑S * B.v0 ∧
                            ∃ selection,
                              Function.Injective selection ∧
                                (QuadraticPi.LemniscateDeterminant.selectedMinor N S (↑B.w0) (↑B.v0) (↑B.theta) F (↑H) p
                                      q selection).det ≠
                                  0
'QuadraticPi.LemniscateUnconditionalMinors.cofinal_minors' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLocal.ellipticLog_trunc_lcm_cleared (N : ℕ) :
  Polynomial.C ↑(N - 1).lcmUpto * (PowerSeries.trunc N) QuadraticPi.LemniscateLocal.ellipticLog ∈
    (Polynomial.mapRingHom (Int.castRingHom ℚ)).range
'QuadraticPi.LemniscateLocal.ellipticLog_trunc_lcm_cleared' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDeterminant.selectedMinor_entries_gaussian {m N S : ℕ} {w0 v0 theta F H : ℝ} (p : Fin m → ℤ)
  (q : Fin m → ℕ) (hq : ∀ (i : Fin m), 2 ≤ q i) (hw0 : 0 < w0)
  (selection :
    QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) H →
      QuadraticPi.LemniscateDeterminant.Column w0 (OAI.PiExponent.MatrixArithmetic.logWeights q) H)
  (row col : QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) H) :
  ↑(OAI.PiExponent.MatrixArithmetic.denominator q (OAI.PiExponent.MatrixArithmetic.truncationOrders q F v0) H) *
        ↑(OAI.PiExponent.MatrixArithmetic.rowScale q fun i => ↑row.2 i.succ) *
      (↑(OAI.PiExponent.MatrixArithmetic.columnScale q
            (QuadraticPi.LemniscateDeterminant.additiveDegree (selection col))) *
        QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F H p q selection row col) ∈
    QuadraticPi.quadraticOrder 1
'QuadraticPi.LemniscateDeterminant.selectedMinor_entries_gaussian' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDeterminant.selectedMinor_clearing_bound {m N S : ℕ} {w0 v0 theta F H : ℝ} (p : Fin m → ℤ)
  (q : Fin m → ℕ) (hq : ∀ (i : Fin m), 2 ≤ q i) (hw0 : 0 < w0)
  (selection :
    QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) H →
      QuadraticPi.LemniscateDeterminant.Column w0 (OAI.PiExponent.MatrixArithmetic.logWeights q) H)
  (hdet : (QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
  -↑(Fintype.card (QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) H)) *
          Real.log
            (OAI.PiExponent.MatrixArithmetic.denominator q (OAI.PiExponent.MatrixArithmetic.truncationOrders q F v0)
              H) -
        QuadraticPi.LemniscateDeterminant.columnCost q selection +
      OAI.PiExponent.MatrixArithmetic.rowCost (N ^ 2) v0 theta q H ≤
    Real.log ‖(QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F H p q selection).det‖
'QuadraticPi.LemniscateDeterminant.selectedMinor_clearing_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDeterminant.selectedMinor_arithmetic_lower_bound {m N S : ℕ} {w0 v0 theta F H wmin : ℝ}
  (p : Fin m → ℤ) (q : Fin m → ℕ) (hq : ∀ (i : Fin m), 2 ≤ q i) (hN : 0 < N) (hw0 : 0 < w0) (hv0 : 0 < v0)
  (htheta : 0 < theta) (hF : 0 ≤ F) (hH : 0 < H) (hmin : 0 < wmin)
  (hwmin : ∀ (i : Fin m), wmin ≤ OAI.PiExponent.MatrixArithmetic.logWeights q i)
  (selection :
    QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) H →
      QuadraticPi.LemniscateDeterminant.Column w0 (OAI.PiExponent.MatrixArithmetic.logWeights q) H)
  (hdet : (QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F H p q selection).det ≠ 0) :
  -(1 - OAI.PiExponent.MatrixArithmetic.meanRowWeight (N ^ 2) v0 theta q H) -
      (OAI.PiExponent.Arithmetic.lcmConstant * F * ↑m / v0 +
          OAI.PiExponent.Arithmetic.lcmConstant * ∑ i, 1 / OAI.PiExponent.MatrixArithmetic.logWeights q i +
        theta / wmin) ≤
    Real.log ‖(QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F H p q selection).det‖ /
      (↑(Fintype.card
            (QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) H)) *
        H)
'QuadraticPi.LemniscateDeterminant.selectedMinor_arithmetic_lower_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds (B : QuadraticPi.SeparatedWeightPA.BaseData)
  (N : ℕ) (hK : B.K = N ^ 2) :
  ∃ thresholds,
    ∀ (p : Fin B.m → ℤ) (q : Fin B.m → ℕ),
      (∀ (i : Fin B.m), p i ≠ 0) →
        (∀ (i : Fin B.m), 2 ≤ q i) →
          QuadraticPi.SeparatedWeightPA.AboveThresholds thresholds
              (QuadraticPi.LemniscateInterpolationMatrix.rationalLogWeights q) →
            ∀ (F wmin : ℝ),
              1 / ↑B.theta ≤ F →
                0 < wmin →
                  (∀ (i : Fin B.m), wmin ≤ OAI.PiExponent.MatrixArithmetic.logWeights q i) →
                    ∀ (L : ℕ),
                      ∃ H,
                        L ≤ H ∧
                          0 < H ∧
                            ∃ S,
                              ↑H ≤ ↑S * B.v0 ∧
                                ∃ selection,
                                  Function.Injective selection ∧
                                    (QuadraticPi.LemniscateDeterminant.selectedMinor N S (↑B.w0) (↑B.v0) (↑B.theta) F
                                            (↑H) p q selection).det ≠
                                        0 ∧
                                      -(1 -
                                              OAI.PiExponent.MatrixArithmetic.meanRowWeight (N ^ 2) (↑B.v0) (↑B.theta) q
                                                ↑H) -
                                          (OAI.PiExponent.Arithmetic.lcmConstant * F * ↑B.m / ↑B.v0 +
                                              OAI.PiExponent.Arithmetic.lcmConstant *
                                                ∑ i, 1 / OAI.PiExponent.MatrixArithmetic.logWeights q i +
                                            ↑B.theta / wmin) ≤
                                        Real.log
                                            ‖(QuadraticPi.LemniscateDeterminant.selectedMinor N S (↑B.w0) (↑B.v0)
                                                  (↑B.theta) F (↑H) p q selection).det‖ /
                                          (↑(Fintype.card
                                                (QuadraticPi.LemniscateDeterminant.Row N (↑B.v0) (↑B.theta)
                                                  (OAI.PiExponent.MatrixArithmetic.logWeights q) ↑H)) *
                                            ↑H)
'QuadraticPi.LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.row_order_sum_le {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (H : ℝ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) :
  ↑(∑ r, QuadraticPi.LemniscateAnalyticRowData.rowOrder d q H r) ≤
    ↑(Fintype.card (QuadraticPi.LemniscateExponentConditional.Row d q H)) * H / ↑d.B.v0
'QuadraticPi.LemniscateAnalyticRowData.row_order_sum_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateExponentConditional.mean_bounds {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i)
  (H : ℝ) (hH : 0 < H) :
  0 ≤ QuadraticPi.LemniscateExponentConditional.mean d q H ∧
    QuadraticPi.LemniscateExponentConditional.mean d q H ≤ ↑d.B.theta
'QuadraticPi.LemniscateExponentConditional.mean_bounds' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateExponentConditional.minor {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (S : ℕ)
  (H : ℝ)
  (selection :
    QuadraticPi.LemniscateExponentConditional.Row d q H → QuadraticPi.LemniscateExponentConditional.Column d q H) :
  Matrix (QuadraticPi.LemniscateExponentConditional.Row d q H) (QuadraticPi.LemniscateExponentConditional.Row d q H) ℂ
'QuadraticPi.LemniscateExponentConditional.minor' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogJetDeterminant.det_fullLog_selected_eq_selectedMinor {m : ℕ} (N S : ℕ) (w0 v0 theta F : ℝ)
  (H : ℚ) (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 < v i) (p : Fin m → ℤ) (q : Fin m → ℕ)
  (hrow :
    ∀ (i : Fin (m + 1)),
      ↑(v i) = OAI.PiExponent.InterpolationMatrix.rowWeights v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) i)
  (hS : H ≤ ↑S * v 0)
  (hT : ∀ (i : Fin m), v i.succ ≤ ↑(QuadraticPi.LemniscateDeterminant.localLogOrders q F v0 i) * v 0)
  (selection :
    QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) ↑H →
      QuadraticPi.LemniscateDeterminant.Column w0 (OAI.PiExponent.MatrixArithmetic.logWeights q) ↑H) :
  ((QuadraticPi.LemniscateLogJetDeterminant.fullLogMatrix N w0 v0 theta (↑H) p q).submatrix id selection).det =
    (QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F (↑H) p q selection).det
'QuadraticPi.LemniscateLogJetDeterminant.det_fullLog_selected_eq_selectedMinor' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.squareTheta (z : ℂ) : ℂ
'QuadraticPi.LemniscateAnalytic.squareTheta' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.squareTheta_differentiable : Differentiable ℂ QuadraticPi.LemniscateAnalytic.squareTheta
'QuadraticPi.LemniscateAnalytic.squareTheta_differentiable' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaMultiplier : ℂ → ℂ
'QuadraticPi.LemniscateAnalytic.omegaMultiplier' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.squareTheta_add_one (z : ℂ) :
  QuadraticPi.LemniscateAnalytic.squareTheta (z + 1) = QuadraticPi.LemniscateAnalytic.squareTheta z
'QuadraticPi.LemniscateAnalytic.squareTheta_add_one' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.squareTheta_add_I (z : ℂ) :
  QuadraticPi.LemniscateAnalytic.squareTheta (z + Complex.I) =
    Complex.exp (-↑Real.pi * Complex.I * (Complex.I + 2 * z)) * QuadraticPi.LemniscateAnalytic.squareTheta z
'QuadraticPi.LemniscateAnalytic.squareTheta_add_I' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.squareTheta_half_zero :
  QuadraticPi.LemniscateAnalytic.squareTheta ((1 + Complex.I) / 2) = 0
'QuadraticPi.LemniscateAnalytic.squareTheta_half_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaMultiplier_lattice_zero (z : ℂ) :
  z ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice → QuadraticPi.LemniscateAnalytic.omegaMultiplier z = 0
'QuadraticPi.LemniscateAnalytic.omegaMultiplier_lattice_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.gaussianThetaNorm_add_gaussian (z : ℂ) (a b : ℤ) :
  QuadraticPi.LemniscateAnalytic.gaussianThetaNorm (z + ↑a + ↑b * Complex.I) =
    QuadraticPi.LemniscateAnalytic.gaussianThetaNorm z
'QuadraticPi.LemniscateAnalytic.gaussianThetaNorm_add_gaussian' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaMultiplier_uniform_nonzero_inverse_pow :
  ∃ rho U,
    0 < rho ∧
      1 ≤ U ∧
        ∀ (delta : ℂ) (a b : ℤ),
          ‖delta‖ ≤ rho →
            have s :=
              QuadraticPi.LemniscateAnalytic.omegaMultiplier
                (↑QuadraticPi.Lemniscate.Omega * (1 + Complex.I) / 2 +
                    ↑QuadraticPi.Lemniscate.Omega * (↑a + ↑b * Complex.I) +
                  delta);
            s ≠ 0 ∧ ∀ (D : ℕ), ‖s⁻¹ ^ D‖ ≤ U ^ D
'QuadraticPi.LemniscateAnalytic.omegaMultiplier_uniform_nonzero_inverse_pow' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaClearedX_entire : Differentiable ℂ QuadraticPi.LemniscateAnalytic.omegaClearedX
'QuadraticPi.LemniscateAnalytic.omegaClearedX_entire' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaClearedY_entire : Differentiable ℂ QuadraticPi.LemniscateAnalytic.omegaClearedY
'QuadraticPi.LemniscateAnalytic.omegaClearedY_entire' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omega_cleared_quadratic_growth {F f : ℂ → ℂ} {n : ℕ} (hF : Continuous F)
  (hproduct :
    ∀ z ∉ QuadraticPi.LemniscatePeriod.omegaPair.lattice,
      F z = QuadraticPi.LemniscateAnalytic.omegaMultiplier z ^ n * f z)
  (hperiod : ∀ (z w : ℂ), w ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice → f (z + w) = f z) :
  ∃ C,
    0 < C ∧
      ∀ (z : ℂ), ‖F z‖ ≤ C * Real.exp (↑n * Real.pi * (QuadraticPi.LemniscateAnalytic.omegaThetaArgument z).im ^ 2)
'QuadraticPi.LemniscateAnalytic.omega_cleared_quadratic_growth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_uniform_growth :
  ∃ C,
    1 ≤ C ∧
      ∀ (D a b : ℕ),
        2 * a + 3 * b ≤ D →
          ∀ (z : ℂ),
            ‖QuadraticPi.LemniscateAnalytic.omegaMonomialColumn D a b z‖ ≤
              C ^ D * Real.exp (↑D * Real.pi * (QuadraticPi.LemniscateAnalytic.omegaThetaArgument z).im ^ 2)
'QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_uniform_growth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaThetaArgument_im_sq_le {R : ℝ} (hR : 0 ≤ R) {z : ℂ} (hz : ‖z‖ ≤ R) :
  (QuadraticPi.LemniscateAnalytic.omegaThetaArgument z).im ^ 2 ≤ (R / QuadraticPi.Lemniscate.Omega + 1) ^ 2
'QuadraticPi.LemniscateAnalytic.omegaThetaArgument_im_sq_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_entire (D a b : ℕ) :
  Differentiable ℂ (QuadraticPi.LemniscateAnalytic.omegaMonomialColumn D a b)
'QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_entire' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_eq {D a b : ℕ} (hdegree : 2 * a + 3 * b ≤ D) {z : ℂ}
  (hz : z ∉ QuadraticPi.LemniscatePeriod.omegaPair.lattice) :
  QuadraticPi.LemniscateAnalytic.omegaMonomialColumn D a b z =
    QuadraticPi.LemniscateAnalytic.omegaMultiplier z ^ D * QuadraticPi.LemniscatePeriod.omegaPair.weierstrassP z ^ a *
      (QuadraticPi.LemniscatePeriod.omegaPair.derivWeierstrassP z / 2) ^ b
'QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_eq' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateActualMinorTransport.clearedMinor_eq_transformed {nu : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu QuadraticPi.LemniscateSameMinorBound.fixedCost)
  (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (H : ℝ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i)
  (selection :
    QuadraticPi.LemniscateExponentConditional.Row d q H → QuadraticPi.LemniscateExponentConditional.Column d q H) :
  QuadraticPi.LemniscateSameMinorBound.clearedMinor d p q H selection =
    (QuadraticPi.LemniscateJetCoordinateTransport.transformedFullLogMatrix d.N (↑d.B.w0) (↑d.B.v0) (↑d.B.theta) H p q
          (fun x => QuadraticPi.LemniscateLogParameterChart.ySeries) ⋯
          (fun j =>
            (PowerSeries.toMvPowerSeries 0)
              (QuadraticPi.LemniscateClearedRowTaylor.multiplierSeries
                (↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateDeterminant.gaussianCenter d.N j)))
          ⌈H / ↑d.B.w0⌉₊).submatrix
      id selection
'QuadraticPi.LemniscateActualMinorTransport.clearedMinor_eq_transformed' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateActualMinorTransport.norm_clearedMinor_eq {nu : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu QuadraticPi.LemniscateSameMinorBound.fixedCost)
  (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (J S : ℕ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (hS : ↑J ≤ ↑S * ↑d.B.v0)
  (selection :
    QuadraticPi.LemniscateExponentConditional.Row d q ↑J → QuadraticPi.LemniscateExponentConditional.Column d q ↑J) :
  ‖(QuadraticPi.LemniscateSameMinorBound.clearedMinor d p q (↑J) selection).det‖ =
    (∏ j,
        ‖QuadraticPi.LemniscateAnalytic.omegaMultiplier
              (QuadraticPi.LemniscateSameMinorBound.basePoint +
                ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateDeterminant.gaussianCenter d.N j)‖ ^
          (⌈↑J / ↑d.B.w0⌉₊ *
            Fintype.card
              ↥(OAI.PiExponent.strictWeightedSimplex
                  (OAI.PiExponent.InterpolationMatrix.rowWeights (↑d.B.v0) (↑d.B.theta)
                    (OAI.PiExponent.MatrixArithmetic.logWeights q))
                  ↑J))) *
      ‖(QuadraticPi.LemniscateExponentConditional.minor d p q S (↑J) selection).det‖
'QuadraticPi.LemniscateActualMinorTransport.norm_clearedMinor_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaInverseConstant_bound (N : ℕ) (j : QuadraticPi.LemniscateGrid.Index N) :
  have s :=
    QuadraticPi.LemniscateAnalytic.omegaMultiplier
      (QuadraticPi.LemniscatePeriod.diagonalHalfPeriod QuadraticPi.LemniscatePeriod.omegaPair +
        ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateGrid.point j);
  s ≠ 0 ∧ ∀ (D : ℕ), ‖s⁻¹ ^ D‖ ≤ QuadraticPi.LemniscateAnalytic.omegaInverseConstant ^ D
'QuadraticPi.LemniscateAnalytic.omegaInverseConstant_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateIrrationalityExponent.norm_actual_minor_le {nu : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu QuadraticPi.LemniscateSameMinorBound.fixedCost)
  (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (J S : ℕ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (hS : ↑J ≤ ↑S * ↑d.B.v0)
  (selection :
    QuadraticPi.LemniscateExponentConditional.Row d q ↑J → QuadraticPi.LemniscateExponentConditional.Column d q ↑J) :
  ‖(QuadraticPi.LemniscateExponentConditional.minor d p q S (↑J) selection).det‖ ≤
    QuadraticPi.LemniscateAnalytic.omegaInverseConstant ^
        (⌈↑J / ↑d.B.w0⌉₊ * Fintype.card (QuadraticPi.LemniscateExponentConditional.Row d q ↑J)) *
      ‖(QuadraticPi.LemniscateSameMinorBound.clearedMinor d p q (↑J) selection).det‖
'QuadraticPi.LemniscateIrrationalityExponent.norm_actual_minor_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.displacedColumn_expansion {m : ℕ} (zT : ℂ) (D a b : ℕ) (alpha : Fin m → ℕ)
  (beta : Fin m →₀ ℕ) (delta : Fin m → ℂ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ (i : Fin m), 0 < w i)
  (ha : ∑ i, w i * ↑(alpha i) ≤ H) (z : ℂ) :
  QuadraticPi.LemniscateDisplacementExpansion.displacedColumn zT D a b alpha beta delta z =
    ∑ A ∈ OAI.PiExponent.MatrixTranslation.transverseIndices w H,
      OAI.PiExponent.RowTranslation.shiftCoefficient delta beta A *
        QuadraticPi.LemniscateAnalytic.omegaTagColumn zT D a b alpha A z
'QuadraticPi.LemniscateDisplacementExpansion.displacedColumn_expansion' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.det_displacedMatrix_expansion.{u_1} {ι : Type u_1} [Fintype ι]
  [DecidableEq ι] {m : ℕ} (zT : ℂ) (D : ℕ) (center : ι → ℂ) (ell : ι → ℕ) (beta : ι → Fin m →₀ ℕ)
  (delta : ι → Fin m → ℂ) (a b : ι → ℕ) (alpha : ι → Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ (i : Fin m), 0 < w i)
  (halpha : ∀ (c : ι), ∑ i, w i * ↑(alpha c i) ≤ H) :
  (QuadraticPi.LemniscateTranslatedDeterminant.displacedMatrix zT D center ell beta delta a b alpha).det =
    ∑ group,
      (∏ r, QuadraticPi.LemniscateDisplacement.rowScalar (beta r) (↑(group r)) (delta r)) *
        (QuadraticPi.LemniscateTranslatedDeterminant.taggedMatrix zT D center ell a b alpha group).det
'QuadraticPi.LemniscateTranslatedDeterminant.det_displacedMatrix_expansion' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacement.gridDelta_exp_bound {m N : ℕ} (p : Fin m → ℤ) (q : Fin m → ℕ)
  (v : QuadraticPi.LemniscateGrid.Index N) (omega nu : ℝ) (hN : 1 ≤ N) (hnu : 0 ≤ nu) (hq : ∀ (i : Fin m), 1 ≤ q i)
  (happrox : ∀ (i : Fin m), |↑(p i) / ↑(q i) - omega| ≤ ↑(q i) ^ (-nu)) (i : Fin m) :
  ‖QuadraticPi.LemniscateDisplacement.gridDelta p q v omega i‖ ≤
    Real.exp (Real.log (√2 * ↑N) + nu - nu * ↑⌈Real.log ↑(q i)⌉₊)
'QuadraticPi.LemniscateDisplacement.gridDelta_exp_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_weighted {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
  (w : Fin m → ℝ) (C nu H wmin : ℝ) (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin) (hw : ∀ (i : Fin m), wmin ≤ w i)
  (hA : (OAI.PiExponent.MatrixTranslationBounds.weight w fun i => A i) ≤ H)
  (hdelta : ∀ (i : Fin m), ‖delta i‖ ≤ Real.exp (C - nu * w i)) :
  ‖QuadraticPi.LemniscateDisplacement.rowScalar beta A delta‖ ≤
    Real.exp
      (-nu *
          ((OAI.PiExponent.MatrixTranslationBounds.weight w fun i => A i) -
            OAI.PiExponent.MatrixTranslationBounds.weight w fun i => beta i) +
        H * (Real.log 2 + C) / wmin)
'QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_weighted' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.scalar_product_bound.{u_1} {ι : Type u_1} [Fintype ι] {m : ℕ}
  (w : Fin m → ℝ) (H C nu wmin bbar : ℝ) (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ)
  (group : ι → QuadraticPi.LemniscateTranslatedDeterminant.Tag w H) (hC : 0 ≤ C) (hnu : 0 ≤ nu) (hmin : 0 < wmin)
  (hw : ∀ (i : Fin m), wmin ≤ w i) (hdelta : ∀ (r : ι) (i : Fin m), ‖delta r i‖ ≤ Real.exp (C - nu * w i))
  (hmean : ∑ r, QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w (beta r) = ↑(Fintype.card ι) * H * bbar) :
  ‖∏ r, QuadraticPi.LemniscateDisplacement.rowScalar (beta r) (↑(group r)) (delta r)‖ ≤
    Real.exp
      (-nu *
          (∑ r, QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w ↑(group r) - ↑(Fintype.card ι) * H * bbar) +
        ↑(Fintype.card ι) * H * ((Real.log 2 + C) / wmin))
'QuadraticPi.LemniscateTranslatedDeterminant.scalar_product_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaTagColumn_uniform_growth :
  ∃ C,
    1 ≤ C ∧
      ∀ (m D a b : ℕ) (zT : ℂ) (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ),
        2 * a + 3 * b ≤ D →
          ∀ (R H wmin : ℝ),
            1 ≤ R →
              0 < wmin →
                ↑(∑ i, alpha i) ≤ H / wmin →
                  ∀ (z : ℂ),
                    ‖z‖ ≤ R →
                      ‖QuadraticPi.LemniscateAnalytic.omegaTagColumn zT D a b alpha A z‖ ≤
                        Real.exp
                          (↑D * (Real.log C + Real.pi * (R / QuadraticPi.Lemniscate.Omega + 1) ^ 2) +
                            H * Real.log (2 * (R + ‖zT‖)) / wmin)
'QuadraticPi.LemniscateAnalytic.omegaTagColumn_uniform_growth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaTaggedDeterminant_exp_bound.{u_1} {ι : Type u_1} [Fintype ι] [DecidableEq ι]
  {m N : ℕ} (hN : 1 ≤ N) (zT : ℂ) (D : ℕ) (tags : Finset (Fin m →₀ ℕ)) (group : ι → ↥tags)
  (grid : ι → QuadraticPi.LemniscateGrid.Index N) (ell a b : ι → ℕ) (alpha : ι → Fin m → ℕ) {H v0 wmin : ℝ} (hH : 0 < H)
  (hmin : 0 < wmin) (hdegree : ∀ (c : ι), 2 * a c + 3 * b c ≤ D) (halpha : ∀ (c : ι), ↑(∑ i, alpha c i) ≤ H / wmin)
  (hell : ↑(∑ r, ell r) ≤ ↑(Fintype.card ι) * H / v0) :
  ‖Matrix.det fun r c =>
        OAI.PiExponent.AnalyticCollision.rowTest (ell r) fun u =>
          QuadraticPi.LemniscateAnalytic.omegaTagColumn zT D (a c) (b c) (alpha c) (↑(group r))
            (zT + ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateGrid.point (grid r) + Complex.log (1 + u))‖ ≤
    Real.exp
      (-(Real.log 2 / 4) * ∑ A, ↑(OAI.PiExponent.Collision.multiplicity Finset.univ group A) ^ 2 +
        ↑(Fintype.card ι) * H *
          (QuadraticPi.LemniscateAnalytic.omegaTaggedHolomorphicCost zT D H
                (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT * ↑N) wmin +
              Real.log 2 / v0 +
            OAI.PiExponent.Collision.collisionRemainder (Fintype.card ι) H))
'QuadraticPi.LemniscateAnalytic.omegaTaggedDeterminant_exp_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
OAI.PiExponent.AnalyticCollision.translated_row_determinant_exp_bound.{u_1, u_2} {ι : Type u_1} {κ : Type u_2}
  [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ] (group : ι → κ) (f : κ → ι → ℂ → ℂ) (center : ι → ℂ)
  (ell : ι → ℕ) (R : NNReal) (hR : 0 < R) {H A v : ℝ} (hH : 0 < H) (hf : ∀ (a : κ) (j : ι), Differentiable ℂ (f a j))
  (hfD : ∀ (a : κ) (j : ι), ∀ z ∈ Metric.sphere 0 ↑R, ‖f a j z‖ ≤ Real.exp (H * A))
  (hc : ∀ (i : ι), ‖center i‖ + 3 / 4 ≤ ↑R / 2) (hell : ↑(∑ i, ell i) ≤ ↑(Fintype.card ι) * H / v) :
  ‖Matrix.det fun i j =>
        OAI.PiExponent.AnalyticCollision.rowTest (ell i) fun t => f (group i) j (center i + Complex.log (1 + t))‖ ≤
    Real.exp
      (-(Real.log 2 / 4) * ∑ a, ↑(OAI.PiExponent.Collision.multiplicity Finset.univ group a) ^ 2 +
        ↑(Fintype.card ι) * H * (A + Real.log 2 / v + OAI.PiExponent.Collision.collisionRemainder (Fintype.card ι) H))
'OAI.PiExponent.AnalyticCollision.translated_row_determinant_exp_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.displaced_determinant_log_bound.{u_1} {ι : Type u_1} [Fintype ι]
  [DecidableEq ι] {m N : ℕ} (hrows : 0 < Fintype.card ι) (hN : 1 ≤ N) (zT : ℂ) (D : ℕ)
  (grid : ι → QuadraticPi.LemniscateGrid.Index N) (ell a b : ι → ℕ) (alpha : ι → Fin m → ℕ) (w : Fin m → ℝ)
  (H C nu wmin v0 Acut eta bbar : ℝ) (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ) (hH : 0 < H) (hC : 0 ≤ C)
  (hnu : 0 ≤ nu) (hmin : 0 < wmin) (hw : ∀ (i : Fin m), wmin ≤ w i) (hA : 0 ≤ Acut) (heta : 0 ≤ eta)
  (hdegree : ∀ (c : ι), 2 * a c + 3 * b c ≤ D) (halpha : ∀ (c : ι), ∑ i, w i * ↑(alpha c i) ≤ H)
  (hell : ↑(∑ r, ell r) ≤ ↑(Fintype.card ι) * H / v0)
  (hdelta : ∀ (r : ι) (i : Fin m), ‖delta r i‖ ≤ Real.exp (C - nu * w i))
  (hmean : ∑ r, QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w (beta r) = ↑(Fintype.card ι) * H * bbar)
  (hne :
    (QuadraticPi.LemniscateTranslatedDeterminant.displacedMatrix zT D
          (fun r => zT + ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateGrid.point (grid r)) ell beta delta a b
          alpha).det ≠
      0) :
  Real.log
        ‖(QuadraticPi.LemniscateTranslatedDeterminant.displacedMatrix zT D
              (fun r => zT + ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateGrid.point (grid r)) ell beta delta a
              b alpha).det‖ /
      (↑(Fintype.card ι) * H) ≤
    (Real.log 2 + C) / wmin +
              QuadraticPi.LemniscateAnalytic.omegaTaggedHolomorphicCost zT D H
                (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT * ↑N) wmin +
            Real.log 2 / v0 +
          OAI.PiExponent.Collision.collisionRemainder (Fintype.card ι) H +
        max
          (-(Real.log 2 / 4) * eta ^ 2 * ↑(Fintype.card ι) /
            (H * ↑(OAI.PiExponent.realWeightedSimplex w (Acut * H)).card))
          (-nu * (Acut * (1 - eta) - bbar)) +
      Real.log ↑(OAI.PiExponent.MatrixTranslation.transverseIndices w H).card / H
'QuadraticPi.LemniscateTranslatedDeterminant.displaced_determinant_log_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSameMinorBound.fixedCost : ℝ
'QuadraticPi.LemniscateSameMinorBound.fixedCost' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.final_holomorphic_budget (zT : ℂ) {U H w0 wmin nu : ℝ} (hU : 1 ≤ U) (hH : 0 < H)
  (hw0 : 0 < w0) (hmin : 0 < wmin) {N : ℝ} (hN : 1 ≤ N) :
  (Real.log 2 + (Real.log (√2 * N) + nu)) / wmin +
        QuadraticPi.LemniscateAnalytic.omegaTaggedHolomorphicCost zT ⌈H / w0⌉₊ H
          (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT * N) wmin +
      ↑⌈H / w0⌉₊ / H * Real.log U ≤
    QuadraticPi.LemniscateAnalytic.omegaQuadraticCost QuadraticPi.LemniscateAnalytic.omegaTagGrowthConstant U
              (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT) *
            N ^ 2 /
          w0 +
        (nu + Real.log (QuadraticPi.LemniscateAnalytic.omegaWeightCost zT * N ^ 2)) / wmin +
      QuadraticPi.LemniscateAnalytic.omegaQuadraticCost QuadraticPi.LemniscateAnalytic.omegaTagGrowthConstant U
            (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT) *
          N ^ 2 /
        H
'QuadraticPi.LemniscateAnalytic.final_holomorphic_budget' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSameMinorBound.explicit_bound_of_norm_transfer (nu : ℝ) (hnu : 2 < nu)
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu QuadraticPi.LemniscateSameMinorBound.fixedCost)
  (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ) (wmin : ℝ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (hmin : 0 < wmin)
  (hwmin : ∀ (i : Fin d.B.m), wmin ≤ OAI.PiExponent.MatrixArithmetic.logWeights q i)
  (herr : ∀ (i : Fin d.B.m), |QuadraticPi.Lemniscate.Omega - ↑(p i) / ↑(q i)| ≤ ↑(q i) ^ (-nu)) (H : ℝ) (hH : 0 < H)
  (S : ℕ)
  (selection :
    QuadraticPi.LemniscateExponentConditional.Row d q H → QuadraticPi.LemniscateExponentConditional.Column d q H)
  (hdet : (QuadraticPi.LemniscateExponentConditional.minor d p q S H selection).det ≠ 0)
  (htransfer :
    ‖(QuadraticPi.LemniscateExponentConditional.minor d p q S H selection).det‖ ≤
      QuadraticPi.LemniscateAnalytic.omegaInverseConstant ^
          (⌈H / ↑d.B.w0⌉₊ * Fintype.card (QuadraticPi.LemniscateExponentConditional.Row d q H)) *
        ‖(QuadraticPi.LemniscateSameMinorBound.clearedMinor d p q H selection).det‖) :
  Real.log ‖(QuadraticPi.LemniscateExponentConditional.minor d p q S H selection).det‖ /
      (QuadraticPi.LemniscateExponentConditional.rowCount d q H * H) ≤
    QuadraticPi.LemniscateDataConstruction.analyticError d QuadraticPi.LemniscateSameMinorBound.fixedWeightCost wmin +
        QuadraticPi.LemniscateAnalyticRemainder.remainder d q H +
      max (-QuadraticPi.LemniscateExponentConditional.collisionRate d q H)
        (-nu * (↑d.P.A * (1 - d.P.eta) - QuadraticPi.LemniscateExponentConditional.mean d q H))
'QuadraticPi.LemniscateSameMinorBound.explicit_bound_of_norm_transfer' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
OAI.PiExponent.MatrixCounting.tendsto_rowCount_normalized {m : ℕ} (K : ℕ) (v0 θ : ℚ) (q : Fin m → ℕ) (hv0 : 0 < v0)
  (hθ : 0 < θ) (hq : ∀ (i : Fin m), 2 ≤ q i) :
  Filter.Tendsto (fun H => OAI.PiExponent.MatrixCounting.rowCount K v0 θ q H / H ^ (m + 1)) Filter.atTop
    (nhds (↑K * ↑θ ^ m / (↑(m + 1).factorial * ↑v0 * ∏ i, OAI.PiExponent.MatrixArithmetic.logWeights q i)))
'OAI.PiExponent.MatrixCounting.tendsto_rowCount_normalized' depends on axioms: [propext, Classical.choice, Quot.sound]
OAI.PiExponent.MatrixCounting.tendsto_lowIndexCount_normalized {m : ℕ} (A : ℚ) (q : Fin m → ℕ) (hA : 0 < A)
  (hq : ∀ (i : Fin m), 2 ≤ q i) :
  Filter.Tendsto (fun H => OAI.PiExponent.MatrixCounting.lowIndexCount A q H / H ^ m) Filter.atTop
    (nhds (↑A ^ m / (↑m.factorial * ∏ i, OAI.PiExponent.MatrixArithmetic.logWeights q i)))
'OAI.PiExponent.MatrixCounting.tendsto_lowIndexCount_normalized' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRemainder.tendsto_remainder {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) :
  Filter.Tendsto (QuadraticPi.LemniscateAnalyticRemainder.remainder d q) Filter.atTop (nhds 0)
'QuadraticPi.LemniscateAnalyticRemainder.tendsto_remainder' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateExponentConditional.tendsto_collisionRate {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) :
  Filter.Tendsto (QuadraticPi.LemniscateExponentConditional.collisionRate d q) Filter.atTop
    (nhds (QuadraticPi.LemniscateExponentConditional.collisionLimit d))
'QuadraticPi.LemniscateExponentConditional.tendsto_collisionRate' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateIrrationalityExponent.sameMinorAnalyticStatement :
  QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement QuadraticPi.LemniscateSameMinorBound.fixedCost
    QuadraticPi.LemniscateSameMinorBound.fixedWeightCost
'QuadraticPi.LemniscateIrrationalityExponent.sameMinorAnalyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
OAI.PiExponent.exists_parameters (ν : ℝ) (hν : 2 < ν) : Nonempty (OAI.PiExponent.Parameters ν)
'OAI.PiExponent.exists_parameters' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareParameters.exists_squareDimension_margin (theta A B C eta a b cost epsilon target : ℝ)
  (htheta : 0 < theta) (hB : 0 < B) (hC : 1 < C) (hsmall : C * B < 1) (hlarge : 1 < C * theta / B) (hratio : 1 < B / A)
  (heta : 0 < eta) (ha : 0 ≤ a) (hb : 0 ≤ b) (hcost : 0 ≤ cost) (hepsilon : 0 < epsilon) :
  ∃ m,
    1 ≤ m ∧
      (a * ↑m + b) / QuadraticPi.LemniscateSquareParameters.squareDimensionV theta B C m +
            cost * ↑(QuadraticPi.LemniscateSquareParameters.squareDimensionK C m) /
              QuadraticPi.LemniscateSquareParameters.squareDimensionW B m <
          epsilon ∧
        target < eta ^ 2 * (B / A) ^ m / (4 * (↑m + 1))
'QuadraticPi.LemniscateSquareParameters.exists_squareDimension_margin' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateParameterMargin.exists_margin (nu Lambda cost : ℝ) (hnu : 2 < nu) (hLambda : 0 ≤ Lambda)
  (hcost : 0 ≤ cost) :
  ∃ P m,
    1 ≤ m ∧
      ↑(QuadraticPi.LemniscateSquareParameters.squareDimensionK (↑P.C) m) * ↑P.theta ^ m < 1 ∧
        ↑(QuadraticPi.LemniscateSquareParameters.squareDimensionK (↑P.C) m) *
                (QuadraticPi.LemniscateSquareParameters.squareDimensionW (↑P.B) m /
                  QuadraticPi.LemniscateSquareParameters.squareDimensionV (↑P.theta) (↑P.B) (↑P.C) m) *
              ↑P.theta ^ m =
            1 / 4 ∧
          (Lambda / ↑P.theta * ↑m + Real.log 2) /
                  QuadraticPi.LemniscateSquareParameters.squareDimensionV (↑P.theta) (↑P.B) (↑P.C) m +
                cost * ↑(QuadraticPi.LemniscateSquareParameters.squareDimensionK (↑P.C) m) /
                  QuadraticPi.LemniscateSquareParameters.squareDimensionW (↑P.B) m <
              QuadraticPi.LemniscateParameterMargin.budget P ∧
            3 <
              Real.log 2 / 4 *
                (P.eta ^ 2 * ↑(QuadraticPi.LemniscateSquareParameters.squareDimensionK (↑P.C) m) * ↑P.theta ^ m /
                  ((↑m + 1) * QuadraticPi.LemniscateSquareParameters.squareDimensionV (↑P.theta) (↑P.B) (↑P.C) m *
                    ↑P.A ^ m))
'QuadraticPi.LemniscateParameterMargin.exists_margin' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDataConstruction.exists_scalarData (nu cost : ℝ) (hnu : 2 < nu) (hcost : 0 ≤ cost) :
  Nonempty (QuadraticPi.LemniscateDataConstruction.ScalarData nu cost)
'QuadraticPi.LemniscateDataConstruction.exists_scalarData' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDataConstruction.exists_approximations_above_thresholds (nu : ℝ) (hnu : 0 < nu) (m : ℕ)
  (T : QuadraticPi.SeparatedWeightPA.Thresholds m) (X : ℝ)
  (hbad : ∀ (Q : ℕ), ∃ p q, Q ≤ q ∧ |QuadraticPi.Lemniscate.Omega - ↑p / ↑q| ≤ ↑q ^ (-nu)) :
  ∃ p q,
    (∀ (i : Fin m), 2 ≤ q i ∧ p i ≠ 0 ∧ |QuadraticPi.Lemniscate.Omega - ↑(p i) / ↑(q i)| ≤ ↑(q i) ^ (-nu)) ∧
      QuadraticPi.SeparatedWeightPA.AboveThresholds T (QuadraticPi.LemniscateInterpolationMatrix.rationalLogWeights q) ∧
        ∀ (i : Fin m), X < OAI.PiExponent.MatrixArithmetic.logWeights q i
'QuadraticPi.LemniscateDataConstruction.exists_approximations_above_thresholds' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDataConstruction.exists_small_error_approximations {nu cost : ℝ} (hnu : 2 < nu)
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (Cw : ℝ) (hCw : 1 ≤ Cw)
  (T : QuadraticPi.SeparatedWeightPA.Thresholds d.B.m)
  (hbad : ∀ (Q : ℕ), ∃ p q, Q ≤ q ∧ |QuadraticPi.Lemniscate.Omega - ↑p / ↑q| ≤ ↑q ^ (-nu)) :
  ∃ p q wmin,
    (∀ (i : Fin d.B.m), 2 ≤ q i ∧ p i ≠ 0 ∧ |QuadraticPi.Lemniscate.Omega - ↑(p i) / ↑(q i)| ≤ ↑(q i) ^ (-nu)) ∧
      QuadraticPi.SeparatedWeightPA.AboveThresholds T (QuadraticPi.LemniscateInterpolationMatrix.rationalLogWeights q) ∧
        0 < wmin ∧
          (∀ (i : Fin d.B.m), wmin ≤ OAI.PiExponent.MatrixArithmetic.logWeights q i) ∧
            QuadraticPi.LemniscateDataConstruction.arithmeticError d q wmin +
                QuadraticPi.LemniscateDataConstruction.analyticError d Cw wmin <
              2 * QuadraticPi.LemniscateParameterMargin.budget d.P
'QuadraticPi.LemniscateDataConstruction.exists_small_error_approximations' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.cofinal_determinant_bounds_inconsistent (nu theta x ear ean collisionLimit : ℝ) (b err collision : ℝ → ℝ)
  (hnu : 1 < nu) (hgap : ear + ean < nu * (x - theta) - (1 - theta)) (hcollision : 1 + ear + ean < collisionLimit)
  (herr : Filter.Tendsto err Filter.atTop (nhds 0)) (hcol : Filter.Tendsto collision Filter.atTop (nhds collisionLimit))
  (hb : ∀ (H : ℝ), 0 < H → 0 ≤ b H ∧ b H ≤ theta)
  (hcofinal :
    ∀ (L : ℕ),
      ∃ H,
        L ≤ H ∧
          0 < H ∧ ∃ value, -(1 - b ↑H) - ear ≤ value ∧ value ≤ ean + err ↑H + max (-collision ↑H) (-nu * (x - b ↑H))) :
  False
'QuadraticPi.cofinal_determinant_bounds_inconsistent' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateExponentConditional.no_unbounded_approximations_of_analyticStatement (cost Cw : ℝ)
  (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
  (hanalytic : QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw) (nu : ℝ) (hnu : 2 < nu)
  (hbad : ∀ (Q : ℕ), ∃ p q, Q ≤ q ∧ |QuadraticPi.Lemniscate.Omega - ↑p / ↑q| ≤ ↑q ^ (-nu)) : False
'QuadraticPi.LemniscateExponentConditional.no_unbounded_approximations_of_analyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.irrationalityExponent (x : ℝ) : ℝ
'QuadraticPi.irrationalityExponent' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.irrational_of_eventualLowerBound {x : ℝ} (hx : QuadraticPi.EventualLowerBound x) : Irrational x
'QuadraticPi.irrational_of_eventualLowerBound' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.two_mem_approximationExponents {x : ℝ} (hx : Irrational x) : 2 ∈ QuadraticPi.ApproximationExponents x
'QuadraticPi.two_mem_approximationExponents' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound {x : ℝ} (hx : QuadraticPi.EventualLowerBound x) :
  QuadraticPi.irrationalityExponent x = 2
'QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateActualMinorTransport.multiplier_constant {nu : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu QuadraticPi.LemniscateSameMinorBound.fixedCost) (l : ℂ) :
  MvPowerSeries.constantCoeff
      ((PowerSeries.toMvPowerSeries 0) (QuadraticPi.LemniscateClearedRowTaylor.multiplierSeries l)) =
    QuadraticPi.LemniscateAnalytic.omegaMultiplier (QuadraticPi.LemniscateSameMinorBound.basePoint + l)
'QuadraticPi.LemniscateActualMinorTransport.multiplier_constant' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaWeightCost_one_le (zT : ℂ) : 1 ≤ QuadraticPi.LemniscateAnalytic.omegaWeightCost zT
'QuadraticPi.LemniscateAnalytic.omegaWeightCost_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.grid_logweight_cost_le (zT : ℂ) {N : ℝ} (hN : 1 ≤ N) :
  Real.log 2 + Real.log (√2 * N) +
      Real.log (2 * (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT * N + ‖zT‖)) ≤
    Real.log (QuadraticPi.LemniscateAnalytic.omegaWeightCost zT * N ^ 2)
'QuadraticPi.LemniscateAnalytic.grid_logweight_cost_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalyticJetRealization.parameterMap_formalJet {m : ℕ}
  (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) (c : Fin m → ℂ)
  (P : QuadraticPi.LemniscateInterpolation.EllipticPolynomial m) :
  (QuadraticPi.LemniscateJetParameter.parameterMap QuadraticPi.LemniscateLogParameterChart.ySeries
        QuadraticPi.LemniscateLogParameterChart.ySeries_constant)
      ((QuadraticPi.LemniscateInterpolation.formalJet c) P) =
    (QuadraticPi.LemniscateAnalyticJetRealization.realizedJet c) P
'QuadraticPi.LemniscateAnalyticJetRealization.parameterMap_formalJet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticJetRealization.realizedJet_monomial {m : ℕ} (c : Fin m → ℂ) (e : Fin (m + 2) → ℕ) :
  (QuadraticPi.LemniscateAnalyticJetRealization.realizedJet c)
      ((MvPolynomial.monomial (OAI.PiExponent.InterpolationMatrix.exponentVector e)) 1) =
    (PowerSeries.toMvPowerSeries 0) QuadraticPi.LemniscateLogParameterChart.xSeries ^ e 0 *
        (PowerSeries.toMvPowerSeries 0) QuadraticPi.LemniscateLogParameterChart.ySeries ^ e (Fin.succ 0) *
      ∏ i,
        (MvPowerSeries.C (c i) + MvPowerSeries.X i.succ +
            (PowerSeries.toMvPowerSeries 0) QuadraticPi.LemniscateLogParameterChart.ellSeries) ^
          e i.succ.succ
'QuadraticPi.LemniscateAnalyticJetRealization.realizedJet_monomial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_realizedJet {m : ℕ} (G : PowerSeries ℂ) (c : Fin m → ℂ)
  (e : Fin (m + 2) → ℕ) (beta : Fin m →₀ ℕ) (ell : ℕ) :
  (MvPowerSeries.coeff (Finsupp.cons ell beta))
      ((PowerSeries.toMvPowerSeries 0) G *
        (QuadraticPi.LemniscateAnalyticJetRealization.realizedJet c)
          ((MvPolynomial.monomial (OAI.PiExponent.InterpolationMatrix.exponentVector e)) 1)) =
    (PowerSeries.coeff ell)
      (G * QuadraticPi.LemniscateLogParameterChart.xSeries ^ e 0 *
          QuadraticPi.LemniscateLogParameterChart.ySeries ^ e (Fin.succ 0) *
        ∏ i,
          PowerSeries.C ↑((e i.succ.succ).choose (beta i)) *
            (PowerSeries.C (c i) + QuadraticPi.LemniscateLogParameterChart.ellSeries) ^ (e i.succ.succ - beta i))
'QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_realizedJet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_parameter_formalJet {m : ℕ}
  (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) (G : PowerSeries ℂ) (c : Fin m → ℂ) (e : Fin (m + 2) → ℕ)
  (beta : Fin m →₀ ℕ) (ell : ℕ) :
  (MvPowerSeries.coeff (Finsupp.cons ell beta))
      ((PowerSeries.toMvPowerSeries 0) G *
        (QuadraticPi.LemniscateJetParameter.parameterMap QuadraticPi.LemniscateLogParameterChart.ySeries
            QuadraticPi.LemniscateLogParameterChart.ySeries_constant)
          ((QuadraticPi.LemniscateInterpolation.formalJet c)
            ((MvPolynomial.monomial (OAI.PiExponent.InterpolationMatrix.exponentVector e)) 1))) =
    (PowerSeries.coeff ell)
      (G * QuadraticPi.LemniscateLogParameterChart.xSeries ^ e 0 *
          QuadraticPi.LemniscateLogParameterChart.ySeries ^ e (Fin.succ 0) *
        ∏ i,
          PowerSeries.C ↑((e i.succ.succ).choose (beta i)) *
            (PowerSeries.C (c i) + QuadraticPi.LemniscateLogParameterChart.ellSeries) ^ (e i.succ.succ - beta i))
'QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_parameter_formalJet' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRemainder.tendsto_log_tagCount_div {m : ℕ} (q : Fin m → ℕ) (hq : ∀ (i : Fin m), 2 ≤ q i) :
  Filter.Tendsto (fun H => Real.log ↑(QuadraticPi.LemniscateAnalyticRemainder.tagCount q H) / H) Filter.atTop (nhds 0)
'QuadraticPi.LemniscateAnalyticRemainder.tendsto_log_tagCount_div' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRemainder.tendsto_collisionRemainder {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) :
  Filter.Tendsto
    (fun H =>
      OAI.PiExponent.Collision.collisionRemainder (Fintype.card (QuadraticPi.LemniscateExponentConditional.Row d q H))
        H)
    Filter.atTop (nhds 0)
'QuadraticPi.LemniscateAnalyticRemainder.tendsto_collisionRemainder' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRemainder.sameMinorAnalyticStatement_of_explicit_bound (cost Cw : ℝ)
  (hbound :
    ∀ (nu : ℝ),
      2 < nu →
        ∀ (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (p : Fin d.B.m → ℤ) (q : Fin d.B.m → ℕ)
          (wmin : ℝ),
          (∀ (i : Fin d.B.m), p i ≠ 0) →
            (∀ (i : Fin d.B.m), 2 ≤ q i) →
              0 < wmin →
                (∀ (i : Fin d.B.m), wmin ≤ OAI.PiExponent.MatrixArithmetic.logWeights q i) →
                  (∀ (i : Fin d.B.m), |QuadraticPi.Lemniscate.Omega - ↑(p i) / ↑(q i)| ≤ ↑(q i) ^ (-nu)) →
                    ∀ (H : ℕ),
                      0 < H →
                        ∀ (S : ℕ),
                          ↑H ≤ ↑S * ↑d.B.v0 →
                            ∀
                              (selection :
                                QuadraticPi.LemniscateExponentConditional.Row d q ↑H →
                                  QuadraticPi.LemniscateExponentConditional.Column d q ↑H),
                              (QuadraticPi.LemniscateExponentConditional.minor d p q S (↑H) selection).det ≠ 0 →
                                Real.log
                                      ‖(QuadraticPi.LemniscateExponentConditional.minor d p q S (↑H) selection).det‖ /
                                    (QuadraticPi.LemniscateExponentConditional.rowCount d q ↑H * ↑H) ≤
                                  QuadraticPi.LemniscateDataConstruction.analyticError d Cw wmin +
                                      QuadraticPi.LemniscateAnalyticRemainder.remainder d q ↑H +
                                    max (-QuadraticPi.LemniscateExponentConditional.collisionRate d q ↑H)
                                      (-nu *
                                        (↑d.P.A * (1 - d.P.eta) -
                                          QuadraticPi.LemniscateExponentConditional.mean d q ↑H))) :
  QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw
'QuadraticPi.LemniscateAnalyticRemainder.sameMinorAnalyticStatement_of_explicit_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.gridSide_one_le {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) : 1 ≤ d.N
'QuadraticPi.LemniscateAnalyticRowData.gridSide_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.source_pole_le {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (H : ℝ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (c : QuadraticPi.LemniscateExponentConditional.Column d q H) :
  2 * QuadraticPi.LemniscateDeterminant.xDegree c + 3 * QuadraticPi.LemniscateDeterminant.yDegree c ≤ ⌈H / ↑d.B.w0⌉₊
'QuadraticPi.LemniscateAnalyticRowData.source_pole_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.source_additive_weight_le {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (H : ℝ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (c : QuadraticPi.LemniscateExponentConditional.Column d q H) :
  ∑ i, OAI.PiExponent.MatrixArithmetic.logWeights q i * ↑(QuadraticPi.LemniscateDeterminant.additiveDegree c i) ≤ H
'QuadraticPi.LemniscateAnalyticRowData.source_additive_weight_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.row_order_le {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (H : ℝ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (r : QuadraticPi.LemniscateExponentConditional.Row d q H) :
  ↑(QuadraticPi.LemniscateAnalyticRowData.rowOrder d q H r) ≤ H / ↑d.B.v0
'QuadraticPi.LemniscateAnalyticRowData.row_order_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.row_card_pos {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (H : ℝ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (hH : 0 < H) :
  0 < Fintype.card (QuadraticPi.LemniscateExponentConditional.Row d q H)
'QuadraticPi.LemniscateAnalyticRowData.row_card_pos' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.row_weight_sum_eq_mean {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (H : ℝ)
  (hq : ∀ (i : Fin d.B.m), 2 ≤ q i) (hH : 0 < H) :
  ∑ r,
      QuadraticPi.LemniscateTranslatedDeterminant.indexWeight (OAI.PiExponent.MatrixArithmetic.logWeights q)
        (QuadraticPi.LemniscateAnalyticRowData.rowBeta d q H r) =
    ↑(Fintype.card (QuadraticPi.LemniscateExponentConditional.Row d q H)) * H *
      QuadraticPi.LemniscateExponentConditional.mean d q H
'QuadraticPi.LemniscateAnalyticRowData.row_weight_sum_eq_mean' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_pos {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i)
  (i : Fin (d.B.m + 1)) : 0 < QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights d q i
'QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_cast {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (i : Fin (d.B.m + 1)) :
  ↑(QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights d q i) =
    OAI.PiExponent.InterpolationMatrix.rowWeights (↑d.B.v0) (↑d.B.theta) (OAI.PiExponent.MatrixArithmetic.logWeights q)
      i
'QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_cast' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_logOrder_le {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (hq : ∀ (i : Fin d.B.m), 2 ≤ q i)
  (i : Fin d.B.m) :
  QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights d q i.succ ≤
    ↑(QuadraticPi.LemniscateDeterminant.localLogOrders q (1 / ↑d.B.theta) (↑d.B.v0) i) *
      QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights d q 0
'QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_logOrder_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_base_bound {nu cost : ℝ}
  (d : QuadraticPi.LemniscateDataConstruction.ScalarData nu cost) (q : Fin d.B.m → ℕ) (S J : ℕ)
  (hS : ↑J ≤ ↑S * ↑d.B.v0) : ↑J ≤ ↑S * QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights d q 0
'QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_base_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_add (f g : ℂ → ℂ) (z : ℂ) (hf : AnalyticAt ℂ f z)
  (hg : AnalyticAt ℂ g z) :
  QuadraticPi.LemniscateAnalyticGerm.taylorSeries (fun w => f w + g w) z =
    QuadraticPi.LemniscateAnalyticGerm.taylorSeries f z + QuadraticPi.LemniscateAnalyticGerm.taylorSeries g z
'QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_add' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_prod.{u_1} {ι : Type u_1} (s : Finset ι) (f : ι → ℂ → ℂ) (z : ℂ)
  (hf : ∀ i ∈ s, AnalyticAt ℂ (f i) z) :
  QuadraticPi.LemniscateAnalyticGerm.taylorSeries (fun w => ∏ i ∈ s, f i w) z =
    ∏ i ∈ s, QuadraticPi.LemniscateAnalyticGerm.taylorSeries (f i) z
'QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.multiplierFunction_analytic (l : ℂ) :
  AnalyticAt ℂ
    (fun u =>
      QuadraticPi.LemniscateAnalytic.omegaMultiplier
        (QuadraticPi.LemniscateLogParameterChart.zT + l + QuadraticPi.LemniscateLogParameterChart.logParameter u))
    0
'QuadraticPi.LemniscateClearedRowTaylor.multiplierFunction_analytic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.displacedColumn_entire {m : ℕ} (D a b : ℕ) (alpha : Fin m → ℕ)
  (beta : Fin m →₀ ℕ) (delta : Fin m → ℂ) :
  Differentiable ℂ
    (QuadraticPi.LemniscateDisplacementExpansion.displacedColumn QuadraticPi.LemniscateLogParameterChart.zT D a b alpha
      beta delta)
'QuadraticPi.LemniscateClearedRowTaylor.displacedColumn_entire' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.shifted_argument_eventually_nonlattice (l : ℂ)
  (hl : l ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice) :
  ∀ᶠ (u : ℂ) in nhds 0,
    QuadraticPi.LemniscateLogParameterChart.zT + l + QuadraticPi.LemniscateLogParameterChart.logParameter u ∉
      QuadraticPi.LemniscatePeriod.omegaPair.lattice
'QuadraticPi.LemniscateClearedRowTaylor.shifted_argument_eventually_nonlattice' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.shifted_xFunction (l : ℂ)
  (hl : l ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice) (u : ℂ) :
  QuadraticPi.LemniscatePeriod.omegaPair.weierstrassP
      (QuadraticPi.LemniscateLogParameterChart.zT + l + QuadraticPi.LemniscateLogParameterChart.logParameter u) =
    QuadraticPi.LemniscateLogParameterChart.xFunction u
'QuadraticPi.LemniscateClearedRowTaylor.shifted_xFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.shifted_yFunction (l : ℂ)
  (hl : l ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice) (u : ℂ) :
  QuadraticPi.LemniscatePeriod.omegaPair.derivWeierstrassP
        (QuadraticPi.LemniscateLogParameterChart.zT + l + QuadraticPi.LemniscateLogParameterChart.logParameter u) /
      2 =
    QuadraticPi.LemniscateLogParameterChart.yFunction u
'QuadraticPi.LemniscateClearedRowTaylor.shifted_yFunction' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.displaced_column_eventually {m : ℕ} (l : ℂ)
  (hl : l ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice) (D a b : ℕ) (hdegree : 2 * a + 3 * b ≤ D) (c : Fin m → ℂ)
  (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) :
  (fun u =>
      QuadraticPi.LemniscateDisplacementExpansion.displacedColumn QuadraticPi.LemniscateLogParameterChart.zT D a b alpha
        beta (fun i => c i - l)
        (QuadraticPi.LemniscateLogParameterChart.zT + l +
          QuadraticPi.LemniscateLogParameterChart.logParameter u)) =ᶠ[nhds 0]
    fun u =>
    QuadraticPi.LemniscateAnalytic.omegaMultiplier
              (QuadraticPi.LemniscateLogParameterChart.zT + l +
                QuadraticPi.LemniscateLogParameterChart.logParameter u) ^
            D *
          QuadraticPi.LemniscateLogParameterChart.xFunction u ^ a *
        QuadraticPi.LemniscateLogParameterChart.yFunction u ^ b *
      ∏ i,
        ↑((alpha i).choose (beta i)) *
          (c i + QuadraticPi.LemniscateLogParameterChart.logParameter u) ^ (alpha i - beta i)
'QuadraticPi.LemniscateClearedRowTaylor.displaced_column_eventually' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.displaced_taylorSeries_eq {m : ℕ} (l : ℂ)
  (hl : l ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice) (D a b : ℕ) (hdegree : 2 * a + 3 * b ≤ D) (c : Fin m → ℂ)
  (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) :
  QuadraticPi.LemniscateAnalyticGerm.taylorSeries
      (fun u =>
        QuadraticPi.LemniscateDisplacementExpansion.displacedColumn QuadraticPi.LemniscateLogParameterChart.zT D a b
          alpha beta (fun i => c i - l)
          (QuadraticPi.LemniscateLogParameterChart.zT + l + QuadraticPi.LemniscateLogParameterChart.logParameter u))
      0 =
    QuadraticPi.LemniscateClearedRowTaylor.multiplierSeries l ^ D *
          QuadraticPi.LemniscateLogParameterChart.xSeries ^ a *
        QuadraticPi.LemniscateLogParameterChart.ySeries ^ b *
      ∏ i,
        PowerSeries.C ↑((alpha i).choose (beta i)) *
          (PowerSeries.C (c i) + QuadraticPi.LemniscateLogParameterChart.ellSeries) ^ (alpha i - beta i)
'QuadraticPi.LemniscateClearedRowTaylor.displaced_taylorSeries_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.displaced_rowTest_eq_coeff {m : ℕ} (l : ℂ)
  (hl : l ∈ QuadraticPi.LemniscatePeriod.omegaPair.lattice) (D a b ell : ℕ) (hdegree : 2 * a + 3 * b ≤ D)
  (c : Fin m → ℂ) (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) :
  (OAI.PiExponent.AnalyticCollision.rowTest ell fun u =>
      QuadraticPi.LemniscateDisplacementExpansion.displacedColumn QuadraticPi.LemniscateLogParameterChart.zT D a b alpha
        beta (fun i => c i - l) (QuadraticPi.LemniscateLogParameterChart.zT + l + Complex.log (1 + u))) =
    (PowerSeries.coeff ell)
      (QuadraticPi.LemniscateClearedRowTaylor.multiplierSeries l ^ D *
            QuadraticPi.LemniscateLogParameterChart.xSeries ^ a *
          QuadraticPi.LemniscateLogParameterChart.ySeries ^ b *
        ∏ i,
          PowerSeries.C ↑((alpha i).choose (beta i)) *
            (PowerSeries.C (c i) + QuadraticPi.LemniscateLogParameterChart.ellSeries) ^ (alpha i - beta i))
'QuadraticPi.LemniscateClearedRowTaylor.displaced_rowTest_eq_coeff' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateClearedRowTaylor.grid_shift_mem_lattice (N : ℕ) (j : Fin (N ^ 2)) :
  ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateDeterminant.gaussianCenter N j ∈
    QuadraticPi.LemniscatePeriod.omegaPair.lattice
'QuadraticPi.LemniscateClearedRowTaylor.grid_shift_mem_lattice' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateCriticalPoints.deriv_deriv_reflect (f : ℂ → ℂ) (a z : ℂ) :
  deriv (deriv fun w => f (a - w)) z = deriv (deriv f) (a - z)
'QuadraticPi.LemniscateCriticalPoints.deriv_deriv_reflect' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateCriticalPoints.weierstrassP_reflect_eventually (L : PeriodPair) (c : ℂ) (hc : c ∉ L.lattice)
  (hcrit : L.derivWeierstrassP c = 0) : L.weierstrassP =ᶠ[nhds c] fun z => L.weierstrassP (2 * c - z)
'QuadraticPi.LemniscateCriticalPoints.weierstrassP_reflect_eventually' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacement.rowScalar_eq_shiftCoefficient {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ) :
  QuadraticPi.LemniscateDisplacement.rowScalar beta A delta =
    OAI.PiExponent.RowTranslation.shiftCoefficient delta beta A
'QuadraticPi.LemniscateDisplacement.rowScalar_eq_shiftCoefficient' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacement.rowScalar_eq_zero_of_not_le {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
  (h : ¬beta ≤ A) : QuadraticPi.LemniscateDisplacement.rowScalar beta A delta = 0
'QuadraticPi.LemniscateDisplacement.rowScalar_eq_zero_of_not_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacement.le_of_rowScalar_ne_zero {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
  (h : QuadraticPi.LemniscateDisplacement.rowScalar beta A delta ≠ 0) : beta ≤ A
'QuadraticPi.LemniscateDisplacement.le_of_rowScalar_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_basic {m : ℕ} (beta A : Fin m →₀ ℕ) (delta : Fin m → ℂ)
  (w : Fin m → ℝ) (C nu : ℝ) (hdelta : ∀ (i : Fin m), ‖delta i‖ ≤ Real.exp (C - nu * w i)) :
  ‖QuadraticPi.LemniscateDisplacement.rowScalar beta A delta‖ ≤
    Real.exp (↑(∑ i, A i) * Real.log 2 + ∑ i, ↑(A i - beta i) * (C - nu * w i))
'QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_basic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDisplacement.gridDelta_cost_nonneg {N : ℕ} (nu : ℝ) (hN : 1 ≤ N) (hnu : 0 ≤ nu) :
  0 ≤ Real.log (√2 * ↑N) + nu
'QuadraticPi.LemniscateDisplacement.gridDelta_cost_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_coeff.{u_1} {m : ℕ} {R : Type u_1} [CommSemiring R]
  (g : R) (x : Fin m → R) (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ) :
  (QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial g x alpha).coeff A =
    g * ∏ i, ↑((alpha i).choose (A i)) * x i ^ (alpha i - A i)
'QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_coeff' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.shift_transversePolynomial.{u_1} {m : ℕ} {R : Type u_1} [CommSemiring R]
  (g : R) (x delta : Fin m → R) (alpha : Fin m → ℕ) :
  (OAI.PiExponent.RowTranslation.shift delta)
      (QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial g x alpha) =
    QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial g (fun i => x i + delta i) alpha
'QuadraticPi.LemniscateDisplacementExpansion.shift_transversePolynomial' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_le.{u_1} {m : ℕ} {R : Type u_1}
  [CommSemiring R] (g : R) (x : Fin m → R) (alpha : Fin m → ℕ) {A : Fin m →₀ ℕ}
  (hA : A ∈ (QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial g x alpha).support) (i : Fin m) :
  A i ≤ alpha i
'QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_subset.{u_1} {m : ℕ} {R : Type u_1}
  [CommSemiring R] (g : R) (x : Fin m → R) (alpha : Fin m → ℕ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ (i : Fin m), 0 < w i)
  (ha : ∑ i, w i * ↑(alpha i) ≤ H) :
  (QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial g x alpha).support ⊆
    OAI.PiExponent.MatrixTranslation.transverseIndices w H
'QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_subset' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.diagonal_transversePolynomial_coeff {m : ℕ} (zT : ℂ) (D a b : ℕ)
  (alpha : Fin m → ℕ) (A : Fin m →₀ ℕ) (z : ℂ) :
  (QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial
          (QuadraticPi.LemniscateAnalytic.omegaMonomialColumn D a b z) (fun x => z - zT) alpha).coeff
      A =
    QuadraticPi.LemniscateAnalytic.omegaTagColumn zT D a b alpha A z
'QuadraticPi.LemniscateDisplacementExpansion.diagonal_transversePolynomial_coeff' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.rowTest_finset_sum.{u_1} {ι : Type u_1} (s : Finset ι) (f : ι → ℂ → ℂ)
  (hf : ∀ i ∈ s, ContinuousOn (f i) (Metric.sphere 0 (1 / 2))) (ell : ℕ) :
  (OAI.PiExponent.AnalyticCollision.rowTest ell fun z => ∑ i ∈ s, f i z) =
    ∑ i ∈ s, OAI.PiExponent.AnalyticCollision.rowTest ell (f i)
'QuadraticPi.LemniscateDisplacementExpansion.rowTest_finset_sum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.continuousOn_log_row {f : ℂ → ℂ} (hf : Differentiable ℂ f) (center : ℂ) :
  ContinuousOn (fun u => f (center + Complex.log (1 + u))) (Metric.sphere 0 (1 / 2))
'QuadraticPi.LemniscateDisplacementExpansion.continuousOn_log_row' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateDisplacementExpansion.displaced_row_expansion {m : ℕ} (zT center : ℂ) (D a b ell : ℕ)
  (alpha : Fin m → ℕ) (beta : Fin m →₀ ℕ) (delta : Fin m → ℂ) (w : Fin m → ℝ) (H : ℝ) (hw : ∀ (i : Fin m), 0 < w i)
  (ha : ∑ i, w i * ↑(alpha i) ≤ H) :
  (OAI.PiExponent.AnalyticCollision.rowTest ell fun u =>
      QuadraticPi.LemniscateDisplacementExpansion.displacedColumn zT D a b alpha beta delta
        (center + Complex.log (1 + u))) =
    ∑ A ∈ OAI.PiExponent.MatrixTranslation.transverseIndices w H,
      OAI.PiExponent.RowTranslation.shiftCoefficient delta beta A *
        OAI.PiExponent.AnalyticCollision.rowTest ell fun u =>
          QuadraticPi.LemniscateAnalytic.omegaTagColumn zT D a b alpha A (center + Complex.log (1 + u))
'QuadraticPi.LemniscateDisplacementExpansion.displaced_row_expansion' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateExponentConditional.strict_eventualLowerBound_of_analyticStatement (cost Cw : ℝ)
  (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
  (hanalytic : QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw) (nu : ℝ) :
  2 < nu → ∃ Q, 2 ≤ Q ∧ ∀ (p : ℤ) (q : ℕ), Q ≤ q → ↑q ^ (-nu) < |QuadraticPi.Lemniscate.Omega - ↑p / ↑q|
'QuadraticPi.LemniscateExponentConditional.strict_eventualLowerBound_of_analyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateExponentConditional.eventualLowerBound_of_analyticStatement (cost Cw : ℝ) (hcost : 0 ≤ cost)
  (hCw : 1 ≤ Cw) (hanalytic : QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw) :
  QuadraticPi.EventualLowerBound QuadraticPi.Lemniscate.Omega
'QuadraticPi.LemniscateExponentConditional.eventualLowerBound_of_analyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateExponentConditional.irrational_of_analyticStatement (cost Cw : ℝ) (hcost : 0 ≤ cost)
  (hCw : 1 ≤ Cw) (hanalytic : QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw) :
  Irrational QuadraticPi.Lemniscate.Omega
'QuadraticPi.LemniscateExponentConditional.irrational_of_analyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_analyticStatement (cost Cw : ℝ)
  (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
  (hanalytic : QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw) :
  QuadraticPi.irrationalityExponent QuadraticPi.Lemniscate.Omega = 2
'QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_analyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateExponentConditional.approximation_supremum_eq_two_of_analyticStatement (cost Cw : ℝ)
  (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw)
  (hanalytic : QuadraticPi.LemniscateExponentConditional.SameMinorAnalyticStatement cost Cw) :
  sSup
      {nu |
        0 < nu ∧
          {r |
              2 ≤ r.den ∧
                0 < |QuadraticPi.Lemniscate.Omega - ↑r| ∧
                  |QuadraticPi.Lemniscate.Omega - ↑r| < ↑r.den ^ (-nu)}.Infinite} =
    2
'QuadraticPi.LemniscateExponentConditional.approximation_supremum_eq_two_of_analyticStatement' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_normalization_and_analyticBridge (cost Cw : ℝ)
  (hcost : 0 ≤ cost) (hCw : 1 ≤ Cw) (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4)
  (hbridge : QuadraticPi.LemniscateExponentConditional.NormalizedAnalyticBridge cost Cw) :
  QuadraticPi.irrationalityExponent QuadraticPi.Lemniscate.Omega = 2
'QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_normalization_and_analyticBridge' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.Lemniscate.primitive_continuousOn : ContinuousOn QuadraticPi.Lemniscate.primitive (Set.Icc 0 1)
'QuadraticPi.Lemniscate.primitive_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.integrand_continuousAt {x : ℝ} (hx : x ∈ Set.Ioo 0 1) :
  ContinuousAt QuadraticPi.Lemniscate.integrand x
'QuadraticPi.Lemniscate.integrand_continuousAt' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.primitive_hasDerivAt {x : ℝ} (hx : x ∈ Set.Ioo 0 1) :
  HasDerivAt QuadraticPi.Lemniscate.primitive (QuadraticPi.Lemniscate.integrand x) x
'QuadraticPi.Lemniscate.primitive_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.period_eq_Omega_of_branch (r : ℝ) (hr : 0 < r) (u : ℝ → ℝ)
  (hu : ContinuousOn u (Set.Icc 0 (r / 2))) (hu0 : u 0 = 0) (hu1 : u (r / 2) = 1)
  (hinterior : ∀ t ∈ Set.Ioo 0 (r / 2), u t ∈ Set.Ioo 0 1)
  (hderiv : ∀ t ∈ Set.Ioo 0 (r / 2), HasDerivAt u (√(1 - u t ^ 4)) t) : r = QuadraticPi.Lemniscate.Omega
'QuadraticPi.Lemniscate.period_eq_Omega_of_branch' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetCoordinateTransport.norm_det_transformed_eq_selectedMinor {m : ℕ} (N S : ℕ) (w0 v0 theta F : ℝ)
  (H : ℚ) (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 < v i) (p : Fin m → ℤ) (q : Fin m → ℕ)
  (hrow :
    ∀ (i : Fin (m + 1)),
      ↑(v i) = OAI.PiExponent.InterpolationMatrix.rowWeights v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) i)
  (hS : H ≤ ↑S * v 0)
  (hT : ∀ (i : Fin m), v i.succ ≤ ↑(QuadraticPi.LemniscateDeterminant.localLogOrders q F v0 i) * v 0)
  (phi : Fin (N ^ 2) → PowerSeries ℂ) (hphi : ∀ (j : Fin (N ^ 2)), PowerSeries.constantCoeff (phi j) = 0)
  (hlinear : ∀ (j : Fin (N ^ 2)), ‖(PowerSeries.coeff 1) (phi j)‖ = 1) (g : Fin (N ^ 2) → MvPowerSeries (Fin (m + 1)) ℂ)
  (D : ℕ)
  (selection :
    QuadraticPi.LemniscateDeterminant.Row N v0 theta (OAI.PiExponent.MatrixArithmetic.logWeights q) ↑H →
      QuadraticPi.LemniscateDeterminant.Column w0 (OAI.PiExponent.MatrixArithmetic.logWeights q) ↑H) :
  ‖((QuadraticPi.LemniscateJetCoordinateTransport.transformedFullLogMatrix N w0 v0 theta (↑H) p q phi hphi g
              D).submatrix
          id selection).det‖ =
    (∏ j,
        ‖MvPowerSeries.constantCoeff (g j)‖ ^
          (D *
            Fintype.card
              ↥(OAI.PiExponent.strictWeightedSimplex
                  (OAI.PiExponent.InterpolationMatrix.rowWeights v0 theta
                    (OAI.PiExponent.MatrixArithmetic.logWeights q))
                  ↑H))) *
      ‖(QuadraticPi.LemniscateDeterminant.selectedMinor N S w0 v0 theta F (↑H) p q selection).det‖
'QuadraticPi.LemniscateJetCoordinateTransport.norm_det_transformed_eq_selectedMinor' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterVars_hasSubst.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) :
  MvPowerSeries.HasSubst (QuadraticPi.LemniscateJetParameter.parameterVars phi)
'QuadraticPi.LemniscateJetParameter.parameterVars_hasSubst' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMap_X_zero.{u_1} {R : Type u_1} [CommRing R] {m : ℕ} (phi : PowerSeries R)
  (hphi : PowerSeries.constantCoeff phi = 0) :
  (QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) (MvPowerSeries.X 0) = (PowerSeries.toMvPowerSeries 0) phi
'QuadraticPi.LemniscateJetParameter.parameterMap_X_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMap_X_succ.{u_1} {R : Type u_1} [CommRing R] {m : ℕ} (phi : PowerSeries R)
  (hphi : PowerSeries.constantCoeff phi = 0) (i : Fin m) :
  (QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) (MvPowerSeries.X i.succ) = MvPowerSeries.X i.succ
'QuadraticPi.LemniscateJetParameter.parameterMap_X_succ' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMap_toMvPowerSeries.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (f : PowerSeries R) :
  (QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) ((PowerSeries.toMvPowerSeries 0) f) =
    (PowerSeries.toMvPowerSeries 0) (PowerSeries.subst phi f)
'QuadraticPi.LemniscateJetParameter.parameterMap_toMvPowerSeries' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMap_monomial_erase.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (e : Fin (m + 1) →₀ ℕ) :
  (QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) ((MvPowerSeries.monomial (Finsupp.erase 0 e)) 1) =
    (MvPowerSeries.monomial (Finsupp.erase 0 e)) 1
'QuadraticPi.LemniscateJetParameter.parameterMap_monomial_erase' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.power_leading_remainder_dvd.{u_1} {R : Type u_1} [CommRing R] (phi : PowerSeries R)
  (hphi : PowerSeries.constantCoeff phi = 0) (k : ℕ) :
  PowerSeries.X ^ (k + 1) ∣ phi ^ k - PowerSeries.C ((PowerSeries.coeff 1) phi ^ k) * PowerSeries.X ^ k
'QuadraticPi.LemniscateJetParameter.power_leading_remainder_dvd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMap_sub_monomial_dvd.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (e : Fin (m + 1) →₀ ℕ) :
  MvPowerSeries.X 0 ^ (e 0 + 1) ∣
    (QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) ((MvPowerSeries.monomial e) 1) -
      (PowerSeries.coeff 1) phi ^ e 0 • (MvPowerSeries.monomial e) 1
'QuadraticPi.LemniscateJetParameter.parameterMap_sub_monomial_dvd' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.coeff_parameterMap_monomial_of_le.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (d e : Fin (m + 1) →₀ ℕ) (hde : d 0 ≤ e 0) :
  (MvPowerSeries.coeff d) ((QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) ((MvPowerSeries.monomial e) 1)) =
    (PowerSeries.coeff 1) phi ^ e 0 * (MvPowerSeries.coeff d) ((MvPowerSeries.monomial e) 1)
'QuadraticPi.LemniscateJetParameter.coeff_parameterMap_monomial_of_le' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMatrix_blockTriangular.{u_1, u_2} {R : Type u_1} [CommRing R] {m : ℕ}
  {ι : Type u_2} (e : ι → Fin (m + 1) →₀ ℕ) (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) :
  (QuadraticPi.LemniscateJetParameter.parameterMatrix e phi hphi).BlockTriangular fun i => OrderDual.toDual ((e i) 0)
'QuadraticPi.LemniscateJetParameter.parameterMatrix_blockTriangular' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMatrix_toSquareBlock.{u_1, u_2} {R : Type u_1} [CommRing R] {m : ℕ}
  {ι : Type u_2} [Fintype ι] [DecidableEq ι] (e : ι → Fin (m + 1) →₀ ℕ) (he : Function.Injective e)
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (k : ℕᵒᵈ) :
  (QuadraticPi.LemniscateJetParameter.parameterMatrix e phi hphi).toSquareBlock (fun i => OrderDual.toDual ((e i) 0))
      k =
    Matrix.diagonal fun i => (PowerSeries.coeff 1) phi ^ (e ↑i) 0
'QuadraticPi.LemniscateJetParameter.parameterMatrix_toSquareBlock' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.det_parameterMatrix_prod.{u_1, u_2} {R : Type u_1} [CommRing R] {m : ℕ}
  {ι : Type u_2} [Fintype ι] [DecidableEq ι] (e : ι → Fin (m + 1) →₀ ℕ) (he : Function.Injective e)
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) :
  (QuadraticPi.LemniscateJetParameter.parameterMatrix e phi hphi).det = ∏ i, (PowerSeries.coeff 1) phi ^ (e i) 0
'QuadraticPi.LemniscateJetParameter.det_parameterMatrix_prod' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetParameter.det_parameterMatrix.{u_1, u_2} {R : Type u_1} [CommRing R] {m : ℕ} {ι : Type u_2}
  [Fintype ι] [DecidableEq ι] (e : ι → Fin (m + 1) →₀ ℕ) (he : Function.Injective e) (phi : PowerSeries R)
  (hphi : PowerSeries.constantCoeff phi = 0) :
  (QuadraticPi.LemniscateJetParameter.parameterMatrix e phi hphi).det = (PowerSeries.coeff 1) phi ^ ∑ i, (e i) 0
'QuadraticPi.LemniscateJetParameter.det_parameterMatrix' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateJetParameter.parameterMap_mem_rationalWeightedIdeal.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (phi : PowerSeries R) (hphi : PowerSeries.constantCoeff phi = 0) (v : Fin (m + 1) → ℚ)
  (hv : ∀ (i : Fin (m + 1)), 0 ≤ v i) (H : ℚ) (f : MvPowerSeries (Fin (m + 1)) R)
  (hf : f ∈ OAI.PiExponent.JetGeometry.rationalWeightedIdeal v hv H) :
  (QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) f ∈ OAI.PiExponent.JetGeometry.rationalWeightedIdeal v hv H
'QuadraticPi.LemniscateJetParameter.parameterMap_mem_rationalWeightedIdeal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.packet_parameter_eq_mulVec.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 ≤ v i) (H : ℚ)
  [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (phi : PowerSeries R)
  (hphi : PowerSeries.constantCoeff phi = 0) (f : MvPowerSeries (Fin (m + 1)) R) :
  OAI.PiExponent.JetGeometry.rationalCoefficientPacket v H
      ((QuadraticPi.LemniscateJetParameter.parameterMap phi hphi) f) =
    (QuadraticPi.LemniscateJetParameter.parameterMatrix Subtype.val phi hphi).mulVec
      (OAI.PiExponent.JetGeometry.rationalCoefficientPacket v H f)
'QuadraticPi.LemniscateJetParameter.packet_parameter_eq_mulVec' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.centerPacketMatrix_parameter.{u_1, u_2, u_3} {R : Type u_1} [CommRing R] {m : ℕ}
  {α : Type u_2} {C : Type u_3} [Fintype C] [DecidableEq C] (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 ≤ v i)
  (H : ℚ) [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (phi : C → PowerSeries R)
  (hphi : ∀ (c : C), PowerSeries.constantCoeff (phi c) = 0) (f : α → C → MvPowerSeries (Fin (m + 1)) R) :
  (QuadraticPi.LemniscateJetDeterminant.centerPacketMatrix v H fun a c =>
      (QuadraticPi.LemniscateJetParameter.parameterMap (phi c) ⋯) (f a c)) =
    QuadraticPi.LemniscateJetParameter.centerParameterMatrix v H phi hphi *
      QuadraticPi.LemniscateJetDeterminant.centerPacketMatrix v H f
'QuadraticPi.LemniscateJetParameter.centerPacketMatrix_parameter' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.det_centerParameterMatrix.{u_1, u_2} {R : Type u_1} [CommRing R] {m : ℕ}
  {C : Type u_2} [Fintype C] [DecidableEq C] (v : Fin (m + 1) → ℚ) (H : ℚ)
  [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)]
  [DecidableEq (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (phi : C → PowerSeries R)
  (hphi : ∀ (c : C), PowerSeries.constantCoeff (phi c) = 0) :
  (QuadraticPi.LemniscateJetParameter.centerParameterMatrix v H phi hphi).det =
    ∏ c, (PowerSeries.coeff 1) (phi c) ^ ∑ d, ↑d 0
'QuadraticPi.LemniscateJetParameter.det_centerParameterMatrix' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.det_selected_centerPacketMatrix_parameter.{u_1, u_2, u_3} {R : Type u_1} [CommRing R]
  {m : ℕ} {α : Type u_2} {C : Type u_3} [Fintype C] [DecidableEq C] (v : Fin (m + 1) → ℚ)
  (hv : ∀ (i : Fin (m + 1)), 0 ≤ v i) (H : ℚ) [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)]
  [DecidableEq (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (phi : C → PowerSeries R)
  (hphi : ∀ (c : C), PowerSeries.constantCoeff (phi c) = 0) (f : α → C → MvPowerSeries (Fin (m + 1)) R)
  (sel : C × QuadraticPi.LemniscateJetDeterminant.JetIndex v H → α) :
  ((QuadraticPi.LemniscateJetDeterminant.centerPacketMatrix v H fun a c =>
            (QuadraticPi.LemniscateJetParameter.parameterMap (phi c) ⋯) (f a c)).submatrix
        id sel).det =
    (∏ c, (PowerSeries.coeff 1) (phi c) ^ ∑ d, ↑d 0) *
      ((QuadraticPi.LemniscateJetDeterminant.centerPacketMatrix v H f).submatrix id sel).det
'QuadraticPi.LemniscateJetParameter.det_selected_centerPacketMatrix_parameter' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateJetParameter.norm_det_selected_centerPacketMatrix_parameter.{u_2, u_3} {m : ℕ} {α : Type u_2}
  {C : Type u_3} [Fintype C] [DecidableEq C] (v : Fin (m + 1) → ℚ) (hv : ∀ (i : Fin (m + 1)), 0 ≤ v i) (H : ℚ)
  [Fintype (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)]
  [DecidableEq (QuadraticPi.LemniscateJetDeterminant.JetIndex v H)] (phi : C → PowerSeries ℂ)
  (hphi : ∀ (c : C), PowerSeries.constantCoeff (phi c) = 0) (hlinear : ∀ (c : C), ‖(PowerSeries.coeff 1) (phi c)‖ = 1)
  (f : α → C → MvPowerSeries (Fin (m + 1)) ℂ) (sel : C × QuadraticPi.LemniscateJetDeterminant.JetIndex v H → α) :
  ‖((QuadraticPi.LemniscateJetDeterminant.centerPacketMatrix v H fun a c =>
              (QuadraticPi.LemniscateJetParameter.parameterMap (phi c) ⋯) (f a c)).submatrix
          id sel).det‖ =
    ‖((QuadraticPi.LemniscateJetDeterminant.centerPacketMatrix v H f).submatrix id sel).det‖
'QuadraticPi.LemniscateJetParameter.norm_det_selected_centerPacketMatrix_parameter' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateLogParameterChart.logParameter_zero : QuadraticPi.LemniscateLogParameterChart.logParameter 0 = 0
'QuadraticPi.LemniscateLogParameterChart.logParameter_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.argument_zero :
  QuadraticPi.LemniscateLogParameterChart.argument 0 = QuadraticPi.LemniscateLogParameterChart.zT
'QuadraticPi.LemniscateLogParameterChart.argument_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.xFunction_zero : QuadraticPi.LemniscateLogParameterChart.xFunction 0 = 0
'QuadraticPi.LemniscateLogParameterChart.xFunction_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.yFunction_zero : QuadraticPi.LemniscateLogParameterChart.yFunction 0 = 0
'QuadraticPi.LemniscateLogParameterChart.yFunction_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.logParameter_analytic :
  AnalyticAt ℂ QuadraticPi.LemniscateLogParameterChart.logParameter 0
'QuadraticPi.LemniscateLogParameterChart.logParameter_analytic' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateLogParameterChart.argument_analytic :
  AnalyticAt ℂ QuadraticPi.LemniscateLogParameterChart.argument 0
'QuadraticPi.LemniscateLogParameterChart.argument_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.xFunction_analytic :
  AnalyticAt ℂ QuadraticPi.LemniscateLogParameterChart.xFunction 0
'QuadraticPi.LemniscateLogParameterChart.xFunction_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.yFunction_analytic :
  AnalyticAt ℂ QuadraticPi.LemniscateLogParameterChart.yFunction 0
'QuadraticPi.LemniscateLogParameterChart.yFunction_analytic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.argument_eventually_nonlattice :
  ∀ᶠ (u : ℂ) in nhds 0,
    QuadraticPi.LemniscateLogParameterChart.argument u ∉ QuadraticPi.LemniscatePeriod.omegaPair.lattice
'QuadraticPi.LemniscateLogParameterChart.argument_eventually_nonlattice' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateLogParameterChart.xSeries_constant :
  PowerSeries.constantCoeff QuadraticPi.LemniscateLogParameterChart.xSeries = 0
'QuadraticPi.LemniscateLogParameterChart.xSeries_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ySeries_constant :
  PowerSeries.constantCoeff QuadraticPi.LemniscateLogParameterChart.ySeries = 0
'QuadraticPi.LemniscateLogParameterChart.ySeries_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ellSeries_constant :
  PowerSeries.constantCoeff QuadraticPi.LemniscateLogParameterChart.ellSeries = 0
'QuadraticPi.LemniscateLogParameterChart.ellSeries_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.logParameter_hasDerivAt {u : ℂ} (hu : ‖u‖ < 1) :
  HasDerivAt QuadraticPi.LemniscateLogParameterChart.logParameter (1 / (1 + u)) u
'QuadraticPi.LemniscateLogParameterChart.logParameter_hasDerivAt' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateLogParameterChart.series_cubic (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) :
  QuadraticPi.LemniscateLogParameterChart.xSeries ^ 3 - QuadraticPi.LemniscateLogParameterChart.xSeries =
    QuadraticPi.LemniscateLogParameterChart.ySeries ^ 2
'QuadraticPi.LemniscateLogParameterChart.series_cubic' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.yFunction_derivative_eventually
  (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) :
  deriv QuadraticPi.LemniscateLogParameterChart.yFunction =ᶠ[nhds 0] fun u =>
    (3 * QuadraticPi.LemniscateLogParameterChart.xFunction u ^ 2 - 1) *
      deriv QuadraticPi.LemniscateLogParameterChart.logParameter u
'QuadraticPi.LemniscateLogParameterChart.yFunction_derivative_eventually' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ySeries_derivative (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) :
  PowerSeries.derivative QuadraticPi.LemniscateLogParameterChart.ySeries =
    (3 * QuadraticPi.LemniscateLogParameterChart.xSeries ^ 2 - 1) *
      PowerSeries.derivative QuadraticPi.LemniscateLogParameterChart.ellSeries
'QuadraticPi.LemniscateLogParameterChart.ySeries_derivative' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ySeries_linear (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) :
  (PowerSeries.coeff 1) QuadraticPi.LemniscateLogParameterChart.ySeries = -1
'QuadraticPi.LemniscateLogParameterChart.ySeries_linear' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.localX_subst (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) :
  PowerSeries.subst QuadraticPi.LemniscateLogParameterChart.ySeries
      QuadraticPi.LemniscateBranchEvaluation.localXComplex =
    QuadraticPi.LemniscateLogParameterChart.xSeries
'QuadraticPi.LemniscateLogParameterChart.localX_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateLogParameterChart.ellipticLog_subst (hnorm : QuadraticPi.LemniscatePeriod.omegaPair.g₂ = 4) :
  PowerSeries.subst QuadraticPi.LemniscateLogParameterChart.ySeries
      QuadraticPi.LemniscateBranchEvaluation.ellipticLogComplex =
    QuadraticPi.LemniscateLogParameterChart.ellSeries
'QuadraticPi.LemniscateLogParameterChart.ellipticLog_subst' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.exists_grid_multiplier_bound :
  ∃ U,
    1 ≤ U ∧
      ∀ (N : ℕ) (j : QuadraticPi.LemniscateGrid.Index N),
        have s :=
          QuadraticPi.LemniscateAnalytic.omegaMultiplier
            (QuadraticPi.LemniscatePeriod.diagonalHalfPeriod QuadraticPi.LemniscatePeriod.omegaPair +
              ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateGrid.point j);
        s ≠ 0 ∧ ∀ (D : ℕ), ‖s⁻¹ ^ D‖ ≤ U ^ D
'QuadraticPi.LemniscateAnalytic.exists_grid_multiplier_bound' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.omegaInverseConstant_one_le : 1 ≤ QuadraticPi.LemniscateAnalytic.omegaInverseConstant
'QuadraticPi.LemniscateAnalytic.omegaInverseConstant_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateAnalytic.norm_le_of_multiplier_identity.{u_1} {ι : Type u_1} [Fintype ι] (s : ι → ℂ) (D : ℕ)
  (U : ℝ) (A B : ℂ) (hs : ∀ (i : ι), s i ≠ 0) (hU : 0 ≤ U) (hinv : ∀ (i : ι), ‖(s i)⁻¹ ^ D‖ ≤ U ^ D)
  (hid : ‖B‖ = (∏ i, ‖s i‖ ^ D) * ‖A‖) : ‖A‖ ≤ U ^ (D * Fintype.card ι) * ‖B‖
'QuadraticPi.LemniscateAnalytic.norm_le_of_multiplier_identity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.normalized_log_le_of_norm_bound (A B : ℂ) (U H : ℝ) (D M : ℕ) (hA : A ≠ 0) (hB : B ≠ 0)
  (hU : 0 < U) (hH : 0 < H) (hM : 0 < M) (hbound : ‖A‖ ≤ U ^ (D * M) * ‖B‖) :
  Real.log ‖A‖ / (↑M * H) ≤ Real.log ‖B‖ / (↑M * H) + ↑D / H * Real.log U
'QuadraticPi.LemniscateAnalytic.normalized_log_le_of_norm_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateAnalytic.norm_le_of_packet_multiplier_identity.{u_1, u_2} {ι : Type u_1} {κ : Type u_2}
  [Fintype ι] [Fintype κ] (s : ι → ℂ) (D : ℕ) (U : ℝ) (A B : ℂ) (hs : ∀ (i : ι), s i ≠ 0) (hU : 0 ≤ U)
  (hinv : ∀ (i : ι), ‖(s i)⁻¹ ^ D‖ ≤ U ^ D) (hid : ‖B‖ = (∏ i, ‖s i‖ ^ (D * Fintype.card κ)) * ‖A‖) :
  ‖A‖ ≤ U ^ (D * Fintype.card (ι × κ)) * ‖B‖
'QuadraticPi.LemniscateAnalytic.norm_le_of_packet_multiplier_identity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateODEUniqueness.taylor_second_order (a b : ℂ) (f : ℂ → ℂ) (z : ℂ) (hf : AnalyticAt ℂ f z)
  (hode : deriv (deriv f) =ᶠ[nhds z] fun w => a * f w ^ 2 - b) :
  PowerSeries.derivative (PowerSeries.derivative (QuadraticPi.LemniscateAnalyticGerm.taylorSeries f z)) =
    PowerSeries.C a * QuadraticPi.LemniscateAnalyticGerm.taylorSeries f z ^ 2 - PowerSeries.C b
'QuadraticPi.LemniscateODEUniqueness.taylor_second_order' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateODEUniqueness.analytic_eventuallyEq_of_taylorSeries_eq (f g : ℂ → ℂ) (z : ℂ)
  (hf : AnalyticAt ℂ f z) (hg : AnalyticAt ℂ g z)
  (heq : QuadraticPi.LemniscateAnalyticGerm.taylorSeries f z = QuadraticPi.LemniscateAnalyticGerm.taylorSeries g z) :
  f =ᶠ[nhds z] g
'QuadraticPi.LemniscateODEUniqueness.analytic_eventuallyEq_of_taylorSeries_eq' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateOmegaNormalization.omega_half_deriv_at_diagonal :
  HasDerivAt (fun w => QuadraticPi.LemniscatePeriod.omegaPair.derivWeierstrassP w / 2) (-1)
    (QuadraticPi.LemniscatePeriod.diagonalHalfPeriod QuadraticPi.LemniscatePeriod.omegaPair)
'QuadraticPi.LemniscateOmegaNormalization.omega_half_deriv_at_diagonal' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealBranch.square_real_not_mem_lattice (r : ℝ) (hr : 0 < r) (t : ℝ) (ht : t ∈ Set.Ioo 0 r) :
  ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r ⋯).lattice
'QuadraticPi.LemniscateRealBranch.square_real_not_mem_lattice' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealBranch.one_lt_of_pole_and_ne_one (b : ℝ) (hb : 0 < b) (X : ℝ → ℝ)
  (hcont : ContinuousOn X (Set.Ioo 0 b)) (htop : Filter.Tendsto X (nhdsWithin 0 (Set.Ioi 0)) Filter.atTop)
  (hne : ∀ t ∈ Set.Ioo 0 b, X t ≠ 1) (t : ℝ) : t ∈ Set.Ioo 0 b → 1 < X t
'QuadraticPi.LemniscateRealBranch.one_lt_of_pole_and_ne_one' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealBranch.continuousOn_realP_Ioc (r : ℝ) (hr : 0 < r) :
  ContinuousOn (QuadraticPi.LemniscateRealCalculus.realP r ⋯) (Set.Ioc 0 (r / 2))
'QuadraticPi.LemniscateRealBranch.continuousOn_realP_Ioc' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
  (ht : ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r hr).lattice) :
  HasDerivAt (QuadraticPi.LemniscateRealCalculus.realDerivP r hr)
    (6 * QuadraticPi.LemniscateRealCalculus.realP r hr t ^ 2 - (QuadraticPi.LemniscatePeriod.squarePair r hr).g₂.re / 2)
    t
'QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealCalculus.continuousAt_realP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
  (ht : ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r hr).lattice) :
  ContinuousAt (QuadraticPi.LemniscateRealCalculus.realP r hr) t
'QuadraticPi.LemniscateRealCalculus.continuousAt_realP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealCalculus.continuousAt_realDerivP (r : ℝ) (hr : r ≠ 0) (t : ℝ)
  (ht : ↑t ∉ (QuadraticPi.LemniscatePeriod.squarePair r hr).lattice) :
  ContinuousAt (QuadraticPi.LemniscateRealCalculus.realDerivP r hr) t
'QuadraticPi.LemniscateRealCalculus.continuousAt_realDerivP' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealCalculus.derivWeierstrassP_firstHalfPeriod (L : PeriodPair) :
  L.derivWeierstrassP (L.ω₁ / 2) = 0
'QuadraticPi.LemniscateRealCalculus.derivWeierstrassP_firstHalfPeriod' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealCalculus.realDerivP_halfPeriod (r : ℝ) (hr : r ≠ 0) :
  QuadraticPi.LemniscateRealCalculus.realDerivP r hr (r / 2) = 0
'QuadraticPi.LemniscateRealCalculus.realDerivP_halfPeriod' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.weierstrassP_re_pole_decomposition (L : PeriodPair) (t : ℝ) :
  (L.weierstrassP ↑t).re = (L.weierstrassPExcept 0 ↑t).re + 1 / t ^ 2
'QuadraticPi.LemniscateRealPoleAsymptotics.weierstrassP_re_pole_decomposition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.derivWeierstrassP_re_pole_decomposition (L : PeriodPair) (t : ℝ) :
  (L.derivWeierstrassP ↑t).re = (L.derivWeierstrassPExcept 0 ↑t).re - 2 / t ^ 3
'QuadraticPi.LemniscateRealPoleAsymptotics.derivWeierstrassP_re_pole_decomposition' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_regular_re (L : PeriodPair) :
  Filter.Tendsto (fun t => (L.weierstrassPExcept 0 ↑t).re) (nhdsWithin 0 (Set.Ioi 0))
    (nhds (L.weierstrassPExcept 0 0).re)
'QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_regular_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_derivWeierstrassP_regular_re (L : PeriodPair) :
  Filter.Tendsto (fun t => (L.derivWeierstrassPExcept 0 ↑t).re) (nhdsWithin 0 (Set.Ioi 0))
    (nhds (L.derivWeierstrassPExcept 0 0).re)
'QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_derivWeierstrassP_regular_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_sq_mul_weierstrassP_re (L : PeriodPair) :
  Filter.Tendsto (fun t => t ^ 2 * (L.weierstrassP ↑t).re) (nhdsWithin 0 (Set.Ioi 0)) (nhds 1)
'QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_sq_mul_weierstrassP_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_cube_mul_derivWeierstrassP_re (L : PeriodPair) :
  Filter.Tendsto (fun t => t ^ 3 * (L.derivWeierstrassP ↑t).re) (nhdsWithin 0 (Set.Ioi 0)) (nhds (-2))
'QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_cube_mul_derivWeierstrassP_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_re_atTop (L : PeriodPair) :
  Filter.Tendsto (fun t => (L.weierstrassP ↑t).re) (nhdsWithin 0 (Set.Ioi 0)) Filter.atTop
'QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_re_atTop' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.eventually_weierstrassP_re_gt_one (L : PeriodPair) :
  ∀ᶠ (t : ℝ) in nhdsWithin 0 (Set.Ioi 0), 1 < (L.weierstrassP ↑t).re
'QuadraticPi.LemniscateRealPoleAsymptotics.eventually_weierstrassP_re_gt_one' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_inv_sqrt_weierstrassP_re (L : PeriodPair) :
  Filter.Tendsto (fun t => (√(L.weierstrassP ↑t).re)⁻¹) (nhdsWithin 0 (Set.Ioi 0)) (nhds 0)
'QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_inv_sqrt_weierstrassP_re' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateRealPoleAsymptotics.eventually_derivWeierstrassP_re_neg (L : PeriodPair) :
  ∀ᶠ (t : ℝ) in nhdsWithin 0 (Set.Ioi 0), (L.derivWeierstrassP ↑t).re < 0
'QuadraticPi.LemniscateRealPoleAsymptotics.eventually_derivWeierstrassP_re_neg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.Lemniscate.reciprocalBranch_zero (X : ℝ → ℝ) : QuadraticPi.Lemniscate.reciprocalBranch X 0 = 0
'QuadraticPi.Lemniscate.reciprocalBranch_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.reciprocalBranch_of_ne_zero (X : ℝ → ℝ) {t : ℝ} (ht : t ≠ 0) :
  QuadraticPi.Lemniscate.reciprocalBranch X t = 1 / √(X t)
'QuadraticPi.Lemniscate.reciprocalBranch_of_ne_zero' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.reciprocalBranch_continuousOn {L : ℝ} (hL : 0 < L) (X : ℝ → ℝ)
  (hX : ContinuousOn X (Set.Ioc 0 L)) (hpos : ∀ t ∈ Set.Ioc 0 L, 0 < X t)
  (hpole : Filter.Tendsto X (nhdsWithin 0 (Set.Ioi 0)) Filter.atTop) :
  ContinuousOn (QuadraticPi.Lemniscate.reciprocalBranch X) (Set.Icc 0 L)
'QuadraticPi.Lemniscate.reciprocalBranch_continuousOn' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.reciprocalBranch_mem_Ioo (X : ℝ → ℝ) {t : ℝ} (ht : t ≠ 0) (hX : 1 < X t) :
  QuadraticPi.Lemniscate.reciprocalBranch X t ∈ Set.Ioo 0 1
'QuadraticPi.Lemniscate.reciprocalBranch_mem_Ioo' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.Lemniscate.reciprocalBranch_hasDerivAt (X : ℝ → ℝ) {t Y : ℝ} (ht : t ≠ 0) (hX : 1 < X t) (hY : Y < 0)
  (hcubic : Y ^ 2 = 4 * X t ^ 3 - 4 * X t) (hd : HasDerivAt X Y t) :
  HasDerivAt (QuadraticPi.Lemniscate.reciprocalBranch X) (√(1 - QuadraticPi.Lemniscate.reciprocalBranch X t ^ 4)) t
'QuadraticPi.Lemniscate.reciprocalBranch_hasDerivAt' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRowTaylor.rowTest_eq_taylorCoeff (f : ℂ → ℂ)
  (hf : DifferentiableOn ℂ f (Metric.closedBall 0 (1 / 2))) (ell : ℕ) :
  OAI.PiExponent.AnalyticCollision.rowTest ell f =
    (PowerSeries.coeff ell) (QuadraticPi.LemniscateAnalyticGerm.taylorSeries f 0)
'QuadraticPi.LemniscateRowTaylor.rowTest_eq_taylorCoeff' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateRowTaylor.rowTest_entire_log_eq_taylorCoeff (f : ℂ → ℂ) (hf : Differentiable ℂ f) (center : ℂ)
  (ell : ℕ) :
  (OAI.PiExponent.AnalyticCollision.rowTest ell fun u => f (center + Complex.log (1 + u))) =
    (PowerSeries.coeff ell)
      (QuadraticPi.LemniscateAnalyticGerm.taylorSeries (fun u => f (center + Complex.log (1 + u))) 0)
'QuadraticPi.LemniscateRowTaylor.rowTest_entire_log_eq_taylorCoeff' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSameMinorBound.fixedCost_nonneg : 0 ≤ QuadraticPi.LemniscateSameMinorBound.fixedCost
'QuadraticPi.LemniscateSameMinorBound.fixedCost_nonneg' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSameMinorBound.fixedWeightCost_one_le : 1 ≤ QuadraticPi.LemniscateSameMinorBound.fixedWeightCost
'QuadraticPi.LemniscateSameMinorBound.fixedWeightCost_one_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSeriesFlatten.flatten_C.{u_1} {R : Type u_1} [CommRing R] {m : ℕ} (f : PowerSeries R) :
  (QuadraticPi.LemniscateSeriesFlatten.flatten m) (MvPolynomial.C f) = (OAI.PiExponent.FormalLogJet.liftSeries m) f
'QuadraticPi.LemniscateSeriesFlatten.flatten_C' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSeriesFlatten.flatten_X.{u_1} {R : Type u_1} [CommRing R] {m : ℕ} (i : Fin m) :
  (QuadraticPi.LemniscateSeriesFlatten.flatten m) (MvPolynomial.X i) = MvPowerSeries.X i.succ
'QuadraticPi.LemniscateSeriesFlatten.flatten_X' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSeriesFlatten.coeff_flatten.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (p : MvPolynomial (Fin m) (PowerSeries R)) (ell : ℕ) (beta : Fin m →₀ ℕ) :
  (MvPowerSeries.coeff (Finsupp.cons ell beta)) ((QuadraticPi.LemniscateSeriesFlatten.flatten m) p) =
    (PowerSeries.coeff ell) (p.coeff beta)
'QuadraticPi.LemniscateSeriesFlatten.coeff_flatten' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSeriesFlatten.coeff_lift_mul_shifted_product.{u_1} {R : Type u_1} [CommRing R] {m : ℕ}
  (G : PowerSeries R) (c : Fin m → PowerSeries R) (alpha beta : Fin m →₀ ℕ) (ell : ℕ) :
  (MvPowerSeries.coeff (Finsupp.cons ell beta))
      ((OAI.PiExponent.FormalLogJet.liftSeries m) G *
        ∏ i, (MvPowerSeries.X i.succ + (OAI.PiExponent.FormalLogJet.liftSeries m) (c i)) ^ alpha i) =
    (PowerSeries.coeff ell) (G * ∏ i, ↑((alpha i).choose (beta i)) * c i ^ (alpha i - beta i))
'QuadraticPi.LemniscateSeriesFlatten.coeff_lift_mul_shifted_product' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.summable_quarticTerm :
  Summable QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm
'QuadraticPi.LemniscateSquareInvariantPositivity.summable_quarticTerm' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.G_four_eq_tsum :
  QuadraticPi.LemniscateSquareLattice.unitPair.G 4 =
    ∑' (p : ℤ × ℤ), QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm p
'QuadraticPi.LemniscateSquareInvariantPositivity.G_four_eq_tsum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm_re_add_error_nonneg (p : ℤ × ℤ) :
  0 ≤
    (QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm p).re +
      QuadraticPi.LemniscateSquareInvariantPositivity.errorTerm p
'QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm_re_add_error_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_int_inv_square : HasSum (fun a => 1 / ↑a ^ 2) (Real.pi ^ 2 / 3)
'QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_int_inv_square' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_errorTerm :
  HasSum QuadraticPi.LemniscateSquareInvariantPositivity.errorTerm (Real.pi ^ 4 / 36)
'QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_errorTerm' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.weierstrassP_eq_tsum_pair (L : PeriodPair) (z : ℂ) :
  L.weierstrassP z = ∑' (p : ℤ × ℤ), (1 / (z - (↑p.1 * L.ω₁ + ↑p.2 * L.ω₂)) ^ 2 - 1 / (↑p.1 * L.ω₁ + ↑p.2 * L.ω₂) ^ 2)
'QuadraticPi.LemniscateSquareLattice.weierstrassP_eq_tsum_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.derivWeierstrassP_eq_tsum_pair (L : PeriodPair) (z : ℂ) :
  L.derivWeierstrassP z = -∑' (p : ℤ × ℤ), 2 / (z - (↑p.1 * L.ω₁ + ↑p.2 * L.ω₂)) ^ 3
'QuadraticPi.LemniscateSquareLattice.derivWeierstrassP_eq_tsum_pair' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.G_eq_tsum_pair (L : PeriodPair) (n : ℕ) :
  L.G n = ∑' (p : ℤ × ℤ), ((↑p.1 * L.ω₁ + ↑p.2 * L.ω₂) ^ n)⁻¹
'QuadraticPi.LemniscateSquareLattice.G_eq_tsum_pair' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_weierstrassP_eq_tsum (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP z =
    ∑' (p : ℤ × ℤ), (1 / (z - ↑r * (↑p.1 + ↑p.2 * Complex.I)) ^ 2 - 1 / (↑r * (↑p.1 + ↑p.2 * Complex.I)) ^ 2)
'QuadraticPi.LemniscateSquareLattice.square_weierstrassP_eq_tsum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_G_eq_tsum (r : ℝ) (hr : r ≠ 0) (n : ℕ) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).G n = ∑' (p : ℤ × ℤ), ((↑r * (↑p.1 + ↑p.2 * Complex.I)) ^ n)⁻¹
'QuadraticPi.LemniscateSquareLattice.square_G_eq_tsum' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_eq_tsum (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP z =
    -∑' (p : ℤ × ℤ), 2 / (z - ↑r * (↑p.1 + ↑p.2 * Complex.I)) ^ 3
'QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_eq_tsum' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_weierstrassP_conj (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
  (starRingEnd ℂ) ((QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP z) =
    (QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP ((starRingEnd ℂ) z)
'QuadraticPi.LemniscateSquareLattice.square_weierstrassP_conj' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_im (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
  ((QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP ↑x).im = 0
'QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_im' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_conj (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
  (starRingEnd ℂ) ((QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP z) =
    (QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP ((starRingEnd ℂ) z)
'QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_conj' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_im (r : ℝ) (hr : r ≠ 0) (x : ℝ) :
  ((QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP ↑x).im = 0
'QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_im' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_g₂_im (r : ℝ) (hr : r ≠ 0) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).g₂.im = 0
'QuadraticPi.LemniscateSquareLattice.square_g₂_im' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_g₂_re (r : ℝ) (hr : r ≠ 0) :
  ↑(QuadraticPi.LemniscatePeriod.squarePair r hr).g₂.re = (QuadraticPi.LemniscatePeriod.squarePair r hr).g₂
'QuadraticPi.LemniscateSquareLattice.square_g₂_re' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_weierstrassP_scale (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).weierstrassP (↑r * z) =
    QuadraticPi.LemniscateSquareLattice.unitPair.weierstrassP z / ↑r ^ 2
'QuadraticPi.LemniscateSquareLattice.square_weierstrassP_scale' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_G_scale (r : ℝ) (hr : r ≠ 0) (n : ℕ) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).G n = QuadraticPi.LemniscateSquareLattice.unitPair.G n / ↑r ^ n
'QuadraticPi.LemniscateSquareLattice.square_G_scale' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_scale (r : ℝ) (hr : r ≠ 0) (z : ℂ) :
  (QuadraticPi.LemniscatePeriod.squarePair r hr).derivWeierstrassP (↑r * z) =
    QuadraticPi.LemniscateSquareLattice.unitPair.derivWeierstrassP z / ↑r ^ 3
'QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_scale' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareNormalization.normalizingSide_pos
  (hpos : 0 < QuadraticPi.LemniscateSquareLattice.unitPair.g₂.re) :
  0 < QuadraticPi.LemniscateSquareNormalization.normalizingSide
'QuadraticPi.LemniscateSquareNormalization.normalizingSide_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareNormalization.normalizingSide_fourth
  (hpos : 0 < QuadraticPi.LemniscateSquareLattice.unitPair.g₂.re) :
  QuadraticPi.LemniscateSquareNormalization.normalizingSide ^ 4 = QuadraticPi.LemniscateSquareLattice.unitPair.g₂.re / 4
'QuadraticPi.LemniscateSquareNormalization.normalizingSide_fourth' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateSquareNormalization.normalizingSide_g₂
  (hpos : 0 < QuadraticPi.LemniscateSquareLattice.unitPair.g₂.re) :
  (QuadraticPi.LemniscatePeriod.squarePair QuadraticPi.LemniscateSquareNormalization.normalizingSide ⋯).g₂ = 4
'QuadraticPi.LemniscateSquareNormalization.normalizingSide_g₂' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_nonneg {m : ℕ} (w : Fin m → ℝ) (hw : ∀ (i : Fin m), 0 ≤ w i)
  (A : Fin m →₀ ℕ) : 0 ≤ QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w A
'QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_nonneg' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_le {m : ℕ} {w : Fin m → ℝ} {H : ℝ} (hw : ∀ (i : Fin m), 0 < w i)
  (A : QuadraticPi.LemniscateTranslatedDeterminant.Tag w H) :
  QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w ↑A ≤ H
'QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_le' depends on axioms: [propext, Classical.choice, Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.low_tag_capacity {m : ℕ} (w : Fin m → ℝ) (H A : ℝ)
  (hw : ∀ (i : Fin m), 0 < w i) :
  ↑{t | QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w ↑t ≤ A * H}.card ≤
    ↑(OAI.PiExponent.realWeightedSimplex w (A * H)).card
'QuadraticPi.LemniscateTranslatedDeterminant.low_tag_capacity' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.low_tag_count_pos {m : ℕ} (w : Fin m → ℝ) (H A : ℝ)
  (hw : ∀ (i : Fin m), 0 < w i) (hH : 0 ≤ H) (hA : 0 ≤ A) : 0 < (OAI.PiExponent.realWeightedSimplex w (A * H)).card
'QuadraticPi.LemniscateTranslatedDeterminant.low_tag_count_pos' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.beta_weight_le_of_scalar_product_ne_zero.{u_1} {ι : Type u_1} [Fintype ι]
  {m : ℕ} (w : Fin m → ℝ) (H bbar : ℝ) (beta : ι → Fin m →₀ ℕ) (delta : ι → Fin m → ℂ)
  (group : ι → QuadraticPi.LemniscateTranslatedDeterminant.Tag w H) (hw : ∀ (i : Fin m), 0 ≤ w i)
  (hmean : ∑ r, QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w (beta r) = ↑(Fintype.card ι) * H * bbar)
  (hne : ∏ r, QuadraticPi.LemniscateDisplacement.rowScalar (beta r) (↑(group r)) (delta r) ≠ 0) :
  ↑(Fintype.card ι) * H * bbar ≤ ∑ r, QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w ↑(group r)
'QuadraticPi.LemniscateTranslatedDeterminant.beta_weight_le_of_scalar_product_ne_zero' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
QuadraticPi.LemniscateTranslatedDeterminant.translated_term_bound.{u_1} {ι : Type u_1} [Fintype ι] [DecidableEq ι]
  {m N : ℕ} (hN : 1 ≤ N) (zT : ℂ) (D : ℕ) (grid : ι → QuadraticPi.LemniscateGrid.Index N) (ell a b : ι → ℕ)
  (alpha : ι → Fin m → ℕ) (w : Fin m → ℝ) (H C nu wmin v0 Acut eta bbar : ℝ) (beta : ι → Fin m →₀ ℕ)
  (delta : ι → Fin m → ℂ) (group : ι → QuadraticPi.LemniscateTranslatedDeterminant.Tag w H) (hH : 0 < H) (hC : 0 ≤ C)
  (hnu : 0 ≤ nu) (hmin : 0 < wmin) (hw : ∀ (i : Fin m), wmin ≤ w i) (hA : 0 ≤ Acut) (heta : 0 ≤ eta)
  (hdegree : ∀ (c : ι), 2 * a c + 3 * b c ≤ D) (halpha : ∀ (c : ι), ∑ i, w i * ↑(alpha c i) ≤ H)
  (hell : ↑(∑ r, ell r) ≤ ↑(Fintype.card ι) * H / v0)
  (hdelta : ∀ (r : ι) (i : Fin m), ‖delta r i‖ ≤ Real.exp (C - nu * w i))
  (hmean : ∑ r, QuadraticPi.LemniscateTranslatedDeterminant.indexWeight w (beta r) = ↑(Fintype.card ι) * H * bbar) :
  ‖(∏ r, QuadraticPi.LemniscateDisplacement.rowScalar (beta r) (↑(group r)) (delta r)) *
        (QuadraticPi.LemniscateTranslatedDeterminant.taggedMatrix zT D
            (fun r => zT + ↑QuadraticPi.Lemniscate.Omega * QuadraticPi.LemniscateGrid.point (grid r)) ell a b alpha
            group).det‖ ≤
    Real.exp
      (↑(Fintype.card ι) * H *
        ((Real.log 2 + C) / wmin +
                QuadraticPi.LemniscateAnalytic.omegaTaggedHolomorphicCost zT D H
                  (QuadraticPi.LemniscateAnalytic.omegaGridRadiusCoefficient zT * ↑N) wmin +
              Real.log 2 / v0 +
            OAI.PiExponent.Collision.collisionRemainder (Fintype.card ι) H +
          max
            (-(Real.log 2 / 4) * eta ^ 2 * ↑(Fintype.card ι) /
              (H * ↑(OAI.PiExponent.realWeightedSimplex w (Acut * H)).card))
            (-nu * (Acut * (1 - eta) - bbar))))
'QuadraticPi.LemniscateTranslatedDeterminant.translated_term_bound' depends on axioms: [propext,
 Classical.choice,
 Quot.sound]
def QuadraticPi.Lemniscate.Omega : ℝ :=
2 * ∫ (t : ℝ) in 0..1, QuadraticPi.Lemniscate.integrand t
def QuadraticPi.Lemniscate.integrand : ℝ → ℝ :=
fun t => 1 / √(1 - t ^ 4)
def QuadraticPi.irrationalityExponent : ℝ → ℝ :=
fun x => sSup (QuadraticPi.ApproximationExponents x)
def QuadraticPi.ApproximationExponents : ℝ → Set ℝ :=
fun x => {nu | 0 < nu ∧ (QuadraticPi.GoodRationalApproximations x nu).Infinite}
def QuadraticPi.GoodRationalApproximations : ℝ → ℝ → Set ℚ :=
fun x nu => {r | 2 ≤ r.den ∧ 0 < |x - ↑r| ∧ |x - ↑r| < ↑r.den ^ (-nu)}


==> anc/lean/validation/PublicationCompleteBuild.log <==
⚠ [4043/4141] Replayed QuadraticPi.LemniscateCompactificationAlgebra
warning: QuadraticPi/LemniscateCompactificationAlgebra.lean:50:9: Variable name `p` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _p

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [4044/4141] Replayed QuadraticPi.LemniscateCompactification
warning: QuadraticPi/LemniscateCompactification.lean:165:44: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [4052/4141] Replayed QuadraticPi.LemniscateCompactificationDomain
warning: QuadraticPi/LemniscateCompactificationDomain.lean:55:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4053/4141] Replayed QuadraticPi.LemniscateCompactificationIntegral
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:30:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:44:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:50:2: Try this: 
  haveI̵

The goal is a proposition, so `have` is preferred over `haveI`.
The difference between `have` and `haveI` is that `haveI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4358/4628] Replayed QuadraticPi.LemniscateSectionGeometry
warning: QuadraticPi/LemniscateSectionGeometry.lean:87:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4367/4628] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
⚠ [4447/4628] Replayed QuadraticPi.LemniscateWeightedDerivation
warning: QuadraticPi/LemniscateWeightedDerivation.lean:138:65: This simp argument is unused:
  sourceWeights_y

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_x, Nat.cast_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:138:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:138:98: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:154:76: This simp argument is unused:
  Nat.cast_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_x, sourceWeights_y]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:43: This simp argument is unused:
  sourceWeights_x

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_y, Nat.cast_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:77: This simp argument is unused:
  Nat.cast_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_x, sourceWeights_y]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:154:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:154:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:28: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4448/4628] Replayed QuadraticPi.LemniscateNormalReduction
warning: QuadraticPi/LemniscateNormalReduction.lean:57:29: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateNormalReduction.lean:57:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4506/4628] Replayed QuadraticPi.LemniscateCompactJetIdeal
warning: QuadraticPi/LemniscateCompactJetIdeal.lean:53:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [4823/5089] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5155/5577] Replayed QuadraticPi.LemniscateCurveModelCoordinates
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:44:11: automatically included section variable(s) unused in theorem `QuadraticPi.LemniscateCurveModelCoordinates.quotientPresentation_comp`:
  [AlgebraicGeometry.IsIntegral C]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [AlgebraicGeometry.IsIntegral C] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:72:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:86:0: automatically included section variable(s) unused in theorem `QuadraticPi.LemniscateCurveModelCoordinates.affinePart_nonempty`:
  [AlgebraicGeometry.IsIntegral C]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [AlgebraicGeometry.IsIntegral C] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:104:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:119:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:120:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:122:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:123:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:151:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:164:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:176:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5176/5577] Replayed QuadraticPi.LemniscateCurveModel
warning: QuadraticPi/LemniscateCurveModel.lean:68:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:69:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:75:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:83:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:99:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:100:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:162:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:170:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:172:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:175:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:179:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:183:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:184:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5237/5577] Replayed QuadraticPi.LemniscateContactFamily
warning: QuadraticPi/LemniscateContactFamily.lean:394:0: automatically included section variable(s) unused in theorem `QuadraticPi.LemniscateContactFamily.coordinatePole_zero_cons`:
  [Algebra ℂ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℂ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
⚠ [5272/5577] Replayed QuadraticPi.LemniscateDifferentialRigidity
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:104:64: This simp argument is unused:
  smul_eq_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Algebra.smul_def, map_mul, map_ofNat, D.leibniz]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:132:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:133:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:166:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:167:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:169:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:170:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:174:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:176:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:197:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:242:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5273/5577] Replayed QuadraticPi.LemniscateTransverseNormal
warning: QuadraticPi/LemniscateTransverseNormal.lean:103:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateTransverseNormal.lean:104:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateTransverseNormal.lean:105:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateTransverseNormal.lean:107:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5274/5577] Replayed QuadraticPi.LemniscatePersistentRigidity
warning: QuadraticPi/LemniscatePersistentRigidity.lean:33:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5275/5577] Replayed QuadraticPi.LemniscateTransverseSlice
warning: QuadraticPi/LemniscateTransverseSlice.lean:54:38: This simp argument is unused:
  Pi.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [f, Pi.basisFun_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5276/5577] Replayed QuadraticPi.LemniscatePersistentPolynomial
warning: QuadraticPi/LemniscatePersistentPolynomial.lean:92:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscatePersistentPolynomial.lean:107:48: This simp argument is unused:
  Pi.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [cubicRelation, MvPolynomial.pderiv_X, hp0, hp1, hne1]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscatePersistentPolynomial.lean:167:26: Try `simp at hcodim` instead of `simpa using hcodim`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5279/5577] Replayed QuadraticPi.LemniscatePersistentIdeals
warning: QuadraticPi/LemniscatePersistentIdeals.lean:202:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscatePersistentIdeals.lean:202:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5280/5577] Replayed QuadraticPi.LemniscatePrimeGeometry
warning: QuadraticPi/LemniscatePrimeGeometry.lean:113:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5281/5577] Replayed QuadraticPi.LemniscateTransverseBezout
warning: QuadraticPi/LemniscateTransverseBezout.lean:377:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5284/5577] Replayed QuadraticPi.LemniscatePrimeUpper
warning: QuadraticPi/LemniscatePrimeUpper.lean:206:21: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/LemniscatePrimeUpper.lean:209:21: `if_false` has been deprecated: Use `ite_false` instead
warning: QuadraticPi/LemniscatePrimeUpper.lean:208:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5288/5577] Replayed QuadraticPi.LemniscatePersistentProjection
warning: QuadraticPi/LemniscatePersistentProjection.lean:83:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5292/5577] Replayed QuadraticPi.LemniscateCurveRigidity
warning: QuadraticPi/LemniscateCurveRigidity.lean:53:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveRigidity.lean:69:2: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5294/5577] Replayed QuadraticPi.LemniscateCurveExcess
warning: QuadraticPi/LemniscateCurveExcess.lean:54:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveExcess.lean:56:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5388/5577] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
ℹ [5730/5814] Replayed QuadraticPi.LemniscatePeriodGeometry
info: QuadraticPi/LemniscatePeriodGeometry.lean:112:2: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [5765/5814] Replayed QuadraticPi.LemniscateJetParameter
warning: QuadraticPi/LemniscateJetParameter.lean:79:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5767/5814] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
⚠ [5772/5814] Replayed QuadraticPi.LemniscateClearedRowTaylor
warning: QuadraticPi/LemniscateClearedRowTaylor.lean:59:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateClearedRowTaylor.lean:59:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5775/5814] Replayed QuadraticPi.LemniscateSquareLattice
warning: QuadraticPi/LemniscateSquareLattice.lean:90:59: This simp argument is unused:
  map_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp [conjugatePair, map_sub, map_pow, map_mul, map_add, Complex.conj_I, Complex.conj_ofReal]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [5776/5814] Replayed QuadraticPi.LemniscateRealCalculus
warning: QuadraticPi/LemniscateRealCalculus.lean:49:50: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateRealCalculus.lean:49:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5778/5814] Replayed QuadraticPi.LemniscateInverseIntegral
warning: QuadraticPi/LemniscateInverseIntegral.lean:21:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateInverseIntegral.lean:51:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/LemniscateInverseIntegral.lean:53:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5779/5814] Replayed QuadraticPi.LemniscateReciprocalBranch
warning: QuadraticPi/LemniscateReciprocalBranch.lean:25:47: Variable name `hL` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hL

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/LemniscateReciprocalBranch.lean:60:58: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/LemniscateReciprocalBranch.lean:60:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
⚠ [5797/5814] Replayed QuadraticPi.LemniscateMultiplierBudget
warning: QuadraticPi/LemniscateMultiplierBudget.lean:38:25: Variable name `hU` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hU

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:46:10: This simp argument is unused:
  ← mul_pow

Hint: Omit it from the simp argument list.
  [apply] simp [hn]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:64:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:64:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:64:50: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5804/5814] Replayed QuadraticPi.LemniscateTranslatedDeterminant
info: QuadraticPi/LemniscateTranslatedDeterminant.lean:189:25: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/LemniscateTranslatedDeterminant.lean:189:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5806/5814] Built QuadraticPi.LemniscateDeterminantContradiction (1.5s)
⚠ [5807/5814] Replayed QuadraticPi.LemniscateSameMinorBound
info: QuadraticPi/LemniscateSameMinorBound.lean:112:16: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/LemniscateSameMinorBound.lean:112:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5808/5814] Replayed QuadraticPi.LemniscateActualMinorTransport
warning: QuadraticPi/LemniscateActualMinorTransport.lean:65:6: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/LemniscateActualMinorTransport.lean:67:22: This simp argument is unused:
  LemniscateTaylorBridge.constantCoeff_taylorSeries

Hint: Omit it from the simp argument list.
  [apply] simp [multiplierSeries, basePoint, logParameter_zero]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [5810/5814] Built QuadraticPi.LemniscateEPA4Progress (3.1s)
✔ [5811/5814] Built QuadraticPi.LemniscateRealPoleAsymptotics (3.9s)
✔ [5812/5814] Built QuadraticPi.LemniscateOmegaGerm (5.6s)
✔ [5813/5814] Built QuadraticPi.LemniscateEPA5Progress (3.4s)
✔ [5814/5814] Built QuadraticPi.LemniscateEPA6Complete (2.7s)
Build completed successfully (5814 jobs).


==> anc/lean/validation/PublicationEndpointBuild.log <==
ℹ [2838/2966] Replayed QuadraticPi.LemniscatePeriodGeometry
info: QuadraticPi/LemniscatePeriodGeometry.lean:112:2: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
⚠ [3672/3741] Replayed QuadraticPi.LemniscateJetParameter
warning: QuadraticPi/LemniscateJetParameter.lean:79:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [3675/3741] Replayed QuadraticPi.LemniscateSeriesFlatten
warning: QuadraticPi/LemniscateSeriesFlatten.lean:35:41: `MvPolynomial.coeff_add` has been deprecated: Use `AddMonoidAlgebra.coeff_add` instead

Note: The updated constant has a different type:
  ∀ {R : Type u_1} {M : Type u_4} [inst : Semiring R] (x y : AddMonoidAlgebra R M), (x + y).coeff = x.coeff + y.coeff
instead of
  ∀ {R : Type u} {σ : Type u_1} [inst : CommSemiring R] (m : σ →₀ ℕ) (p q : MvPolynomial σ R),
    (p + q).coeff m = p.coeff m + q.coeff m

Note: The updated constant is in a different namespace. Dot notation may need to be changed (e.g., from `x.coeff_add` to `AddMonoidAlgebra.coeff_add x`).
✔ [3862/3900] Built Mathlib.Geometry.Manifold.VectorBundle.FiberwiseLinear (4.5s)
✔ [3878/3900] Built Mathlib.Geometry.Manifold.ContMDiffMap (7.1s)
✔ [3879/3900] Built Mathlib.Geometry.Manifold.ContMDiff.Atlas (10s)
✔ [3881/3900] Built Mathlib.Analysis.InnerProductSpace.Laplacian (11s)
✔ [3882/3904] Built Mathlib.Geometry.Manifold.MFDeriv.SpecificFunctions (16s)
✔ [3883/3906] Built Mathlib.Geometry.Manifold.Algebra.Monoid (11s)
✔ [3884/3910] Built Mathlib.Geometry.Manifold.VectorBundle.Basic (13s)
✔ [3885/3910] Built Mathlib.MeasureTheory.Measure.Lebesgue.Integral (14s)
✔ [3886/3915] Built Mathlib.Analysis.Fourier.FourierTransformDeriv (24s)
✔ [3887/3915] Built Mathlib.MeasureTheory.Integral.ExpDecay (10s)
✔ [3888/3915] Built Mathlib.Geometry.Manifold.Algebra.LieGroup (5.2s)
✔ [3889/3915] Built Mathlib.Analysis.SpecialFunctions.PolarCoord (4.0s)
✔ [3890/3915] Built Mathlib.MeasureTheory.Integral.Pi (5.8s)
✔ [3891/3915] Built Mathlib.Geometry.Manifold.VectorBundle.Tangent (7.6s)
✔ [3892/3915] Built Mathlib.Analysis.SpecialFunctions.ImproperIntegrals (7.0s)
✔ [3893/3924] Built Mathlib.Geometry.Manifold.Algebra.Structures (4.7s)
✔ [3894/3924] Built Mathlib.Geometry.Manifold.MFDeriv.Atlas (8.5s)
✔ [3895/3924] Built Mathlib.Topology.ContinuousMap.Periodic (12s)
✔ [3896/3925] Built Mathlib.Analysis.SpecialFunctions.Gamma.Basic (9.0s)
✔ [3897/3929] Built Mathlib.Analysis.Meromorphic.IsolatedZeros (7.8s)
✔ [3900/3929] Built Mathlib.Geometry.Manifold.MFDeriv.UniqueDifferential (4.7s)
✔ [3902/3931] Built Mathlib.Topology.LocallyFinsupp (6.2s)
✔ [3903/3931] Built Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral (6.5s)
✔ [3905/3948] Built QuadraticPi.LemniscateSquareParameters (6.0s)
✔ [3917/3948] Built Mathlib.Analysis.Meromorphic.Divisor (6.2s)
✔ [3918/3948] Built Mathlib.Analysis.SpecialFunctions.Gaussian.FourierTransform (6.6s)
✔ [3919/3950] Built Mathlib.Geometry.Manifold.Diffeomorph (10s)
✔ [3920/3950] Built QuadraticPi.LemniscateCriticalPoints (9.5s)
⚠ [3921/3950] Built QuadraticPi.LemniscateSquareLattice (7.1s)
warning: QuadraticPi/LemniscateSquareLattice.lean:90:59: This simp argument is unused:
  map_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp [conjugatePair, map_sub, map_pow, map_mul, map_add, Complex.conj_I, Complex.conj_ofReal]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [3922/3950] Built Mathlib.Analysis.Fourier.Inversion (5.6s)
✔ [3923/3950] Built Mathlib.Analysis.Meromorphic.NormalForm (7.4s)
⚠ [3924/3950] Built QuadraticPi.LemniscateInverseIntegral (6.4s)
warning: QuadraticPi/LemniscateInverseIntegral.lean:21:45: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateInverseIntegral.lean:51:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: QuadraticPi/LemniscateInverseIntegral.lean:53:6: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [3925/3950] Built Mathlib.Geometry.Manifold.Algebra.SMul (8.3s)
⚠ [3926/3950] Built QuadraticPi.LemniscateRealCalculus (5.8s)
warning: QuadraticPi/LemniscateRealCalculus.lean:49:50: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateRealCalculus.lean:49:67: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [3927/3950] Built QuadraticPi.LemniscateAnalyticClearing (6.5s)
⚠ [3928/3960] Built QuadraticPi.LemniscateReciprocalBranch (5.5s)
warning: QuadraticPi/LemniscateReciprocalBranch.lean:25:47: Variable name `hL` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hL

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/LemniscateReciprocalBranch.lean:60:58: Unused tactic linter: `ring` does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: QuadraticPi/LemniscateReciprocalBranch.lean:60:58: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
✔ [3931/3961] Built Mathlib.Geometry.Manifold.BumpFunction (6.1s)
✔ [3935/3963] Built Mathlib.Geometry.Manifold.VectorBundle.ContMDiffSection (7.4s)
✔ [3936/3965] Built Mathlib.Analysis.Calculus.ContDiff.Polynomial (4.8s)
✔ [3938/4057] Built QuadraticPi.LemniscateRealBranch (8.1s)
✔ [4400/4431] Built QuadraticPi.LemniscateParameterMargin (4.7s)
✔ [4402/4431] Built Mathlib.NumberTheory.ZetaValues (6.6s)
✔ [4405/4431] Built Mathlib.Geometry.Manifold.PartitionOfUnity (8.8s)
⚠ [4408/4431] Built QuadraticPi.LemniscateCompactificationAlgebra (7.6s)
warning: QuadraticPi/LemniscateCompactificationAlgebra.lean:50:9: Variable name `p` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _p

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [4409/4444] Built QuadraticPi.LemniscateDataConstruction (7.5s)
⚠ [4716/4820] Replayed OAI.NumberTheory.PiExponent.Cohomology.CurveEuler
warning: OAI/NumberTheory/PiExponent/Cohomology/CurveEuler.lean:2:0: 'Mathlib.Data.Complex.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Complex.Basic
✔ [4793/4820] Built Mathlib.Geometry.Manifold.SmoothApprox (5.3s)
✔ [4795/4821] Built QuadraticPi.LemniscateSquareInvariantPositivity (6.8s)
⚠ [4796/4821] Built QuadraticPi.LemniscateWeightedDerivation (5.8s)
warning: QuadraticPi/LemniscateWeightedDerivation.lean:138:65: This simp argument is unused:
  sourceWeights_y

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_x, Nat.cast_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:138:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:138:98: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:154:76: This simp argument is unused:
  Nat.cast_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_x, sourceWeights_y]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:43: This simp argument is unused:
  sourceWeights_x

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_y, Nat.cast_ofNat]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:77: This simp argument is unused:
  Nat.cast_ofNat

Hint: Omit it from the simp argument list.
  [apply] simp only [sourceWeights_x, sourceWeights_y]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:154:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:154:92: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:28: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateWeightedDerivation.lean:160:93: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [4798/4821] Built Mathlib.Analysis.Normed.Lp.SmoothApprox (6.1s)
✔ [4799/4823] Built QuadraticPi.LemniscateSquareNormalization (7.6s)
⚠ [4801/4823] Built QuadraticPi.LemniscateNormalReduction (9.1s)
warning: QuadraticPi/LemniscateNormalReduction.lean:57:29: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateNormalReduction.lean:57:54: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [4803/4823] Built QuadraticPi.LemniscateCompactification (17s)
warning: QuadraticPi/LemniscateCompactification.lean:165:44: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [4804/4838] Built QuadraticPi.LemniscateOmegaNormalization (8.7s)
✔ [4844/4872] Built QuadraticPi.LemniscateSectionFiltration (7.2s)
⚠ [4845/4872] Built QuadraticPi.LemniscateSectionGeometry (8.5s)
warning: QuadraticPi/LemniscateSectionGeometry.lean:87:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [4846/4872] Built Mathlib.Algebra.CubicDiscriminant (8.5s)
✔ [4847/4876] Built QuadraticPi.LemniscateJetSelector (8.7s)
✔ [4848/4877] Built Mathlib.Analysis.Distribution.SchwartzSpace.Basic (32s)
✔ [4850/4877] Built QuadraticPi.LemniscateSectionCoefficients (15s)
✔ [4852/4877] Built Mathlib.AlgebraicGeometry.EllipticCurve.Weierstrass (14s)
✔ [4853/4880] Built QuadraticPi.LemniscateJetSupport (12s)
✔ [4854/4882] Built Mathlib.Analysis.Distribution.SchwartzSpace.Deriv (8.5s)
✔ [4856/4882] Built Mathlib.AlgebraicGeometry.EllipticCurve.VariableChange (10s)
✔ [4859/4885] Built QuadraticPi.LemniscateFormalJetQuotient (12s)
✔ [4861/4885] Built Mathlib.Analysis.Distribution.SchwartzSpace.Fourier (16s)
✔ [4863/4885] Built QuadraticPi.LemniscateSectionExtension (25s)
✔ [4864/4885] Built Mathlib.AlgebraicGeometry.EllipticCurve.Affine.Basic (13s)
✔ [4865/4885] Built QuadraticPi.LemniscateWeightedJetSupport (12s)
✔ [4866/4885] Built Mathlib.Analysis.Fourier.PoissonSummation (5.1s)
✔ [4867/4886] Built QuadraticPi.LemniscateCompactificationWeighted (5.9s)
⚠ [4868/4886] Built QuadraticPi.LemniscateCompactificationDomain (5.6s)
warning: QuadraticPi/LemniscateCompactificationDomain.lean:55:73: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [4870/5007] Built QuadraticPi.LemniscateJetPackets (6.3s)
✔ [4986/5007] Built Mathlib.Analysis.SpecialFunctions.Gaussian.PoissonSummation (5.6s)
✔ [4988/5113] Built QuadraticPi.LemniscateFixedJetScale (6.3s)
⚠ [4991/5113] Replayed OAI.NumberTheory.PiExponent.Jets.NormalBasisRigidity
warning: OAI/NumberTheory/PiExponent/Jets/NormalBasisRigidity.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
⚠ [5614/5645] Built QuadraticPi.LemniscateCompactificationIntegral (5.4s)
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:30:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:44:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:50:2: Try this: 
  haveI̵

The goal is a proposition, so `have` is preferred over `haveI`.
The difference between `have` and `haveI` is that `haveI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCompactificationIntegral.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5615/5648] Built QuadraticPi.LemniscateGrowthBudget (4.1s)
✔ [5616/5648] Built Mathlib.NumberTheory.ModularForms.JacobiTheta.TwoVariable (6.6s)
✔ [5617/5648] Built QuadraticPi.LemniscateDVRContact (4.2s)
✔ [5619/5648] Built QuadraticPi.LemniscateCurveDerivativeVanishing (6.1s)
✔ [5620/5649] Built QuadraticPi.LemniscateCurveMap (7.1s)
✔ [5621/5649] Built QuadraticPi.LemniscateWeightGeometry (5.0s)
✔ [5622/5649] Built QuadraticPi.LemniscateAnalyticTheta (5.0s)
✔ [5623/5649] Built QuadraticPi.LemniscatePlaceContact (5.7s)
✔ [5624/5649] Built QuadraticPi.LemniscateFixedIdealContact (5.9s)
✔ [5626/5649] Built QuadraticPi.LemniscateHyperplaneDegree (6.8s)
⚠ [5627/5649] Built QuadraticPi.LemniscateCompactJetIdeal (7.4s)
warning: QuadraticPi/LemniscateCompactJetIdeal.lean:53:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5628/5649] Built QuadraticPi.LemniscateComparisonConstant (6.3s)
⚠ [5629/5649] Built QuadraticPi.LemniscateCurveModelCoordinates (7.9s)
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:44:11: automatically included section variable(s) unused in theorem `QuadraticPi.LemniscateCurveModelCoordinates.quotientPresentation_comp`:
  [AlgebraicGeometry.IsIntegral C]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [AlgebraicGeometry.IsIntegral C] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:72:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:86:0: automatically included section variable(s) unused in theorem `QuadraticPi.LemniscateCurveModelCoordinates.affinePart_nonempty`:
  [AlgebraicGeometry.IsIntegral C]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [AlgebraicGeometry.IsIntegral C] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:104:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:119:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:120:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:122:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:123:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:151:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:164:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:176:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModelCoordinates.lean:177:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5630/5650] Built QuadraticPi.LemniscateAnalyticRealization (5.0s)
✔ [5631/5653] Built QuadraticPi.LemniscateCurveContact (6.5s)
✔ [5633/5657] Built QuadraticPi.LemniscateBlowupGeometry (6.2s)
✔ [5635/5658] Built QuadraticPi.LemniscateAnalyticGrowth (6.2s)
⚠ [5636/5659] Built QuadraticPi.LemniscateContactFamily (8.9s)
warning: QuadraticPi/LemniscateContactFamily.lean:394:0: automatically included section variable(s) unused in theorem `QuadraticPi.LemniscateContactFamily.coordinatePole_zero_cons`:
  [Algebra ℂ E]
consider restructuring your `variable` declarations so that the variables are not in scope or explicitly omit them:
  omit [Algebra ℂ E] in theorem ...

Note: This linter can be disabled with `set_option linter.unusedSectionVars false`
✔ [5639/5659] Built QuadraticPi.LemniscateBlowupCurveImage (9.8s)
✔ [5641/5663] Built QuadraticPi.LemniscateBlowupAmpleTwist (9.9s)
✔ [5643/5663] Built QuadraticPi.LemniscateGlobalInterpolation (17s)
✔ [5644/5663] Built QuadraticPi.LemniscateAnalyticColumns (8.3s)
✔ [5646/5663] Built QuadraticPi.LemniscateIdealPlaceContact (7.5s)
⚠ [5647/5665] Built QuadraticPi.LemniscateCurveModel (7.0s)
warning: QuadraticPi/LemniscateCurveModel.lean:68:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:69:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:75:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:82:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:83:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:99:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:100:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:162:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:170:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:172:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:175:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:179:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:183:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveModel.lean:184:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5649/5665] Built QuadraticPi.LemniscateBlowupPolarization (8.3s)
✔ [5653/5665] Built QuadraticPi.LemniscateGlobalInterpolationThresholds (8.5s)
✔ [5655/5665] Built QuadraticPi.LemniscateAnalyticTags (7.2s)
✔ [5656/5676] Built QuadraticPi.LemniscateCurveHyperplaneDegree (6.4s)
⚠ [5659/5676] Replayed QuadraticPi.LemniscateDifferentialRigidity
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:104:64: This simp argument is unused:
  smul_eq_mul

Hint: Omit it from the simp argument list.
  [apply] simp only [Algebra.smul_def, map_mul, map_ofNat, D.leibniz]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:132:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:133:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:166:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:167:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:169:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:170:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:174:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:176:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:197:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateDifferentialRigidity.lean:242:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5660/5676] Replayed QuadraticPi.LemniscateTransverseNormal
warning: QuadraticPi/LemniscateTransverseNormal.lean:103:33: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateTransverseNormal.lean:104:34: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateTransverseNormal.lean:105:77: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateTransverseNormal.lean:107:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5661/5676] Replayed QuadraticPi.LemniscatePersistentRigidity
warning: QuadraticPi/LemniscatePersistentRigidity.lean:33:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5662/5676] Built QuadraticPi.LemniscateExceptionalDegree (8.1s)
✔ [5663/5678] Built QuadraticPi.LemniscateAnalyticBudget (11s)
⚠ [5664/5680] Built QuadraticPi.LemniscateTransverseSlice (12s)
warning: QuadraticPi/LemniscateTransverseSlice.lean:54:38: This simp argument is unused:
  Pi.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [f, Pi.basisFun_apply]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [5665/5680] Built QuadraticPi.LemniscateFiniteProjection (9.9s)
⚠ [5666/5680] Replayed QuadraticPi.LemniscateTransverseBezout
warning: QuadraticPi/LemniscateTransverseBezout.lean:377:4: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5667/5680] Built QuadraticPi.LemniscateAuxiliaryPolynomial (22s)
✔ [5668/5682] Built QuadraticPi.LemniscateCurveExceptionalDegree (9.2s)
✔ [5670/5682] Built QuadraticPi.LemniscateAnalyticCollision (7.7s)
⚠ [5671/5683] Built QuadraticPi.LemniscatePersistentPolynomial (6.6s)
warning: QuadraticPi/LemniscatePersistentPolynomial.lean:92:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscatePersistentPolynomial.lean:107:48: This simp argument is unused:
  Pi.single_apply

Hint: Omit it from the simp argument list.
  [apply] simp [cubicRelation, MvPolynomial.pderiv_X, hp0, hp1, hne1]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscatePersistentPolynomial.lean:167:26: Try `simp at hcodim` instead of `simpa using hcodim`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✔ [5672/5686] Built QuadraticPi.LemniscateTransverseElliptic (5.7s)
✔ [5673/5686] Built QuadraticPi.LemniscateCurveAuxiliary (6.3s)
✔ [5674/5689] Built QuadraticPi.LemniscateTransverseFrame (5.4s)
✔ [5675/5689] Built QuadraticPi.LemniscateDisplacementExpansion (5.8s)
✔ [5676/5797] Built QuadraticPi.LemniscateRectangularComparison (4.9s)
⚠ [5768/5797] Replayed OAI.NumberTheory.PiExponent.Polynomials.MixedSlopePolynomial
warning: OAI/NumberTheory/PiExponent/Polynomials/MixedSlopePolynomial.lean:4:0: 'Mathlib.Data.Real.Basic' has been deprecated: please replace this import by

import Mathlib.Basic.Real.Basic
✔ [5778/5797] Built QuadraticPi.LemniscateIntrinsicNormal (5.9s)
✔ [5780/5808] Built QuadraticPi.LemniscateCenteredKernel (5.4s)
⚠ [5787/5808] Built QuadraticPi.LemniscateClearedRowTaylor (6.3s)
warning: QuadraticPi/LemniscateClearedRowTaylor.lean:59:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateClearedRowTaylor.lean:59:42: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5788/5808] Built QuadraticPi.LemniscateAnalyticFinalBudget (6.7s)
⚠ [5789/5808] Built QuadraticPi.LemniscatePersistentIdeals (6.8s)
warning: QuadraticPi/LemniscatePersistentIdeals.lean:202:27: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscatePersistentIdeals.lean:202:41: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5790/5808] Built QuadraticPi.LemniscateTranslatedDeterminant (7.5s)
info: QuadraticPi/LemniscateTranslatedDeterminant.lean:189:25: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/LemniscateTranslatedDeterminant.lean:189:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5791/5808] Built QuadraticPi.LemniscateMultiplierBudget (5.9s)
warning: QuadraticPi/LemniscateMultiplierBudget.lean:38:25: Variable name `hU` is not explicitly referenced.

Hint: The binding can be removed (if unused) or named `_` (if used implicitly). Alternatively, prefix the name with `_` to silence this warning:
  [apply] _hU

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:46:10: This simp argument is unused:
  ← mul_pow

Hint: Omit it from the simp argument list.
  [apply] simp [hn]

Note: Simp arguments with `←` have the additional effect of removing the other direction from the simp set, even if the simp argument itself is unused. If the hint above does not work, try replacing `←` with `-` to only get that effect and silence this warning.

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:64:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:64:35: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: QuadraticPi/LemniscateMultiplierBudget.lean:64:50: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5792/5808] Built QuadraticPi.LemniscatePrimeGeometry (4.0s)
warning: QuadraticPi/LemniscatePrimeGeometry.lean:113:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
⚠ [5793/5808] Built QuadraticPi.LemniscatePersistentProjection (3.2s)
warning: QuadraticPi/LemniscatePersistentProjection.lean:83:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5794/5808] Built QuadraticPi.LemniscatePrimeLower (3.0s)
⚠ [5795/5808] Built QuadraticPi.LemniscatePrimeUpper (6.8s)
warning: QuadraticPi/LemniscatePrimeUpper.lean:206:21: `if_true` has been deprecated: Use `ite_true` instead
warning: QuadraticPi/LemniscatePrimeUpper.lean:209:21: `if_false` has been deprecated: Use `ite_false` instead
warning: QuadraticPi/LemniscatePrimeUpper.lean:208:24: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
✔ [5796/5808] Built QuadraticPi.LemniscateNormalComparison (3.2s)
⚠ [5797/5808] Built QuadraticPi.LemniscateCurveRigidity (3.1s)
warning: QuadraticPi/LemniscateCurveRigidity.lean:53:4: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveRigidity.lean:69:2: Try `simp at hh` instead of `simpa using hh`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [5798/5808] Built QuadraticPi.LemniscateCurveExcess (3.4s)
warning: QuadraticPi/LemniscateCurveExcess.lean:54:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
warning: QuadraticPi/LemniscateCurveExcess.lean:56:2: Try this: 
  letI̵

The goal is a proposition, so `let` is preferred over `letI`.
The difference between `let` and `letI` is that `letI` inlines the value.
But this is not relevant for proofs because of proof irrelevance.

Note: This linter can be disabled with `set_option linter.style.haveILetI false`
✔ [5799/5808] Built QuadraticPi.LemniscateCurveInequality (3.4s)
✔ [5800/5808] Built QuadraticPi.LemniscateBlowupAmple (3.2s)
✔ [5801/5808] Built QuadraticPi.LemniscateGlobalInterpolationTheorem (3.0s)
✔ [5802/5808] Built QuadraticPi.LemniscateUnconditionalMinors (3.1s)
✔ [5803/5808] Built QuadraticPi.LemniscateExponentConditional (3.7s)
✔ [5804/5808] Built QuadraticPi.LemniscateAnalyticRemainder (3.2s)
✔ [5805/5808] Built QuadraticPi.LemniscateAnalyticRowData (3.8s)
⚠ [5806/5808] Built QuadraticPi.LemniscateSameMinorBound (4.3s)
info: QuadraticPi/LemniscateSameMinorBound.lean:112:16: Try this:
  [apply] ring_nf
  
  The `ring` tactic failed to close the goal. Use `ring_nf` to obtain a normal form.
    
  Note that `ring` works primarily in *commutative* rings. If you have a noncommutative ring, abelian group or module, consider using `noncomm_ring`, `abel` or `module` instead.
warning: QuadraticPi/LemniscateSameMinorBound.lean:112:21: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
⚠ [5807/5808] Built QuadraticPi.LemniscateActualMinorTransport (3.3s)
warning: QuadraticPi/LemniscateActualMinorTransport.lean:65:6: `if_pos` has been deprecated: Use `ite_eq_left` instead
warning: QuadraticPi/LemniscateActualMinorTransport.lean:67:22: This simp argument is unused:
  LemniscateTaylorBridge.constantCoeff_taylorSeries

Hint: Omit it from the simp argument list.
  [apply] simp [multiplierSeries, basePoint, logParameter_zero]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [5808/5808] Built QuadraticPi.LemniscateIrrationalityExponent (3.3s)
Build completed successfully (5808 jobs).


==> anc/lean/validation/VERIFICATION.json <==
{
  "release": "lemniscate-v1-2026-10-16",
  "date_utc": "2026-10-16",
  "article": "The irrationality exponent of the lemniscate period",
  "mathematical_edition": "2026-10-10",
  "original_tex_sha256": "443197aeb309fc097a9f2ad2d3dea038dbcac5cb8619aed3092d6efd8c4dd4db",
  "publication_tex_sha256": "1af56de822e73e252cb0eb80bc1c468c1e534a26318d384d227f7f5e3358500d",
  "mathematical_text_preserved": true,
  "source_modules": {
    "QuadraticPi": 147,
    "OAI": 828,
    "total": 975
  },
  "source_copy_byte_identical_to_verified_project": true,
  "paper_index_locations_checked": 154,
  "lean_version": "4.34.1",
  "lean_commit": "5045d0056413266e57c625dcd7c365b10e377c52",
  "compiler_binary_sha256": "e8baaa71855a616dc351028f3ad2200051b0671f423a1696a100e809302d5550",
  "mathlib_commit": "d13f23b723b8a846827a245b89c10fc7d3f11612",
  "builds": [
    {
      "target": "QuadraticPi.LemniscateIrrationalityExponent",
      "exit_code": 0,
      "lake_jobs_including_cached": 5808,
      "log": "validation/PublicationEndpointBuild.log"
    },
    {
      "target": "QuadraticPi.LemniscateEPA6Complete",
      "exit_code": 0,
      "lake_jobs_including_cached": 5814,
      "log": "validation/PublicationCompleteBuild.log"
    }
  ],
  "audit": {
    "source": "validation/LemniscatePublicationAudit.lean",
    "log": "validation/PublicationAudit.log",
    "exit_code": 0,
    "unique_declarations": 316,
    "paper_cited_declarations": 154,
    "paper_names": [
      "QuadraticPi.Omega_eventual_rational_lower_bound",
      "QuadraticPi.Omega_irrational",
      "QuadraticPi.irrationalityExponent_Omega_eq_two",
      "QuadraticPi.Omega_approximation_supremum_eq_two",
      "QuadraticPi.Lemniscate.Omega",
      "QuadraticPi.Lemniscate.integrand_intervalIntegrable",
      "QuadraticPi.Lemniscate.Omega_pos",
      "QuadraticPi.LemniscatePeriod.squarePair",
      "QuadraticPi.LemniscateSquareLattice.square_G_conj",
      "QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_re",
      "QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_re",
      "QuadraticPi.LemniscatePeriod.g₃_eq_zero",
      "QuadraticPi.LemniscatePeriod.weierstrassP_mul_I",
      "QuadraticPi.LemniscateSquareLattice.square_g₂_scale",
      "QuadraticPi.LemniscateSquareInvariantPositivity.G_four_re_lower_bound",
      "QuadraticPi.LemniscateSquareInvariantPositivity.unit_g₂_re_pos",
      "QuadraticPi.LemniscateSquareNormalization.normalizingSide_positive",
      "QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₂",
      "QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₃",
      "QuadraticPi.LemniscateDifferential.order_derivWeierstrassP",
      "QuadraticPi.LemniscateDifferential.deriv_derivWeierstrassP",
      "QuadraticPi.LemniscateODEUniqueness.second_order_series_unique",
      "QuadraticPi.LemniscateODEUniqueness.analytic_second_order_unique",
      "QuadraticPi.LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero",
      "QuadraticPi.LemniscateRealBranch.real_weierstrassP_tendsto_atTop",
      "QuadraticPi.LemniscateRealBranch.square_real_deriv_ne_zero",
      "QuadraticPi.LemniscateRealBranch.one_lt_realP",
      "QuadraticPi.LemniscateRealBranch.realP_halfPeriod_eq_one",
      "QuadraticPi.LemniscateRealBranch.realDerivP_neg",
      "QuadraticPi.LemniscateRealCalculus.hasDerivAt_realP",
      "QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP_of_normalization",
      "QuadraticPi.LemniscateRealCalculus.real_cubic_of_normalization",
      "QuadraticPi.Lemniscate.reciprocal_sqrt_hasDerivAt",
      "QuadraticPi.Lemniscate.halfPeriod_eq_integral_of_branch",
      "QuadraticPi.Lemniscate.period_eq_Omega_of_real_branch",
      "QuadraticPi.LemniscateOmegaNormalization.omegaPair_g₂_eq_four",
      "QuadraticPi.LemniscateOmegaNormalization.period_eq_Omega_of_normalization",
      "QuadraticPi.LemniscateOmegaNormalization.normalizingSide_eq_Omega",
      "QuadraticPi.LemniscatePeriod.omega_diagonalHalfPeriod_not_mem",
      "QuadraticPi.LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod",
      "QuadraticPi.LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod",
      "QuadraticPi.LemniscateLocal.localX",
      "QuadraticPi.LemniscateLocal.ellipticLog",
      "QuadraticPi.LemniscateLocal.localX_equation",
      "QuadraticPi.LemniscateLocal.ellipticLog_derivative_equation",
      "QuadraticPi.LemniscateLocal.ellipticLog_coeff_degree_cleared",
      "QuadraticPi.LemniscateTaylorBridge.omegaXSeries",
      "QuadraticPi.LemniscateTaylorBridge.omegaYSeries",
      "QuadraticPi.LemniscateOmegaGerm.omega_series_cubic",
      "QuadraticPi.LemniscateOmegaGerm.omegaYSeries_derivative",
      "QuadraticPi.LemniscateOmegaGerm.omega_localX_subst_eq",
      "QuadraticPi.LemniscateOmegaGerm.omega_ellipticLog_subst_eq",
      "QuadraticPi.LemniscateOmegaGerm.omegaYSeries_linear",
      "QuadraticPi.LemniscateTaylorBridge.omegaXSeries_derivative",
      "QuadraticPi.LemniscateLogParameterChart.logParameter",
      "QuadraticPi.LemniscateLogParameterChart.xFunction",
      "QuadraticPi.LemniscateLogParameterChart.yFunction",
      "QuadraticPi.LemniscateLogParameterChart.xSeries",
      "QuadraticPi.LemniscateLogParameterChart.ySeries",
      "QuadraticPi.LemniscateLogParameterChart.ellSeries",
      "QuadraticPi.LemniscateOmegaGerm.log_series_cubic",
      "QuadraticPi.LemniscateOmegaGerm.log_ySeries_derivative",
      "QuadraticPi.LemniscateOmegaGerm.log_localX_subst",
      "QuadraticPi.LemniscateOmegaGerm.log_ellipticLog_subst",
      "QuadraticPi.LemniscateOmegaGerm.log_ySeries_linear",
      "QuadraticPi.LemniscateLogParameterChart.ellSeries_linear",
      "QuadraticPi.SeparatedWeightPA.BaseData",
      "QuadraticPi.LemniscateInterpolation.formalJet_cubic_relation",
      "QuadraticPi.LemniscateInterpolation.Statement",
      "QuadraticPi.LemniscateGlobalInterpolation.ellipticSeparatedWeightPA",
      "QuadraticPi.LemniscatePlaceContact.contact",
      "QuadraticPi.LemniscateGrowthBudget.strict_growth_contact_margin",
      "QuadraticPi.LemniscateGrowthBudget.growth_factor_lt_three_halves",
      "QuadraticPi.LemniscateComparisonConstant.exists_thresholds",
      "QuadraticPi.LemniscateWeightGeometry.NumericData",
      "QuadraticPi.LemniscateGeometryFrame.formalJet_polynomialFrame",
      "QuadraticPi.LemniscateWeightedDerivation.polynomialFrame_supportBound",
      "QuadraticPi.LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary",
      "QuadraticPi.LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs",
      "QuadraticPi.LemniscateNormalComparison.normal_product_comparison",
      "QuadraticPi.LemniscateDifferentialRigidity.finite_extension_no_exact_cubicDifferential",
      "QuadraticPi.LemniscateCurveRigidity.constant_projection",
      "QuadraticPi.LemniscateCurveInequality.weighted_curve_inequality",
      "QuadraticPi.LemniscateFixedJetScale.exists_scale",
      "QuadraticPi.LemniscateJetSelector.localized_selector_eq",
      "QuadraticPi.LemniscateJetSelector.selectorIdeal_le_prime_iff",
      "QuadraticPi.LemniscateCurveModel.hyperplane_degree",
      "QuadraticPi.LemniscateCurveModel.exceptional_degree",
      "QuadraticPi.LemniscateBlowupGeometry.interpolationBundle_ample",
      "QuadraticPi.LemniscateGlobalInterpolation.actual_blowupBundle_ample",
      "QuadraticPi.LemniscateGlobalInterpolation.eventual_packetMap_of_ample",
      "QuadraticPi.LemniscateGlobalInterpolation.eventual_divisible_packetMap_of_ample",
      "QuadraticPi.LemniscateArithmetic.coefficient_monomialImage",
      "QuadraticPi.LemniscateInterpolationMatrix.formal_packets_surjective_iff_truncated",
      "QuadraticPi.LemniscateInterpolationMatrix.matrix_surjective_of_epa_packet",
      "QuadraticPi.LemniscateUnconditionalMinors.cofinal_minors",
      "QuadraticPi.LemniscateLocal.ellipticLog_trunc_lcm_cleared",
      "QuadraticPi.LemniscateDeterminant.selectedMinor_entries_gaussian",
      "QuadraticPi.LemniscateDeterminant.selectedMinor_clearing_bound",
      "QuadraticPi.LemniscateDeterminant.selectedMinor_arithmetic_lower_bound",
      "QuadraticPi.LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds",
      "QuadraticPi.LemniscateAnalyticRowData.row_order_sum_le",
      "QuadraticPi.LemniscateExponentConditional.mean_bounds",
      "QuadraticPi.LemniscateExponentConditional.minor",
      "QuadraticPi.LemniscateLogJetDeterminant.det_fullLog_selected_eq_selectedMinor",
      "QuadraticPi.LemniscateAnalytic.squareTheta",
      "QuadraticPi.LemniscateAnalytic.squareTheta_differentiable",
      "QuadraticPi.LemniscateAnalytic.omegaMultiplier",
      "QuadraticPi.LemniscateAnalytic.squareTheta_add_one",
      "QuadraticPi.LemniscateAnalytic.squareTheta_add_I",
      "QuadraticPi.LemniscateAnalytic.squareTheta_half_zero",
      "QuadraticPi.LemniscateAnalytic.omegaMultiplier_lattice_zero",
      "QuadraticPi.LemniscateAnalytic.gaussianThetaNorm_add_gaussian",
      "QuadraticPi.LemniscateAnalytic.omegaMultiplier_uniform_nonzero_inverse_pow",
      "QuadraticPi.LemniscateAnalytic.omegaClearedX_entire",
      "QuadraticPi.LemniscateAnalytic.omegaClearedY_entire",
      "QuadraticPi.LemniscateAnalytic.omega_cleared_quadratic_growth",
      "QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_uniform_growth",
      "QuadraticPi.LemniscateAnalytic.omegaThetaArgument_im_sq_le",
      "QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_entire",
      "QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_eq",
      "QuadraticPi.LemniscateActualMinorTransport.clearedMinor_eq_transformed",
      "QuadraticPi.LemniscateActualMinorTransport.norm_clearedMinor_eq",
      "QuadraticPi.LemniscateAnalytic.omegaInverseConstant_bound",
      "QuadraticPi.LemniscateIrrationalityExponent.norm_actual_minor_le",
      "QuadraticPi.LemniscateDisplacementExpansion.displacedColumn_expansion",
      "QuadraticPi.LemniscateTranslatedDeterminant.det_displacedMatrix_expansion",
      "QuadraticPi.LemniscateDisplacement.gridDelta_exp_bound",
      "QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_weighted",
      "QuadraticPi.LemniscateTranslatedDeterminant.scalar_product_bound",
      "QuadraticPi.LemniscateAnalytic.omegaTagColumn_uniform_growth",
      "QuadraticPi.LemniscateAnalytic.omegaTaggedDeterminant_exp_bound",
      "OAI.PiExponent.AnalyticCollision.translated_row_determinant_exp_bound",
      "QuadraticPi.LemniscateTranslatedDeterminant.displaced_determinant_log_bound",
      "QuadraticPi.LemniscateSameMinorBound.fixedCost",
      "QuadraticPi.LemniscateAnalytic.final_holomorphic_budget",
      "QuadraticPi.LemniscateSameMinorBound.explicit_bound_of_norm_transfer",
      "OAI.PiExponent.MatrixCounting.tendsto_rowCount_normalized",
      "OAI.PiExponent.MatrixCounting.tendsto_lowIndexCount_normalized",
      "QuadraticPi.LemniscateAnalyticRemainder.tendsto_remainder",
      "QuadraticPi.LemniscateExponentConditional.tendsto_collisionRate",
      "QuadraticPi.LemniscateIrrationalityExponent.sameMinorAnalyticStatement",
      "OAI.PiExponent.exists_parameters",
      "QuadraticPi.LemniscateSquareParameters.exists_squareDimension_margin",
      "QuadraticPi.LemniscateParameterMargin.exists_margin",
      "QuadraticPi.LemniscateDataConstruction.exists_scalarData",
      "QuadraticPi.LemniscateDataConstruction.exists_approximations_above_thresholds",
      "QuadraticPi.LemniscateDataConstruction.exists_small_error_approximations",
      "QuadraticPi.cofinal_determinant_bounds_inconsistent",
      "QuadraticPi.LemniscateExponentConditional.no_unbounded_approximations_of_analyticStatement",
      "QuadraticPi.irrationalityExponent",
      "QuadraticPi.irrational_of_eventualLowerBound",
      "QuadraticPi.two_mem_approximationExponents",
      "QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound"
    ],
    "axioms_by_declaration": {
      "QuadraticPi.Omega_eventual_rational_lower_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Omega_irrational": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.irrationalityExponent_Omega_eq_two": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Omega_approximation_supremum_eq_two": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.Omega": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.integrand_intervalIntegrable": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.Omega_pos": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePeriod.squarePair": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_G_conj": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePeriod.g₃_eq_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePeriod.weierstrassP_mul_I": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_g₂_scale": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.G_four_re_lower_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.unit_g₂_re_pos": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareNormalization.normalizingSide_positive": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₂": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareNormalization.normalizedPair_g₃": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDifferential.order_derivWeierstrassP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDifferential.deriv_derivWeierstrassP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateODEUniqueness.second_order_series_unique": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateODEUniqueness.analytic_second_order_unique": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCriticalPoints.two_mul_mem_lattice_of_deriv_eq_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.real_weierstrassP_tendsto_atTop": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.square_real_deriv_ne_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.one_lt_realP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.realP_halfPeriod_eq_one": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.realDerivP_neg": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.hasDerivAt_realP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP_of_normalization": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.real_cubic_of_normalization": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.reciprocal_sqrt_hasDerivAt": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.halfPeriod_eq_integral_of_branch": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.period_eq_Omega_of_real_branch": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaNormalization.omegaPair_g₂_eq_four": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaNormalization.period_eq_Omega_of_normalization": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaNormalization.normalizingSide_eq_Omega": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePeriod.omega_diagonalHalfPeriod_not_mem": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePeriod.omega_weierstrassP_diagonalHalfPeriod": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePeriod.omega_derivWeierstrassP_diagonalHalfPeriod": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLocal.localX": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLocal.ellipticLog": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLocal.localX_equation": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLocal.ellipticLog_derivative_equation": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLocal.ellipticLog_coeff_degree_cleared": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTaylorBridge.omegaXSeries": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTaylorBridge.omegaYSeries": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.omega_series_cubic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.omegaYSeries_derivative": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.omega_localX_subst_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.omega_ellipticLog_subst_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.omegaYSeries_linear": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTaylorBridge.omegaXSeries_derivative": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.logParameter": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.xFunction": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.yFunction": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.xSeries": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ySeries": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ellSeries": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.log_series_cubic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.log_ySeries_derivative": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.log_localX_subst": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.log_ellipticLog_subst": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaGerm.log_ySeries_linear": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ellSeries_linear": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.SeparatedWeightPA.BaseData": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateInterpolation.formalJet_cubic_relation": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateInterpolation.Statement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGlobalInterpolation.ellipticSeparatedWeightPA": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscatePlaceContact.contact": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGrowthBudget.strict_growth_contact_margin": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGrowthBudget.growth_factor_lt_three_halves": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateComparisonConstant.exists_thresholds": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateWeightGeometry.NumericData": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGeometryFrame.formalJet_polynomialFrame": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateWeightedDerivation.polynomialFrame_supportBound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAuxiliaryPolynomial.eventually_exists_nonzero_elliptic_auxiliary": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCurveAuxiliary.exists_auxiliary_with_persistence_inputs": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateNormalComparison.normal_product_comparison": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDifferentialRigidity.finite_extension_no_exact_cubicDifferential": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCurveRigidity.constant_projection": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCurveInequality.weighted_curve_inequality": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateFixedJetScale.exists_scale": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetSelector.localized_selector_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetSelector.selectorIdeal_le_prime_iff": [
        "propext",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCurveModel.hyperplane_degree": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCurveModel.exceptional_degree": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateBlowupGeometry.interpolationBundle_ample": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGlobalInterpolation.actual_blowupBundle_ample": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGlobalInterpolation.eventual_packetMap_of_ample": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateGlobalInterpolation.eventual_divisible_packetMap_of_ample": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateArithmetic.coefficient_monomialImage": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateInterpolationMatrix.formal_packets_surjective_iff_truncated": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateInterpolationMatrix.matrix_surjective_of_epa_packet": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateUnconditionalMinors.cofinal_minors": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLocal.ellipticLog_trunc_lcm_cleared": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDeterminant.selectedMinor_entries_gaussian": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDeterminant.selectedMinor_clearing_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDeterminant.selectedMinor_arithmetic_lower_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateUnconditionalMinors.cofinal_arithmetic_lower_bounds": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.row_order_sum_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.mean_bounds": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.minor": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogJetDeterminant.det_fullLog_selected_eq_selectedMinor": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.squareTheta": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.squareTheta_differentiable": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaMultiplier": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.squareTheta_add_one": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.squareTheta_add_I": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.squareTheta_half_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaMultiplier_lattice_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.gaussianThetaNorm_add_gaussian": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaMultiplier_uniform_nonzero_inverse_pow": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaClearedX_entire": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaClearedY_entire": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omega_cleared_quadratic_growth": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_uniform_growth": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaThetaArgument_im_sq_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_entire": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaMonomialColumn_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateActualMinorTransport.clearedMinor_eq_transformed": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateActualMinorTransport.norm_clearedMinor_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaInverseConstant_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateIrrationalityExponent.norm_actual_minor_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.displacedColumn_expansion": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.det_displacedMatrix_expansion": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.gridDelta_exp_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_weighted": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.scalar_product_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaTagColumn_uniform_growth": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaTaggedDeterminant_exp_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "OAI.PiExponent.AnalyticCollision.translated_row_determinant_exp_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.displaced_determinant_log_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSameMinorBound.fixedCost": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.final_holomorphic_budget": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSameMinorBound.explicit_bound_of_norm_transfer": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "OAI.PiExponent.MatrixCounting.tendsto_rowCount_normalized": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "OAI.PiExponent.MatrixCounting.tendsto_lowIndexCount_normalized": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRemainder.tendsto_remainder": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.tendsto_collisionRate": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateIrrationalityExponent.sameMinorAnalyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "OAI.PiExponent.exists_parameters": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareParameters.exists_squareDimension_margin": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateParameterMargin.exists_margin": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDataConstruction.exists_scalarData": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDataConstruction.exists_approximations_above_thresholds": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDataConstruction.exists_small_error_approximations": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.cofinal_determinant_bounds_inconsistent": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.no_unbounded_approximations_of_analyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.irrationalityExponent": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.irrational_of_eventualLowerBound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.two_mem_approximationExponents": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.irrationalityExponent_eq_two_of_eventualLowerBound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateActualMinorTransport.multiplier_constant": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaWeightCost_one_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.grid_logweight_cost_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticJetRealization.parameterMap_formalJet": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticJetRealization.realizedJet_monomial": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_realizedJet": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticJetRealization.coeff_lift_mul_parameter_formalJet": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRemainder.tendsto_log_tagCount_div": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRemainder.tendsto_collisionRemainder": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRemainder.sameMinorAnalyticStatement_of_explicit_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.gridSide_one_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.source_pole_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.source_additive_weight_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.row_order_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.row_card_pos": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.row_weight_sum_eq_mean": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_pos": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_cast": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_logOrder_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalyticRowData.rationalJetWeights_base_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_add": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.taylorSeries_prod": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.multiplierFunction_analytic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.displacedColumn_entire": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.shifted_argument_eventually_nonlattice": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.shifted_xFunction": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.shifted_yFunction": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.displaced_column_eventually": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.displaced_taylorSeries_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.displaced_rowTest_eq_coeff": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateClearedRowTaylor.grid_shift_mem_lattice": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCriticalPoints.deriv_deriv_reflect": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateCriticalPoints.weierstrassP_reflect_eventually": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.rowScalar_eq_shiftCoefficient": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.rowScalar_eq_zero_of_not_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.le_of_rowScalar_ne_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.norm_rowScalar_exp_basic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacement.gridDelta_cost_nonneg": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_coeff": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.shift_transversePolynomial": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.transversePolynomial_support_subset": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.diagonal_transversePolynomial_coeff": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.rowTest_finset_sum": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.continuousOn_log_row": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateDisplacementExpansion.displaced_row_expansion": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.strict_eventualLowerBound_of_analyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.eventualLowerBound_of_analyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.irrational_of_analyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_analyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.approximation_supremum_eq_two_of_analyticStatement": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateExponentConditional.irrationalityExponent_eq_two_of_normalization_and_analyticBridge": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.primitive_continuousOn": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.integrand_continuousAt": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.primitive_hasDerivAt": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.period_eq_Omega_of_branch": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetCoordinateTransport.norm_det_transformed_eq_selectedMinor": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterVars_hasSubst": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMap_X_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMap_X_succ": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMap_toMvPowerSeries": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMap_monomial_erase": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.power_leading_remainder_dvd": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMap_sub_monomial_dvd": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.coeff_parameterMap_monomial_of_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMatrix_blockTriangular": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMatrix_toSquareBlock": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.det_parameterMatrix_prod": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.det_parameterMatrix": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.parameterMap_mem_rationalWeightedIdeal": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.packet_parameter_eq_mulVec": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.centerPacketMatrix_parameter": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.det_centerParameterMatrix": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.det_selected_centerPacketMatrix_parameter": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateJetParameter.norm_det_selected_centerPacketMatrix_parameter": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.logParameter_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.argument_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.xFunction_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.yFunction_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.logParameter_analytic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.argument_analytic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.xFunction_analytic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.yFunction_analytic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.argument_eventually_nonlattice": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.xSeries_constant": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ySeries_constant": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ellSeries_constant": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.logParameter_hasDerivAt": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.series_cubic": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.yFunction_derivative_eventually": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ySeries_derivative": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ySeries_linear": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.localX_subst": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateLogParameterChart.ellipticLog_subst": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.exists_grid_multiplier_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.omegaInverseConstant_one_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.norm_le_of_multiplier_identity": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.normalized_log_le_of_norm_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateAnalytic.norm_le_of_packet_multiplier_identity": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateODEUniqueness.taylor_second_order": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateODEUniqueness.analytic_eventuallyEq_of_taylorSeries_eq": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateOmegaNormalization.omega_half_deriv_at_diagonal": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.square_real_not_mem_lattice": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.one_lt_of_pole_and_ne_one": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealBranch.continuousOn_realP_Ioc": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.hasDerivAt_realDerivP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.continuousAt_realP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.continuousAt_realDerivP": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.derivWeierstrassP_firstHalfPeriod": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealCalculus.realDerivP_halfPeriod": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.weierstrassP_re_pole_decomposition": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.derivWeierstrassP_re_pole_decomposition": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_regular_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_derivWeierstrassP_regular_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_sq_mul_weierstrassP_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_cube_mul_derivWeierstrassP_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_weierstrassP_re_atTop": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.eventually_weierstrassP_re_gt_one": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.tendsto_inv_sqrt_weierstrassP_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRealPoleAsymptotics.eventually_derivWeierstrassP_re_neg": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.reciprocalBranch_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.reciprocalBranch_of_ne_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.reciprocalBranch_continuousOn": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.reciprocalBranch_mem_Ioo": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.Lemniscate.reciprocalBranch_hasDerivAt": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRowTaylor.rowTest_eq_taylorCoeff": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateRowTaylor.rowTest_entire_log_eq_taylorCoeff": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSameMinorBound.fixedCost_nonneg": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSameMinorBound.fixedWeightCost_one_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSeriesFlatten.flatten_C": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSeriesFlatten.flatten_X": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSeriesFlatten.coeff_flatten": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSeriesFlatten.coeff_lift_mul_shifted_product": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.summable_quarticTerm": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.G_four_eq_tsum": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.quarticTerm_re_add_error_nonneg": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_int_inv_square": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareInvariantPositivity.hasSum_errorTerm": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.weierstrassP_eq_tsum_pair": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.derivWeierstrassP_eq_tsum_pair": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.G_eq_tsum_pair": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_weierstrassP_eq_tsum": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_G_eq_tsum": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_eq_tsum": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_weierstrassP_conj": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_weierstrassP_ofReal_im": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_conj": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_ofReal_im": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_g₂_im": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_g₂_re": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_weierstrassP_scale": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_G_scale": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareLattice.square_derivWeierstrassP_scale": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareNormalization.normalizingSide_pos": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareNormalization.normalizingSide_fourth": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateSquareNormalization.normalizingSide_g₂": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_nonneg": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.indexWeight_le": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.low_tag_capacity": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.low_tag_count_pos": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.beta_weight_le_of_scalar_product_ne_zero": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ],
      "QuadraticPi.LemniscateTranslatedDeterminant.translated_term_bound": [
        "propext",
        "Classical.choice",
        "Quot.sound"
      ]
    },
    "allowed_standard_foundations": [
      "propext",
      "Classical.choice",
      "Quot.sound"
    ],
    "definition_prints": [
      "QuadraticPi.Lemniscate.Omega",
      "QuadraticPi.Lemniscate.integrand",
      "QuadraticPi.irrationalityExponent",
      "QuadraticPi.ApproximationExponents",
      "QuadraticPi.GoodRationalApproximations"
    ],
    "hypothesis_free_endpoint": "QuadraticPi.irrationalityExponent_Omega_eq_two : QuadraticPi.irrationalityExponent QuadraticPi.Lemniscate.Omega = 2"
  },
  "scope": {
    "established_runtime_build_rerun": true,
    "compatible_build_cache_used": true,
    "independent_empty_cache_rebuild": false,
    "portable_wrapper_version_smoke_test": true,
    "portable_wrapper_fresh_full_rebuild": false,
    "arxiv_server_compile_tested": false,
    "arxiv_submission_made": false
  }
}

